Computing Families of Periodic Solutions of the 4- and 6-Body Problems Using an Adaptive Gradient-Free Stochastic Method

In this paper, we numerically compute planar periodic motions of the 4- and 6-body problems. We consider a 4-body configuration formed by two opposite pairs of bodies and a 6-body configuration formed by two equilateral triangles. More generally, for two regular $k$-gons with masses $1$ and $m_2$ in the respective groups, we derive a system of four second-order differential equations for two radial and two angular variables; for $k=2$, the groups are opposite pairs. With $r_1(0)=1$, the periodicity conditions lead to an overdetermined nonlinear system consisting of eight return equations in five unknowns. We show that, for collision-free solutions, four symmetry conditions at $H=T/2$ imply these eight equations. For prescribed mass ratio and angular advance, we solve the resulting four equations in four unknowns using Newton's method. An adaptive stochastic black-box procedure, which uses only function evaluations, provides initial approximations. The method searches for solutions by sampling in an anisotropic box whose dimensions adapt using information from previous successful iterations. Exact satisfaction of the return conditions gives a motion that repeats up to rotation and relabeling; an angular advance that is a rational multiple of $2\pi$ then gives a periodic motion. We report numerical examples and check the return residuals of the printed initial conditions using both the reduced equations and independent integrations of the full Cartesian equations.

==> anc/README.txt <==
Supplementary numerical data and figure-generation code

The data-ver2 folder contains the printed initial conditions, numerical verification results, and 24 sampled trajectories. The original numerical-data README is preserved in that folder. Its reference to verification_bounds.tex refers to the LaTeX source at the root-level data-ver2/verification_bounds.tex, outside the ancillary directory.

Run make_figures_ver2.py from this ancillary bundle with Python 3, numpy and Pillow to regenerate the figures into an images-ver2 folder. No numerical data, manuscript text, or plotting code has been changed for this package.


==> anc/data-ver2/README.txt <==
NUMERICAL DATA

All examples use G=m1=r1(0)=1, as fixed in the introduction.

Files:
  initial_conditions.csv     Printed parameters for all 24 examples.
  verification_summary.csv   Numerical residuals and consistency checks.
  verification_bounds.tex    Summary bounds included by the LaTeX source.
  orbit_*.tsv                Sampled trajectories from t=0 to t=T.

The exact printed decimal inputs were checked using the explicit reduced
ODEs and a separate integration of the full Cartesian Newton equations.
Reduced integrations used 50-digit precision with 26-digit goals and
45-digit precision with 20-digit goals. Cartesian integrations used
45-digit precision with 23-digit goals.

Maximum reduced return residual: 1.5429355872911194e-14.
Maximum Cartesian return discrepancy: 2.943559497118344e-15.
Maximum endpoint precision comparison: 3.179933272936406e-18.
Maximum midpoint residual: 3.1035192547120223e-13.
These are numerical consistency checks, not rigorous global error bounds.

The included Python figure script uses these data and sampled trajectories.


==> anc/data-ver2/initial_conditions.csv <==
Bodies,AngleDegrees,r1,r2,omega1,omega2,mass,T
4,30,1,0.1674360580061414,1.8739488108309801,-9.0196353179286476,1.6103851903290000,0.2787446326461474
4,45,1,0.2363417213299243,1.9124536016375408,-5.2987177874173311,1.6763145957900000,0.4082502398744771
4,60,1,0.3101735618980479,2.0851578468841097,-3.7188791073539404,2.0165671564210000,0.4965821203675982
4,90,1,0.4896144338645078,1.8084629900120226,-1.2727625998400442,1.5658646583060000,0.8472253023359529
4,120,1,0.7361372167068833,1.9925218035866452,-0.5868880119054691,2.1397249885460000,1.0118241025080113
4,135,1,0.9106047277758632,1.8780205157388285,-0.2690680989486511,2.1281190370420000,1.2075368987220102
4,150,1,1.1403071969071504,1.5039714231665109,0.0129964867191455,1.6590987844550000,1.6823057762352595
4,180,1,1.9007900367591827,0.9425224513080898,0.1585495817631031,1.1307945638480000,3.3784766300537913
4,210,1,3.1016472572496311,0.7069584390595789,0.1250399606153320,1.1694059263590000,6.0115326079930815
4,225,1,3.5663377602137075,0.5993437466670028,0.1103513898224311,0.8517558687858732,7.8064317001451942
4,240,1,3.1290652445654781,0.5335944592184383,0.1467393099303779,0.4696453183093701,7.8162125790436007
4,270,1,3.1009831006156736,0.3744374990159622,0.2700830615932694,0.9522863887070000,5.9572498636267843
4,300,1,2.2664556139715240,0.3516960701299723,0.4095238576067864,0.7648737009120000,5.2769288252641579
4,315,1,2.2338573128369682,0.3661567779011885,0.4101125378613508,0.3666343531860000,6.0477713288221224
4,330,1,1.8663774708402239,0.3496551028408331,0.5113591467623399,0.4571565246130000,5.2660562765248354
4,360,1,1.5696255452683994,0.3202342468104805,0.5976925265584344,0.2712937235040000,5.0435929577357010
6,30,1,0.1575682473940597,0.8603239758445557,-2.4322606576615049,0.0533588789610000,0.6085431401052875
6,45,1,0.2953285078963040,1.0989969927854905,-1.5493769286931822,0.2000844166650000,0.7131962381385923
6,60,1,0.4259902847013917,1.3796796885522806,-1.0129252178600752,0.4091869736340000,0.7523144520919331
6,90,1,0.5833122915338344,1.2464166257015808,0.1081264213484286,0.3210328209590000,1.2355340431122205
6,120,1,0.9599608769774455,1.2735887900838723,0.4783101982972562,0.4763235208900000,1.5579584710408089
6,135,1,1.3946987827858746,1.1189287530034620,0.4384091606154191,0.5263541813890000,1.9882130849913500
6,150,1,1.8073984610766828,0.9863941134992799,0.3709771058855375,0.5317975286220000,2.5826824356596353
6,180,1,2.4780240300353072,0.8156657256955101,0.2619201531438070,0.2883496384030000,4.0646948925679663


==> anc/data-ver2/orbit_4_120.tsv <==
0.	1.	0.7361372167068833	0.	0.
4.897881801988674e-6	1.000000000017812	0.7361372166888608	9.759136281855832e-6	-2.874508113466688e-6
0.00002219916215644697	1.000000000365907	0.7361372163366521	0.0000442323146183694	-0.00001302842215789114
0.00006686038842032029	1.0000000033192162	0.7361372133484427	0.00013322078173177312	-0.00003923956081572503
0.00018214810646940104	1.0000000246346874	0.7361371917810783	0.00036293407378431896	-0.00010690054777155265
0.0004215933760450047	1.0000001319730463	0.7361370831742525	0.0008400339960263188	-0.00024742819369435884
0.00047974983048913993	1.0000001708942012	0.7361370437931453	0.0009559120004768829	-0.0002815595647962075
0.0008431867520900094	1.0000005278919661	0.7361366825764646	0.0016800680041067306	-0.0004948569597582099
0.000988380892316294	1.0000007253474619	0.7361364827874247	0.001969370504075353	-0.0005800701260811041
0.0012647801281350142	1.000001187756102	0.7361360149138324	0.0025201020362974947	-0.0007422868705647701
0.0016863735041800188	1.0000021115643574	0.7361350801868778	0.003360136104659202	-0.000989718498494706
0.002078023521524119	1.0000032062486681	0.7361339725630034	0.004140507415620986	-0.0012195785167087552
0.0021079668802250237	1.0000032993151982	0.7361338783963313	0.004200170221258942	-0.0012371524159398581
0.0025295602562700283	1.0000047510066512	0.7361324095431317	0.005040204398172469	-0.001484589195306967
0.002951153632315033	1.000006466636305	0.7361306736284274	0.005880238647486368	-0.0017320294090213968
0.0033727470083600376	1.0000084462013097	0.736128670653575	0.006720272981300218	-0.001979473629530862
0.0037943403844050423	1.0000106896983765	0.73612640062014	0.007560307411728764	-0.0022269224293091517
0.004215933760450047	1.0000131971237785	0.736123863529897	0.008400341950904078	-0.0024743763808598553
0.004412369865063838	1.0000144555619406	0.7361225902007449	0.008791745466917463	-0.002589676341900479
0.004637527136495052	1.0000159684733496	0.7361210593848294	0.009240376610977728	-0.0027218360567200896
0.005059120512540057	1.0000190037424856	0.7361179881871298	0.010080411404122943	-0.002969302029464223
0.005480713888585061	1.0000223029261435	0.7361146499391997	0.010920446342536779	-0.003216774871707605
0.005902307264630066	1.000025866018841	0.7361110446436501	0.011760481438442284	-0.003464255156110289
0.006323900640675071	1.0000296930146573	0.7361071723033008	0.01260051670409067	-0.0037117434553807635
0.006745494016720075	1.0000337839072324	0.7361030329211814	0.013440552151763473	-0.003959240342279677
0.00716708739276508	1.000038138689768	0.7360986265005307	0.01428058779377472	-0.004206746389623567
0.007588680768810085	1.0000427573550261	0.7360939530447973	0.015120623642473102	-0.004454262170288589
0.007774926884182098	1.0000448817645686	0.7360918034256786	0.015491723976553476	-0.0045636097660609895
0.00801027414485509	1.0000476398953295	0.7360890125576391	0.015960659710244133	-0.0047017882572142474
0.008431867520900095	1.000052786302562	0.7360838050429244	0.01680069600951231	-0.004949325223407118
0.008853460896945099	1.0000581965681679	0.7360783305047308	0.01764073255274331	-0.005196873641944589
0.009275054272990104	1.000063870683152	0.7360725889473465	0.01848076935244611	-0.005444434085978581
0.009696647649035108	1.00006980863808	0.7360665803752695	0.0193208064211752	-0.005692007128739286
0.010118241025080113	1.0000760104230773	0.7360603047932084	0.02016084377153271	-0.005939593343538899
0.010539834401125117	1.00008247602783	0.7360537622060823	0.02100088141617061	-0.006187193303775344
0.010961427777170123	1.0000892054415838	0.7360469526190211	0.021840919367792856	-0.006434807582936017
0.011383021153215126	1.0000961986531447	0.7360398760373652	0.02268095763915756	-0.006682436754601513
0.011804614529260132	1.0001034556508788	0.7360325324666664	0.02352099624307916	-0.006930081392449366
0.012226207905305136	1.0001109764227112	0.7360249219126875	0.024361035192430595	-0.00717774207025778
0.012647801281350141	1.0001187609561273	0.7360170443814029	0.025201074500145453	-0.007425419361909371
0.013069394657395147	1.0001268092381714	0.7360088998789985	0.026041114179220153	-0.007673113841394902
0.01349098803344015	1.0001351212554472	0.7360004884118719	0.026881154242716112	-0.007920826082817021
0.013912581409485156	1.0001436969941175	0.7359918099866329	0.027721194703761904	-0.008168556660394006
0.014135963215938945	1.0001483477411584	0.7359871035166075	0.028166291415842825	-0.008299824661602229
0.01433417478553016	1.0001525364399042	0.7359828646101036	0.028561235575555427	-0.008416306148463492
0.014755768161575165	1.0001616395780877	0.7359736522893184	0.029401276871366084	-0.008664075121486231
0.01517736153762017	1.000171006393507	0.7359641730315244	0.03024131860453694	-0.008911864154049822
0.015598954913665175	1.00018063687056	0.7359544268441819	0.031081360788486886	-0.009159673820872459
0.01602054828971018	1.0001905309932024	0.7359444137349641	0.03192140343671282	-0.009407504696806672
0.016442141665755184	1.000200688744948	0.735934133711758	0.03276144656279179	-0.00965535735684308
0.01686373504180019	1.0002111101088682	0.7359235867826639	0.0336014901803832	-0.009903232376114133
0.01728532841784519	1.000221795067593	0.7359127729559963	0.03444153430323095	-0.010151130329897862
0.017706921793890197	1.0002327436033085	0.7359016922402841	0.0352815789451656	-0.010399051793621626
0.018128515169935203	1.0002439556977594	0.7358903446442706	0.036121624120106555	-0.010646997342865871
0.018550108545980208	1.0002554313322463	0.7358787301769139	0.03696166984206423	-0.01089496755336787
0.01897170192202521	1.0002671704876271	0.7358668488473873	0.03780171612514222	-0.011142963001025488
0.019393295298070216	1.0002791731443168	0.7358547006650794	0.038641762983539454	-0.011390984261900926
0.01981488867411522	1.0002914392822855	0.735842285639595	0.03948181043155238	-0.011639031912224491
0.020236482050160227	1.0003039688810607	0.7358296037807542	0.040321858483577125	-0.011887106528398342
0.020658075426205232	1.000316761919725	0.7358166550985944	0.04116190715411166	-0.012135208687000253
0.021079668802250234	1.000329818376917	0.735803439603369	0.042001956457757984	-0.012383338964787376
0.02150126217829524	1.00034313823083	0.735789957305549	0.04284200640922428	-0.012631497938699998
0.021922855554340245	1.0003567214592135	0.7357762082158222	0.0436820570233271	-0.012879686185865312
0.02234444893038525	1.000370568039371	0.7357621923450949	0.04452210831499351	-0.013127904283601175
0.022766042306430253	1.000384677948161	0.7357479097044911	0.045362160299263266	-0.013376152809419882
0.02318763568247526	1.0003990511619965	0.7357333603053533	0.046202212991291	-0.01362443234103193
0.023609229058520264	1.0004136876568435	0.735718544159243	0.04704226640634839	-0.01387274345634979
0.02403082243456527	1.000428587408223	0.7357034612779411	0.04788232055982631	-0.014121086733491673
0.024254204241019057	1.0004365887496942	0.7356953614905407	0.048327424665803184	-0.014252684979233168
0.02445241581061027	1.0004437503912091	0.7356881116734478	0.04872237546723699	-0.014369462750785319
0.024874009186655277	1.0004591765804285	0.7356724953579838	0.04956243114421624	-0.014617872086771757
0.025295602562700283	1.0004748659500613	0.7356566123439899	0.05040248760652557	-0.01486631532020909
0.025717195938745288	1.0004908184738404	0.735640462644128	0.05124254487005436	-0.015114793030076273
0.026138789314790294	1.0005070341250502	0.735624046271281	0.05208260295082208	-0.015363305795576893
0.026560382690835296	1.0005235128765275	0.7356073632385539	0.0529226618649804	-0.015611854196142952
0.0269819760668803	1.000540254700661	0.7355904135592738	0.053762721628815416	-0.015860438811438657
0.027403569442925307	1.00055725956939	0.7355731972469901	0.05460278225874976	-0.0161090602213642
0.027825162818970312	1.0005745274542053	0.7355557143154755	0.05544284377134483	-0.016357719006059545
0.028246756195015314	1.000592058326148	0.7355379647787262	0.05628290618330292	-0.01660641574590823
0.02866834957106032	1.0006098521558098	0.7355199486509623	0.05712296951146943	-0.016855151021541157
0.029089942947105325	1.000627908913332	0.7355016659466284	0.057963033772834995	-0.017103925413840374
0.02951153632315033	1.0006462285684057	0.735483116680394	0.058803098984537686	-0.017352739503942883
0.029933129699195333	1.000664811090271	0.735464300867154	0.05964316516386517	-0.01760159387324445
0.03035472307524034	1.000683656447717	0.7354452185220292	0.06048323232825689	-0.01785048910340338
0.030776316451285344	1.0007027646090816	0.7354258696603667	0.06132330049530623	-0.018099425776344345
0.03119790982733035	1.00072213554225	0.7354062542977409	0.06216336968276269	-0.01834840447426218
0.03161950320337535	1.0007417692146556	0.7353863724499531	0.06300343990853406	-0.018597425779625684
0.03204109657942036	1.0007616655932792	0.735366224133033	0.0638435111906886	-0.018846490275181448
0.03246268995546536	1.0007818246446485	0.7353458093632386	0.06468358354745718	-0.01909559854395765
0.03288428333151037	1.0008022463348378	0.7353251281570566	0.06552365699723552	-0.019344751169267888
0.033305876707555374	1.0008229306294671	0.735304180531204	0.06636373155858628	-0.019593948734714983
0.03372747008360038	1.0008438774937027	0.7352829665026274	0.0672038072502413	-0.019843191824194802
0.034149063459645385	1.0008650868922557	0.7352614860885041	0.06804388409110376	-0.020092481021900085
0.03437244526609917	1.0008764311121972	0.7352499967034568	0.06848900038572807	-0.020224586119436436
0.03457065683569038	1.0008865587893827	0.7352397393062428	0.0688839621002503	-0.020341816912324274
0.03499225021173539	1.0009082931488842	0.7352177261734839	0.0697240412969333	-0.020591200080265326
0.035413843587780394	1.000930289934105	0.7351954467081004	0.07056412170058292	-0.020840631110829556
0.0358354369638254	1.0009525491079334	0.7351729009281982	0.07140420333080941	-0.02109011058943546
0.036257030339870405	1.0009750706328007	0.7351500888521166	0.0722442862074052	-0.021339639101817572
0.03667862371591541	1.0009978544706815	0.7351270104984297	0.07308437035034707	-0.02158921723403026
0.037100217091960416	1.001020900583092	0.7351036658859456	0.07392445577979839	-0.02183884557245162
0.03752181046800542	1.0010442089310905	0.7350800550337085	0.07476454251611127	-0.022088524703787273
0.03794340384405042	1.0010677794752765	0.7350561779609984	0.07560463057982865	-0.02233825521507423
0.038364997220095426	1.0010916121757902	0.7350320346873321	0.07644471999168663	-0.022588037693684754
0.03878659059614043	1.001115706992313	0.7350076252324638	0.07728481077261652	-0.022837872727330188
0.03920818397218544	1.0011400638840648	0.7349829496163854	0.07812490294374709	-0.02308776090406482
0.03962977734823044	1.0011646828098062	0.734958007859328	0.07896499652640668	-0.023337702812289737
0.04005137072427545	1.0011895637278359	0.7349327999817614	0.07980509154212545	-0.023587699040756704
0.040472964100320453	1.0012147065959913	0.7349073260043961	0.0806451880126375	-0.023837750178571992
0.04089455747636546	1.0012401113716478	0.7348815859481829	0.0814852859598831	-0.024087856815200273
0.041316150852410465	1.0012657780117178	0.7348555798343138	0.08232538540601078	-0.024338019540468478
0.04173774422845546	1.0012917064726512	0.7348293076842234	0.08316548637337963	-0.02458823894456967
0.04215933760450047	1.0013178967104333	0.7348027695195888	0.08400558888456137	-0.024838515618066923
0.042580930980545474	1.0013443486805862	0.7347759653623306	0.0848456929623426	-0.025088850151897185
0.04300252435659048	1.0013710623381669	0.7347488952346137	0.0856857986297269	-0.02533924313737518
0.043424117732635485	1.0013980376377667	0.7347215591588481	0.08652590590993713	-0.02558969516619729
0.04384571110868049	1.0014252745335117	0.7346939571576891	0.08736601482641747	-0.02584020683044542
0.044267304484725496	1.0014527729790614	0.7346660892540391	0.08820612540283569	-0.026090778722590902
0.044490686291179284	1.0014674490560493	0.734651215646982	0.08865125978093039	-0.026223569182984713
0.0446888978607705	1.0014805329276084	0.734637955471047	0.08904623766308531	-0.026341411435498414
0.0451104912368155	1.0015085543318776	0.7346095558321103	0.08988635163128779	-0.02659210556242983
0.045532084612860506	1.0015368371441262	0.7345808903608747	0.09072646733179465	-0.026842861697048158
0.04595367798890551	1.0015653813161425	0.7345519590812359	0.09156658478918973	-0.027093680433421422
0.04637527136495052	1.0015941867992457	0.7345227620173396	0.09240670402829133	-0.02734456236602658
0.04679686474099552	1.001623253544285	0.7344932991935826	0.09324682507415438	-0.02759550808975343
0.04721845811704053	1.0016525815016397	0.734463570634614	0.09408694795207266	-0.027846518199908535
0.04764005149308553	1.0016821706212173	0.7344335763653351	0.09492707268758094	-0.02809759329221911
0.04806164486913054	1.0017120208524541	0.7344033164109011	0.09576719930645718	-0.028348733962836978
0.048483238245175544	1.0017421321443145	0.7343727907967214	0.09660732783472471	-0.028599940808342477
0.04890483162122054	1.0017725044452894	0.7343419995484606	0.09744745829865442	-0.02885121442574838
0.04932642499726555	1.001803137703397	0.7343109426920394	0.09828759072476694	-0.029102555412503846
0.049748018373310554	1.00183403186618	0.7342796202536355	0.0991277251398348	-0.029353964366498335
0.05016961174935556	1.0018651868807082	0.7342480322596843	0.09996786157088462	-0.029605441886065564
0.050591205125400565	1.0018966026935747	0.7342161787368797	0.10080800004519935	-0.029856988569987433
0.05101279850144557	1.001928279250897	0.7341840597121753	0.10164814059032036	-0.030108605017497975
0.051434391877490576	1.0019602164983157	0.7341516752127849	0.1024882832340497	-0.030360291828287315
0.05185598525353558	1.0019924143809944	0.7341190252661838	0.10332842800445222	-0.03061204960250561
0.05227757862958059	1.002024872843618	0.7340861099001094	0.1041685749298578	-0.03086387894076701
0.052699172005625586	1.0020575918303938	0.734052929142562	0.10500872403886355	-0.031115780444153623
0.05312076538167059	1.0020905712850483	0.7340194830218065	0.10584887536033594	-0.03136775471421947
0.0535423587577156	1.002123811150829	0.7339857715663721	0.106689028923413	-0.03161980235299446
0.0539639521337606	1.0021573113705022	0.7339517948050543	0.10752918475750654	-0.031871923962988366
0.05438554550980561	1.0021910718863527	0.7339175527669153	0.10836934289230431	-0.032124120147194776
0.054608927316259395	1.0022090654175668	0.7338993020719844	0.10881450273104304	-0.03225777705902121
0.05480713888585061	1.0022250926401834	0.733883045481285	0.10920950335777217	-0.03237639150909511
0.05522873226189562	1.0022593735733138	0.7338482729777621	0.1100496661841563	-0.032628738652662574
0.055650325637940624	1.0022939146265806	0.7338132352862152	0.1108898314019854	-0.03288116218236616
0.05607191901398562	1.0023287157403349	0.7337779324367835	0.11172999904207283	-0.03313366270317464
0.05649351239003063	1.0023637768544438	0.7337423644598776	0.11257016913551884	-0.03338624082056054
0.056915105766075634	1.0023990979082884	0.7337065313861812	0.11341034171371273	-0.033638897140504165
0.05733669914212064	1.0024346788407625	0.7336704332466516	0.11425051680833503	-0.0338916322694976
0.057758292518165645	1.0024705195902737	0.7336340700725205	0.11509069445135978	-0.0341444468145487
0.05817988589421065	1.0025066200947408	0.7335974418952957	0.11593087467505656	-0.03439734138318511
0.058601479270255656	1.0025429802915935	0.7335605487467616	0.11677105751199278	-0.03465031658345829
0.05902307264630066	1.0025796001177727	0.7335233906589804	0.11761124299503588	-0.03490337302394752
0.05944466602234567	1.0026164795097283	0.7334859676642932	0.11845143115735549	-0.03515651131376393
0.059866259398390666	1.0026536184034192	0.7334482797953208	0.11929162203242559	-0.03540973206255456
0.06028785277443567	1.0026910167343122	0.7334103270849653	0.12013181565402674	-0.0356630358805063
0.06070944615048068	1.0027286744373816	0.7333721095664106	0.12097201205624827	-0.035916423378350056
0.06113103952652568	1.0027665914471078	0.7333336272731239	0.12181221127349044	-0.036169895167364685
0.06155263290257069	1.002804767697477	0.7332948802388566	0.12265241334046667	-0.036423451859381076
0.06197422627861569	1.00284320312198	0.7332558684976451	0.1234926182922057	-0.03667709406678622
0.0623958196546607	1.002881897653612	0.7332165920838128	0.12433282616405378	-0.03693082240252726
0.0628174130307057	1.0029208512248706	0.7331770510319704	0.1251730369916769	-0.037184637480115496
0.0632390064067507	1.0029600637677563	0.7331372453770172	0.1260132508110629	-0.03743853991363052
0.06366059978279572	1.0029995352137706	0.7330971751541424	0.12685346765852382	-0.03769253031772425
0.06408219315884071	1.003039265493916	0.7330568403988262	0.12769368757069785	-0.03794660930762499
0.06450378653488573	1.0030792545386944	0.7330162411468409	0.1285339105845518	-0.03820077749914153
0.06472716834133951	1.0031005476394144	0.7329946223922618	0.12897910512668062	-0.03833548521449259
0.06492537991093073	1.0031195022781065	0.7329753774342525	0.12937413673738302	-0.038455035508667225
0.06534697328697572	1.0031600086416514	0.7329342492974207	0.13021436606682185	-0.03870938395318405
0.06576856666302074	1.003200773558325	0.7328928567730015	0.1310545986108336	-0.03896382345026674
0.06619016003906573	1.0032417969566194	0.7328511998979477	0.13189483440772087	-0.039218354618086836
0.06661175341511075	1.0032830787645217	0.7328092787095098	0.13273507349612576	-0.03947297807541682
0.06703334679115575	1.0033246189095142	0.7327670932452381	0.13357531591503188	-0.03972769444163419
0.06745494016720076	1.003366417318572	0.7327246435429831	0.13441556170376684	-0.039982504336725594
0.06787653354324576	1.003408473918163	0.7326819296408968	0.13525581090200414	-0.04023740838129094
0.06829812691929077	1.0034507886342467	0.7326389515774347	0.13609606354976564	-0.04049240719654749
0.06871972029533577	1.0034933613922739	0.7325957093913564	0.13693631968742348	-0.040747501404334
0.06914131367138077	1.003536192117184	0.7325522031217266	0.13777657935570256	-0.04100269162711487
0.06956290704742578	1.003579280733406	0.7325084328079174	0.1386168425956825	-0.041257978487984216
0.06998450042347078	1.0036226271648574	0.7324643984896084	0.1394571094488	-0.041513362610670075
0.07040609379951579	1.003666231334941	0.7324201002067887	0.14029737995685088	-0.04176884461953852
0.07082768717556079	1.003710093166547	0.7323755379997583	0.1411376541619925	-0.04202442513959776
0.0712492805516058	1.00375421258205	0.7323307119091288	0.14197793210674572	-0.042280104796502384
0.0716708739276508	1.0037985895033084	0.7322856219758251	0.14281821383399723	-0.04253588421655744
0.07209246730369581	1.0038432238516641	0.732240268241087	0.14365849938700173	-0.04279176402672264
0.07251406067974081	1.0038881155479407	0.7321946507464699	0.14449878880938413	-0.0430477448546165
0.07293565405578581	1.003933264512443	0.7321487695338468	0.14533908214514174	-0.04330382732852053
0.07335724743183082	1.0039786706649554	0.732102624645409	0.14617937943864645	-0.0435600120773834
0.07377884080787582	1.0040243339247417	0.7320562161236679	0.14701968073464694	-0.04381629973082513
0.07420043418392083	1.0040702542105435	0.7320095440114565	0.14785998607827092	-0.04407269091914127
0.07462202755996583	1.0041164314405793	0.7319626083519305	0.14870029551502728	-0.044329186273307085
0.07484540936641962	1.004141002617414	0.73193763263076	0.14914553625321297	-0.04446513310902852
0.07504362093601084	1.0041628655325432	0.7319154091885696	0.1495406090908083	-0.04458578642498177
0.07546521431205584	1.0042095564036049	0.7318679465651793	0.1503809268518919	-0.04484249200651264
0.07588680768810084	1.0042565039704068	0.7318202205258919	0.15122124884494376	-0.045099303650939344
0.07630840106414585	1.0043037081490649	0.7317722311151685	0.15206157511701957	-0.04535622199199806
0.07672999444019085	1.0043511688551663	0.7317239783777997	0.15290190571556725	-0.045613247664125736
0.07715158781623586	1.004398886003769	0.7316754623589076	0.15374224068842907	-0.045870381302464285
0.07757318119228086	1.0044468595093998	0.7316266831039471	0.15458258008384398	-0.04612762354286486
0.07799477456832588	1.0044950892860547	0.7315776406587072	0.15542292395044968	-0.04638497502189201
0.07841636794437087	1.0045435752471963	0.7315283350693129	0.15626327233728496	-0.04664243637682801
0.07883796132041589	1.0045923173057536	0.7314787663822264	0.1571036252937917	-0.04690000824567703
0.07925955469646088	1.004641315374121	0.7314289346442483	0.15794398286981737	-0.04715769126716942
0.07968114807250588	1.004690569364156	0.73137883990252	0.15878434511561693	-0.047415486080765956
0.0801027414485509	1.004740079187179	0.731328482204524	0.15962471208185522	-0.04767339332666211
0.0805243348245959	1.0047898447539727	0.7312778615980867	0.16046508381960908	-0.04793141364579229
0.08094592820064091	1.0048398659747797	0.731226978131379	0.1613054603803697	-0.04818954767983412
0.0813675215766859	1.004890142759302	0.7311758318529186	0.16214584181604458	-0.04844779607121274
0.08178911495273092	1.0049406750166996	0.7311244228115705	0.1629862281789599	-0.04870615946310506
0.08221070832877592	1.0049914626555896	0.73107275105655	0.16382661952186278	-0.04896463849944405
0.08263230170482093	1.005042505584045	0.731020816637423	0.16466701589792335	-0.04922323382492305
0.08305389508086593	1.005093803709593	0.7309686196041085	0.16550741736073693	-0.04948194608500003
0.08347548845691093	1.0051453569392144	0.7309161600068794	0.16634782396432646	-0.04974077592590192
0.08389708183295594	1.005197165179342	0.7308634378963651	0.16718823576314445	-0.04999972399462894
0.08431867520900094	1.00524922833586	0.7308104533235522	0.16802865281207535	-0.05025879093895886
0.08474026858504595	1.0053015463141017	0.7307572063397867	0.1688690751664377	-0.05051797740745136
0.08496365039149974	1.0053293703098154	0.7307288870185166	0.16931437622887563	-0.050655356364365856
0.08516186196109095	1.0053541190188495	0.7307036969967755	0.16970950288198636	-0.05077728404945235
0.08558345533713596	1.0054069463543323	0.730649925346588	0.17054993601491464	-0.05103671151509828
0.08600504871318096	1.0054600282242256	0.7305958914416579	0.17139037462185666	-0.05129626045532049
0.08642664208922597	1.0055133645316494	0.7305415953347847	0.17223081875988944	-0.05155593152184957
0.08684823546527097	1.005566955179167	0.7304870370791356	0.17307126848653506	-0.05181572536721967
0.08726982884131597	1.0056208000687845	0.7304322167282474	0.1739117238597631	-0.05207564264477287
0.08769142221736098	1.005674899101948	0.7303771343360274	0.17475218493799258	-0.052335684008663556
0.08811301559340598	1.0057292521795436	0.730321789956756	0.1755926517800943	-0.05259585011386276
0.08853460896945099	1.005783859201896	0.7302661836450881	0.17643312444539314	-0.05285614161616254
0.08895620234549599	1.0058387200687666	0.7302103154560551	0.17727360299367	-0.053116559172180354
0.089377795721541	1.0058938346793524	0.7301541854450659	0.17811408748516439	-0.05337710343936345
0.089799389097586	1.0059492029322847	0.7300977936679097	0.1789545779805762	-0.05363777507599323
0.090220982473631	1.0060048247256281	0.7300411401807574	0.17979507454106836	-0.05389857474118967
0.09064257584967601	1.0060606999568786	0.7299842250401627	0.18063557722826865	-0.05415950309491571
0.09106416922572101	1.0061168285229627	0.7299270483030652	0.18147608610427227	-0.05442056079798165
0.09148576260176602	1.0061732103202352	0.7298696100267913	0.18231660123164373	-0.05468174851204957
0.09190735597781102	1.0062298452444793	0.7298119102690562	0.18315712267341927	-0.05494306689963773
0.09232894935385604	1.0062867331909042	0.729753949087966	0.18399765049310907	-0.055204516624125025
0.09275054272990103	1.006343874054143	0.7296957265420192	0.1848381847546993	-0.055466098349755376
0.09317213610594605	1.0064012677282537	0.7296372426901092	0.18567872552265452	-0.05572781274164219
0.09359372948199104	1.0064589141067146	0.7295784975915254	0.18651927286191977	-0.055989660465772764
0.09401532285803604	1.006516813082426	0.7295194913059555	0.18735982683792285	-0.0562516421890128
0.09443691623408106	1.0065749645477062	0.7294602238934874	0.1882003875165765	-0.05651375857911078
0.09485850961012605	1.006633368394292	0.7294006954146114	0.18904095496428064	-0.05677601030470245
0.09508189141657986	1.0066644160016252	0.7293690483829485	0.18948633350162072	-0.056915019807310986
0.09528010298617107	1.006692024513336	0.7293409059302214	0.18988152924792456	-0.05703839803531531
0.09570169636221607	1.0067509327954054	0.7292808555016175	0.19072211043488912	-0.057300922441373046
0.09612328973826108	1.0068100931304813	0.7292205441905076	0.19156269859304903	-0.057563584194200025
0.09654488311430608	1.0068695054079562	0.7291599720590097	0.192403293790775	-0.05782638396602577
0.09696647649035109	1.006929169516633	0.7290991391696536	0.19324389609693599	-0.05808932242998944
0.09738806986639609	1.0069890853447236	0.7290380455853831	0.1940845055809014	-0.058352400260144335
0.09780966324244109	1.0070492527798471	0.7289766913695576	0.19492512231254333	-0.05861561813146239
0.0982312566184861	1.0071096717090284	0.7289150765859547	0.1957657463622387	-0.058878976719838674
0.0986528499945311	1.007170342018697	0.7288532012987718	0.19660637780087165	-0.059142476702095916
0.09907444337057611	1.007231263594685	0.7287910655726285	0.1974470166998355	-0.059406118755989
0.09949603674662111	1.0072924363222255	0.7287286694725682	0.19828766313103519	-0.05966990356020949
0.09991763012266612	1.0073538600859515	0.7286660130640606	0.19912831716688945	-0.059933831794390206
0.10033922349871112	1.0074155347698943	0.7286030964130038	0.19996897888033285	-0.060197904139109665
0.10076081687475613	1.0074774602574816	0.7285399195857257	0.20080964834481826	-0.06046212127589671
0.10118241025080113	1.0075396364315359	0.7284764826489871	0.2016503256343189	-0.06072648388723501
0.10160400362684613	1.007602063174273	0.7284127856699832	0.20249101082333065	-0.06099099265656765
0.10202559700289114	1.0076647403673011	0.728348828716346	0.2033317039868742	-0.06125564826830163
0.10244719037893614	1.007727667891618	0.728284611856146	0.2041724052004973	-0.06152045140781247
0.10286878375498115	1.0077908456276101	0.7282201351578952	0.20501311454027693	-0.0617854027614488
0.10329037713102615	1.007854273455051	0.7281553986905483	0.20585383208282168	-0.06205050301653689
0.10371197050707116	1.0079179512530991	0.728090402523506	0.20669455790527372	-0.062315752861385264
0.10413356388311616	1.0079818789002966	0.7280251467266159	0.20753529208531127	-0.06258115298528927
0.10455515725916117	1.0080460562745681	0.7279596313701758	0.2083760347011506	-0.0628467040785357
0.10497675063520617	1.0081104832532177	0.7278938565249357	0.20921678583154837	-0.06311240683240735
0.10520013244165996	1.0081447210945966	0.7278589004907358	0.20966226240509425	-0.06325325149120042
0.10539834401125117	1.0081751597129285	0.7278278222620992	0.2100575455558039	-0.06337826193918768
0.10581993738729618	1.0082400855297606	0.7277615286533273	0.21089831395376116	-0.06364427009216539
0.10624153076334118	1.0083052605791492	0.7276949757707393	0.2117390911058113	-0.06391043198563906
0.1066631241393862	1.0083706847359029	0.7276281636869156	0.21257987709289466	-0.06417674831492172
0.1070847175154312	1.008436357874202	0.7275610924749002	0.213420671996503	-0.06444321977634558
0.1075063108914762	1.0085022798675967	0.7274937622082027	0.21426147589868177	-0.06470984706726658
0.1079279042675212	1.0085684505890058	0.7274261729608009	0.21510228888203242	-0.06497663088606909
0.1083494976435662	1.0086348699107148	0.7273583248071429	0.21594311102971436	-0.06524357193217052
0.10877109101961122	1.008701537704373	0.7272902178221493	0.2167839424254475	-0.06551067090602598
0.10919268439565621	1.0087684538409938	0.7272218520812163	0.21762478315351413	-0.06577792850913297
0.10961427777170123	1.008835618190951	0.7271532276602173	0.2184656332987615	-0.06604534544403605
0.11003587114774623	1.008903030623978	0.7270843446355055	0.2193064929466038	-0.06631292241433147
0.11045746452379124	1.0089706910091656	0.7270152030839168	0.2201473621830243	-0.06658066012467186
0.11087905789983624	1.0090385992149606	0.7269458030827716	0.22098824109457796	-0.06684855928077096
0.11130065127588125	1.0091067551091635	0.7268761447098774	0.22182912976839317	-0.06711662058940827
0.11172224465192625	1.0091751585589273	0.7268062280435317	0.22267002829217433	-0.06738484475843379
0.11214383802797125	1.0092438094307543	0.7267360531625237	0.22351093675420391	-0.06765323249677264
0.11256543140401626	1.0093127075904962	0.7266656201461376	0.22435185524334464	-0.06792178451442987
0.11298702478006126	1.00938185290335	0.7265949290741545	0.2251927838490419	-0.06819050152249513
0.11340861815610627	1.0094512452338584	0.7265239800268551	0.2260337226613257	-0.06845938423314736
0.11383021153215127	1.0095208844459058	0.7264527730850224	0.22687467177081316	-0.0687284333596596
0.11425180490819628	1.009590770402718	0.7263813083299442	0.22771563126871047	-0.06899764961640362
0.11467339828424128	1.0096609029668595	0.7263095858434153	0.2285566012468153	-0.06926703371885477
0.11509499166028629	1.0097312820002313	0.7262376057077404	0.22939758179751898	-0.06953658638359667
0.11531837346674008	1.0097686722697135	0.7261993625417908	0.22984318076851	-0.06967947778161637
0.11551658503633129	1.0098019073640698	0.7261653680057369	0.23023857301380865	-0.06980630832832592
0.11593817841237629	1.0098727789189441	0.7260928728207371	0.23107957498926954	-0.07007620027185694
0.1163597717884213	1.0099438965247545	0.7260201202365909	0.2319205878180872	-0.07034626293412673
0.1167813651644663	1.01001526004073	0.7259471103376686	0.23276161159504966	-0.07061649703619952
0.11720295854051131	1.0100868693254268	0.7258738432088634	0.2336026464155497	-0.07088690330027171
0.11762455191655631	1.0101587242367263	0.7258003189355944	0.23444369237558707	-0.07115748244967657
0.11804614529260132	1.0102308246318328	0.7257265376038087	0.23528474957177065	-0.07142823520888901
0.11846773866864632	1.0103031703672716	0.7256524992999845	0.23612581810132077	-0.0716991623035304
0.11888933204469133	1.0103757612988864	0.725578204111134	0.23696689806207136	-0.07197026446037343
0.11931092542073633	1.0104485972818387	0.7255036521248056	0.2378079895524721	-0.07224154240734676
0.11973251879678133	1.0105216781706041	0.7254288434290871	0.23864909267159082	-0.07251299687354
0.12015411217282634	1.0105950038189713	0.7253537781126081	0.23949020751911557	-0.07278462858920844
0.12057570554887134	1.0106685740800394	0.7252784562645433	0.24033133419535688	-0.07305643828577786
0.12099729892491635	1.0107423888062164	0.7252028779746147	0.24117247280125	-0.07332842669584944
0.12141889230096135	1.0108164478492159	0.7251270433330947	0.24201362343835714	-0.07360059455320452
0.12184048567700637	1.0108907510600567	0.7250509524308091	0.24285478620886952	-0.07387294259280942
0.12226207905305136	1.0109652982890593	0.7249746053591396	0.24369596121560988	-0.07414547155082044
0.12268367242909638	1.0110400893858444	0.724898002210027	0.24453714856203443	-0.07441818216458848
0.12310526580514138	1.0111151241993304	0.7248211430759737	0.24537834835223515	-0.07469107517266411
0.12352685918118637	1.011190402577731	0.7247440280500469	0.24621956069094214	-0.07496415131480234
0.12394845255723139	1.0112659243685542	0.7246666572258815	0.2470607856835256	-0.07523741133196746
0.12437004593327639	1.0113416894185985	0.724589030697683	0.24790202343599826	-0.07551085596633797
0.1247916393093214	1.0114176975739517	0.7245111485602302	0.24874327405501748	-0.07578448596131145
0.1252132326853664	1.0114939486799883	0.7244330109088785	0.24958453764788743	-0.07605830206150944
0.1254366144918202	1.0115344488431985	0.7243915060450141	0.25003028756747653	-0.07620345956614369
0.1256348260614114	1.0115704425813679	0.7243546178395625	0.25042581432256145	-0.07633230501278235
0.1260564194374564	1.0116471791220314	0.7242759694487997	0.25126710418764414	-0.07660649556221429
0.1264780128135014	1.0117241581452008	0.7241970658336927	0.25210840735239365	-0.07688087445812808
0.1268996061895464	1.0118013794933751	0.7241179070919327	0.2529497239267238	-0.0771554424500901
0.12732119956559143	1.0118788430083292	0.7240384933218025	0.2537910540212064	-0.07743020028891517
0.12774279294163643	1.0119565485311106	0.7239588246221793	0.25463239774707336	-0.07770514872667156
0.12816438631768143	1.0120344959020384	0.7238789010925383	0.25547375521621907	-0.07798028851668583
0.12858597969372643	1.0121126849606996	0.7237987228329552	0.25631512654120236	-0.0782556204135478
0.12900757306977145	1.0121911155459475	0.7237182899441098	0.257156511835249	-0.07853114517311553
0.12942916644581645	1.0122697874958992	0.7236376025272891	0.25799791121225363	-0.07880686355252016
0.12985075982186145	1.0123487006479335	0.72355666068439	0.25883932478678223	-0.07908277631017094
0.13027235319790645	1.0124278548386874	0.7234754645179228	0.25968075267407403	-0.07935888420576016
0.13069394657395145	1.0125072499040555	0.7233940141310146	0.26052219499004414	-0.0796351880002681
0.13111553994999647	1.012586885679186	0.7233123096274122	0.2613636518512853	-0.07991168845596798
0.13153713332604147	1.0126667619984786	0.7232303511114855	0.26220512337507046	-0.080188386336431
0.13195872670208647	1.0127468786955833	0.7231481386882305	0.26304660967935467	-0.0804652824065312
0.13238032007813147	1.0128272356033958	0.7230656724632728	0.26388811088277764	-0.08074237743245054
0.1328019134541765	1.012907832554057	0.7229829525428708	0.26472962710466563	-0.08101967218168382
0.1332235068302215	1.0129886693789494	0.7228999790339191	0.2655711584650339	-0.08129716742304373
0.1336451002062665	1.013069745908695	0.7228167520439518	0.26641270508458853	-0.08157486392666578
0.1340666935823115	1.013151061973152	0.7227332716811455	0.26725426708472927	-0.08185276246401332
0.1344882869583565	1.0132326174014143	0.7226495380543233	0.2680958445875511	-0.08213086380788258
0.13490988033440152	1.0133144120218065	0.7225655512729575	0.2689374377158469	-0.08240916873240763
0.13533147371044651	1.0133964456618825	0.7224813114471735	0.2697790465931092	-0.08268767801306542
0.1355548555169003	1.0134400081090515	0.7224365743440806	0.27022498059238376	-0.0828353296131751
0.1357530670864915	1.0134787181484233	0.7223968186877531	0.27062067134353296	-0.08296639242668083
0.1361746604625365	1.0135612293074336	0.7223120731061375	0.27146231209201716	-0.08324531275143159
0.13659625383858154	1.01364397896414	0.7222270748144317	0.27230396896416753	-0.08352443976685343
0.13701784721462654	1.0137269669429878	0.7221418239254069	0.2731456420862983	-0.08380377425384507
0.13743944059067154	1.0138101930676382	0.7220563205525048	0.2739873315854349	-0.0840833169946732
0.13786103396671653	1.0138936571609662	0.7219705648098405	0.27482903758931554	-0.08436306877297761
0.13828262734276153	1.0139773590450576	0.7218845568122066	0.275670760226394	-0.0846430303737762
0.13870422071880656	1.0140612985412067	0.7217982966750766	0.27651249962584135	-0.08492320258347001
0.13912581409485156	1.014145475469913	0.7217117845146078	0.2773542559175486	-0.08520358618984832
0.13954740747089656	1.0142298896508795	0.7216250204476462	0.27819602923212844	-0.08548418198209366
0.13996900084694155	1.014314540903008	0.7215380045917288	0.2790378197009179	-0.08576499075078696
0.14039059422298658	1.014399429044399	0.7214507370650881	0.27987962745598	-0.08604601328791252
0.14081218759903158	1.0144845538923468	0.7213632179866554	0.28072145263010645	-0.08632725038686312
0.14123378097507658	1.0145699152633378	0.7212754474760644	0.28156329535681957	-0.08660870284244515
0.14165537435112158	1.0146555129730477	0.7211874256536551	0.28240515577037456	-0.08689037145088362
0.14207696772716658	1.0147413468363382	0.7210991526404776	0.28324703400576157	-0.08717225700982727
0.1424985611032116	1.0148274166672542	0.7210106285582956	0.2840889301987082	-0.08745436031835367
0.1429201544792566	1.0149137222790214	0.7209218535295899	0.2849308444856812	-0.08773668217697436
0.1433417478553016	1.0150002634840436	0.7208328276775631	0.28577277700388914	-0.08801922338763983
0.1437633412313466	1.015087040093899	0.7207435511261422	0.28661472789128434	-0.08830198475374472
0.14418493460739162	1.015174051919338	0.7206540239999836	0.28745669728656503	-0.08858496708013291
0.14460652798343662	1.01526129877028	0.7205642464244758	0.2882986853291777	-0.08886817117310263
0.14502812135948162	1.0153487804558108	0.7204742185257443	0.2891406921593191	-0.0891515978404115
0.14544971473552662	1.0154364967841796	0.7203839404306549	0.2899827179179385	-0.0894352478912818
0.1456730965419804	1.015483068430697	0.7203360051026627	0.29042887409697826	-0.0895856310585976
0.14587130811157162	1.0155244475627954	0.7202934122668174	0.2908247627467399	-0.08971912213640541
0.14629290148761664	1.015612632598225	0.7202026341625903	0.2916668267881843	-0.09000322138794913
0.14671449486366164	1.0157010516961893	0.720111606247084	0.2925089101854915	-0.0902875464595596
0.14713608823970664	1.015789704661561	0.7200203286501653	0.2933510130826427	-0.09057209816636859
0.14755768161575164	1.0158785912983606	0.7199288015024607	0.29419313562438254	-0.0908568773249981
0.14797927499179664	1.0159677114097543	0.7198370249353615	0.29503527795622114	-0.09114188475356542
0.14840086836784167	1.0160570647980507	0.7197449990810265	0.2958774402244363	-0.09142712127168841
0.14882246174388666	1.0161466512646973	0.7196527240723875	0.2967196225760759	-0.09171258770049047
0.14924405511993166	1.0162364706102782	0.719560200043152	0.2975618251589598	-0.09199828486260585
0.14966564849597666	1.0163265226345102	0.7194674271278084	0.29840404812168214	-0.09228421358218472
0.1500872418720217	1.01641680713624	0.7193744054616293	0.2992462916136135	-0.0925703746848983
0.15050883524806669	1.0165073239134415	0.7192811351806765	0.3000885557849029	-0.09285676899794411
0.15093042862411168	1.016598072763212	0.7191876164218041	0.30093084078648025	-0.09314339735005102
0.15135202200015668	1.0166890534817694	0.7190938493226636	0.3017731467700583	-0.09343026057148447
0.15177361537620168	1.0167802658644487	0.718999834021708	0.30261547388813476	-0.09371735949405165
0.1521952087522467	1.0168717097056996	0.7189055706581955	0.30345782229399476	-0.09400469495110661
0.1526168021282917	1.016963384799082	0.7188110593721941	0.3043001921417126	-0.09429226777755548
0.1530383955043367	1.0170552909372639	0.7187163003045861	0.3051425835861542	-0.09458007880986159
0.1534599888803817	1.0171474279120176	0.7186212935970722	0.3059849967829791	-0.09486812888605073
0.15388158225642673	1.0172397955142167	0.7185260393921756	0.30682743188864264	-0.09515641884571621
0.15430317563247173	1.0173323935338323	0.7184305378332468	0.30766988906039816	-0.09544494953002412
0.15472476900851673	1.0174252217599304	0.7183347890644678	0.30851236845629904	-0.09573372178171849
0.15514636238456173	1.0175182799806681	0.7182387932308562	0.30935487023520103	-0.09602273644512646
0.15556795576060672	1.0176115679832902	0.7181425504782701	0.3101973945567642	-0.09631199436616346
0.15579133756706054	1.0176610898114302	0.7180914561034698	0.31064381637126515	-0.09646535693836061
0.15598954913665175	1.0177050855541265	0.7180460609534125	0.31103994158145515	-0.0966014963923384
0.15641114251269675	1.0177988324785874	0.7179493248038353	0.3118825114705491	-0.09689124337275888
0.15683273588874175	1.0178928085411614	0.7178523421779445	0.3127251043861321	-0.09718123615813634
0.15725432926478675	1.017987013525411	0.717755113225004	0.31356772049110326	-0.09747147560079127
0.15767592264083177	1.01808144721397	0.7176576380951407	0.3144103599491766	-0.09776196255465837
0.15809751601687677	1.0181761093885393	0.717559916939349	0.31525302292488333	-0.09805269787529178
0.15851910939292177	1.0182709998298838	0.7174619499094951	0.3160957095835741	-0.09834368241987028
0.15894070276896677	1.0183661183178292	0.7173637371583219	0.31693842009142087	-0.09863491704720243
0.15936229614501177	1.0184614646312575	0.7172652788394536	0.3177811546154193	-0.09892640261773179
0.1597838895210568	1.0185570385481049	0.7171665751074001	0.3186239133233906	-0.09921813999354215
0.1602054828971018	1.018652839845357	0.7170676261175625	0.31946669638398384	-0.09951013003836263
0.1606270762731468	1.0187488682990453	0.7169684320262365	0.320309503966678	-0.099802373617573
0.1610486696491918	1.0188451236842453	0.7168689929906186	0.32115233624178413	-0.10009487159820879
0.16147026302523682	1.0189416057750702	0.7167693091688098	0.32199519338044735	-0.1003876248489665
0.16189185640128181	1.0190383143446695	0.7166693807198209	0.322838075554649	-0.1006806342402088
0.1623134497773268	1.0191352491652244	0.7165692078035774	0.32368098293720887	-0.10097390064396976
0.1627350431533718	1.0192324100079437	0.7164687905809238	0.3245239157017871	-0.10126742493395997
0.1631566365294168	1.019329796643062	0.7163681292136294	0.32536687402288644	-0.10156120798557183
0.16357822990546184	1.0194274088398332	0.7162672238643921	0.3262098580758542	-0.10185525067588468
0.16399982328150683	1.019525246366529	0.7161660746968445	0.3270528680368845	-0.10214955388366997
0.16442141665755183	1.0196233089904343	0.7160646818755576	0.3278959040830202	-0.10244411848939657
0.16484301003359683	1.0197215964778434	0.7159630455660472	0.32873896639215516	-0.10273894537523583
0.16526460340964186	1.0198201085940568	0.7158611659347776	0.32958205514303623	-0.10303403542506685
0.16568619678568686	1.0199188451033763	0.7157590431491673	0.3304251705152652	-0.10332938952448167
0.16590957859214064	1.0199712516380546	0.7157048347643101	0.33087190715865117	-0.1034859906053467
0.16610779016173186	1.020017805769102	0.7156566773775943	0.33126831268930124	-0.1036250085607904
0.16652938353777685	1.0201169903535285	0.7155540687894008	0.33211148184646255	-0.1039208934230265
0.16695097691382185	1.0202163986179407	0.7154512175548979	0.33295467816892865	-0.10421704500195188
0.16737257028986688	1.0203160303226095	0.7153481238453718	0.33379790183974256	-0.10451346419006213
0.16779416366591188	1.0204158852267893	0.7152447878330884	0.33464115304281267	-0.10481015188159172
0.16821575704195688	1.0205159630887126	0.7151412096912984	0.3354844319629147	-0.10510710897251915
0.16863735041800187	1.0206162636655864	0.7150373895942425	0.3363277387856943	-0.10540433636057212
0.1690589437940469	1.0207167867135887	0.714933327717157	0.33717107369766824	-0.10570183494523273
0.1694805371700919	1.0208175319878645	0.714829024236279	0.33801443688622745	-0.1059996056277427
0.1699021305461369	1.020918499242521	0.7147244793288517	0.33885782853963814	-0.10629764931110842
0.1703237239221819	1.0210196882306244	0.7146196931731295	0.3397012488470446	-0.10659596690010628
0.1707453172982269	1.0211210987041954	0.7145146659483834	0.34054469799847076	-0.10689455930128766
0.17116691067427192	1.0212227304142052	0.7144093978349071	0.34138817618482237	-0.10719342742298427
0.17158850405031692	1.0213245831105715	0.7143038890140213	0.34223168359788914	-0.10749257217531316
0.17201009742636192	1.0214266565421541	0.7141981396680803	0.3430752204303465	-0.107791994470182
0.17243169080240692	1.0215289504567515	0.7140921499804765	0.34391878687575805	-0.10809169522129417
0.17285328417845194	1.0216314646010953	0.7139859201356468	0.34476238312857715	-0.10839167534415389
0.17327487755449694	1.021734198720848	0.7138794503190772	0.3456060093841492	-0.10869193575607143
0.17369647093054194	1.0218371525605967	0.7137727407173093	0.34644966583871356	-0.1089924773761682
0.17411806430658694	1.0219403258638502	0.7136657915179456	0.3472933526894056	-0.10929330112538194
0.17453965768263194	1.0220437183730346	0.7135586029096546	0.3481370701342586	-0.10959440792647177
0.17496125105867696	1.0221473298294885	0.7134511750821771	0.3489808183722059	-0.10989579870402344
0.17538284443472196	1.0222511599734592	0.7133435082263321	0.34982459760308293	-0.11019747438445433
0.17580443781076696	1.022355208544098	0.7132356025340214	0.3506684080276289	-0.11049943589601867
0.17602781961722075	1.0224104272546695	0.7131783318268489	0.3511155148057883	-0.11065954676553981
0.17622603118681196	1.0224594752794558	0.7131274581982369	0.3515122498474891	-0.11080168416881259
0.176647624562857	1.0225639599164797	0.7130190754130648	0.3523561232652168	-0.11110422013477926
0.17706921793890198	1.0226686621910073	0.7129104543736928	0.35320002848427523	-0.11140704472771401
0.17749081131494698	1.0227735818377628	0.7128015952764151	0.3540439657090394	-0.11171015888326935
0.17791240469099198	1.0228787185903527	0.7126924983186387	0.35488793514479844	-0.11201356353896018
0.17833399806703698	1.0229840721812613	0.7125831636988889	0.355731936997757	-0.11231725963416876
0.178755591443082	1.0230896423418463	0.7124735916168157	0.3565759714750379	-0.11262124811014991
0.179177184819127	1.0231954288023335	0.7123637822731994	0.35742003878468337	-0.11292552991003596
0.179598778195172	1.0233014312918134	0.712253735869957	0.35826413913565774	-0.1132301059788419
0.180020371571217	1.023407649538236	0.7121434526101478	0.3591082727378486	-0.11353497726347041
0.180441964947262	1.0235140832684066	0.7120329326979798	0.35995243980206953	-0.11384014471271693
0.18086355832330703	1.0236207322079804	0.7119221763388157	0.3607966405400614	-0.11414560927727468
0.18128515169935203	1.023727596081459	0.711811183739179	0.36164087516449456	-0.11445137190973975
0.18170674507539702	1.0238346746121842	0.71169995510676	0.36248514388897085	-0.11475743356461603
0.18212833845144202	1.0239419675223354	0.7115884906504224	0.3633294469280255	-0.11506379519832034
0.18254993182748705	1.0240494745329232	0.7114767905802093	0.3641737844971287	-0.11537045776918739
0.18297152520353205	1.024157195363785	0.7113648551073494	0.3650181568126881	-0.1156774222374748
0.18339311857957705	1.0242651297335807	0.7112526844442634	0.36586256409205015	-0.11598468956536806
0.18381471195562205	1.024373277359788	0.7111402788045703	0.36670700655350236	-0.1162922607169856
0.18423630533166704	1.024481637958697	0.7110276384030937	0.36755148441627505	-0.11660013665838367
0.18465789870771207	1.0245902112454053	0.7109147634558683	0.3683959979005432	-0.11690831835756138
0.18507949208375707	1.024698996933814	0.7108016541801465	0.3692405472274286	-0.11721680678446564
0.18550108545980207	1.0248079947366224	0.7106883107944044	0.3700851326190012	-0.1175256029109961
0.18592267883584707	1.0249172043653223	0.7105747335183484	0.3709297542982815	-0.11783470771101008
0.18614606064230085	1.0249751549845552	0.7105144597292539	0.3713772929930593	-0.11799861273489518
0.1863442722118921	1.0250266255301947	0.7104609225729224	0.37177441248924226	-0.11814412216032755
0.1867658655879371	1.0251362579403034	0.7103468781803132	0.37261910741681004	-0.11845384723673598
0.1871874589639821	1.0252461013034904	0.7102326005639582	0.37346383930686755	-0.11876388391999529
0.1876090523400271	1.0253561553263713	0.7101180899485515	0.37430860838625524	-0.11907423319184272
0.1880306457160721	1.0254664197143302	0.7100033465600506	0.37515341488277293	-0.11938489603599779
0.1884522390921171	1.0255768941715138	0.7098883706256829	0.3759982590251821	-0.11969587343816704
0.1888738324681621	1.0256875784008277	0.7097731623739532	0.3768431410432074	-0.12000716638604901
0.1892954258442071	1.0257984721039302	0.7096577220346494	0.3776880611675384	-0.12031877586933902
0.1897170192202521	1.0259095749812273	0.70954204983885	0.3785330196298318	-0.12063070287973404
0.19013861259629714	1.0260208867318679	0.7094261460189314	0.37937801666271276	-0.1209429484109375
0.19056020597234213	1.0261324070537385	0.7093100108085731	0.38022305249977695	-0.12125551345866412
0.19098179934838713	1.026244135643458	0.7091936444427667	0.38106812737559237	-0.12156839902064465
0.19140339272443213	1.026356072196372	0.709077047157821	0.38191324152570094	-0.12188160609663072
0.19182498610047713	1.0264682164065488	0.7089602191913706	0.3827583951866205	-0.12219513568839957
0.19224657947652216	1.0265805679667719	0.7088431607823816	0.3836035885958464	-0.12250898879975884
0.19266817285256715	1.026693126568537	0.7087258721711592	0.3844488219918534	-0.12282316643655124
0.19308976622861215	1.0268058919020453	0.7086083535993553	0.38529409561409717	-0.12313766960665935
0.19351135960465715	1.0269188636561983	0.7084906053099744	0.38613940970301636	-0.1234524993200103
0.19393295298070218	1.0270320415185927	0.7083726275473822	0.38698476450003416	-0.12376765658858047
0.19435454635674718	1.027145425175515	0.7082544205573114	0.3878301602475601	-0.12408314242640012
0.19477613973279218	1.0272590143119353	0.7081359845868702	0.3886755971889916	-0.12439895784955812
0.19519773310883717	1.027372808611503	0.7080173198845489	0.3895210755687158	-0.12471510387620661
0.19561932648488217	1.02748680775654	0.7078984267002271	0.39036659563211146	-0.12503158152656554
0.1960409198609272	1.027601011428036	0.7077793052851813	0.3912121576255503	-0.1253483918229273
0.19626430166738099	1.0276616051785321	0.7077160962313838	0.3916601968418401	-0.12551638934679293
0.1964625132369722	1.027715419305643	0.7076599558920924	0.3920577617963988	-0.12566553578966144
0.1968841066130172	1.0278300310676691	0.7075403787750532	0.3929034083930201	-0.12598301445321908
0.1973056999890622	1.0279448463910732	0.707420574189575	0.39374909766477534	-0.12630082884213753
0.19772729336510722	1.028059864951459	0.7073005423925965	0.3945948298620256	-0.12661897998704488
0.19814888674115222	1.0281750864230703	0.7071802836424903	0.3954406052361333	-0.12693746892066446
0.19857048011719722	1.028290510478784	0.7070597981990707	0.396286424039464	-0.12725629667781935
0.19899207349324222	1.0284061367901054	0.7069390863236014	0.3971322865253882	-0.1275754642954369
0.19941366686928721	1.0285219650271613	0.7068181482788034	0.3979781929482824	-0.12789497281255308
0.19983526024533224	1.0286379948586957	0.7066969843288622	0.3988241435635314	-0.12821482327031714
0.20025685362137724	1.0287542259520623	0.706575594739436	0.3996701386275295	-0.12853501671199574
0.20067844699742224	1.02887065797322	0.7064539797776631	0.400516178397682	-0.12885555418297764
0.20110004037346724	1.0289872905867263	0.7063321397121701	0.40136226313240725	-0.12917643673077786
0.20152163374951226	1.0291041234557317	0.7062100748130795	0.4022083930911378	-0.12949766540504218
0.20194322712555726	1.0292211562419733	0.7060877853520173	0.4030545685343221	-0.1298192412575513
0.20236482050160226	1.029338388605769	0.7059652716021219	0.4039007897234261	-0.1301411653422254
0.20278641387764726	1.0294558202060122	0.7058425338380507	0.4047470569209347	-0.13046343871512817
0.20320800725369226	1.0295734507001646	0.7057195723359896	0.4055933703903535	-0.1307860624344713
0.20362960062973728	1.0296912797442508	0.7055963873736598	0.40643973039621	-0.13110903756061854
0.20405119400578228	1.029809306992852	0.7054729792303267	0.4072861372040554	-0.13143236515609005
0.20447278738182728	1.0299275320991002	0.7053493481868076	0.40813259108046596	-0.13175604628556647
0.20489438075787228	1.0300459547146716	0.7052254945254801	0.40897909229304447	-0.13208008201589322
0.2053159741339173	1.0301645744897803	0.7051014185302903	0.40982564111042186	-0.13240447341608452
0.2057375675099623	1.0302833910731728	0.704977120486761	0.4106722378022586	-0.1327292215573276
0.2061591608860073	1.0304024041121211	0.7048526006819997	0.4115188826392461	-0.13305432751298676
0.2063825426924611	1.0304655428296272	0.7047865339186584	0.41196749812890565	-0.13322673072104035
0.2065807542620523	1.0305216132524166	0.704727859404708	0.4123655758931082	-0.1333797923586073
0.2070023476380973	1.0306410181383636	0.7046028969451883	0.41321231783660267	-0.13370561717191987
0.20742394101414233	1.0307606184127733	0.7044777135953539	0.41405910874352264	-0.1340318030328441
0.20784553439018733	1.0308804137169572	0.7043523096487365	0.4149059488886978	-0.13435835102349286
0.20826712776623232	1.0310004036907208	0.7042266854004949	0.41575283854799616	-0.1346852622281761
0.20868872114227732	1.031120587972357	0.7041008411474238	0.41659977799832504	-0.13501253773340474
0.20911031451832235	1.03124096619864	0.7039747771879619	0.4174467675176328	-0.1353401786278947
0.20953190789436735	1.0313615380048176	0.7038484938222009	0.4182938073849099	-0.13566818600257055
0.20995350127041235	1.0314823030246068	0.7037219913518946	0.41914089788019054	-0.13599656095056956
0.21037509464645734	1.0316032608901848	0.7035952700804665	0.4199880392845538	-0.1363253045672453
0.21079668802250234	1.0317244112321846	0.7034683303130197	0.420835231880125	-0.13665441795017155
0.21121828139854737	1.0318457536796866	0.703341172356345	0.4216824759500771	-0.13698390219914608
0.21163987477459237	1.0319672878602129	0.7032137965189301	0.4225297717786319	-0.1373137584161941
0.21206146815063737	1.0320890133997205	0.7030862031109684	0.4233771196510613	-0.13764398770557223
0.21248306152668237	1.0322109299225943	0.7029583924443678	0.42422451985368875	-0.13797459117377195
0.2129046549027274	1.0323330370516404	0.7028303648327598	0.4250719726738904	-0.13830556992952328
0.2133262482787724	1.0324553344080794	0.7027021205915092	0.42591947840009625	-0.13863692508379832
0.2137478416548174	1.0325778216115395	0.7025736600377217	0.42676703732179155	-0.13896865774981482
0.2141694350308624	1.0327004982800498	0.7024449834902542	0.42761464972951785	-0.13930076904303962
0.21459102840690739	1.0328233640300333	0.7023160912697238	0.42846231591487444	-0.13963326008119215
0.2150126217829524	1.0329464184762993	0.7021869836985166	0.4293100361705192	-0.13996613198424787
0.2154342151589974	1.0330696612320378	0.7020576611007974	0.43015781079017024	-0.1402993858744416
0.2158558085350424	1.0331930919088113	0.7019281238025187	0.43100564006860653	-0.140633022876271
0.2162774019110874	1.0333167101165484	0.7017983721314301	0.43185352430166934	-0.14096704411649968
0.2165007837175412	1.0333822852588912	0.7017295362652726	0.4323027992554388	-0.1411441818276785
0.2166989952871324	1.0334405154635367	0.7016684064170879	0.4327014637862635	-0.14130145072416067
0.21712058866317743	1.0335645075564148	0.7015382269908643	0.4335494588203582	-0.14163624383055956
0.21754218203922243	1.033688686000167	0.7014078341859571	0.4343975097029883	-0.14197142456927767
0.21796377541526743	1.0338130503981144	0.7012772283373988	0.4352456167342552	-0.14230699407617525
0.21838536879131243	1.0339376003519078	0.701146409782067	0.4360937802153283	-0.14264295348939465
0.21880696216735745	1.0340623354615224	0.701015378858693	0.43694200044844556	-0.1429793039493632
0.21922855554340245	1.0341872553252476	0.7008841359078722	0.4377902777369149	-0.1433160465987965
0.21965014891944745	1.034312359539682	0.7007526812720739	0.4386386123851152	-0.1436531825827011
0.22007174229549245	1.034437647699725	0.7006210152956504	0.43948700469849694	-0.1439907130483778
0.22049333567153745	1.0345631193985703	0.7004891383248472	0.4403354549835837	-0.1443286391454242
0.22091492904758248	1.0346887742276967	0.700357050707813	0.4411839635479726	-0.1446669620257378
0.22133652242362747	1.0348146117768628	0.7002247527946094	0.44203253070033577	-0.14500568284351867
0.22175811579967247	1.034940631634098	0.7000922449372211	0.4428811567504209	-0.14534480275527228
0.22217970917571747	1.0350668333856956	0.6999595274895655	0.44372984200905236	-0.14568432291981215
0.2226013025517625	1.0351932166162054	0.6998266008075029	0.4445785867881319	-0.14602424449826262
0.2230228959278075	1.0353197809084256	0.699693465248847	0.4454273914006398	-0.14636456865406136
0.2234444893038525	1.0354465258433954	0.6995601211733744	0.4462762561606355	-0.146705296552962
0.2238660826798975	1.0355734510003873	0.6994265689428355	0.4471251813832586	-0.14704642936303658
0.2242876760559425	1.0357005559569	0.699292808920964	0.44797416738472945	-0.1473879682546782
0.22470926943198752	1.0358278402886492	0.6991588414734877	0.44882321448235035	-0.1477299144006032
0.22513086280803252	1.0359553035695614	0.6990246669681389	0.44967232299450594	-0.14807226897585368
0.22555245618407752	1.0360829453717657	0.6988902857746643	0.4505214932406642	-0.1484150331577998
0.22597404956012251	1.036210765265585	0.6987556982648359	0.4513707255413771	-0.14875820812614196
0.22639564293616754	1.0363387628195293	0.6986209048124613	0.4522200202182814	-0.14910179506291316
0.22661902474262133	1.0364066543494068	0.6985494009844119	0.4526700455143408	-0.1492840124288278
0.22681723631221254	1.036466937600287	0.6984859057933945	0.45306937759409927	-0.149445795152481
0.22723882968825754	1.0365952891727177	0.698350701585546	0.45391879799263907	-0.14979020958154982
0.22766042306430254	1.0367238170998432	0.6982152925688938	0.4547682817387959	-0.15013503953916285
0.22808201644034753	1.0368525209428405	0.6980796791254941	0.4556178291585524	-0.15048028621670406
0.22850360981639256	1.036981400261033	0.6979438616394918	0.45646744057897937	-0.15082595080790015
0.22892520319243756	1.0371104546118828	0.6978078404971316	0.457317116328236	-0.1511720345088224
0.22934679656848256	1.0372396835509823	0.6976716160867689	0.45816685673557117	-0.1515185385178886
0.22976838994452756	1.0373690866320462	0.6975351887988798	0.45901666213132325	-0.15186546403586454
0.23018998332057258	1.0374986634069037	0.6973985590260735	0.45986653284692114	-0.152212812265866
0.23061157669661758	1.0376284134254887	0.6972617271631021	0.4607164692148847	-0.1525605844133602
0.23103317007266258	1.037758336235834	0.6971246936068721	0.461566471568825	-0.1529087816861674
0.23145476344870758	1.0378884313840604	0.6969874587564558	0.46241654024344525	-0.15325740529446247
0.23187635682475258	1.03801869841437	0.6968500230131018	0.4632666755745407	-0.15360645645077625
0.2322979502007976	1.0381491368690376	0.6967123867802467	0.4641168778989995	-0.153955936369997
0.2327195435768426	1.0382797462884013	0.696574550463526	0.464967147554803	-0.15430584626937166
0.2331411369528876	1.0384105262108552	0.696436514470786	0.4658174848810259	-0.15465618736850714
0.2335627303289326	1.0385414761728404	0.6962982792120943	0.4666678902178371	-0.15500696088937144
0.23398432370497763	1.038672595708836	0.696159845099752	0.4675183639064994	-0.15535816805629485
0.23440591708102262	1.0388038843513512	0.6960212125483046	0.4683689062893704	-0.15570981009597093
0.23482751045706762	1.0389353416309166	0.6958823819745541	0.4692195177099023	-0.1560618882374575
0.23524910383311262	1.039066967076075	0.6957433537975698	0.4700701985126426	-0.1564144037121776
0.23567069720915762	1.039198760213373	0.6956041284387006	0.47092094904323395	-0.15676735775392017
0.23609229058520265	1.0393307205673528	0.6954647063215863	0.4717717696484147	-0.157120751598841
0.23651388396124765	1.0394628476605419	0.6953250878721696	0.4726226606760188	-0.15747458648546334
0.23673726576770143	1.0395329227902468	0.6952510314259736	0.4730735350706719	-0.15766224554374914
0.23693547733729264	1.0395951410134465	0.6951852735187076	0.47347362247497615	-0.15782886365467838
0.23735707071333764	1.0397276001445404	0.695045263691784	0.47432465539531254	-0.15818358434974608
0.23777866408938267	1.0398602245702573	0.6949050588243203	0.4751757597881501	-0.15853874981629537
0.23820025746542767	1.0399930138049822	0.6947646593515886	0.47602693600570684	-0.15889436130232468
0.23862185084147267	1.0401259673610415	0.6946240657112231	0.47687818440129737	-0.15925042005820217
0.23904344421751766	1.040259084748694	0.6944832783432322	0.47772950532933234	-0.159606927336666
0.23946503759356266	1.040392365476123	0.6943422976900107	0.4785808991453188	-0.15996388439282455
0.2398866309696077	1.0405258090494254	0.6942011241963518	0.47943236620585994	-0.1603212924841563
0.2403082243456527	1.0406594149726043	0.6940597583094597	0.48028390686865524	-0.16067915287051002
0.2407298177216977	1.040793182747559	0.6939182004789611	0.4811355214925002	-0.16103746681410455
0.24115141109774269	1.0409271118740757	0.6937764511569185	0.4819872104372864	-0.1613962355795287
0.2415730044737877	1.0410612018498182	0.6936345107978421	0.48283897406400117	-0.16175546043374095
0.2419945978498327	1.0411954521703193	0.6934923798587017	0.4836908127347276	-0.16211514264606905
0.2424161912258777	1.0413298623289704	0.6933500587989403	0.48454272681264415	-0.1624752834882097
0.2428377846019227	1.0414644318170132	0.6932075480804858	0.48539471666202466	-0.16283588423422796
0.2432593779779677	1.0415991601235295	0.6930648481677637	0.48624678264823784	-0.16319694616055663
0.24368097135401273	1.041734046735432	0.6929219595277103	0.48709892513774705	-0.1635584705459956
0.24410256473005773	1.0418690911374549	0.6927788826297847	0.4879511444981101	-0.16392045867171098
0.24452415810610273	1.042004292812144	0.6926356179459818	0.4888034410979788	-0.16428291182123433
0.24494575148214773	1.042139651239848	0.6924921659508457	0.48965581530709845	-0.16464583128046156
0.24536734485819275	1.0422751658987077	0.6923485271214815	0.4905082674963077	-0.16500921833765195
0.24578893823423775	1.0424108362646471	0.6922047019375692	0.4913607980375379	-0.16537307428342693
0.24621053161028275	1.042546661811364	0.6920606908813761	0.49221340730381263	-0.16573740041076887
0.24663212498632775	1.0426826420103184	0.69191649443777	0.4930660956692472	-0.16610219801501971
0.24685550679278154	1.0427547537968629	0.6918400167914728	0.49351792591135596	-0.1662956780384136
0.24705371836237275	1.0428187763307257	0.6917721130942327	0.4939188635090482	-0.16646746839387944
0.24747531173841777	1.0429550642395444	0.6916275473408722	0.4947717111995127	-0.1668332128474046
0.24789690511446277	1.0430915052014673	0.691482797670437	0.4956246391180279	-0.1671994326780066
0.24831849849050777	1.0432280986789115	0.6913378645783286	0.49647764764307034	-0.16756612919045005
0.24874009186655277	1.043364844132008	0.6911927485626153	0.4973307371542051	-0.16793330369185072
0.24916168524259777	1.0435017410185927	0.6910474501240451	0.49818390803208534	-0.1683009574916737
0.2495832786186428	1.0436387887941954	0.6909019697660599	0.49903716065845133	-0.16866909190173132
0.2500048719946878	1.0437759869120298	0.6907563079948079	0.4998904954161298	-0.16903770823618094
0.2504264653707328	1.043913334822984	0.6906104653191584	0.5007439126890328	-0.16940680781152262
0.2508480587467778	1.0440508319756103	0.6904644422507142	0.5015974128621576	-0.16977639194659683
0.2512696521228228	1.0441884778161143	0.6903182393038262	0.5024509963215847	-0.17014646196258187
0.2516912454988678	1.0443262717883453	0.6901718569956068	0.5033046634544778	-0.17051701918299123
0.2521128388749128	1.0444642133337858	0.6900252958459432	0.5041584146490824	-0.1708880649336709
0.25253443225095784	1.0446023018915411	0.6898785563775123	0.5050122502947249	-0.17125960054279657
0.2529560256270028	1.0447405368983298	0.6897316391157936	0.5058661707818114	-0.1716316273408705
0.25337761900304784	1.0448789177884716	0.6895845445890836	0.506720176501827	-0.17200414666071867
0.2537992123790928	1.0450174439938786	0.6894372733285097	0.5075742678473343	-0.17237715983748736
0.25422080575513784	1.0451561149440443	0.6892898258680443	0.5084284452119721	-0.17275066820864002
0.25464239913118286	1.0452949300660324	0.6891422027445193	0.5092827089904547	-0.17312467311395363
0.25506399250722783	1.0454338887844672	0.6889944044976394	0.5101370595785704	-0.17349917589551542
0.25548558588327286	1.0455729905215227	0.6888464316699969	0.5109914973731801	-0.17387417789771883
0.2559071792593179	1.0457122346969114	0.6886982848070865	0.5118460227722159	-0.17424968046726008
0.25632877263536286	1.0458516207278747	0.6885499644573185	0.5127006361746803	-0.17462568495313394
0.2567503660114079	1.0459911480291713	0.6884014711720342	0.5135553379806441	-0.17500219270662973
0.25697374781786164	1.0460651338094724	0.6883227219080392	0.514008238826757	-0.17520189027182675
0.25717195938745285	1.046130816013066	0.6882528055055196	0.5144101285912454	-0.1753792050813273
0.2575935527634979	1.046270624089321	0.6881039680150208	0.5152650084086875	-0.17575672343309248
0.2580151461395429	1.0464105716651821	0.6879549592607577	0.5161199778362383	-0.17613474912007274
0.2584367395155879	1.0465506581453707	0.6878057798059393	0.5169750372782281	-0.17651328350269266
0.2588583328916329	1.0466908829320707	0.687656430216778	0.5178301871400479	-0.176892327943649
0.2592799262676779	1.0468312454249185	0.6875069110625047	0.5186854278281481	-0.17727188380790612
0.2597015196437229	1.0469717450209923	0.6873572229153831	0.5195407597500363	-0.17765195246269072
0.2601231130197679	1.0471123811147998	0.6872073663507253	0.5203961833142763	-0.1780325352774869
0.2605447063958129	1.0472531530982687	0.687057341946906	0.5212516989304853	-0.17841363362403073
0.2609662997718579	1.0473940603607343	0.6869071502853781	0.522107307009333	-0.17879524887630496
0.2613878931479029	1.0475351022889292	0.6867567919506872	0.522963007962539	-0.1791773824105334
0.2618094865239479	1.047676278266971	0.686606267530487	0.5238188022028714	-0.17956003560517517
0.26223107989999295	1.0478175876763525	0.6864555776155548	0.524674690144144	-0.17994320984091894
0.2626526732760379	1.047959029895929	0.6863047227998059	0.5255306722012153	-0.18032690650067687
0.26307426665208294	1.048100604301908	0.6861537036803098	0.5263867487899857	-0.1807111269695784
0.2634958600281279	1.0482423102678375	0.6860025208573046	0.5272429203273956	-0.18109587263496402
0.26391745340417294	1.0483841471645943	0.6858511749342132	0.5280991872314231	-0.18148114488637887
0.26433904678021797	1.0485261143603726	0.6856996665176583	0.528955549921082	-0.18186694511556598
0.26476064015626294	1.0486682112206727	0.6855479962174782	0.5298120088164189	-0.1822532747164596
0.26518223353230796	1.0488104371082898	0.685396164646742	0.5306685643385117	-0.18264013508517823
0.265603826908353	1.0489527913833017	0.6852441724217655	0.5315252169094669	-0.18302752762001753
0.26602542028439796	1.0490952734030576	0.6850920201621267	0.5323819669524167	-0.18341545372144313
0.266447013660443	1.0492378825221662	0.684939708490682	0.533238814891517	-0.18380391479208316
0.26686860703648796	1.0493806180924845	0.6847872380335811	0.5340957611519449	-0.18419291223672066
0.2670919888429418	1.0494562977506348	0.6847063872204249	0.5345498552534472	-0.18439924091739557
0.267290200412533	1.0495234794631052	0.684634609420284	0.5349528061598958	-0.1845824474622859
0.267711793788578	1.0496664659803459	0.6844818232835759	0.5358099503425807	-0.18497252187784835
0.268133387164623	1.0498095769877367	0.6843288802595836	0.5366671941282241	-0.1853631368946088
0.268554980540668	1.0499528118260082	0.6841757809877917	0.5375245379460603	-0.18575429392589088
0.268976573916713	1.0500961698330804	0.6840225261110585	0.5383819822263313	-0.1861459943871328
0.269398167292758	1.0502396503440494	0.6838691162756318	0.5392395274002838	-0.18653823969587868
0.26981976066880303	1.0503832526911772	0.6837155521311657	0.5400971739001661	-0.18693103127176974
0.270241354044848	1.050526976203878	0.6835618343307365	0.5409549221592252	-0.1873243705365354
0.27066294742089303	1.0506708202087072	0.6834079635308591	0.5418127726117039	-0.18771825891398405
0.271084540796938	1.0508147840293487	0.6832539403915031	0.5426707256928371	-0.18811269782999396
0.271506134172983	1.0509588669866037	0.68309976557611	0.5435287818388498	-0.18850768871250342
0.27192772754902805	1.0511030683983773	0.6829454397516085	0.5443869414869523	-0.18890323299150136
0.272349320925073	1.0512473875796666	0.682790963588432	0.5452452050753385	-0.18929933209901728
0.27277091430111805	1.0513918238425497	0.682636337760535	0.5461035730431817	-0.18969598746911132
0.2731925076771631	1.0515363764961718	0.6824815629454093	0.546962045830631	-0.19009320053786383
0.27361410105320805	1.051681044846733	0.6823266398241011	0.5478206238788088	-0.19049097274336507
0.2740356944292531	1.051825828197478	0.6821715690812277	0.5486793076298062	-0.1908893055257045
0.27445728780529804	1.0519707258486803	0.6820163514049942	0.54953809752668	-0.19128820032695987
0.27487888118134307	1.0521157370976328	0.6818609874872102	0.5503969940134491	-0.19168765859118625
0.2753004745573881	1.0522608612386342	0.6817054780233077	0.5512559975350905	-0.1920876817644048
0.27572206793343307	1.0524060975629754	0.6815498237123563	0.5521151085375358	-0.19248827129459123
0.2761436613094781	1.0525514453589293	0.6813940252570819	0.552974327467667	-0.1928894286316642
0.27656525468552307	1.0526969039117358	0.6812380833638829	0.5538336547733129	-0.19329115522747337
0.2769868480615681	1.052842472503591	0.6810819987428477	0.5546930909032455	-0.1936934525357875
0.2772102298680219	1.052919646566245	0.6809992394971552	0.5551485085302459	-0.19390684210073586
0.2774084414376131	1.0529881504136334	0.6809257721077714	0.5555526363071748	-0.19409632201228197
0.2778300348136581	1.0531339369179316	0.6807694041761736	0.556412291435746	-0.19449976511452632
0.2782516281897031	1.0532798312894722	0.6806128956693156	0.5572720567405346	-0.1949037833019717
0.2786732215657481	1.0534258327981458	0.6804562473122174	0.558131932674042	-0.19530837803593762
0.2790948149417931	1.0535719407107351	0.6802994598336755	0.5589919196896921	-0.19571355077959915
0.27951640831783814	1.0537181542909015	0.6801425339662798	0.5598520182418258	-0.19611930299797323
0.2799380016938831	1.0538644727991733	0.6799854704464319	0.5607122287856976	-0.19652563615790525
0.28035959506992814	1.0540108954929308	0.679828270014362	0.5615725517774701	-0.19693255172805518
0.28078118844597316	1.0541574216263958	0.6796709334141467	0.5624329876742101	-0.1973400511788835
0.28120278182201813	1.0543040504506167	0.6795134613937269	0.5632935369338841	-0.1977481359826369
0.28162437519806316	1.0544507812134563	0.6793558547049251	0.5641542000153525	-0.19815680761333376
0.28204596857410813	1.0545976131595791	0.6791981141034634	0.5650149773783661	-0.19856606754674946
0.28246756195015316	1.0547445455304372	0.6790402403489812	0.5658758694835605	-0.19897591726040123
0.2828891553261982	1.054891577564258	0.6788822342050533	0.5667368767924511	-0.19938635823353312
0.28331074870224315	1.0550387084960313	0.6787240964392074	0.5675979997674283	-0.19979739194710033
0.2837323420782882	1.055185937557495	0.6785658278229425	0.5684592388717528	-0.20020901988375367
0.28415393545433315	1.055333263977123	0.6784074291317465	0.5693205945695492	-0.2006212435278234
0.2845755288303782	1.0554806869801112	0.6782489011451144	0.5701820673258023	-0.20103406436530322
0.2849971222064232	1.0556282057883652	0.6780902446465668	0.5710436576063506	-0.20144748388383357
0.2854187155824682	1.0557758196204856	0.6779314604236673	0.5719053658778813	-0.20186150357268517
0.2858403089585132	1.0559235276917562	0.6777725492680412	0.5727671926079249	-0.2022761249227418
0.28626190233455817	1.0560713292141295	0.6776135119753938	0.5736291382648495	-0.20269134942648329
0.2866834957106032	1.0562192233962135	0.6774543493455282	0.5744912033178552	-0.20310717857796778
0.2871050890866482	1.0563672094432592	0.6772950621823643	0.5753533882369684	-0.2035236138728142
0.287328470893102	1.0564456570054415	0.6772106134718884	0.5758102667959867	-0.20374450884278655
0.2875266824626932	1.0565152865571459	0.6771356512939566	0.5762156934930359	-0.20394065680818407
0.2879482758387382	1.0566634539363684	0.676976117492513	0.577078119557719	-0.20435830888276338
0.28836986921478325	1.0568117107760233	0.6768164615944129	0.5779406669034879	-0.20477657159674378
0.2887914625908282	1.056960056267796	0.6766566844202261	0.5788033360036148	-0.20519544645180404
0.28921305596687324	1.0571084895999463	0.6764967867947312	0.5796661273321688	-0.2056149349510907
0.2896346493429182	1.057257009957295	0.6763367695469344	0.5805290413640087	-0.20603503859919883
0.29005624271896324	1.0574056165212111	0.6761766335100874	0.5813920785747777	-0.2064557589021523
0.29047783609500827	1.0575543084695973	0.6760163795217071	0.5822552394408959	-0.20687709736738377
0.29089942947105324	1.0577030849768767	0.6758560084235936	0.5831185244395545	-0.20729905550371466
0.29132102284709827	1.0578519452139785	0.6756955210618494	0.5839819340487094	-0.20772163482133446
0.29174261622314324	1.0580008883483258	0.6755349182868977	0.5848454687470737	-0.20814483683177987
0.29216420959918826	1.05814991354382	0.6753742009535021	0.585709129014112	-0.20856866304791385
0.2925858029752333	1.0582990199608282	0.6752133699207843	0.5865729153300325	-0.2089931149839042
0.29300739635127826	1.0584482067561694	0.6750524260522441	0.5874368281757811	-0.2094181941552017
0.2934289897273233	1.0585974730831	0.674891370215778	0.5883008680330336	-0.20984390207851825
0.29385058310336826	1.058746818091301	0.6747302032836978	0.5891650353841886	-0.21027024027180463
0.2942721764794133	1.0588962409268627	0.6745689261327501	0.5900293307123611	-0.2106972102542277
0.2946937698554583	1.0590457407322729	0.6744075396441354	0.590893754501374	-0.21112481354614762
0.2951153632315033	1.0591953166464005	0.6742460447035268	0.591758307235752	-0.2115530516690946
0.2955369566075483	1.0593449678044837	0.6740844422010895	0.5926229894007128	-0.21198192614574535
0.2959585499835933	1.059494693338115	0.6739227330315	0.5934878014821605	-0.21241143849989919
0.2963801433596383	1.059644492375228	0.6737609180939648	0.5943527439666775	-0.21284159025645386
0.29680173673568333	1.059794364040082	0.6735989982922405	0.5952178173415168	-0.21327238294138118
0.2972233301117283	1.0599443074532497	0.673436974534652	0.596083022094594	-0.213703818081702
0.2974467119181821	1.0600237839461988	0.6733510842118005	0.5965415053885165	-0.21393267546731554
0.2976449234877733	1.0600943217316028	0.673274847734113	0.5969483587144795	-0.2141358972054612
0.29806651686381835	1.0602444059882963	0.6731126188081442	0.5978138276903903	-0.21456862184170214
0.2984881102398633	1.0603945593327575	0.6729502886788936	0.5986794295121817	-0.21500199352044086
0.29890970361590835	1.060544780870669	0.6727878582731551	0.5995451646703394	-0.21543601377263996
0.2993312969919533	1.0606950697039563	0.6726253285223887	0.6004110336559707	-0.21587068413018204
0.29975289036799835	1.060845424930774	0.6724627003627389	0.6012770369607963	-0.21630600612584294
0.3001744837440434	1.0609958456454902	0.6722999747350555	0.6021431750771414	-0.21674198129326452
0.30059607712008835	1.0611463309386735	0.672137152584912	0.6030094484979274	-0.21717861116692716
0.30101767049613337	1.0612968798970788	0.6719742348626258	0.6038758577166629	-0.21761589728212186
0.30143926387217834	1.0614474916036332	0.6718112225232771	0.6047424032274343	-0.21805384117492202
0.30186085724822337	1.0615981651374211	0.6716481165267292	0.605609085524898	-0.21849244438215493
0.3022824506242684	1.061748899573671	0.6714849178376475	0.6064759051042701	-0.21893170844137264
0.30270404400031337	1.0618996939837417	0.6713216274255195	0.6073428624613175	-0.21937163489082287
0.3031256373763584	1.062050547435106	0.6711582462646742	0.6082099580923489	-0.21981222526941924
0.30354723075240336	1.0622014589913396	0.6709947753343019	0.609077192494205	-0.22025348111671122
0.3039688241284484	1.0623524277121037	0.6708312156184737	0.609944566164249	-0.22069540397285378
0.3043904175044934	1.0625034526531338	0.6706675681061611	0.6108120796003571	-0.22113799537857654
0.3048120108805384	1.0626545328662238	0.6705038337912564	0.6116797333009083	-0.22158125687515262
0.3052336042565834	1.0628056673992117	0.6703400136725914	0.6125475277647751	-0.22202519000436724
0.30565519763262844	1.0629568552959663	0.6701761087539578	0.6134154634913128	-0.22246979630848557
0.3060767910086734	1.0631080955963725	0.6700121200441269	0.61428354098035	-0.22291507733022065
0.30649838438471844	1.0632593873363179	0.6698480485568689	0.6151517607321779	-0.22336103461270052
0.3069199777607634	1.0634107295476767	0.6696838953109732	0.6160201232475401	-0.22380766969943522
0.30734157113680843	1.0635621212582977	0.6695196613302679	0.6168886290276222	-0.22425498413428338
0.30756495294326225	1.0636423560842982	0.6694326093688212	0.6173488661970798	-0.2244922701430948
0.30776316451285346	1.0637135614919888	0.6693553476436396	0.6177572785740411	-0.22470297946141815
0.30818475788889843	1.0638650492685036	0.6691909552850532	0.6186260723888339	-0.2251516572252931
0.30860635126494346	1.064016583603526	0.669026485293572	0.6194950109744481	-0.22560101897060741
0.30902794464098843	1.0641681635086577	0.668861938713377	0.6203640948337296	-0.22605106624227092
0.30944953801703345	1.0643197879914026	0.6686973165937865	0.6212333244699118	-0.22650180058536848
0.3098711313930785	1.0644714560551538	0.668532619989277	0.6221027003866049	-0.22695322354512415
0.31029272476912345	1.0646231666991781	0.6683678499595022	0.6229722230877841	-0.2274053366668648
0.3107143181451685	1.064774918918603	0.6682030075693125	0.6238418930777783	-0.22785814149598338
0.31113591152121345	1.0649267117044026	0.6680380938887756	0.6247117108612584	-0.22831163957790176
0.3115575048972585	1.065078544043382	0.6678731099931958	0.6255816769432259	-0.22876583245803314
0.3119790982733035	1.0652304149181657	0.6677080569631342	0.6264517918290006	-0.229220721681744
0.31240069164934847	1.0653823233071806	0.6675429358844276	0.6273220560242089	-0.22967630879431564
0.3128222850253935	1.065534268184644	0.6673777478482097	0.6281924700347717	-0.2301325953409053
0.3132438784014385	1.0656862485205494	0.6672124939509294	0.6290630343668924	-0.2305895828665068
0.3136654717774835	1.0658382632806507	0.6670471752943716	0.629933749527044	-0.2310472729159108
0.3140870651535285	1.0659903114264506	0.6668817929856765	0.6308046160219568	-0.23150566703366457
0.3145086585295735	1.066142391915185	0.6667163481373595	0.6316756343586062	-0.2319647667640313
0.3149302519056185	1.0662945036998088	0.6665508418673308	0.6325468050441994	-0.232424573650949
0.31535184528166355	1.0664466457289834	0.6663852752989151	0.6334181285861628	-0.23288508923798895
0.3157734386577085	1.0665988169470613	0.6662196495608714	0.6342896054921288	-0.23334631506831355
0.31619503203375354	1.0667510162940732	0.6660539657874128	0.6351612362699229	-0.23380825268463398
0.3166166254097985	1.066903242705713	0.6658882251182259	0.6360330214275504	-0.2342709036291672
0.31703821878584354	1.067055495113325	0.6657224286984903	0.6369049614731822	-0.2347342694435924
0.31745981216188857	1.0672077724438898	0.6655565776788988	0.6377770569151423	-0.23519835166900732
0.3176831939683423	1.0672884665215079	0.6654686795631827	0.6382392009909361	-0.23544453713401098
0.31788140553793354	1.0673600736200097	0.6653906732156761	0.6386493082618937	-0.23566315184588368
0.31830299891397856	1.0675123975598957	0.6652247164705997	0.6395217160220239	-0.23612867151402242
0.31872459229002353	1.0676647431773538	0.6650587086110176	0.6403942807042321	-0.23659491221250836
0.31914618566606856	1.067817109381771	0.6648926508098694	0.6412670028173141	-0.23706187547966448
0.3195677790421136	1.0679694950781013	0.664726544245705	0.642139882870148	-0.2375295628530054
0.31998937241815856	1.0681218991668524	0.6645603901027042	0.6430129213716809	-0.23799797586919075
0.3204109657942036	1.0682743205440723	0.664394189570696	0.6438861188309126	-0.23846711606397794
0.3208325591702486	1.0684267581013354	0.6642279438451779	0.6447594757568825	-0.23893698497217422
0.3212541525462936	1.0685792107257288	0.6640616541273356	0.6456329926586538	-0.23940758412758847
0.3216757459223386	1.0687316772998392	0.663895321624062	0.6465066700452986	-0.23987891506298245
0.3220973392983836	1.0688841567017395	0.6637289475479761	0.647380508425883	-0.24035097931002147
0.3225189326744286	1.0690366478049749	0.6635625331174427	0.6482545083094515	-0.24082377839922456
0.32294052605047363	1.0691891494785497	0.6633960795565915	0.6491286702050119	-0.24129731385991424
0.3233621194265186	1.0693416605869146	0.6632295880953359	0.6500029946215192	-0.2417715872201656
0.32378371280256363	1.069494179989952	0.6630630599693921	0.6508774820678602	-0.24224660000675494
0.3242053061786086	1.069646706542965	0.6628964964202982	0.6517521330528376	-0.24272235374510803
0.3246268995546536	1.0697992390966615	0.6627298986954333	0.6526269480851535	-0.2431988499592476
0.32504849293069865	1.069951776497144	0.6625632680480359	0.6535019276733938	-0.24367609017174033
0.3254700863067436	1.070104317585894	0.6623966057372229	0.6543770723260111	-0.2441540759036436
0.32589167968278865	1.0702568611997605	0.6622299130280087	0.6552523825513088	-0.24463280867445128
0.3263132730588336	1.0704094061709468	0.6620631911913234	0.6561278588574241	-0.24511229000203932
0.32673486643487865	1.0705619513269975	0.6618964415040315	0.657003501752311	-0.24559252140261062
0.32715645981092367	1.0707144954907855	0.6617296652489508	0.6578793117437238	-0.24607350439063938
0.32757805318696864	1.0708670374804994	0.6615628637148706	0.6587552893391992	-0.24655524047881502
0.32780143499342246	1.0709478607684977	0.6614744738987869	0.6592194953265293	-0.24681079472621584
0.32799964656301367	1.071019576109631	0.66139603819657	0.6596314350460396	-0.24703773117798528
0.32842123993905864	1.0711721101869627	0.6612291899948364	0.6605077493712951	-0.24752097799709907
0.32884283331510367	1.0713246385165547	0.6610623204164836	0.6613842328217461	-0.24800498244314859
0.3292644266911487	1.0714771598977326	0.6608954307743705	0.6622608859038858	-0.24848974602111093
0.32968602006719366	1.071629673125075	0.6607285223874183	0.6631377091239012	-0.24897527023388905
0.3301076134432387	1.0717821769884015	0.6605615965806293	0.6640147029876562	-0.2494615565822523
0.3305292068192837	1.0719346702727601	0.6603946546851043	0.6648918680006723	-0.24994860656477622
0.3309508001953287	1.0720871517584154	0.6602276980380606	0.6657692046681107	-0.250436421677782
0.3313723935713737	1.0722396202208357	0.66006072798285	0.6666467134947531	-0.25092500341527507
0.3317939869474187	1.072392074430682	0.659893745868976	0.6675243949849835	-0.2514143532688833
0.3322155803234637	1.0725445131537958	0.6597267530521115	0.6684022496427687	-0.25190447272779454
0.33263717369950874	1.0726969351511872	0.6595597508941162	0.6692802779716392	-0.2523953632786938
0.3330587670755537	1.0728493391790226	0.6593927407630544	0.6701584804746704	-0.2528870264056992
0.33348036045159873	1.0730017239886143	0.6592257240332114	0.6710368576544623	-0.2533794635902984
0.3339019538276437	1.0731540883264077	0.6590587020851113	0.67191541001312	-0.25387267631128313
0.33432354720368873	1.0733064309339708	0.6588916763055335	0.6727941380522348	-0.2543666660446842
0.33474514057973376	1.0734587505479827	0.6587246480875302	0.6736730422728623	-0.2548614342637056
0.33516673395577873	1.0736110459002215	0.6585576188304426	0.6745521231755042	-0.2553569824386574
0.33558832733182375	1.0737633157175546	0.6583905899399181	0.6754313812600866	-0.25585331203688894
0.3360099207078687	1.073915558721926	0.658223562827926	0.6763108170259398	-0.25635042452272105
0.33643151408391375	1.0740677736303468	0.658056538912775	0.6771904309717777	-0.25684832135737723
0.3368531074599588	1.074219959154884	0.6578895196191288	0.6780702235956767	-0.257347003998915
0.33727470083600375	1.0743721140026492	0.6577225063780221	0.6789501953950547	-0.25784647390215587
0.3376962942120488	1.0745242368757888	0.6575555006268772	0.6798303468666501	-0.25834673251861534
0.33791967601850253	1.0746048259765018	0.6574670159381943	0.6802967692751022	-0.2586121153645576
0.3381178875880938	1.0746763264714727	0.6573885038095195	0.6807106785064995	-0.25884778129643177
0.3385394809641388	1.074828381481885	0.6572215173761935	0.681591190809917	-0.25934962168029485
0.3389610743401838	1.074980400594213	0.6570545427835779	0.6824718842714719	-0.25985225511137355
0.33938266771622877	1.0751323824906371	0.6568875814948014	0.6833527593849668	-0.26035568302724316
0.3398042610922738	1.0752843258483211	0.6567206349794584	0.6842338166434153	-0.26085990686181176
0.3402258544683188	1.0754362293394024	0.6565537047136232	0.68511505653902	-0.26136492804524636
0.3406474478443638	1.0755880916309821	0.6563867921798657	0.6859964795631495	-0.26187074800389804
0.3410690412204088	1.0757399113851156	0.6562198988672662	0.6868780862063156	-0.26237736816022633
0.3414906345964538	1.0758916872588025	0.6560530262714296	0.6877598769581511	-0.2628847899327236
0.3419122279724988	1.0760434179039786	0.6558861758945003	0.688641852307386	-0.2633930147358381
0.34233382134854384	1.0761951019675053	0.6557193492451766	0.6895240127418243	-0.2639020439798966
0.3427554147245888	1.076346738091162	0.6555525478387244	0.6904063587483207	-0.26441187907102665
0.34317700810063384	1.0764983249116356	0.6553857731969917	0.6912888908127568	-0.2649225214110775
0.3435986014766788	1.076649861060513	0.6552190268484218	0.6921716094200174	-0.2654339723975413
0.34402019485272384	1.0768013451642728	0.6550523103280679	0.6930545150539663	-0.2659462334234727
0.34444178822876886	1.0769527758442756	0.6548856251776052	0.6939376081974218	-0.2664593058774084
0.34486338160481383	1.0771041517167566	0.6547189729453453	0.6948208893321328	-0.2669731911432859
0.34528497498085886	1.0772554713928175	0.6545523551862485	0.6957043589387539	-0.26748789060036127
0.3457065683569039	1.0774067334784183	0.6543857734619372	0.6965880174968204	-0.2680034056231268
0.34612816173294886	1.0775579365743697	0.6542192293407078	0.6974718654847236	-0.26851973758122755
0.3465497551089939	1.077709079276326	0.654052724397544	0.6983559033796856	-0.2690368878393773
0.34697134848503886	1.0778601601747764	0.6538862602141285	0.6992401316577334	-0.2695548577572739
0.3473929418610839	1.0780111778550392	0.6537198383788551	0.7001245507936739	-0.27007364868951395
0.3478145352371289	1.0781621308972535	0.6535534604868404	0.7010091612610677	-0.27059326198550676
0.34803791704358267	1.078242086881362	0.65346532329855	0.7014779509916842	-0.27086891353691855
0.3482361286131739	1.0783130178763738	0.6533871281399357	0.7018939635322037	-0.2711136989893875
0.3486577219892189	1.0784638373621618	0.6532208429467378	0.702778958078072	-0.27163496103993
0.3490793153652639	1.0786145879191809	0.6530546065226008	0.7036641453683382	-0.27215704947045855
0.3495009087413089	1.0787652681067892	0.6528884204896466	0.7045495258713169	-0.272679965608759
0.34992250211735393	1.0789158764791338	0.6527222864767751	0.7054351000539444	-0.27320371077698946
0.3503440954933989	1.0790664115851456	0.6525562061196757	0.7063208683817521	-0.2737282862915901
0.3507656888694439	1.0792168719685318	0.6523901810608366	0.7072068313188392	-0.274253693463192
0.3511872822454889	1.0793672561677718	0.6522242129495546	0.7080929893278455	-0.2747799335965261
0.3516088756215339	1.079517562716112	0.6520583034419457	0.7089793428699236	-0.27530700799033053
0.35203046899757895	1.0796677901415594	0.6518924542009534	0.7098658924047114	-0.27583491793725773
0.3524520623736239	1.0798179369668783	0.6517266668963587	0.7107526383903039	-0.27636366472378093
0.35287365574966895	1.0799680017095845	0.6515609432047884	0.7116395812832252	-0.2768932496300996
0.353295249125714	1.0801179828819412	0.6513952848097239	0.7125267215384001	-0.2774236739300445
0.35371684250175894	1.0802678789909554	0.6512296934015094	0.7134140596091256	-0.277954938890982
0.35413843587780397	1.0804176885383727	0.6510641706773602	0.714301595947042	-0.2784870457737173
0.35456002925384894	1.080567410020675	0.6508987183413705	0.7151893310021039	-0.2790199958323975
0.35498162262989397	1.0807170419290753	0.6507333381045203	0.7160772652225514	-0.2795537903144138
0.355403216005939	1.0808665827495163	0.6505680316846831	0.7169653990548804	-0.28008843046030246
0.35582480938198396	1.0810160309626655	0.6504028008066328	0.7178537329438132	-0.280623917503646
0.356246402758029	1.081165385043914	0.6502376472020498	0.7187422673322685	-0.281160252670973
0.35666799613407396	1.081314643463373	0.6500725726095278	0.7196310026613321	-0.2816974371816572
0.357089589510119	1.0814638046858718	0.6499075787745794	0.7205199393702256	-0.2822354722478162
0.357511182886164	1.0816128671709557	0.6497426674496418	0.7214090778962774	-0.2827743590742095
0.357932776262209	1.0817618293728846	0.6495778403940825	0.7222984186748911	-0.2833140988581353
0.3581561580686628	1.0818407160177368	0.6494905413187819	0.7227697191801913	-0.28360042680261305
0.358354369638254	1.0819106897406305	0.6494130993742034	0.723187962139515	-0.2838546927893271
0.358775963014299	1.0820594467178775	0.6492484461632466	0.7240777087216115	-0.28439614204984953
0.359197556390344	1.0822080987430203	0.6490838825413978	0.7249676588506255	-0.28493844781399313
0.35961914976638903	1.0823566442491628	0.6489194102957907	0.7258578129539534	-0.28548161124816873
0.360040743142434	1.0825050816641189	0.6487550312205105	0.726748171456911	-0.2860256335108012
0.36046233651847903	1.0826534094104119	0.6485907471165975	0.7276387347827025	-0.2865705157522219
0.360883929894524	1.082801625905274	0.6484265597920494	0.7285295033523879	-0.28711625911456146
0.36130552327056903	1.0829497295606478	0.6482624710618248	0.729420477584851	-0.2876628647316406
0.36172711664661406	1.083097718783186	0.6480984827478441	0.7303116578967671	-0.2882103337288612
0.362148710022659	1.0832455919742536	0.6479345966789927	0.7312030447025708	-0.28875866722309623
0.36257030339870405	1.083393347529928	0.6477708146911216	0.7320946384144225	-0.28930786632257927
0.3629918967747491	1.0835409838410015	0.6476071386270489	0.7329864394421757	-0.2898579321267928
0.36341349015079405	1.0836884992929827	0.64744357033656	0.7338784481933444	-0.2904088657263562
0.3638350835268391	1.0838358922660993	0.6472801116764084	0.7347706650730689	-0.29096066820291316
0.36425667690288405	1.0839831611353004	0.6471167645103155	0.735663090484083	-0.29151334062901785
0.3646782702789291	1.0841303042702592	0.64695353070897	0.7365557248266796	-0.2920668840680209
0.3650998636549741	1.0842773200353764	0.6467904121500266	0.7374485684986773	-0.29262129957395433
0.36552145703101907	1.084424206789784	0.6466274107181057	0.7383416218953859	-0.2931765881914162
0.3659430504070641	1.084570962887349	0.6464645283047907	0.7392348854095722	-0.2937327509554539
0.36636464378310907	1.084717586676677	0.6463017668086263	0.7401283594314252	-0.29428978889144747
0.3667862371591541	1.0848640765011182	0.6461391281351155	0.7410220443485221	-0.2948477030149917
0.3672078305351991	1.0850104306987707	0.6459766141967174	0.7419159405457927	-0.2954064943317777
0.3676294239112441	1.0851566476024872	0.6458142269128428	0.7428100484054843	-0.2959661638374739
0.3680510172872891	1.0853027255398795	0.6456519682098508	0.7437043683071266	-0.29652671251760615
0.3682743990937429	1.0853800682319252	0.6455660479959379	0.7441783109556037	-0.29682407663562554
0.3684726106633341	1.0854486628333253	0.6454898400210446	0.7445989006274967	-0.2970881413474374
0.3688942040393791	1.0855944577999737	0.6453278442866658	0.7454936457405821	-0.2976504512918462
0.36931579741542414	1.0857401087517526	0.6451659829538905	0.7463886040175464	-0.29821364330520517
0.3697373907914691	1.085885613995376	0.6450042579768221	0.7472837758266917	-0.2987777183312583
0.37015898416751414	1.0860309718323504	0.6448426713164864	0.7481791615334239	-0.2993426773029979
0.37058057754355916	1.0861761805589836	0.6446812249408238	0.7490747615002149	-0.29990852114254035
0.37100217091960414	1.0863212384663925	0.6445199208246829	0.7499705760865666	-0.30047525076100196
0.37142376429564916	1.0864661438405119	0.6443587609498121	0.7508666056489743	-0.30104286705837335
0.37184535767169413	1.0866108949621032	0.6441977473048525	0.7517628505408893	-0.3016113709233939
0.37226695104773916	1.0867554901067642	0.6440368818853278	0.7526593111126818	-0.302180763233425
0.3726885444237842	1.086899927544939	0.6438761666936366	0.7535559877116035	-0.3027510448543229
0.37311013779982916	1.0870442055419272	0.6437156037390415	0.7544528806817504	-0.30332221664031067
0.3735317311758742	1.0871883223578958	0.6435551950376596	0.7553499903640248	-0.30389427943385
0.37395332455191915	1.0873322762478899	0.6433949426124513	0.7562473170960974	-0.3044672340655116
0.3743749179279642	1.0874760654618432	0.6432348484932097	0.757144861212369	-0.3050410813538459
0.3747965113040092	1.0876196882445914	0.6430749147165479	0.7580426230439331	-0.3056158221052522
0.3752181046800542	1.0877631428358838	0.6429151433258873	0.7589406029185364	-0.30619145711384765
0.3756396980560992	1.0879064274703953	0.6427555363714446	0.7598388011605409	-0.30676798716133585
0.3760612914321442	1.0880495403777408	0.6425960959102179	0.760737218090885	-0.30734541301687407
0.3764828848081892	1.0881924797824885	0.6424368240059736	0.7616358540270446	-0.30792373543694057
0.3769044781842342	1.0883352439041736	0.6422777227292304	0.7625347092829935	-0.30850295516520104
0.3773260715602792	1.0884778309573129	0.6421187941572458	0.763433784169165	-0.3090830729323744
0.3777476649363242	1.0886202391514201	0.6419600403739991	0.7643330789924118	-0.30966408945609797
0.37816925831236925	1.0887624666910214	0.6418014634701755	0.7652325940559667	-0.310246005440792
0.378392640118823	1.0888377523066388	0.6417175136937431	0.7657092926642547	-0.3105546991783818
0.3785908516884142	1.0889045117756706	0.6416430655431494	0.7661323296594026	-0.3108288215775241
0.37901244506445925	1.0890463725999662	0.6414848486969665	0.7670322860985931	-0.31141253854387235
0.3794340384405042	1.0891880473535682	0.641326815042326	0.7679324636656717	-0.3119971570037882
0.37985563181654924	1.0893295342212153	0.6411689666965616	0.7688328626489923	-0.3125826776074591
0.38027722519259427	1.0894708313827424	0.6410113057836226	0.7697334833330883	-0.31316910099116974
0.38069881856863924	1.0896119370130994	0.6408538344340533	0.7706343259986324	-0.3137564277771637
0.38112041194468427	1.0897528492823703	0.6406965547849729	0.7715353909223955	-0.31434465857350397
0.38154200532072924	1.089893566355791	0.640539468980054	0.7724366783772066	-0.3149337939739328
0.38196359869677426	1.0900340863937712	0.6403825791695011	0.7733381886319112	-0.31552383455773164
0.3823851920728193	1.0901744075519133	0.6402258875100277	0.7742399219513302	-0.31611478088957984
0.38280678544886426	1.0903145279810333	0.6400693961648335	0.7751418785962191	-0.3167066335194135
0.3832283788249093	1.090454445827183	0.6399131073035799	0.7760440588232262	-0.31729939298228316
0.38364997220095426	1.0905941592316708	0.6397570231023664	0.7769464628848517	-0.3178930597982114
0.3840715655769993	1.090733666331085	0.6396011457437047	0.7778490910294048	-0.3184876344720501
0.3844931589530443	1.0908729652573157	0.6394454774164938	0.7787519435009634	-0.31908311749333645
0.3849147523290893	1.0910120541375798	0.6392900203159921	0.7796550205393312	-0.3196795093361495
0.3853363457051343	1.0911509310944436	0.6391347766437916	0.780558322379996	-0.32027681045896556
0.38575793908117934	1.0912895942458474	0.6389797486077889	0.7814618492540877	-0.32087502130451295
0.3861795324572243	1.0914280417051316	0.6388249384221576	0.7823656013883356	-0.3214741422996274
0.38660112583326933	1.0915662715810617	0.6386703483073177	0.7832695790050263	-0.32207417385510556
0.3870227192093143	1.0917042819778542	0.6385159804899073	0.7841737823219612	-0.32267511636555923
0.38744431258535933	1.091842070995204	0.6383618372027501	0.7850782115524141	-0.32327697020926854
0.38786590596140436	1.091979636728311	0.6382079206848252	0.7859828669050878	-0.32387973574803514
0.3882874993374493	1.0921169772679091	0.6380542331812343	0.7868877485840721	-0.3244834133270344
0.38851088114390314	1.0921896554098784	0.6379728952426776	0.787367293133077	-0.32480364244859544
0.38870909271349435	1.0922540907002936	0.637900776943169	0.7877928567888001	-0.32508800327466786
0.3891306860895393	1.0923909751073506	0.637747554227877	0.7886981917140059	-0.3256935059024151
0.38955227946558435	1.0925276285665872	0.6375945672986275	0.789603753549681	-0.32629992150468473
0.3899738728416294	1.0926640491511603	0.6374418184246766	0.7905095424810312	-0.3269072503586662
0.39039546621767435	1.0928002349299095	0.6372893098812308	0.7914155586884335	-0.32751549272417974
0.3908170595937194	1.0929361839673866	0.6371370439494104	0.7923218023473925	-0.3281246488435274
0.39123865296976434	1.0930718943238884	0.6369850229162125	0.7932282736284969	-0.32873471894134276
0.39166024634580937	1.09320736405549	0.6368332490744718	0.7941349726973762	-0.3293457032244409
0.3920818397218544	1.0933425912140768	0.6366817247228226	0.7950418997146571	-0.3299576018816678
0.39250343309789937	1.0934775738473792	0.6365304521656581	0.7959490548359195	-0.3305704150837495
0.3929250264739444	1.0936123099990067	0.6363794337130902	0.7968564382116529	-0.3311841429831413
0.39334661984998937	1.093746797708483	0.6362286716809085	0.797764049987213	-0.3317987857138761
0.3937682132260344	1.0938810350112822	0.6360781683905369	0.798671890302777	-0.33241434339141307
0.3941898066020794	1.094015019938865	0.6359279261689915	0.7995799592933006	-0.33303081611248586
0.3946113999781244	1.0941487505187144	0.6357779473488366	0.8004882570884735	-0.33364820395495043
0.3950329933541694	1.094282224774376	0.6356282342681399	0.8013967838126753	-0.334266506977633
0.39545458673021444	1.0944154407254938	0.6354787892704264	0.8023055395849319	-0.33488572522017773
0.3958761801062594	1.09454839638785	0.6353296147046333	0.803214524518871	-0.3355058587028941
0.39629777348230444	1.0946810897734052	0.6351807129250617	0.8041237387226781	-0.33612690742660406
0.3967193668583494	1.0948135188903378	0.635032086291329	0.8050331822990524	-0.33674887137248943
0.39714096023439444	1.0949456817430856	0.63488373716832	0.8059428553451627	-0.33737175050193885
0.39756255361043946	1.0950775763323861	0.6347356679261372	0.8068527579526033	-0.33799554475639465
0.39798414698648443	1.095209200655321	0.6345878809400499	0.8077628902073488	-0.33862025405719975
0.39840574036252946	1.0953405527053561	0.6344403785904431	0.8086732521897116	-0.3392458783054444
0.3986291221689832	1.0954100387241184	0.634362340453294	0.8091557018206084	-0.3395777369240636
0.39882733373857443	1.095471630472388	0.6342931632627649	0.8095838439742964	-0.33987241738181284
0.39924892711461946	1.095602431942786	0.6341462373474733	0.810494665629956	-0.34049987114643004
0.3996705204906645	1.0957329550994381	0.6339996032399824	0.8114057172197479	-0.34112823943870835
0.40009211386670945	1.0958631979217972	0.6338532633406068	0.8123169988008893	-0.34175752207719395
0.4005137072427545	1.0959931583859255	0.6337072200545064	0.8132285104247131	-0.34238771885941366
0.40093530061879945	1.0961228344645435	0.633561475791629	0.8141402521366243	-0.34301882956172164
0.4013568939948445	1.096252224127077	0.6334160329666534	0.8150522239760547	-0.34365085393914585
0.4017784873708895	1.096381325339705	0.6332708939989298	0.8159644259764199	-0.3442837917252351
0.4022000807469345	1.0965101360654095	0.6331260613124211	0.8168768581650746	-0.3449176426319058
0.4026216741229795	1.0966386542640252	0.6329815373356423	0.8177895205632685	-0.34555240634928874
0.4030432674990245	1.0967668778922899	0.632837324501599	0.8187024131861027	-0.3461880825455765
0.4034648608750695	1.0968948049038958	0.6326934252477254	0.8196155360424855	-0.3468246708668704
0.4038864542511145	1.0970224332495415	0.6325498420158208	0.8205288891350884	-0.347462170937028
0.4043080476271595	1.0971497608769847	0.6324065772519859	0.8214424724603026	-0.3481005823575107
0.4047296410032045	1.0972767857310954	0.6322636334065576	0.8223562860081948	-0.34873990470723115
0.40515123437924955	1.0974035057539107	0.6321210129340425	0.8232703297624638	-0.34938013754240166
0.4055728277552945	1.097529918884688	0.6319787182930513	0.8241846037003969	-0.3500212803963823
0.40599442113133954	1.0976560230599637	0.6318367519462293	0.8250991077928265	-0.3506633327795291
0.4064160145073845	1.0977818162136057	0.6316951163601888	0.8260138420040859	-0.35130629417904313
0.40683760788342954	1.0979072962768737	0.631553814005439	0.8269288062919669	-0.35195016405881935
0.40725920125947457	1.0980324611784749	0.6314128473563148	0.8278440006076763	-0.3525949418592961
0.40768079463551954	1.0981573088446235	0.6312722188909058	0.8287594248957922	-0.3532406269973047
0.40810238801156457	1.0982818371991	0.6311319310909833	0.8296750790942221	-0.3538872188659196
0.40852398138760954	1.0984060441633114	0.6309919864419268	0.8305909631341588	-0.35453471683430915
0.40874736319406335	1.0984717244175595	0.6309179765135059	0.8310763386294223	-0.3548781615035702
0.40894557476365456	1.0985299276563505	0.6308523874326494	0.8315070769400386	-0.3551831202475859
0.4093671681396996	1.0986534855950594	0.630713136555522	0.832423420429498	-0.35583242842665835
0.40978876151574456	1.0987767158940906	0.6305742363062972	0.8333399935133318	-0.3564826406680827
0.4102103548917896	1.0988996164659706	0.6304356891840316	0.8342567960954502	-0.357133756243915
0.4106319482678346	1.0990221852211632	0.6302974976910072	0.8351738280728372	-0.3577857744015641
0.4110535416438796	1.0991444200681346	0.6301596643326519	0.8360910893355082	-0.35843869436364467
0.4114751350199246	1.0992663189134178	0.6300221916174596	0.8370085797664683	-0.3590925153278314
0.4118967283959696	1.0993878796616794	0.6298850820569081	0.8379262992416703	-0.3597472364667131
0.4123183217720146	1.0995091002157866	0.6297483381653769	0.8388442476299739	-0.36040285692764806
0.41273991514805963	1.0996299784768744	0.6296119624600639	0.8397624247931038	-0.3610593758326195
0.4131615085241046	1.0997505123444131	0.6294759574609008	0.8406808305856089	-0.3617167922780919
0.41358310190014963	1.0998706997162795	0.629340325690468	0.8415994648548214	-0.36237510533486816
0.4140046952761946	1.0999905384888247	0.6292050696739081	0.8425183274408157	-0.363034314047947
0.4144262886522396	1.1001100265569455	0.6290701919388382	0.8434374181763684	-0.36369441743638176
0.41484788202828465	1.1002291618141564	0.6289356950152618	0.8443567368869184	-0.3643554144931391
0.4152694754043296	1.1003479421526607	0.6288015814354796	0.8452762833905255	-0.3650173041849594
0.41569106878037465	1.1004663654634244	0.6286678537339987	0.8461960574978324	-0.3656800854522175
0.4161126621564196	1.1005844296362488	0.6285345144474415	0.8471160590120238	-0.36634375720878365
0.41653425553246465	1.100702132559846	0.6284015661144534	0.8480362877287879	-0.36700831834188685
0.4169558489085097	1.1008194721219138	0.6282690112756091	0.8489567434362769	-0.3676737677119777
0.41737744228455465	1.1009364462092113	0.6281368524733185	0.8498774259150688	-0.3683401041525925
0.41779903566059967	1.1010530527076363	0.6280050922517313	0.8507983349381284	-0.369007326470219
0.4182206290366447	1.1011692895023022	0.6278737331566406	0.8517194702707694	-0.3696754334441619
0.41864222241268967	1.1012851544776165	0.6277427777353853	0.8526408316706169	-0.37034442382641053
0.4188656042191435	1.1013463942671549	0.6276735553114914	0.8531291077629276	-0.3706992468707627
0.4190638157887347	1.1014006455173602	0.6276122285367522	0.8535624188875688	-0.3710142963415066
0.41948540916477967	1.1015157605047674	0.6274820881108764	0.8544842316637595	-0.3716850496864138
0.4199070025408247	1.1016304973226054	0.6273523590091405	0.8554062697335226	-0.3723566825303878
0.4203285959168697	1.1017448538532566	0.6272230437840745	0.8563285328233542	-0.3730291935148478
0.4207501892929147	1.101858827978801	0.6270941449892516	0.8572510206518766	-0.37370258125324907
0.4211717826689597	1.1019724175810977	0.6269656651791868	0.8581737329298025	-0.3743768443309566
0.4215933760450047	1.1020856205418699	0.6268376069092312	0.8590966693598994	-0.3750519813051201
0.4220149694210497	1.1021984347427884	0.6267099727354672	0.8600198296369539	-0.37572799070454993
0.42243656279709474	1.1023108580655572	0.6265827652146023	0.8609432134477377	-0.3764048710295947
0.4228581561731397	1.102422888391999	0.6264559869038615	0.8618668204709721	-0.3770826207520197
0.42327974954918474	1.1025345236041424	0.6263296403608792	0.8627906503772945	-0.37776123831488717
0.4237013429252297	1.1026457615843086	0.6262037281435903	0.8637147028292246	-0.37844072213243724
0.42412293630127473	1.1027566002151998	0.626078252810119	0.8646389774811307	-0.37912107058997074
0.42454452967731976	1.102867037379988	0.6259532169186688	0.8655634739791972	-0.3798022820437334
0.42496612305336473	1.1029770709624054	0.6258286230274095	0.8664881919613917	-0.38048435482080123
0.42538771642940976	1.1030866988468329	0.6257044736943645	0.8674131310574335	-0.3811672872189675
0.4258093098054548	1.1031959189183929	0.6255807714772965	0.8683382908887607	-0.381851077506631
0.42623090318149975	1.1033047290630402	0.6254575189335927	0.8692636710685007	-0.3825357239226865
0.4266524965575448	1.1034131271676555	0.6253347186201481	0.870189271201438	-0.3832212246764155
0.42707408993358975	1.103521111120137	0.6252123730932498	0.8711150908839843	-0.3839075779473803
0.4274956833096348	1.103628678809496	0.6250904849084579	0.8720411297041492	-0.38459478188531765
0.4279172766856798	1.1037358281259502	0.6249690566204872	0.8729673872415098	-0.38528283461003593
0.4283388700617248	1.1038425569610202	0.6248480907830877	0.8738938630671826	-0.3859717342113128
0.4287604634377698	1.1039488632076253	0.6247275899489233	0.8748205567437949	-0.3866614787487949
0.42898384524422356	1.1040050177191332	0.6246639317594245	0.8753116547530713	-0.38702728257958496
0.42918205681381477	1.1040547447601796	0.6246075566694506	0.8757474678254565	-0.3873520662518994
0.4296036501898598	1.1041601995146908	0.6244879934947962	0.876674595857733	-0.38804349471971716
0.4300252435659048	1.104265225368857	0.6243689029736337	0.8776019403776184	-0.3887357621209178
0.4304468369419498	1.1043698202221663	0.6242502876530582	0.8785295009135086	-0.38942886639365654
0.4308684303179948	1.1044739819759968	0.6241321500784627	0.8794572769851762	-0.39012280544548283
0.4312900236940398	1.1045777085337154	0.6240144927934104	0.8803852681037445	-0.39081757715325094
0.4317116170700848	1.10468099780078	0.6238973183395088	0.8813134737716636	-0.3915131793630325
0.43213321044612985	1.1047838476848413	0.6237806292562812	0.8822418934826851	-0.39220960989003095
0.4325548038221748	1.1048862560958435	0.6236644280810381	0.8831705267218396	-0.39290686651849793
0.43297639719821984	1.104988220946128	0.6235487173487476	0.8840993729654132	-0.3936049470016517
0.4333979905742648	1.1050897401505375	0.623433499591905	0.8850284316809247	-0.3943038490615979
0.43381958395030984	1.1051908116265194	0.6233187773404012	0.8859577023271046	-0.3950035703892516
0.43424117732635487	1.1052914332942312	0.6232045531213908	0.8868871843538729	-0.39570410864426236
0.43466277070239984	1.1053916030766449	0.6230908294591591	0.8878168772023193	-0.39640546145494104
0.43508436407844486	1.105491318899654	0.6229776088749879	0.8887467803046823	-0.3971076264181884
0.4355059574544899	1.1055905786921798	0.6228648938870216	0.8896768930843311	-0.3978106010994268
0.43592755083053486	1.105689380386279	0.6227526870101312	0.8906072149557454	-0.398514383032533
0.4363491442065799	1.105787721917251	0.6226409907557781	0.8915377453244981	-0.39921896971977433
0.43677073758262486	1.1058856012237461	0.6225298076318774	0.8924684835872381	-0.39992435863174625
0.4371923309586699	1.1059830162478759	0.62241914014266	0.8933994291316725	-0.4006305472073129
0.4376139243347149	1.1060799649353215	0.6223089907885341	0.8943305813365515	-0.4013375328535494
0.4380355177107599	1.1061764452354441	0.622199362065946	0.8952619395716527	-0.4020453129456871
0.4384571110868049	1.106272455101396	0.6220902564672397	0.8961935031977656	-0.40275388482706087
0.4388787044628499	1.1063679924902317	0.6219816764805169	0.8971252715666788	-0.40346324580905896
0.4391020862693037	1.1064184209112093	0.621924359109273	0.8976190530234663	-0.4038394205525934
0.4393002978388949	1.1064630553630188	0.621873624589495	0.8980572440211654	-0.4041733931710751
0.43972189121493993	1.106557641684952	0.6217661032733649	0.8989894198949715	-0.4048843241604637
0.4401434845909849	1.106651749425465	0.6216591150066485	0.8999217985128033	-0.4055960359924968
0.4405650779670299	1.1067453765583433	0.6215526622590553	0.9008543791903165	-0.4063085258503242
0.4409866713430749	1.106838521061839	0.6214467474953372	0.9017871612341055	-0.4070217908849358
0.4414082647191199	1.1069311809187847	0.6213413731751455	0.9027201439416941	-0.40773582821512666
0.44182985809516495	1.1070233541167085	0.6212365417528836	0.9036533266015261	-0.40845063492746503
0.4422514514712099	1.107115038647949	0.6211322556775618	0.9045867084929571	-0.40916620807626236
0.44267304484725495	1.107206232509771	0.6210285173926506	0.9055202888862475	-0.4098825446835465
0.4430946382233	1.1072969337044818	0.6209253293359333	0.9064540670425554	-0.41059964173903785
0.44351623159934495	1.1073871402395485	0.6208226939393577	0.907388042213931	-0.41131749620012753
0.44393782497538997	1.1074768501277135	0.6207206136288886	0.9083222136433113	-0.41203610499185905
0.44435941835143494	1.1075660613871132	0.6206190908243578	0.9092565805645159	-0.41275546500691224
0.44478101172747997	1.1076547720413956	0.6205181279393149	0.9101911422022434	-0.41347557310559063
0.445202605103525	1.107742980119838	0.6204177273808775	0.9111258977720691	-0.41419642611581103
0.44562419847956997	1.107830683657466	0.6203178915495804	0.9120608464804425	-0.41491802083309637
0.446045791855615	1.1079178806951728	0.6202186228392242	0.912995987524687	-0.41564035402057153
0.44646738523165996	1.1080045692798377	0.6201199236367246	0.9139313200929992	-0.4163634224089619
0.446888978607705	1.1080907474644466	0.6200217963219593	0.9148668433644496	-0.417087222696595
0.44731057198375	1.108176413308211	0.6199242432676165	0.9158025565089841	-0.41781175154940503
0.447732165359795	1.1082615648766894	0.6198272668390415	0.9167384586874268	-0.4185370056009406
0.44815375873584	1.108346200241907	0.6197308693940837	0.9176745490514824	-0.41926298145237534
0.448575352111885	1.1084303174824772	0.6196350532829423	0.9186108267437411	-0.41998967567252166
0.44899694548793	1.1085139146837222	0.6195398208480133	0.9195472908976827	-0.42071708479784753
0.4492203272943838	1.1085579973484283	0.6194895991770684	0.920043552938442	-0.4211027920377975
0.44941853886397504	1.1085969899377948	0.619445174423734	0.9204839406376836	-0.4214452053324964
0.44984013224002	1.1086795413437995	0.6193511163364293	0.921420775079022	-0.42217403374831053
0.45026172561606503	1.1087615670079156	0.6192576489041552	0.9223577933278868	-0.4229035664848567
0.45068331899211006	1.108843065043518	0.6191647744365452	0.9232949944813855	-0.4236337999494563
0.45110491236815503	1.108924033571299	0.6190724952346532	0.9242323776275538	-0.4243647305172174
0.45152650574420006	1.1090044707193938	0.6189808135907985	0.9251699418453658	-0.4250963545310708
0.45194809912024503	1.109084374623499	0.6188897317884089	0.9261076862047453	-0.42582866830180915
0.45236969249629005	1.109163743426999	0.6187992521018648	0.9270456097665778	-0.4265616681081293
0.4527912858723351	1.1092425752810862	0.6187093767963425	0.9279837115827242	-0.42729535019667775
0.45321287924838005	1.1093208683448859	0.6186201081276574	0.928921990696034	-0.4280297107821
0.4536344726244251	1.1093986207855786	0.618531448342107	0.9298604461403607	-0.4287647460470923
0.45405606600047005	1.109475830778524	0.618443399676314	0.9307990769405775	-0.4295004521424577
0.4544776593765151	1.109552496507383	0.6183559643570687	0.9317378821125947	-0.43023682518716466
0.4548992527525601	1.1096286161642428	0.6182691446011722	0.9326768606633766	-0.4309738612684097
0.4553208461286051	1.1097041879497387	0.6181829426152783	0.933616011590961	-0.4317115564416829
0.4557424395046501	1.109779210073179	0.6180973605957369	0.9345553338844785	-0.43244990673083705
0.45616403288069507	1.1098536807526675	0.6180124007284359	0.9354948265241735	-0.4331889081281604
0.4565856262567401	1.1099275982152275	0.6179280651886436	0.9364344884814253	-0.4339285565944524
0.4570072196327851	1.1100009606969252	0.6178443561408518	0.9373743187187715	-0.4346688480591034
0.4574288130088301	1.1100737664429927	0.6177612757386174	0.9383143161899309	-0.43540977842017725
0.4578504063848751	1.1101460137079522	0.617678826124406	0.9392544798398283	-0.43615134354449814
0.45827199976092015	1.1102177007557383	0.6175970094294336	0.9401948086046205	-0.4368935392677401
0.4586935931369651	1.110288825859822	0.61751582777351	0.9411353014117219	-0.43763636139452045
0.45911518651301014	1.1103593873033337	0.6174352832648811	0.9420759571798331	-0.43837980569849694
0.4593385683194639	1.1103965453435507	0.6173928656015619	0.9425744305548579	-0.4387739713563729
0.4595367798890551	1.1104293833791856	0.6173553780000719	0.9430167748189683	-0.43912386792246794
0.45995837326510014	1.1104988123901953	0.6172761140637304	0.943957753230486	-0.43986854377847645
0.46037996664114517	1.1105676726492077	0.6171974935284698	0.9448988913071188	-0.44061382894791773
0.46080156001719014	1.1106359624792184	0.6171195184547127	0.9458401879330046	-0.44135971908165017
0.46122315339323516	1.1107036802134949	0.6170421908905347	0.9467816419837201	-0.44210620980011023
0.46164474676928013	1.1107708241957	0.6169655128715086	0.9477232523263134	-0.44285329669343027
0.46206634014532516	1.110837392780012	0.6168894864205481	0.9486650178193391	-0.4436009753215605
0.4624879335213702	1.110903384331248	0.6168141135477528	0.9496069373128935	-0.4443492412143944
0.46290952689741516	1.110968797224984	0.6167393962502535	0.9505490096486513	-0.4450980898718974
0.4633311202734602	1.1110336298476768	0.6166653365120565	0.9514912336599032	-0.4458475167642399
0.46375271364950515	1.1110978805967842	0.6165919363038899	0.952433608171594	-0.4465975173319327
0.4641743070255502	1.1111615478808847	0.6165191975830495	0.9533761320003628	-0.4473480869859674
0.4645959004015952	1.1112246301197999	0.6164471222932453	0.954318803954583	-0.4480992211079592
0.4650174937776402	1.111287125744711	0.6163757123644481	0.9552616228344047	-0.4488509150502942
0.4654390871536852	1.1113490331982812	0.6163049697127373	0.9562045874317963	-0.4496031641362796
0.4658606805297302	1.1114103509347724	0.6162348962401483	0.9571476965305883	-0.4503559636602981
0.4662822739057752	1.1114710774201644	0.6161654938345215	0.9580909489065189	-0.4511093088879655
0.46670386728182023	1.1115312111322735	0.6160967643693503	0.9590343433272782	-0.45186319505629197
0.4671254606578652	1.1115907505608693	0.6160287097036318	0.9599778785525559	-0.4526176173738471
0.4675470540339102	1.1116496942077922	0.6159613316817159	0.9609215533340884	-0.45337257102092826
0.46796864740995525	1.1117080405870703	0.6158946321331564	0.9618653664157076	-0.4541280511497328
0.4683902407860002	1.111765788225034	0.6158286128725624	0.9628093165333907	-0.454884052884534
0.46881183416204525	1.1118229356604343	0.6157632756994503	0.9637534024153106	-0.45564057132185964
0.4692334275380902	1.1118794814445547	0.6156986223980966	0.9646976227818875	-0.4563976015306756
0.46945680934454403	1.1119091979641536	0.615664643537362	0.9651979732552638	-0.4567989207112644
0.46965502091413525	1.111935424141328	0.615634654737391	0.9656419763458419	-0.45715513855257184
0.4700766142901803	1.1119907623274492	0.6155713744706911	0.9665864618122482	-0.4579131774019526
0.47049820766622524	1.1120454945924882	0.615508783335677	0.9675310778785887	-0.45867171306622956
0.47091980104227027	1.1120996195390036	0.6154468830542076	0.9684758232348103	-0.4594307405060194
0.47134139441831524	1.1121531357826537	0.6153856753321761	0.9694206965633803	-0.460190254655344
0.47176298779436027	1.1122060419523079	0.6153251618593687	0.9703656965393442	-0.46095025042183474
0.4721845811704053	1.112258336690158	0.6152653443093222	0.9713108218303846	-0.46171072268693997
0.47260617454645026	1.1123100186518267	0.6152062243391833	0.9722560710968805	-0.46247166630613623
0.4730277679224953	1.112361086506478	0.6151478035895688	0.9732014429919678	-0.4632330761091429
0.47344936129854026	1.1124115389369251	0.6150900836844265	0.9741469361616006	-0.46399494690014004
0.4738709546745853	1.1124613746397378	0.6150330662308977	0.9750925492446146	-0.4647572734579901
0.4742925480506303	1.1125105923253495	0.61497675281918	0.9760382808727897	-0.4655200505364627
0.4747141414266753	1.1125591907181636	0.6149211450223908	0.9769841296709141	-0.46628327286446314
0.4751357348027203	1.112607168556658	0.6148662443964334	0.977930094256851	-0.4670469351462639
0.47555732817876534	1.1126545245934898	0.6148120524798628	0.9788761732416034	-0.4678110320617401
0.4759789215548103	1.112701257595599	0.6147585707937525	0.9798223652293822	-0.46857555826660763
0.47640051493085533	1.1127473663443104	0.6147058008415637	0.9807686688176741	-0.46934050839266545
0.4768221083069003	1.1127928496354365	0.6146537441090143	0.9817150825973111	-0.47010587704804013
0.47724370168294533	1.1128377062793768	0.6146024020639498	0.9826616051525395	-0.47087165881743487
0.47766529505899036	1.1128819351012187	0.6145517761562151	0.983608235061092	-0.4716378482623808
0.47808688843503533	1.112925534940836	0.6145018678175282	0.9845549708942588	-0.47240443992149217
0.47850848181108036	1.1129685046529874	0.6144526784613535	0.9855018112169606	-0.47317142831072445
0.4789300751871253	1.1130108431074117	0.6144042094827787	0.986448754587822	-0.4739388079236358
0.47935166856317035	1.1130525491889258	0.6143564622583906	0.9873957995592467	-0.47470657323165144
0.47957505036962417	1.1130743905358986	0.6143314563181513	0.9878976332684505	-0.4751135291177804
0.4797732619392154	1.1130936217975187	0.6143094381461541	0.9883429446774918	-0.47547471868433167
0.48019485531526035	1.1131340598484447	0.6142631384852916	0.9892901884827453	-0.47624323870964236
0.4806164486913054	1.1131738622723168	0.6142175645961635	0.990237529509202	-0.47701212771422913
0.48103804206735035	1.113213028015199	0.6141727177801516	0.9911849662851423	-0.477781380083694
0.4814596354433954	1.1132515560386953	0.6141285993195413	0.9921324973330111	-0.47855099018287584
0.4818812288194404	1.1132894453200404	0.6140852104774085	0.993080121169497	-0.4793209523561329
0.48230282219548537	1.1133266948521874	0.6140425524975047	0.9940278363056128	-0.48009126092762916
0.4827244155715304	1.1133633036438957	0.6140006266041459	0.9949756412467771	-0.4808619102016229
0.4831460089475754	1.1133992707198157	0.6139594340021021	0.9959235344928966	-0.4816328944627587
0.4835676023236204	1.113434595120575	0.613918975876488	0.9968715145384484	-0.48240420797636197
0.4839891956996654	1.1134692759028613	0.6138792533926566	0.9978195798725643	-0.48317584498873667
0.4844107890757104	1.1135033121395044	0.613840267696092	0.9987677289791148	-0.4839477997274651
0.4848323824517554	1.113536702919558	0.6138020199123064	0.9997159603367951	-0.48472006640171156
0.48525397582780044	1.1135694473483795	0.6137645111467368	1.00066427241921	-0.4854926392025275
0.4856755692038454	1.1136015445477085	0.6137277424846445	1.0016126636949618	-0.48626551230316045
0.48609716257989044	1.113632993655744	0.6136917149910152	1.0025611326277373	-0.48703867985936466
0.4865187559559354	1.113663793827221	0.6136564297104615	1.0035096776763959	-0.4878121360097152
0.48694034933198044	1.113693944233484	0.6136218876671277	1.0044582972950584	-0.48858587487592364
0.48736194270802546	1.1137234440625619	0.6135880898645939	1.0054069899331977	-0.4893598905631575
0.48778353608407043	1.1137522925192387	0.6135550372857849	1.0063557540357275	-0.49013417716036084
0.48820512946011546	1.1137804888251257	0.6135227308928787	1.007304588043095	-0.49090872874057834
0.48862672283616043	1.1138080322187291	0.6134911716272173	1.0082534903913716	-0.49168353936128106
0.48904831621220546	1.1138349219555195	0.61346036040922	1.009202459512345	-0.492458603064695
0.4894699095882505	1.113861157307997	0.6134302981382973	1.0101514938336131	-0.49323391387813204
0.48969329139470424	1.1138747926807122	0.6134146734513379	1.0106543668075023	-0.4936448114425683
0.48989150296429546	1.113886737565758	0.6134009856927675	1.0111005917786768	-0.4940094658143222
0.4903130963403405	1.1139116620355567	0.6133724239297745	1.012049751767035	-0.4947852528717496
0.4907346897163855	1.1139359300413696	0.6133446136852087	1.0129989722142787	-0.4955612690349894
0.4911562830924305	1.113959540924455	0.6133175557736276	1.0139482515321867	-0.4963375082750472
0.4915778764684755	1.1139824940434122	0.6132912509881806	1.0148975881288218	-0.49711396454970075
0.4919994698445205	1.1140047887742404	0.613265700100534	1.0158469804086268	-0.49789063180384335
0.4924210632205655	1.114026424510394	0.613240903860799	1.0167964267725227	-0.49866750396982945
0.49284265659661053	1.114047400662838	0.6132168629974606	1.017745925618005	-0.4994445749678222
0.4932642499726555	1.1140677166601014	0.6131935782173095	1.018695475339243	-0.5002218387061425
0.4936858433487005	1.1140873719483286	0.6131710502053753	1.0196450743271779	-0.5009992890816202
0.4941074367247455	1.11410636599133	0.613149279624862	1.0205947209696218	-0.5017769199799471
0.4945290301007905	1.114124698270631	0.613128267117085	1.0215444136513578	-0.5025547252760318
0.49495062347683555	1.1141423682855183	0.6131080133014108	1.0224941507542404	-0.5033326988343554
0.4953722168528805	1.114159375553087	0.613088518775198	1.023443930657295	-0.5041108345093297
0.49579381022892555	1.1141757196082829	0.6130697841137409	1.02439375173682	-0.5048891261456571
0.4962154036049705	1.1141914000039463	0.6130518098702149	1.0253436123664872	-0.5056675675786905
0.49663699698101554	1.1142064163108523	0.6130345965756236	1.0262935109174447	-0.5064461526347969
0.49705859035706057	1.11422076811775	0.6130181447387489	1.0272434457584185	-0.5072248751317204
0.49748018373310554	1.114234455031401	0.6130024548461019	1.0281934152558152	-0.508003728878948
0.49790177710915057	1.114247476676614	0.612987527361877	1.0291434177738246	-0.5087827076780749
0.49832337048519554	1.1142598326962805	0.6129733627279077	1.0300934516745237	-0.5095618053231739
0.49874496386124056	1.1142715227514066	0.6129599613636239	1.0310435153179798	-0.5103410156011625
0.4991665572372856	1.1142825465211454	0.6129473236660123	1.0319936070623548	-0.5111203322921742
0.49958815061333056	1.1142929037028253	0.6129354500095786	1.0329437252640088	-0.5118997491699289
0.4998115324197844	1.11429812120519	0.6129294685217597	1.0334471568073031	-0.5123127627063169
0.5000097439893756	1.1143025940119782	0.612924340746311	1.033893868277605	-0.5126792600021046
0.5004313373654206	1.114311617182366	0.6129139962056472	1.0348440344562153	-0.5134588585507115
0.5008529307414656	1.114319972966005	0.6129044166944427	1.0357942221514236	-0.5142385385724646
0.5012745241175106	1.1143276611331883	0.6128956024969409	1.0367444297134323	-0.5150182938191592
0.5016961174935556	1.1143346814725077	0.6128875538747466	1.0376946554911672	-0.5157981180380463
0.5021177108696006	1.114341033790873	0.6128802710668002	1.0386448978323837	-0.5165780049722085
0.5025393042456456	1.1143467179135293	0.6128737542893556	1.0395951550837723	-0.5173579483609368
0.5029608976216906	1.114351733684074	0.6128680037359587	1.0405454255910642	-0.5181379419401085
0.5033824909977356	1.1143560809644704	0.6128630195774288	1.0414957076991387	-0.5189179794425648
0.5038040843737807	1.114359759635061	0.6128588019618432	1.0424459997521278	-0.5196980545984893
0.5042256777498256	1.1143627695945784	0.6128553510145213	1.0433963000935242	-0.5204781611357869
0.5046472711258706	1.1143651107601547	0.6128526668380142	1.0443466070662868	-0.5212582927804632
0.5050688645019157	1.1143667830673292	0.6128507495120941	1.0452969190129475	-0.5220384432570037
0.5054904578779607	1.114367786470054	0.6128495990937461	1.0462472342757185	-0.5228186062887539
0.5059120512540056	1.1143681209406993	0.6128492156171642	1.0471975511965976	-0.5235987755982989
0.5063336446300507	1.114367786470054	0.6128495990937461	1.048147868117477	-0.524378944907844
0.5067552380060957	1.1143667830673292	0.6128507495120941	1.0490981833802477	-0.5251591079395941
0.5071768313821406	1.1143651107601547	0.6128526668380142	1.0500484953269087	-0.5259392584161346
0.5075984247581856	1.1143627695945784	0.6128553510145213	1.0509988022996712	-0.5267193900608109
0.5080200181342307	1.114359759635061	0.6128588019618432	1.0519491026410674	-0.5274994965981086
0.5084416115102757	1.1143560809644704	0.6128630195774288	1.0528993946940568	-0.528279571754033
0.5088632048863206	1.114351733684074	0.6128680037359587	1.053849676802131	-0.5290596092564893
0.5092847982623657	1.1143467179135293	0.6128737542893556	1.0547999473094232	-0.529839602835661
0.5097063916384107	1.114341033790873	0.6128802710668002	1.0557502045608118	-0.5306195462243893
0.5099297734448645	1.1143377512226844	0.6128840344728964	1.0562536936810079	-0.5310327777746746
0.5101279850144557	1.1143346814725077	0.6128875538747466	1.0567004469020282	-0.5313994331585514
0.5105495783905007	1.1143276611331883	0.6128956024969409	1.0576506726797632	-0.5321792573774385
0.5109711717665457	1.114319972966005	0.6129044166944427	1.058600880241772	-0.5329590126241333
0.5113927651425907	1.114311617182366	0.6129139962056472	1.0595510679369802	-0.5337386926458864
0.5118143585186358	1.1143025940119782	0.612924340746311	1.0605012341155904	-0.5345182911944932
0.5122359518946807	1.1142929037028253	0.6129354500095786	1.0614513771291867	-0.535297802026669
0.5126575452707257	1.1142825465211454	0.6129473236660123	1.0624014953308407	-0.5360772189044236
0.5130791386467707	1.1142715227514066	0.6129599613636239	1.0633515870752155	-0.5368565355954353
0.5135007320228158	1.1142598326962805	0.6129733627279077	1.0643016507186718	-0.537635745873424
0.5139223253988607	1.114247476676614	0.612987527361877	1.065251684619371	-0.5384148435185229
0.5143439187749057	1.114234455031401	0.6130024548461019	1.0662016871373803	-0.5391938223176499
0.5147655121509508	1.11422076811775	0.6130181447387489	1.067151656634777	-0.5399726760648773
0.5151871055269958	1.1142064163108523	0.6130345965756236	1.0681015914757508	-0.5407513985618009
0.5156086989030407	1.1141914000039463	0.6130518098702149	1.0690514900267083	-0.5415299836179074
0.5160302922790858	1.1141757196082829	0.6130697841137409	1.0700013506563755	-0.5423084250509408
0.5164518856551308	1.114159375553087	0.613088518775198	1.0709511717359004	-0.543086716687268
0.5168734790311758	1.1141423682855183	0.6131080133014108	1.071900951638955	-0.5438648523622425
0.5172950724072207	1.114124698270631	0.613128267117085	1.0728506887418374	-0.544642825920566
0.5177166657832658	1.11410636599133	0.613149279624862	1.0738003814235737	-0.5454206312166506
0.5181382591593108	1.1140873719483286	0.6131710502053753	1.0747500280660176	-0.5461982621149777
0.5185598525353557	1.1140677166601014	0.6131935782173095	1.0756996270539523	-0.5469757124904554
0.5189814459114008	1.114047400662838	0.6132168629974606	1.0766491767751905	-0.5477529762287756
0.5194030392874458	1.114026424510394	0.613240903860799	1.0775986756206728	-0.5485300472267683
0.5198246326634908	1.1140047887742404	0.613265700100534	1.0785481219845685	-0.5493069193927544
0.5200480144699446	1.1139930579243016	0.6132791443244452	1.0790511655745032	-0.5497184634702904
0.5202462260395359	1.1139824940434122	0.6132912509881806	1.0794975142643737	-0.550083586646897
0.5206678194155808	1.113959540924455	0.6133175557736276	1.0804468508610088	-0.5508600429215507
0.5210894127916258	1.1139359300413696	0.6133446136852087	1.0813961301789166	-0.5516362821616084
0.5215110061676709	1.1139116620355567	0.6133724239297745	1.0823453506261602	-0.5524122983248482
0.5219325995437158	1.113886737565758	0.6134009856927675	1.0832945106145184	-0.5531880853822756
0.5223541929197608	1.113861157307997	0.6134302981382973	1.0842436085595824	-0.5539636373184658
0.5227757862958058	1.1138349219555195	0.61346036040922	1.0851926428808505	-0.5547389481319028
0.5231973796718509	1.1138080322187291	0.6134911716272173	1.086141612001824	-0.5555140118353168
0.5236189730478958	1.1137804888251257	0.6135227308928787	1.0870905143501004	-0.5562888224560195
0.5240405664239408	1.1137522925192387	0.6135550372857849	1.088039348357468	-0.557063374036237
0.5244621597999859	1.1137234440625619	0.6135880898645939	1.0889881124599978	-0.5578376606334403
0.5248837531760309	1.113693944233484	0.6136218876671277	1.089936805098137	-0.5586116763206742
0.5253053465520758	1.113663793827221	0.6136564297104615	1.0908854247167996	-0.5593854151868827
0.5257269399281209	1.113632993655744	0.6136917149910152	1.091833969765458	-0.5601588713372332
0.5261485333041659	1.1136015445477085	0.6137277424846445	1.0927824386982334	-0.5609320388934373
0.5265701266802109	1.1135694473483795	0.6137645111467368	1.0937308299739854	-0.5617049119940704
0.5269917200562558	1.113536702919558	0.6138020199123064	1.0946791420564004	-0.5624774847948862
0.5274133134323009	1.1135033121395044	0.613840267696092	1.0956273734140807	-0.5632497514691327
0.5278349068083459	1.1134692759028613	0.6138792533926566	1.096575522520631	-0.5640217062078612
0.5282565001843909	1.113434595120575	0.613918975876488	1.0975235878547471	-0.5647933432202358
0.5286780935604359	1.1133992707198157	0.6139594340021021	1.0984715679002988	-0.5655646567338392
0.5290996869364809	1.1133633036438957	0.6140006266041459	1.0994194611464183	-0.5663356409949749
0.5295212803125259	1.1133266948521874	0.6140425524975047	1.1003672660875827	-0.5671062902689686
0.529942873688571	1.1132894453200404	0.6140852104774085	1.1013149812236984	-0.5678765988404649
0.5301662554950247	1.1132694492543498	0.6141081091590541	1.1018170924300263	-0.5682846078201015
0.5303644670646159	1.1132515560386953	0.6141285993195413	1.1022626050601843	-0.568646561013722
0.5307860604406609	1.113213028015199	0.6141727177801515	1.103210136108053	-0.5694161711129038
0.531207653816706	1.1131738622723168	0.6142175645961635	1.1041575728839934	-0.5701854234823687
0.531629247192751	1.1131340598484445	0.6142631384852916	1.10510491391045	-0.5709543124869555
0.5320508405687959	1.1130936217975187	0.6143094381461541	1.1060521577157036	-0.5717228325122662
0.5324724339448409	1.1130525491889258	0.6143564622583906	1.1069993028339487	-0.5724909779649464
0.532894027320886	1.1130108431074117	0.6144042094827787	1.1079463478053735	-0.573258743272962
0.533315620696931	1.1129685046529874	0.6144526784613535	1.1088932911762348	-0.5740261228858734
0.5337372140729759	1.112925534940836	0.6145018678175281	1.1098401314989366	-0.5747931112751057
0.534158807449021	1.1128819351012187	0.6145517761562151	1.1107868673321035	-0.575559702934217
0.534580400825066	1.1128377062793768	0.6146024020639498	1.1117334972406558	-0.576325892379163
0.5350019942011109	1.1127928496354365	0.6146537441090143	1.1126800197958844	-0.5770916741485577
0.535423587577156	1.1127473663443104	0.6147058008415637	1.1136264335755213	-0.5778570428039324
0.535845180953201	1.112701257595599	0.6147585707937525	1.1145727371638132	-0.5786219929299902
0.536266774329246	1.1126545245934898	0.6148120524798628	1.1155189291515921	-0.5793865191348577
0.536688367705291	1.112607168556658	0.6148662443964334	1.1164650081363445	-0.5801506160503339
0.537109961081336	1.1125591907181636	0.6149211450223908	1.1174109727222814	-0.5809142783321347
0.537531554457381	1.1125105923253495	0.61497675281918	1.1183568215204058	-0.5816775006601351
0.537953147833426	1.1124613746397378	0.6150330662308977	1.1193025531485807	-0.5824402777386077
0.538374741209471	1.1124115389369251	0.6150900836844265	1.1202481662315948	-0.5832026042964578
0.538796334585516	1.112361086506478	0.6151478035895688	1.1211936594012277	-0.583964475087455
0.539217927961561	1.1123100186518267	0.6152062243391833	1.1221390312963149	-0.5847258848904616
0.5396395213376061	1.112258336690158	0.6152653443093222	1.1230842805628107	-0.5854868285096578
0.540061114713651	1.1122060419523079	0.6153251618593687	1.1240294058538511	-0.5862473007747631
0.5402844965201048	1.1121780856191446	0.6153571384284038	1.124530131031084	-0.5866500452099516
0.540482708089696	1.1121531357826537	0.6153856753321761	1.1249744058298152	-0.5870072965412538
0.5409043014657411	1.1120996195390036	0.6154468830542076	1.1259192791583852	-0.5877668106905785
0.5413258948417861	1.1120454945924882	0.615508783335677	1.1268640245146067	-0.5885258381303683
0.541747488217831	1.1119907623274492	0.6155713744706911	1.1278086405809473	-0.5892843737946453
0.542169081593876	1.111935424141328	0.615634654737391	1.1287531260473536	-0.590042412644026
0.5425906749699211	1.1118794814445547	0.6156986223980966	1.129697479611308	-0.5907999496659222
0.543012268345966	1.111822935660434	0.6157632756994503	1.1306416999778848	-0.5915569798747382
0.543433861722011	1.111765788225034	0.6158286128725624	1.1315857858598046	-0.5923134983120638
0.5438554550980561	1.11170804058707	0.6158946321331564	1.1325297359774877	-0.593069500046865
0.5442770484741011	1.1116496942077922	0.6159613316817159	1.133473549059107	-0.5938249801756695
0.544698641850146	1.1115907505608693	0.6160287097036318	1.1344172238406396	-0.5945799338227508
0.5451202352261911	1.1115312111322735	0.6160967643693503	1.1353607590659172	-0.5953343561403058
0.5455418286022361	1.1114710774201644	0.6161654938345215	1.1363041534866765	-0.5960882423086323
0.5459634219782811	1.1114103509347724	0.6162348962401483	1.137247405862607	-0.5968415875362997
0.5463850153543262	1.1113490331982812	0.6163049697127373	1.1381905149613991	-0.5975943870603182
0.5468066087303711	1.111287125744711	0.6163757123644481	1.1391334795587906	-0.5983466361463037
0.5472282021064161	1.1112246301197999	0.6164471222932453	1.1400762984386124	-0.5990983300886387
0.5476497954824611	1.1111615478808847	0.6165191975830495	1.1410189703928326	-0.5998494642106305
0.5480713888585061	1.1110978805967842	0.6165919363038899	1.1419614942216014	-0.6006000338646651
0.5484929822345511	1.1110336298476768	0.6166653365120565	1.1429038687332922	-0.6013500344323579
0.5489145756105961	1.110968797224984	0.6167393962502535	1.1438460927445442	-0.6020994613247004
0.5493361689866412	1.110903384331248	0.6168141135477528	1.144788165080302	-0.6028483099822034
0.5497577623626861	1.110837392780012	0.6168894864205481	1.1457300845738563	-0.6035965758750373
0.5501793557387311	1.1107708241957	0.6169655128715086	1.146671850066882	-0.6043442545031675
0.550402737545185	1.1107353194322314	0.6170060597935311	1.1471707829464313	-0.6047401734650566
0.5506009491147762	1.1107036802134949	0.6170421908905347	1.1476134604094754	-0.6050913413964876
0.5510225424908212	1.1106359624792184	0.6171195184547127	1.1485549144601908	-0.6058378321149477
0.5514441358668661	1.1105676726492077	0.6171974935284698	1.1494962110860767	-0.6065837222486801
0.5518657292429112	1.1104988123901953	0.6172761140637304	1.1504373491627093	-0.6073290074181213
0.5522873226189562	1.1104293833791856	0.6173553780000719	1.151378327574227	-0.6080736832741299
0.5527089159950012	1.1103593873033337	0.6174352832648811	1.1523191452133623	-0.6088177454981009
0.5531305093710461	1.110288825859822	0.61751582777351	1.1532598009814736	-0.6095611898020774
0.5535521027470912	1.1102177007557383	0.6175970094294336	1.154200293788575	-0.6103040119288577
0.5539736961231362	1.1101460137079522	0.6176788261244059	1.1551406225533671	-0.6110462076520997
0.5543952894991812	1.1100737664429927	0.6177612757386174	1.1560807862032645	-0.6117877727764206
0.5548168828752262	1.1100009606969252	0.6178443561408518	1.157020783674424	-0.6125287031374944
0.5552384762512712	1.1099275982152275	0.6179280651886436	1.1579606139117702	-0.6132689946021455
0.5556600696273162	1.1098536807526675	0.6180124007284359	1.158900275869022	-0.6140086430684374
0.5560816630033613	1.109779210073179	0.6180973605957369	1.159839768508717	-0.6147476444657608
0.5565032563794062	1.1097041879497387	0.6181829426152783	1.1607790908022344	-0.615485994754915
0.5569248497554512	1.1096286161642428	0.6182691446011722	1.1617182417298189	-0.6162236899281881
0.5573464431314962	1.109552496507383	0.6183559643570687	1.1626572202806007	-0.6169607260094332
0.5577680365075413	1.109475830778524	0.618443399676314	1.1635960254526179	-0.6176970990541402
0.5581896298835862	1.1093986207855786	0.618531448342107	1.1645346562528347	-0.6184328051495055
0.5586112232596312	1.1093208683448859	0.6186201081276574	1.1654731116971615	-0.6191678404144978
0.5590328166356763	1.1092425752810862	0.6187093767963425	1.1664113908104712	-0.6199022009999201
0.5594544100117212	1.109163743426999	0.6187992521018648	1.1673494926266177	-0.6206358830884685
0.5598760033877662	1.109084374623499	0.6188897317884089	1.1682874161884502	-0.6213688828947886
0.5602975967638113	1.1090044707193938	0.6189808135907985	1.1692251605478297	-0.622101196665527
0.5605209785702651	1.1089619172900402	0.6190293166626422	1.1697219526821707	-0.6224889347617736
0.5607191901398563	1.108924033571299	0.6190724952346532	1.1701627247656416	-0.6228328206793804
0.5611407835159012	1.108843065043518	0.6191647744365452	1.17110010791181	-0.6235637512471415
0.5615623768919463	1.1087615670079156	0.6192576489041552	1.1720373090653087	-0.6242939847117411
0.5619839702679913	1.1086795413437995	0.6193511163364291	1.1729743273141735	-0.6250235174482873
0.5624055636440363	1.1085969899377948	0.619445174423734	1.1739111617555118	-0.6257523458641014
0.5628271570200812	1.1085139146837222	0.6195398208480133	1.1748478114955128	-0.6264804663987503
0.5632487503961263	1.1084303174824772	0.6196350532829423	1.1757842756494543	-0.6272078755240762
0.5636703437721713	1.108346200241907	0.6197308693940837	1.176720553341713	-0.6279345697442225
0.5640919371482163	1.1082615648766894	0.6198272668390415	1.1776566437057687	-0.6286605455956572
0.5645135305242613	1.108176413308211	0.6199242432676165	1.1785925458842113	-0.6293857996471928
0.5649351239003063	1.1080907474644466	0.6200217963219593	1.179528259028746	-0.6301103285000028
0.5653567172763513	1.1080045692798377	0.6201199236367246	1.1804637823001962	-0.6308341287876359
0.5657783106523964	1.1079178806951728	0.6202186228392242	1.1813991148685083	-0.6315571971760263
0.5661999040284413	1.107830683657466	0.6203178915495804	1.182334255912753	-0.6322795303635015
0.5666214974044863	1.107742980119838	0.6204177273808775	1.1832692046211264	-0.6330011250807868
0.5670430907805313	1.1076547720413956	0.6205181279393149	1.184203960190952	-0.6337219780910072
0.5674646841565764	1.1075660613871132	0.6206190908243578	1.1851385218286796	-0.6344420861896856
0.5678862775326213	1.1074768501277135	0.6207206136288886	1.1860728887498841	-0.6351614462047388
0.5683078709086663	1.1073871402395483	0.6208226939393577	1.1870070601792644	-0.6358800549964703
0.5687294642847114	1.1072969337044818	0.6209253293359333	1.18794103535064	-0.63659790945756
0.5691510576607564	1.107206232509771	0.6210285173926506	1.188874813506948	-0.6373150065130513
0.5695726510368013	1.107115038647949	0.6211322556775618	1.1898083939002384	-0.6380313431203355
0.5699942444128464	1.1070233541167085	0.6212365417528836	1.1907417757916694	-0.6387469162691328
0.5704158377888914	1.1069311809187847	0.6213413731751455	1.1916749584515014	-0.6394617229814712
0.5706392195953451	1.1068821454591793	0.621397138433125	1.192169325520236	-0.6398401526185882
0.5708374311649363	1.106838521061839	0.6214467474953372	1.19260794115909	-0.640175760311662
0.5712590245409814	1.1067453765583433	0.6215526622590551	1.193540723202879	-0.6408890253462737
0.5716806179170264	1.106651749425465	0.6216591150066485	1.194473303880392	-0.641601515204101
0.5721022112930714	1.106557641684952	0.6217661032733649	1.195405682498224	-0.6423132270361341
0.5725238046691163	1.1064630553630188	0.621873624589495	1.19633785837203	-0.6430241580255227
0.5729453980451614	1.1063679924902317	0.6219816764805169	1.1972698308265166	-0.6437343053875388
0.5733669914212064	1.106272455101396	0.6220902564672397	1.1982015991954298	-0.644443666369537
0.5737885847972514	1.1061764452354441	0.622199362065946	1.1991331628215427	-0.6451522382509107
0.5742101781732964	1.1060799649353215	0.6223089907885341	1.2000645210566439	-0.6458600183430484
0.5746317715493414	1.1059830162478759	0.62241914014266	1.200995673261523	-0.6465670039892849
0.5750533649253864	1.1058856012237461	0.6225298076318774	1.2019266188059574	-0.6472731925648516
0.5754749583014315	1.1057877219172507	0.6226409907557781	1.2028573570686973	-0.6479785814768235
0.5758965516774764	1.105689380386279	0.6227526870101312	1.2037878874374501	-0.6486831681640648
0.5763181450535214	1.1055905786921798	0.6228648938870216	1.2047182093088644	-0.6493869500971711
0.5767397384295665	1.105491318899654	0.6229776088749879	1.205648322088513	-0.6500899247784094
0.5771613318056115	1.1053916030766449	0.6230908294591591	1.206578225190876	-0.6507920897416568
0.5775829251816564	1.1052914332942312	0.6232045531213908	1.2075079180393224	-0.6514934425523354
0.5780045185577014	1.1051908116265194	0.6233187773404012	1.208437400066091	-0.6521939808073463
0.5784261119337465	1.1050897401505375	0.623433499591905	1.2093666707122708	-0.652893702135
0.5788477053097915	1.104988220946128	0.6235487173487476	1.2102957294277823	-0.6535926041949461
0.5792692986858364	1.1048862560958435	0.6236644280810381	1.2112245756713558	-0.6542906846780999
0.5796908920618815	1.1047838476848413	0.6237806292562812	1.2121532089105103	-0.6549879413065669
0.5801124854379265	1.10468099780078	0.6238973183395088	1.2130816286215318	-0.6556843718335653
0.5805340788139715	1.1045777085337154	0.6240144927934104	1.214009834289451	-0.6563799740433469
0.5807574606204253	1.1045228032137828	0.6240767736837252	1.2145015583626908	-0.6567482033294856
0.5809556721900165	1.1044739819759968	0.6241321500784627	1.2149378254080192	-0.657074745751115
0.5813772655660615	1.1043698202221663	0.6242502876530582	1.215865601479687	-0.6577686848029413
0.5817988589421065	1.104265225368857	0.6243689029736337	1.216793162015577	-0.65846178907568
0.5822204523181514	1.1041601995146908	0.6244879934947962	1.2177205065354624	-0.6591540564768806
0.5826420456941965	1.1040547447601796	0.6246075566694506	1.2186476345677388	-0.6598454849446984
0.5830636390702415	1.103948863207625	0.6247275899489233	1.2195745456494005	-0.6605360724478029
0.5834852324462865	1.1038425569610202	0.6248480907830877	1.2205012393260128	-0.661225816985285
0.5839068258223316	1.1037358281259502	0.6249690566204872	1.2214277151516857	-0.6619147165865619
0.5843284191983765	1.103628678809496	0.6250904849084579	1.2223539726890462	-0.6626027693112801
0.5847500125744215	1.103521111120137	0.6252123730932498	1.223280011509211	-0.6632899732492176
0.5851716059504666	1.1034131271676555	0.6253347186201481	1.2242058311917574	-0.6639763265201823
0.5855931993265115	1.1033047290630402	0.6254575189335927	1.2251314313246948	-0.6646618272739113
0.5860147927025565	1.1031959189183929	0.6255807714772965	1.2260568115044348	-0.6653464736899668
0.5864363860786016	1.1030866988468326	0.6257044736943645	1.226981971335762	-0.6660302639776303
0.5868579794546466	1.1029770709624054	0.6258286230274095	1.2279069104318037	-0.6667131963757966
0.5872795728306915	1.102867037379988	0.6259532169186688	1.2288316284139982	-0.6673952691528644
0.5877011662067365	1.1027566002151998	0.626078252810119	1.2297561249120648	-0.668076480606627
0.5881227595827816	1.1026457615843086	0.6262037281435903	1.2306803995639708	-0.6687568290641606
0.5885443529588266	1.1025345236041424	0.6263296403608792	1.2316044520159009	-0.6694363128817107
0.5889659463348715	1.102422888391999	0.6264559869038615	1.2325282819222234	-0.6701149304445781
0.5893875397109166	1.1023108580655572	0.6265827652146023	1.2334518889454578	-0.6707926801670031
0.5898091330869616	1.1021984347427884	0.6267099727354672	1.2343752727562416	-0.6714695604920479
0.5902307264630066	1.1020856205418699	0.6268376069092312	1.2352984330332961	-0.6721455698914778
0.5906523198390516	1.1019724175810977	0.6269656651791868	1.236221369463393	-0.6728207068656412
0.5908757016455054	1.10191228000385	0.6270336880336667	1.2367102977192883	-0.6731780749868339
0.5910739132150966	1.101858827978801	0.6270941449892516	1.2371440817413188	-0.6734949699433488
0.5914955065911416	1.1017448538532566	0.6272230437840745	1.2380665695698412	-0.67416835768175
0.5919170999671866	1.1016304973226052	0.6273523590091405	1.2389888326596727	-0.6748408686662101
0.5923386933432316	1.1015157605047674	0.6274820881108764	1.239910870729436	-0.675512501510184
0.5927602867192766	1.1014006455173602	0.6276122285367522	1.2408326835056267	-0.6761832548550912
0.5931818800953216	1.1012851544776165	0.6277427777353853	1.2417542707225786	-0.6768531273701873
0.5936034734713667	1.1011692895023022	0.6278737331566405	1.242675632122426	-0.6775221177524359
0.5940250668474116	1.1010530527076363	0.6280050922517313	1.243596767455067	-0.6781902247263788
0.5944466602234566	1.1009364462092113	0.6281368524733185	1.2445176764781267	-0.6788574470440053
0.5948682535995017	1.1008194721219138	0.6282690112756091	1.2454383589569185	-0.6795237834846202
0.5952898469755467	1.100702132559846	0.6284015661144534	1.2463588146644076	-0.680189232854711
0.5957114403515916	1.1005844296362486	0.6285345144474415	1.2472790433811716	-0.6808537939878142
0.5961330337276367	1.1004663654634244	0.6286678537339987	1.248199044895363	-0.6815174657443803
0.5965546271036817	1.1003479421526607	0.6288015814354796	1.2491188190026699	-0.6821802470116384
0.5969762204797266	1.1002291618141564	0.6289356950152618	1.250038365506277	-0.6828421367034587
0.5973978138557716	1.1001100265569455	0.6290701919388382	1.250957684216827	-0.6835031337602161
0.5978194072318167	1.0999905384888247	0.6292050696739081	1.2518767749523798	-0.6841632371486508
0.5982410006078617	1.0998706997162795	0.629340325690468	1.252795637538374	-0.6848224458617297
0.5986625939839066	1.0997505123444131	0.6294759574609008	1.2537142718075864	-0.6854807589185059
0.5990841873599517	1.0996299784768744	0.6296119624600639	1.2546326776000916	-0.6861381753639784
0.5995057807359967	1.0995091002157866	0.6297483381653769	1.2555508547632215	-0.6867946942689498
0.5999273741120417	1.0993878796616794	0.6298850820569081	1.2564688031515252	-0.6874503147298847
0.6003489674880867	1.0992663189134178	0.6300221916174596	1.2573865226267271	-0.6881050358687665
0.6007705608641317	1.0991444200681346	0.6301596643326519	1.2583040130576872	-0.6887588568329531
0.6009939426705855	1.0990796954907085	0.6302326507590941	1.2587900536992689	-0.6891049196115447
0.6011921542401767	1.0990221852211632	0.6302974976910071	1.2592212743203581	-0.6894117767950337
0.6016137476162218	1.0988996164659706	0.6304356891840316	1.2601383062977451	-0.6900637949526828
0.6020353409922667	1.0987767158940906	0.6305742363062972	1.2610551088798636	-0.6907149105285151
0.6024569343683117	1.0986534855950594	0.630713136555522	1.2619716819636975	-0.6913651227699394
0.6028785277443567	1.0985299276563505	0.6308523874326494	1.262888025453157	-0.6920144309490119
0.6033001211204018	1.0984060441633112	0.6309919864419268	1.2638041392590367	-0.6926628343622887
0.6037217144964467	1.0982818371991	0.6311319310909833	1.2647200232989733	-0.6933103323306782
0.6041433078724917	1.0981573088446235	0.6312722188909058	1.2656356774974031	-0.6939569241992931
0.6045649012485368	1.0980324611784749	0.6314128473563148	1.266551101785519	-0.6946026093373018
0.6049864946245818	1.0979072962768737	0.631553814005439	1.2674662961012286	-0.6952473871377784
0.6054080880006267	1.0977818162136057	0.6316951163601888	1.2683812603891096	-0.6958912570175547
0.6058296813766718	1.0976560230599637	0.6318367519462293	1.269295994600369	-0.6965342184170688
0.6062512747527168	1.097529918884688	0.6319787182930513	1.2702104986927985	-0.6971762708002155
0.6066728681287618	1.0974035057539104	0.6321210129340425	1.2711247726307318	-0.6978174136541961
0.6070944615048067	1.0972767857310954	0.6322636334065576	1.2720388163850007	-0.6984576464893667
0.6075160548808518	1.0971497608769847	0.6324065772519859	1.2729526299328928	-0.6990969688390871
0.6079376482568968	1.0970224332495415	0.6325498420158208	1.2738662132581071	-0.6997353802595698
0.6083592416329417	1.0968948049038958	0.6326934252477254	1.27477956635071	-0.7003728803297274
0.6087808350089868	1.0967668778922899	0.632837324501599	1.2756926892070928	-0.7010094686510213
0.6092024283850318	1.0966386542640252	0.6329815373356423	1.276605581829927	-0.7016451448473091
0.6096240217610768	1.0965101360654095	0.6331260613124211	1.2775182442281208	-0.702279908564692
0.6100456151371219	1.0963813253397048	0.6332708939989298	1.2784306764167754	-0.7029137594713627
0.6104672085131668	1.096252224127077	0.6334160329666534	1.2793428784171408	-0.703546697257452
0.6108888018892118	1.0961228344645435	0.633561475791629	1.2802548502565712	-0.7041787216348762
0.6111121836956657	1.0960541609685681	0.6336386611896272	1.2807379664664178	-0.7045132302914013
0.6113103952652569	1.0959931583859255	0.6337072200545064	1.2811665919684823	-0.7048098323371842
0.6117319886413018	1.0958631979217972	0.6338532633406068	1.2820781035923061	-0.7054400291194038
0.6121535820173468	1.0957329550994381	0.6339996032399824	1.2829893851734475	-0.7060693117578895
0.6125751753933918	1.095602431942786	0.6341462373474733	1.2839004367632394	-0.7066976800501678
0.6129967687694369	1.095471630472388	0.6342931632627649	1.284811258418899	-0.707325133814785
0.6134183621454818	1.0953405527053561	0.6344403785904431	1.2857218502034837	-0.7079516728911535
0.6138399555215268	1.095209200655321	0.6345878809400499	1.2866322121858467	-0.7085772971393981
0.6142615488975719	1.0950775763323861	0.6347356679261372	1.2875423444405922	-0.7092020064402031
0.6146831422736169	1.0949456817430856	0.63488373716832	1.2884522470480326	-0.709825800694659
0.6151047356496618	1.0948135188903378	0.635032086291329	1.289361920094143	-0.7104486798241084
0.6155263290257069	1.0946810897734052	0.6351807129250617	1.2902713636705174	-0.7110706437699937
0.6159479224017519	1.09454839638785	0.6353296147046333	1.2911805778743244	-0.7116916924937037
0.6163695157777969	1.0944154407254938	0.6354787892704264	1.2920895628082636	-0.7123118259764201
0.6167911091538419	1.094282224774376	0.6356282342681399	1.29299831858052	-0.7129310442189648
0.6172127025298869	1.0941487505187144	0.6357779473488366	1.293906845304722	-0.7135493472416474
0.6176342959059319	1.0940150199388647	0.6359279261689915	1.2948151430998949	-0.714166735084112
0.6180558892819769	1.0938810350112822	0.6360781683905369	1.2957232120904185	-0.7147832078051848
0.6184774826580219	1.093746797708483	0.6362286716809085	1.2966310524059825	-0.7153987654827217
0.6188990760340669	1.0936123099990065	0.6363794337130902	1.2975386641815425	-0.7160134082134565
0.6193206694101119	1.0934775738473792	0.6365304521656581	1.2984460475572759	-0.7166271361128483
0.619742262786157	1.0933425912140768	0.6366817247228226	1.2993532026785384	-0.7172399493149301
0.6201638561622019	1.09320736405549	0.6368332490744718	1.3002601296958192	-0.717851847972157
0.6205854495382469	1.0930718943238884	0.6369850229162125	1.3011668287646985	-0.7184628322552551
0.621007042914292	1.0929361839673866	0.6371370439494104	1.302073300045803	-0.7190729023530704
0.6212304247207457	1.0928641807960136	0.6372176918964371	1.3025535027846293	-0.7193957783527226
0.621428636290337	1.0928002349299095	0.6372893098812308	1.302979543704762	-0.7196820584724181
0.6218502296663819	1.0926640491511603	0.6374418184246766	1.3038855599121641	-0.7202903008379317
0.6222718230424269	1.092527628566587	0.6375945672986275	1.3047913488435143	-0.7208976296919131
0.622693416418472	1.0923909751073506	0.637747554227877	1.3056969106791896	-0.7215040452941828
0.623115009794517	1.0922540907002936	0.637900776943169	1.3066022456043953	-0.7221095479219299
0.6235366031705619	1.0921169772679091	0.6380542331812343	1.3075073538091233	-0.7227141378695634
0.623958196546607	1.091979636728311	0.6382079206848252	1.3084122354881076	-0.7233178154485627
0.624379789922652	1.091842070995204	0.6383618372027501	1.3093168908407813	-0.7239205809873293
0.6248013832986969	1.0917042819778542	0.6385159804899073	1.3102213200712343	-0.7245224348310386
0.625222976674742	1.0915662715810617	0.6386703483073177	1.3111255233881693	-0.7251233773414922
0.625644570050787	1.0914280417051316	0.6388249384221575	1.31202950100486	-0.7257234088969704
0.626066163426832	1.0912895942458474	0.6389797486077889	1.3129332531391078	-0.7263225298920849
0.626487756802877	1.0911509310944436	0.6391347766437916	1.3138367800131994	-0.7269207407376322
0.626909350178922	1.0910120541375798	0.6392900203159921	1.3147400818538642	-0.7275180418604483
0.627330943554967	1.0908729652573157	0.6394454774164938	1.315643158892232	-0.7281144337032613
0.627752536931012	1.090733666331085	0.6396011457437047	1.3165460113637906	-0.7287099167245478
0.628174130307057	1.0905941592316708	0.6397570231023663	1.3174486395083438	-0.7293044913983864
0.628595723683102	1.090454445827183	0.6399131073035799	1.3183510435699692	-0.7298981582143147
0.629017317059147	1.0903145279810333	0.6400693961648335	1.3192532237969763	-0.7304909176771843
0.6294389104351921	1.0901744075519133	0.6402258875100277	1.3201551804418652	-0.731082770307018
0.629860503811237	1.0900340863937712	0.6403825791695011	1.3210569137612842	-0.7316737166388662
0.630282097187282	1.089893566355791	0.640539468980054	1.3219584240159887	-0.732263757222665
0.6307036905633271	1.0897528492823703	0.6406965547849728	1.3228597114707998	-0.7328528926230938
0.6311252839393721	1.0896119370130994	0.6408538344340533	1.3237607763945631	-0.7334411234194341
0.6313486657458258	1.0895371959763516	0.6409372470951021	1.3242381167350348	-0.7337524318520026
0.631546877315417	1.0894708313827424	0.6410113057836226	1.324661619060107	-0.7340284502054281
0.631968470691462	1.0893295342212153	0.6411689666965616	1.325562239744203	-0.7346148735891387
0.6323900640675071	1.0891880473535682	0.641326815042326	1.3264626387275238	-0.7352003941928096
0.6328116574435521	1.0890463725999662	0.6414848486969665	1.3273628162946023	-0.7357850126527254
0.633233250819597	1.0889045117756704	0.6416430655431494	1.3282627727337928	-0.7363687296190737
0.6336548441956421	1.0887624666910212	0.6418014634701755	1.3291625083372287	-0.7369515457558058
0.6340764375716871	1.0886202391514201	0.6419600403739991	1.3300620234007836	-0.7375334617404998
0.634498030947732	1.0884778309573127	0.6421187941572458	1.3309613182240305	-0.7381144782642234
0.6349196243237771	1.0883352439041736	0.6422777227292304	1.331860393110202	-0.7386945960313968
0.6353412176998221	1.0881924797824885	0.6424368240059736	1.3327592483661508	-0.7392738157596572
0.6357628110758671	1.0880495403777408	0.6425960959102179	1.3336578843023104	-0.7398521381797237
0.6361844044519122	1.0879064274703953	0.6427555363714446	1.3345563012326545	-0.740429564035262
0.6366059978279571	1.0877631428358838	0.6429151433258873	1.335454499474659	-0.7410060940827502
0.6370275912040021	1.0876196882445914	0.6430749147165479	1.3363524793492623	-0.7415817290913457
0.6374491845800471	1.0874760654618432	0.6432348484932097	1.3372502411808265	-0.742156469842752
0.6378707779560921	1.0873322762478896	0.6433949426124513	1.338147785297098	-0.7427303171310862
0.6382923713321371	1.0871883223578958	0.6435551950376596	1.3390451120291706	-0.7433032717627478
0.6387139647081821	1.0870442055419272	0.6437156037390415	1.339942221711445	-0.7438753345562871
0.6391355580842272	1.086899927544939	0.6438761666936366	1.340839114681592	-0.7444465063422749
0.6395571514602721	1.0867554901067642	0.6440368818853278	1.3417357912805137	-0.7450167879631728
0.6399787448363171	1.0866108949621032	0.6441977473048525	1.3426322518523062	-0.7455861802732039
0.6404003382123622	1.0864661438405119	0.6443587609498121	1.3435284967442211	-0.7461546841382245
0.6408219315884072	1.0863212384663925	0.6445199208246828	1.3444245263066288	-0.7467223004355958
0.6412435249644521	1.0861761805589836	0.6446812249408238	1.3453203408929806	-0.7472890300540574
0.6414669067709059	1.086099260200163	0.6447667499224855	1.3457949024258964	-0.74758895342898
0.6416651183404972	1.0860309718323504	0.6448426713164864	1.3462159408597716	-0.7478548738936
0.6420867117165422	1.085885613995376	0.6450042579768221	1.3471113265665038	-0.7484198328653395
0.6425083050925872	1.0857401087517526	0.6451659829538905	1.348006498375649	-0.7489839078913927
0.6429298984686321	1.0855944577999737	0.6453278442866658	1.3489014566526134	-0.7495470999047517
0.6433514918446772	1.0854486628333253	0.6454898400210445	1.3497962017656988	-0.7501094098491604
0.6437730852207222	1.0853027255398795	0.6456519682098508	1.3506907340860688	-0.7506708386789916
0.6441946785967672	1.0851566476024872	0.6458142269128428	1.3515850539877112	-0.751231387359124
0.6446162719728122	1.0850104306987707	0.6459766141967174	1.3524791618474028	-0.7517910568648202
0.6450378653488572	1.0848640765011182	0.6461391281351155	1.3533730580446732	-0.7523498481816061
0.6454594587249022	1.084717586676677	0.6463017668086263	1.3542667429617703	-0.7529077623051503
0.6458810521009473	1.084570962887349	0.6464645283047907	1.3551602169836232	-0.7534648002411439
0.6463026454769922	1.084424206789784	0.6466274107181057	1.3560534804978095	-0.7540209630051816
0.6467242388530372	1.0842773200353764	0.6467904121500266	1.3569465338945181	-0.7545762516226435
0.6471458322290822	1.0841303042702592	0.6469535307089699	1.3578393775665158	-0.7551306671285769
0.6475674256051273	1.0839831611353004	0.6471167645103155	1.3587320119091124	-0.75568421056758
0.6479890189811722	1.0838358922660993	0.6472801116764084	1.3596244373201265	-0.7562368829936846
0.6484106123572172	1.0836884992929827	0.64744357033656	1.360516654199851	-0.7567886854702416
0.6488322057332623	1.0835409838410015	0.6476071386270489	1.3614086629510198	-0.7573396190698051
0.6492537991093073	1.083393347529928	0.6477708146911216	1.362300463978773	-0.7578896848740185
0.6496753924853522	1.0832455919742536	0.6479345966789927	1.3631920576906247	-0.7584388839735016
0.6500969858613973	1.083097718783186	0.6480984827478441	1.3640834444964283	-0.7589872174677367
0.6505185792374423	1.0829497295606478	0.6482624710618248	1.3649746248083445	-0.7595346864649573
0.6509401726134872	1.082801625905274	0.6484265597920494	1.3658655990408075	-0.7600812920820363
0.6513617659895323	1.0826534094104119	0.6485907471165975	1.366756367610493	-0.7606270354443759
0.6515851477959861	1.0825748315145731	0.6486777813264755	1.3672282593008207	-0.7609158492028792
0.6517833593655773	1.0825050816641189	0.6487550312205105	1.3676469309362844	-0.7611719176857966
0.6522049527416223	1.0823566442491628	0.6489194102957907	1.368537289439242	-0.7617159399484291
0.6526265461176672	1.08220809874302	0.6490838825413978	1.36942744354257	-0.7622591033826047
0.6530481394937123	1.0820594467178775	0.6492484461632466	1.370317393671584	-0.7628014091467483
0.6534697328697573	1.0819106897406303	0.6494130993742034	1.3712071402536805	-0.7633428584072707
0.6538913262458023	1.0817618293728846	0.6495778403940825	1.3720966837183044	-0.7638834523384626
0.6543129196218473	1.0816128671709557	0.6497426674496418	1.372986024496918	-0.7644231921223883
0.6547345129978923	1.0814638046858718	0.6499075787745794	1.3738751630229697	-0.7649620789487817
0.6551561063739373	1.081314643463373	0.6500725726095278	1.3747640997318633	-0.7655001140149407
0.6555776997499824	1.081165385043914	0.6502376472020498	1.375652835060927	-0.7660372985256249
0.6559992931260273	1.0810160309626655	0.6504028008066328	1.3765413694493822	-0.7665736336929518
0.6564208865020723	1.080866582749516	0.6505680316846831	1.377429703338315	-0.7671091207362953
0.6568424798781173	1.0807170419290753	0.6507333381045203	1.378317837170644	-0.767643760882184
0.6572640732541624	1.080567410020675	0.6508987183413705	1.3792057713910915	-0.7681775553642003
0.6576856666302073	1.0804176885383727	0.6510641706773602	1.3800935064461535	-0.7687105054228806
0.6581072600062523	1.0802678789909554	0.6512296934015093	1.3809810427840699	-0.7692426123056159
0.6585288533822974	1.0801179828819412	0.6513952848097239	1.3818683808547954	-0.7697738772665533
0.6589504467583424	1.0799680017095843	0.6515609432047884	1.3827555211099702	-0.7703043015664982
0.6593720401343873	1.0798179369668783	0.6517266668963587	1.3836424640028915	-0.7708338864728169
0.6597936335104324	1.0796677901415594	0.6518924542009534	1.384529209988484	-0.7713626332593401
0.6602152268864774	1.079517562716112	0.6520583034419457	1.385415759523272	-0.7718905432062673
0.6606368202625224	1.0793672561677718	0.6522242129495546	1.38630211306535	-0.7724176176000718
0.6610584136385674	1.0792168719685318	0.6523901810608366	1.3871882710743562	-0.7729438577334058
0.6614800070146124	1.0790664115851456	0.6525562061196757	1.3880742340114434	-0.7734692649050078
0.6617033888210662	1.0789866595750575	0.652644197232814	1.388543583738425	-0.7737473154368966
0.6619016003906574	1.0789158764791338	0.6527222864767751	1.388960002339251	-0.7739938404196084
0.6623231937667023	1.078765268106789	0.6528884204896466	1.3898455765218785	-0.7745175855878388
0.6627447871427474	1.0786145879191809	0.6530546065226008	1.3907309570248572	-0.7750405017261393
0.6631663805187924	1.0784638373621618	0.6532208429467378	1.3916161443151234	-0.7755625901566678
0.6635879738948374	1.0783130178763738	0.6533871281399356	1.3925011388609918	-0.7760838522072103
0.6640095672708825	1.0781621308972535	0.6535534604868404	1.3933859411321277	-0.776604289211091
0.6644311606469274	1.078011177855039	0.6537198383788551	1.3942705515995215	-0.7771239025070839
0.6648527540229724	1.0778601601747764	0.6538862602141285	1.395154970735462	-0.7776426934393239
0.6652743473990175	1.077709079276326	0.654052724397544	1.39603919901351	-0.7781606633572206
0.6656959407750624	1.0775579365743697	0.6542192293407078	1.3969232369084719	-0.7786778136153703
0.6661175341511074	1.0774067334784183	0.6543857734619372	1.397807084896375	-0.779194145573471
0.6665391275271525	1.0772554713928173	0.6545523551862485	1.3986907434544416	-0.7797096605962366
0.6669607209031975	1.0771041517167566	0.6547189729453453	1.3995742130610627	-0.780224360053312
0.6673823142792424	1.0769527758442756	0.6548856251776052	1.4004574941957737	-0.7807382453191895
0.6678039076552874	1.0768013451642728	0.6550523103280679	1.401340587339229	-0.7812513177731252
0.6682255010313325	1.076649861060513	0.6552190268484218	1.402223492973178	-0.7817635787990566
0.6686470944073775	1.0764983249116356	0.6553857731969917	1.4031062115804387	-0.7822750297855203
0.6690686877834224	1.076346738091162	0.6555525478387244	1.4039887436448748	-0.7827856721255712
0.6694902811594675	1.0761951019675053	0.6557193492451765	1.4048710896513712	-0.7832955072167013
0.6699118745355125	1.0760434179039786	0.6558861758945003	1.4057532500858094	-0.7838045364607598
0.6703334679115575	1.0758916872588025	0.6560530262714296	1.4066352254350443	-0.7843127612638743
0.6707550612876025	1.0757399113851154	0.6562198988672662	1.40751701618688	-0.7848201830363715
0.6711766546636475	1.0755880916309821	0.6563867921798657	1.408398622830046	-0.7853268031926998
0.6715982480396925	1.0754362293394024	0.6565537047136232	1.4092800458541754	-0.7858326231513515
0.6718216298461462	1.0753557481210676	0.6566421508208969	1.4097469947536554	-0.786100308692107
0.6720198414157375	1.0752843258483211	0.6567206349794584	1.41016128574978	-0.786337644334786
0.6724414347917825	1.075132382490637	0.6568875814948014	1.4110423430082286	-0.7868418681693546
0.6728630281678275	1.074980400594213	0.6570545427835779	1.4119232181217236	-0.7873452960852243
0.6732846215438725	1.074828381481885	0.6572215173761935	1.4128039115832784	-0.787847929516303
0.6737062149199176	1.0746763264714727	0.6573885038095195	1.413684423886696	-0.788349769900166
0.6741278082959625	1.0745242368757886	0.6575555006268772	1.4145647555265453	-0.7888508186779825
0.6745494016720075	1.0743721140026492	0.657722506378022	1.4154449069981407	-0.789351077294442
0.6749709950480526	1.074219959154884	0.6578895196191287	1.4163248787975187	-0.7898505471976828
0.6753925884240976	1.0740677736303468	0.658056538912775	1.4172046714214177	-0.7903492298392206
0.6758141818001425	1.0739155587219258	0.6582235628279259	1.4180842853672557	-0.7908471266738768
0.6762357751761876	1.0737633157175546	0.6583905899399181	1.4189637211331088	-0.7913442391597089
0.6766573685522326	1.0736110459002215	0.6585576188304426	1.4198429792176912	-0.7918405687579404
0.6770789619282775	1.0734587505479827	0.6587246480875302	1.4207220601203332	-0.7923361169328922
0.6775005553043225	1.0733064309339708	0.6588916763055335	1.4216009643409606	-0.7928308851519136
0.6779221486803676	1.0731540883264077	0.6590587020851113	1.4224796923800753	-0.7933248748853147
0.6783437420564126	1.0730017239886143	0.6592257240332114	1.4233582447387332	-0.7938180876062995
0.6787653354324575	1.0728493391790226	0.6593927407630544	1.424236621918525	-0.7943105247908986
0.6791869288085026	1.0726969351511872	0.6595597508941162	1.4251148244215561	-0.794802187917904
0.6796085221845476	1.0725445131537958	0.6597267530521115	1.4259928527504266	-0.7952930784688033
0.6800301155605926	1.072392074430682	0.659893745868976	1.4268707074082119	-0.7957831979277146
0.6804517089366376	1.0722396202208357	0.66006072798285	1.4277483888984424	-0.7962725477813227
0.6808733023126826	1.0720871517584154	0.6602276980380606	1.4286258977250847	-0.7967611295188158
0.6812948956887276	1.0719346702727601	0.6603946546851043	1.4295032343925231	-0.7972489446318216
0.6817164890647727	1.0717821769884015	0.6605615965806293	1.4303803994055393	-0.7977359946143455
0.6819398708712264	1.0717013738556147	0.6606500445281743	1.4308450970464612	-0.7979937490964235
0.6821380824408176	1.071629673125075	0.6607285223874183	1.4312573932692942	-0.7982222809627088
0.6825596758168626	1.0714771598977326	0.6608954307743705	1.4321342164893096	-0.7987078051754869
0.6829812691929076	1.0713246385165547	0.6610623204164836	1.4330108695714494	-0.7991925687534492
0.6834028625689527	1.0711721101869627	0.6612291899948363	1.4338873530219003	-0.7996765731994988
0.6838244559449976	1.071019576109631	0.66139603819657	1.4347636673471558	-0.8001598200186125
0.6842460493210426	1.0708670374804994	0.6615628637148706	1.4356398130539962	-0.8006423107177828
0.6846676426970877	1.0707144954907855	0.6617296652489508	1.4365157906494717	-0.8011240468059584
0.6850892360731327	1.0705619513269975	0.6618964415040315	1.4373916006408844	-0.8016050297939872
0.6855108294491776	1.0704094061709468	0.6620631911913233	1.4382672435357713	-0.8020852611945585
0.6859324228252227	1.0702568611997605	0.6622299130280087	1.4391427198418867	-0.8025647425221466
0.6863540162012677	1.070104317585894	0.6623966057372229	1.4400180300671843	-0.8030434752929543
0.6867756095773127	1.0699517764971438	0.6625632680480359	1.4408931747198017	-0.8035214610248574
0.6871972029533576	1.0697992390966615	0.6627298986954333	1.4417681543080418	-0.8039987012373503
0.6876187963294027	1.069646706542965	0.6628964964202982	1.4426429693403577	-0.8044751974514898
0.6880403897054477	1.069494179989952	0.6630630599693921	1.4435176203253353	-0.8049509511898428
0.6884619830814926	1.0693416605869144	0.6632295880953358	1.4443921077716761	-0.8054259639764323
0.6888835764575377	1.0691891494785497	0.6633960795565915	1.4452664321881836	-0.8059002373366836
0.6893051698335827	1.0690366478049749	0.6635625331174427	1.446140594083744	-0.8063737727973732
0.6897267632096277	1.0688841567017395	0.6637289475479761	1.4470145939673125	-0.8068465718865764
0.6901483565856728	1.0687316772998392	0.663895321624062	1.4478884323478969	-0.8073186361336153
0.6905699499617177	1.0685792107257288	0.6640616541273356	1.4487621097345416	-0.8077899670690094
0.6909915433377627	1.0684267581013354	0.6642279438451779	1.4496356266363128	-0.8082605662244237
0.6914131367138078	1.0682743205440723	0.664394189570696	1.4505089835622829	-0.8087304351326199
0.6918347300898527	1.0681218991668524	0.6645603901027042	1.4513821810215146	-0.809199575327407
0.6920581118963065	1.0680411454358003	0.6646484329482232	1.4518447813898019	-0.8094478550577585
0.6922563234658977	1.0679694950781011	0.664726544245705	1.4522552195230474	-0.8096679883435924
0.6926779168419427	1.067817109381771	0.6648926508098694	1.4531280995758815	-0.8101356757169333
0.6930995102179878	1.0676647431773538	0.6650587086110176	1.4540008216889633	-0.8106026389840895
0.6935211035940327	1.0675123975598957	0.6652247164705997	1.4548733863711716	-0.8110688796825755
0.6939426969700777	1.0673600736200095	0.6653906732156761	1.4557457941313017	-0.8115343993507141
0.6943642903461228	1.0672077724438898	0.6655565776788988	1.456618045478053	-0.8119991995275905
0.6947858837221678	1.067055495113325	0.6657224286984903	1.4574901409200132	-0.8124632817530054
0.6952074770982127	1.066903242705713	0.6658882251182259	1.458362080965645	-0.8129266475674306
0.6956290704742578	1.066751016294073	0.6660539657874128	1.4592338661232724	-0.8133892985119638
0.6960506638503028	1.0665988169470613	0.6662196495608714	1.4601054969010667	-0.8138512361282842
0.6964722572263478	1.0664466457289834	0.666385275298915	1.4609769738070326	-0.8143124619586088
0.6968938506023927	1.0662945036998086	0.6665508418673307	1.4618482973489961	-0.8147729775456488
0.6973154439784378	1.066142391915185	0.6667163481373595	1.4627194680345894	-0.8152327844325665
0.6977370373544828	1.0659903114264506	0.6668817929856765	1.4635904863712388	-0.8156918841629333
0.6981586307305278	1.0658382632806507	0.6670471752943716	1.4644613528661514	-0.816150278280687
0.6985802241065728	1.0656862485205492	0.6672124939509294	1.4653320680263031	-0.8166079683300911
0.6990018174826178	1.065534268184644	0.6673777478482097	1.4662026323584236	-0.8170649558556925
0.6994234108586628	1.0653823233071806	0.6675429358844276	1.4670730463689865	-0.8175212424022822
0.6998450042347079	1.0652304149181657	0.6677080569631341	1.4679433105641948	-0.8179768295148538
0.7002665976107528	1.065078544043382	0.6678731099931958	1.4688134254499696	-0.8184317187385647
0.7006881909867978	1.0649267117044026	0.6680380938887756	1.469683391531937	-0.8188859116186961
0.7011097843628429	1.064774918918603	0.6682030075693125	1.4705532093154172	-0.8193394097006145
0.7015313777388879	1.064623166699178	0.6683678499595022	1.4714228793054114	-0.819792214529733
0.7019529711149328	1.0644714560551536	0.668532619989277	1.4722924020065906	-0.8202443276514737
0.7021763529213866	1.064391089164276	0.6686198939153105	1.4727530602335528	-0.8204836005667971
0.7023745644909778	1.0643197879914026	0.6686973165937865	1.4731617779232837	-0.8206957506112293
0.7027961578670229	1.0641681635086575	0.6688619387133768	1.4740310075594658	-0.821146484954327
0.7032177512430678	1.0640165836035258	0.669026485293572	1.4749000914187473	-0.8215965322259904
0.7036393446191128	1.0638650492685033	0.6691909552850532	1.4757690300043615	-0.8220458939713048
0.7040609379951579	1.0637135614919888	0.6693553476436396	1.4766378238191544	-0.8224945717351797
0.7044825313712029	1.0635621212582975	0.6695196613302679	1.4775064733655732	-0.8229425670623145
0.7049041247472478	1.0634107295476767	0.6696838953109732	1.4783749791456553	-0.8233898814971626
0.7053257181232929	1.0632593873363179	0.6698480485568689	1.4792433416610176	-0.8238365165838973
0.7057473114993379	1.0631080955963725	0.6700121200441269	1.4801115614128455	-0.8242824738663772
0.7061689048753829	1.0629568552959663	0.6701761087539578	1.4809796389018826	-0.8247277548881122
0.706590498251428	1.0628056673992115	0.6703400136725914	1.4818475746284203	-0.8251723611922306
0.7070120916274729	1.0626545328662236	0.6705038337912564	1.4827153690922872	-0.8256162943214452
0.7074336850035179	1.0625034526531338	0.6706675681061611	1.4835830227928384	-0.8260595558180213
0.7078552783795629	1.0623524277121037	0.6708312156184736	1.4844505362289464	-0.826502147223744
0.7082768717556079	1.0622014589913393	0.6709947753343019	1.4853179098989904	-0.8269440700798866
0.7086984651316529	1.062050547435106	0.6711582462646742	1.4861851443008465	-0.8273853259271786
0.7091200585076979	1.0618996939837415	0.6713216274255195	1.487052239931878	-0.827825916305775
0.709541651883743	1.061748899573671	0.6714849178376475	1.4879191972889254	-0.8282658427552252
0.7099632452597879	1.061598165137421	0.6716481165267292	1.4887860168682974	-0.8287051068144429
0.7103848386358329	1.061447491603633	0.6718112225232771	1.489652699165761	-0.8291437100216758
0.710806432011878	1.0612968798970788	0.6719742348626258	1.4905192446765327	-0.8295816539144759
0.711228025387923	1.0611463309386735	0.672137152584912	1.4913856538952681	-0.8300189400296707
0.7116496187639679	1.0609958456454902	0.6722999747350554	1.4922519273160542	-0.8304555699033334
0.7120712121400129	1.060845424930774	0.6724627003627389	1.4931180654323992	-0.8308915450707549
0.7122945939464668	1.0607657508010793	0.6725488813076115	1.4935769351859625	-0.83112228226244
0.712492805516058	1.0606950697039563	0.6726253285223885	1.4939840687372248	-0.8313268670664158
0.712914398892103	1.060544780870669	0.6727878582731551	1.4948499377228561	-0.8317615374239579
0.7133359922681479	1.0603945593327573	0.6729502886788936	1.4957156728810137	-0.8321955576761569
0.713757585644193	1.0602444059882963	0.6731126188081442	1.496581274702805	-0.8326289293548957
0.714179179020238	1.0600943217316026	0.673274847734113	1.497446743678716	-0.8330616539911366
0.714600772396283	1.0599443074532497	0.673436974534652	1.4983120802986014	-0.8334937331148958
0.715022365772328	1.059794364040082	0.6735989982922403	1.4991772850516787	-0.8339251682552167
0.715443959148373	1.059644492375228	0.6737609180939648	1.500042358426518	-0.834355960940144
0.715865552524418	1.059494693338115	0.6739227330315	1.500907300911035	-0.8347861126966987
0.716287145900463	1.0593449678044837	0.6740844422010895	1.5017721129924826	-0.8352156250508525
0.716708739276508	1.0591953166464003	0.6742460447035268	1.5026367951574435	-0.8356444995275032
0.717130332652553	1.0590457407322729	0.6744075396441354	1.5035013478918213	-0.8360727376504502
0.717551926028598	1.0588962409268627	0.6745689261327501	1.5043657716808343	-0.8365003409423701
0.717973519404643	1.058746818091301	0.6747302032836978	1.5052300670090069	-0.8369273109247932
0.718395112780688	1.0585974730831	0.6748913702157779	1.5060942343601618	-0.8373536491180795
0.718816706156733	1.0584482067561694	0.6750524260522441	1.5069582742174144	-0.8377793570413962
0.7192382995327781	1.0582990199608282	0.6752133699207843	1.507822187063163	-0.8382044362126936
0.719659892908823	1.05814991354382	0.675374200953502	1.5086859733790834	-0.838628888148684
0.720081486284868	1.0580008883483258	0.6755349182868977	1.5095496336461218	-0.839052714364818
0.7205030796609131	1.0578519452139785	0.6756955210618494	1.5104131683444861	-0.8394759163752634
0.7209246730369581	1.0577030849768767	0.6758560084235936	1.511276577953641	-0.8398984956928831
0.721346266413003	1.0575543084695973	0.6760163795217071	1.5121398629522995	-0.840320453829214
0.721767859789048	1.0574056165212111	0.6761766335100874	1.5130030238184178	-0.8407417922944456
0.7221894531650931	1.0572570099572949	0.6763367695469343	1.5138660610291867	-0.841162512597399
0.7224128349715468	1.0571783054605401	0.6764215697455	1.5143232924795478	-0.8413851817809543
0.7226110465411381	1.057108489599946	0.6764967867947312	1.5147289750610267	-0.8415826162455071
0.723032639917183	1.056960056267796	0.6766566844202261	1.5155917663895806	-0.8420021047447938
0.7234542332932281	1.0568117107760233	0.6768164615944129	1.5164544354897076	-0.8424209795998541
0.7238758266692731	1.0566634539363684	0.676976117492513	1.5173169828354764	-0.8428392423138344
0.724297420045318	1.0565152865571459	0.6771356512939566	1.5181794089001595	-0.8432568943884138
0.7247190134213631	1.0563672094432592	0.6772950621823643	1.5190417141562271	-0.8436739373237836
0.7251406067974081	1.0562192233962135	0.6774543493455282	1.5199038990753402	-0.8440903726186301
0.7255622001734531	1.0560713292141295	0.6776135119753938	1.520765964128346	-0.8445062017701146
0.7259837935494982	1.0559235276917562	0.6777725492680412	1.5216279097852705	-0.844921426273856
0.7264053869255431	1.0557758196204856	0.6779314604236673	1.522489736515314	-0.8453360476239127
0.7268269803015881	1.055628205788365	0.6780902446465668	1.5233514447868448	-0.8457500673127643
0.7272485736776331	1.0554806869801112	0.6782489011451144	1.524213035067393	-0.8461634868312946
0.7276701670536782	1.055333263977123	0.6784074291317465	1.5250745078236463	-0.8465763076687745
0.7280917604297231	1.055185937557495	0.6785658278229425	1.5259358635214426	-0.8469885313128441
0.7285133538057681	1.0550387084960313	0.6787240964392074	1.5267971026257672	-0.8474001592494975
0.7289349471818132	1.054891577564258	0.6788822342050533	1.5276582256007445	-0.8478111929630647
0.7293565405578581	1.0547445455304372	0.6790402403489812	1.5285192329096349	-0.8482216339361965
0.7297781339339031	1.054597613159579	0.6791981141034634	1.5293801250148293	-0.8486314836498484
0.7301997273099482	1.0544507812134563	0.6793558547049251	1.530240902377843	-0.8490407435832641
0.7306213206859932	1.0543040504506165	0.6795134613937269	1.5311015654593114	-0.8494494152139609
0.7310429140620381	1.0541574216263956	0.6796709334141467	1.5319621147189852	-0.8498575000177143
0.7314645074380832	1.0540108954929308	0.679828270014362	1.5328225506157254	-0.8502649994685426
0.7318861008141282	1.053864472799173	0.6799854704464319	1.5336828736074979	-0.8506719150386925
0.7323076941901732	1.0537181542909015	0.6801425339662798	1.5345430841513696	-0.8510782481986247
0.7325310759966269	1.0536406697162644	0.6802256985362206	1.534998822423972	-0.8512933088124335
0.7327292875662181	1.0535719407107351	0.6802994598336753	1.5354031827035033	-0.8514840004169987
0.7331508809422632	1.0534258327981458	0.6804562473122174	1.5362631697191533	-0.8518891731606602
0.7335724743183082	1.0532798312894722	0.6806128956693156	1.537123045652661	-0.8522937678946262
0.7339940676943532	1.0531339369179316	0.6807694041761736	1.5379828109574494	-0.8526977860820715
0.7344156610703982	1.0529881504136331	0.6809257721077713	1.5388424660860207	-0.8531012291843159
0.7348372544464432	1.0528424725035908	0.6810819987428476	1.53970201148995	-0.8535040986608103
0.7352588478224882	1.0526969039117358	0.6812380833638829	1.5405614476198826	-0.8539063959691244
0.7356804411985333	1.052551445358929	0.6813940252570819	1.5414207749255286	-0.8543081225649336
0.7361020345745782	1.0524060975629754	0.6815498237123563	1.5422799938556597	-0.8547092799020066
0.7365236279506232	1.052260861238634	0.6817054780233076	1.543139104858105	-0.855109869432193
0.7369452213266682	1.0521157370976328	0.6818609874872102	1.5439981083797463	-0.8555098926054115
0.7373668147027133	1.0519707258486801	0.6820163514049941	1.5448570048665153	-0.8559093508696379
0.7377884080787582	1.051825828197478	0.6821715690812277	1.5457157947633893	-0.8563082456708934
0.7382100014548032	1.051681044846733	0.682326639824101	1.5465744785143867	-0.8567065784532327
0.7386315948308483	1.0515363764961716	0.6824815629454093	1.5474330565625645	-0.857104350658734
0.7390531882068933	1.0513918238425497	0.682636337760535	1.5482915293500137	-0.8575015637274865
0.7394747815829382	1.0512473875796666	0.682790963588432	1.549149897317857	-0.8578982190975806
0.7398963749589833	1.051103068398377	0.6829454397516084	1.550008160906243	-0.8582943182050965
0.7403179683350283	1.0509588669866037	0.68309976557611	1.5508663205543458	-0.8586898624840944
0.7407395617110732	1.0508147840293487	0.6832539403915031	1.5517243767003583	-0.8590848533666039
0.7411611550871183	1.050670820208707	0.6834079635308591	1.5525823297814916	-0.8594792922826138
0.7415827484631633	1.0505269762038778	0.6835618343307365	1.5534401802339701	-0.8598731806600625
0.7420043418392083	1.0503832526911772	0.6837155521311657	1.5542979284930294	-0.860266519924828
0.7424259352152532	1.0502396503440494	0.6838691162756318	1.5551555749929116	-0.8606593115007192
0.7426493170217071	1.0501636117883217	0.6839504199405283	1.5556099590277015	-0.860867211144783
0.7428475285912983	1.0500961698330802	0.6840225261110585	1.556013120166864	-0.861051556809465
0.7432691219673433	1.0499528118260082	0.6841757809877917	1.5568705644471352	-0.8614432572707069
0.7436907153433883	1.0498095769877367	0.6843288802595836	1.5577279082649713	-0.861834414301989
0.7441123087194333	1.0496664659803459	0.6844818232835759	1.5585851520506147	-0.8622250293187494
0.7445339020954783	1.0495234794631052	0.684634609420284	1.5594422962332997	-0.8626151037343119
0.7449554954715233	1.0493806180924845	0.6847872380335811	1.5602993412412505	-0.8630046389598771
0.7453770888475684	1.0492378825221662	0.6849397084906819	1.5611562875016785	-0.8633936364045146
0.7457986822236133	1.0490952734030576	0.6850920201621267	1.5620131354407787	-0.8637820974751547
0.7462202755996583	1.0489527913833017	0.6852441724217654	1.5628698854837286	-0.8641700235765803
0.7466418689757034	1.0488104371082898	0.685396164646742	1.5637265380546836	-0.8645574161114196
0.7470634623517484	1.0486682112206727	0.6855479962174782	1.5645830935767766	-0.8649442764801383
0.7474850557277933	1.0485261143603724	0.6856996665176583	1.5654395524721136	-0.8653306060810319
0.7479066491038383	1.0483841471645943	0.6858511749342132	1.5662959151617724	-0.865716406310219
0.7483282424798834	1.0482423102678375	0.6860025208573046	1.5671521820657999	-0.8661016785616338
0.7487498358559284	1.048100604301908	0.6861537036803098	1.5680083536032097	-0.8664864242270195
0.7491714292319733	1.047959029895929	0.6863047227998059	1.56886443019198	-0.866870644695921
0.7495930226080184	1.0478175876763525	0.6864555776155548	1.5697204122490516	-0.8672543413556789
0.7500146159840634	1.047676278266971	0.686606267530487	1.5705763001903241	-0.8676375155914227
0.7504362093601084	1.0475351022889292	0.6867567919506871	1.5714320944306563	-0.8680201687860645
0.7508578027361534	1.0473940603607343	0.6869071502853781	1.5722877953838623	-0.8684023023202929
0.7512793961121984	1.0472531530982687	0.687057341946906	1.57314340346271	-0.8687839175725671
0.7517009894882434	1.0471123811147998	0.6872073663507253	1.5739989190789192	-0.8691650159191109
0.7521225828642883	1.046971745020992	0.6873572229153831	1.5748543426431592	-0.8695455987339071
0.7525441762403334	1.0468312454249185	0.6875069110625047	1.5757096745650474	-0.8699256673886917
0.7527675580467872	1.046756857057748	0.687586155068869	1.5761628363095173	-0.8701268393475172
0.7529657696163784	1.0466908829320707	0.687656430216778	1.5765649152531476	-0.8703052232529488
0.7533873629924234	1.0465506581453705	0.6878057798059393	1.5774200651149675	-0.8706842676939052
0.7538089563684685	1.0464105716651821	0.6879549592607577	1.578275124556957	-0.8710628020765251
0.7542305497445134	1.0462706240893207	0.6881039680150207	1.579130093984508	-0.8714408277635054
0.7546521431205584	1.046130816013066	0.6882528055055196	1.5799849738019502	-0.8718183461152705
0.7550737364966035	1.045991148029171	0.6884014711720342	1.5808397644125514	-0.8721953584899681
0.7554953298726484	1.0458516207278747	0.6885499644573185	1.581694466218515	-0.872571866243464
0.7559169232486934	1.0457122346969114	0.6886982848070865	1.5825490796209796	-0.8729478707293378
0.7563385166247385	1.0455729905215225	0.6888464316699969	1.5834036050200153	-0.873323373298879
0.7567601100007835	1.0454338887844672	0.6889944044976393	1.5842580428146251	-0.8736983753010824
0.7571817033768284	1.0452949300660324	0.6891422027445193	1.5851123934027407	-0.8740728780826442
0.7576032967528734	1.0451561149440443	0.6892898258680443	1.5859666571812234	-0.8744468829879578
0.7580248901289185	1.0450174439938786	0.6894372733285096	1.5868208345458612	-0.8748203913591105
0.7584464835049635	1.0448789177884714	0.6895845445890835	1.5876749258913685	-0.8751934045358791
0.7588680768810084	1.0447405368983298	0.6897316391157936	1.588528931611384	-0.8755659238557273
0.7592896702570535	1.0446023018915411	0.6898785563775123	1.5893828520984705	-0.8759379506538013
0.7597112636330985	1.0444642133337856	0.6900252958459432	1.590236687744113	-0.8763094862629269
0.7601328570091435	1.0443262717883453	0.6901718569956067	1.5910904389387177	-0.8766805320136066
0.7605544503851885	1.0441884778161141	0.6903182393038262	1.5919441060716109	-0.877051089234016
0.7609760437612335	1.0440508319756103	0.6904644422507142	1.5927976895310378	-0.877421159250001
0.7613976371372785	1.0439133348229839	0.6906104653191584	1.5936511897041625	-0.8777907433850752
0.7618192305133235	1.0437759869120296	0.6907563079948079	1.5945046069770656	-0.8781598429604169
0.7622408238893685	1.0436387887941954	0.6909019697660599	1.595357941734744	-0.8785284592948664
0.7626624172654135	1.0435017410185927	0.6910474501240451	1.5962111943611101	-0.8788965937049241
0.7628857990718673	1.0434291871941093	0.6911244593843083	1.5966632582341038	-0.8790914553345274
0.7630840106414585	1.043364844132008	0.6911927485626151	1.5970643652389904	-0.8792642475047471
0.7635056040175036	1.0432280986789115	0.6913378645783286	1.5979174547501251	-0.8796314220061477
0.7639271973935485	1.0430915052014673	0.6914827976704369	1.5987704632751676	-0.8799981185185912
0.7643487907695935	1.0429550642395444	0.6916275473408722	1.5996233911936828	-0.8803643383491933
0.7647703841456386	1.0428187763307257	0.6917721130942326	1.6004762388841474	-0.8807300828027184
0.7651919775216836	1.0426826420103184	0.69191649443777	1.6013290067239483	-0.8810953531815782
0.7656135708977285	1.0425466618113637	0.6920606908813761	1.6021816950893828	-0.881460150785829
0.7660351642737736	1.0424108362646471	0.6922047019375692	1.6030343043556574	-0.8818244769131709
0.7664567576498186	1.0422751658987077	0.6923485271214815	1.6038868348968878	-0.8821883328589459
0.7668783510258635	1.042139651239848	0.6924921659508457	1.604739287086097	-0.8825517199161362
0.7672999444019085	1.042004292812144	0.6926356179459818	1.6055916612952166	-0.8829146393753635
0.7677215377779536	1.0418690911374549	0.6927788826297846	1.6064439578950853	-0.8832770925248868
0.7681431311539986	1.041734046735432	0.6929219595277103	1.6072961772554484	-0.8836390806506023
0.7685647245300435	1.0415991601235295	0.6930648481677637	1.6081483197449575	-0.8840006050360412
0.7689863179060886	1.0414644318170132	0.6932075480804858	1.6090003857311708	-0.8843616669623698
0.7694079112821336	1.0413298623289704	0.6933500587989403	1.6098523755805514	-0.8847222677083881
0.7698295046581786	1.0411954521703193	0.6934923798587017	1.6107042896584678	-0.8850824085505288
0.7702510980342236	1.0410612018498182	0.693634510797842	1.6115561283291944	-0.8854420907628568
0.7706726914102686	1.0409271118740757	0.6937764511569185	1.612407891955909	-0.8858013156170691
0.7710942847863136	1.040793182747559	0.693918200478961	1.6132595809006953	-0.8861600843824933
0.7715158781623587	1.0406594149726043	0.6940597583094595	1.6141111955245402	-0.8865183983260878
0.7719374715384036	1.0405258090494254	0.6942011241963518	1.6149627361873355	-0.8868762587124416
0.7723590649144486	1.040392365476123	0.6943422976900107	1.6158142032478766	-0.8872336668037732
0.7727806582904936	1.040259084748694	0.6944832783432322	1.616665597063863	-0.8875906238599318
0.7730040400969475	1.0401885319492579	0.6945578988185763	1.617116679636538	-0.8877795756537596
0.7732022516665387	1.0401259673610415	0.694624065711223	1.617516917991898	-0.8879471311383956
0.7736238450425836	1.0399930138049822	0.6947646593515886	1.6183681663874887	-0.8883031898942731
0.7740454384186286	1.0398602245702573	0.6949050588243202	1.6192193426050454	-0.8886588013803024
0.7744670317946737	1.0397276001445404	0.6950452636917839	1.6200704469978828	-0.8890139668468517
0.7748886251707187	1.0395951410134463	0.6951852735187076	1.6209214799182192	-0.8893686875419194
0.7753102185467636	1.0394628476605419	0.6953250878721695	1.6217724417171766	-0.8897229647111345
0.7757318119228087	1.0393307205673528	0.6954647063215862	1.6226233327447808	-0.8900767995977568
0.7761534052988537	1.039198760213373	0.6956041284387005	1.6234741533499615	-0.8904301934426776
0.7765749986748987	1.039066967076075	0.6957433537975697	1.624324903880553	-0.8907831474844202
0.7769965920509436	1.0389353416309166	0.6958823819745541	1.6251755846832932	-0.8911356629591403
0.7774181854269887	1.0388038843513512	0.6960212125483046	1.6260261961038251	-0.8914877411006269
0.7778397788030337	1.0386725957088359	0.6961598450997519	1.626876738486696	-0.891839383140303
0.7782613721790786	1.0385414761728404	0.6962982792120943	1.6277272121753583	-0.8921905903072264
0.7786829655551237	1.0384105262108552	0.696436514470786	1.6285776175121696	-0.8925413638280907
0.7791045589311687	1.0382797462884013	0.696574550463526	1.6294279548383925	-0.8928917049272261
0.7795261523072137	1.0381491368690374	0.6967123867802467	1.630278224494196	-0.8932416148266008
0.7799477456832588	1.03801869841437	0.6968500230131018	1.6311284268186548	-0.8935910947458215
0.7803693390593037	1.0378884313840604	0.6969874587564558	1.6319785621497502	-0.8939401459021353
0.7807909324353487	1.0377583362358338	0.6971246936068721	1.6328286308243705	-0.8942887695104305
0.7812125258113938	1.0376284134254887	0.697261727163102	1.6336786331783109	-0.8946369667832377
0.7816341191874387	1.0374986634069034	0.6973985590260734	1.6345285695462743	-0.8949847389307318
0.7820557125634837	1.0373690866320462	0.6975351887988798	1.6353784402618723	-0.8953320871607333
0.7824773059395287	1.0372396835509823	0.6976716160867688	1.6362282456576243	-0.8956790126787092
0.7828988993155738	1.0371104546118828	0.6978078404971316	1.6370779860649594	-0.8960255166877754
0.7831222811220275	1.037042053219825	0.6978799368214977	1.637528195914089	-0.89620894186833
0.7833204926916187	1.036981400261033	0.6979438616394917	1.637927661814216	-0.8963716003886977
0.7837420860676637	1.0368525209428405	0.6980796791254941	1.638777273234643	-0.8967172649798938
0.7841636794437088	1.0367238170998432	0.6982152925688938	1.6396268206543996	-0.897062511657435
0.7845852728197538	1.0365952891727177	0.698350701585546	1.6404763044005564	-0.897407341615048
0.7850068661957987	1.036466937600287	0.6984859057933945	1.6413257247990962	-0.8977517560441168
0.7854284595718438	1.0363387628195293	0.6986209048124613	1.6421750821749141	-0.8980957561336846
0.7858500529478888	1.036210765265585	0.6987556982648359	1.6430243768518185	-0.8984393430704558
0.7862716463239338	1.0360829453717657	0.6988902857746643	1.6438736091525312	-0.898782518038798
0.7866932396999787	1.0359553035695614	0.6990246669681389	1.6447227793986896	-0.8991252822207442
0.7871148330760238	1.035827840288649	0.6991588414734877	1.6455718879108452	-0.8994676367959946
0.7875364264520688	1.0357005559568997	0.699292808920964	1.646420935008466	-0.8998095829419196
0.7879580198281138	1.0355734510003873	0.6994265689428355	1.6472699210099369	-0.9001511218335613
0.7883796132041588	1.0354465258433954	0.6995601211733744	1.64811884623256	-0.9004922546436358
0.7888012065802038	1.0353197809084256	0.6996934652488469	1.6489677109925556	-0.9008329825425365
0.7892227999562488	1.0351932166162054	0.6998266008075028	1.6498165156050635	-0.9011733066983352
0.7896443933322939	1.0350668333856956	0.6999595274895654	1.6506652603841432	-0.9015132282767857
0.7900659867083388	1.0349406316340979	0.7000922449372211	1.6515139456427745	-0.9018527484413256
0.7904875800843838	1.0348146117768628	0.7002247527946094	1.6523625716928596	-0.9021918683530792
0.7909091734604289	1.0346887742276967	0.700357050707813	1.6532111388452229	-0.90253058917086
0.7913307668364739	1.0345631193985703	0.7004891383248472	1.6540596474096119	-0.9028689120511736
0.7917523602125188	1.034437647699725	0.7006210152956504	1.6549080976946986	-0.90320683814822
0.7921739535885638	1.034312359539682	0.7007526812720739	1.6557564900080803	-0.9035443686138968
0.7925955469646089	1.0341872553252474	0.7008841359078722	1.6566048246562806	-0.9038815045978014
0.7930171403406538	1.0340623354615224	0.7010153788586929	1.6574531019447498	-0.9042182472472347
0.7932405221471076	1.0339962213616443	0.7010848321969346	1.6579025396414278	-0.9043965117584628
0.7934387337166988	1.0339376003519078	0.701146409782067	1.658301322177867	-0.9045545977072031
0.7938603270927439	1.0338130503981142	0.7012772283373988	1.6591494856589402	-0.9048905571204225
0.7942819204687889	1.033688686000167	0.7014078341859571	1.659997592690207	-0.9052261266273202
0.7947035138448338	1.0335645075564148	0.7015382269908643	1.6608456435728371	-0.9055613073660382
0.7951251072208789	1.0334405154635364	0.7016684064170879	1.6616936386069319	-0.9058961004724372
0.7955467005969239	1.0333167101165484	0.70179837213143	1.662541578091526	-0.9062305070800981
0.7959682939729689	1.0331930919088113	0.7019281238025187	1.6633894623245888	-0.9065645283203269
0.796389887349014	1.0330696612320376	0.7020576611007974	1.6642372916030252	-0.9068981653221562
0.7968114807250589	1.032946418476299	0.7021869836985166	1.6650850662226762	-0.90723141921235
0.7972330741011039	1.032823364030033	0.7023160912697237	1.665932786478321	-0.9075642911154057
0.7976546674771489	1.0327004982800498	0.7024449834902542	1.6667804526636776	-0.9078967821535582
0.7980762608531939	1.0325778216115395	0.7025736600377216	1.667628065071404	-0.908228893446783
0.7984978542292389	1.0324553344080794	0.7027021205915092	1.6684756239930991	-0.9085606261127995
0.7989194476052839	1.0323330370516404	0.7028303648327598	1.669323129719305	-0.9088919812670746
0.799341040981329	1.0322109299225943	0.7029583924443676	1.6701705825395068	-0.9092229600228259
0.7997626343573739	1.0320890133997205	0.7030862031109683	1.671017982742134	-0.9095535634910256
0.8001842277334189	1.0319672878602129	0.7032137965189301	1.6718653306145637	-0.9098837927804038
0.800605821109464	1.0318457536796866	0.703341172356345	1.6727126264431185	-0.9102136489974517
0.801027414485509	1.0317244112321846	0.7034683303130197	1.6735598705130705	-0.9105431332464262
0.8014490078615539	1.0316032608901848	0.7035952700804665	1.6744070631086416	-0.9108722466293525
0.8018706012375989	1.0314823030246068	0.7037219913518946	1.675254204513005	-0.9112009902460283
0.802292194613644	1.0313615380048176	0.7038484938222009	1.6761012950082856	-0.9115293651940273
0.802713787989689	1.03124096619864	0.7039747771879619	1.6769483348755627	-0.9118573725687031
0.8031353813657339	1.031120587972357	0.7041008411474238	1.6777953243948704	-0.912185013463193
0.8033587631721878	1.0310568839924126	0.7041675472753273	1.6782440825985259	-0.9123584662630281
0.803556974741779	1.0310004036907208	0.7042266854004949	1.6786422638451992	-0.9125122889684217
0.803978568117824	1.0308804137169572	0.7043523096487365	1.6794891535044976	-0.9128392001731049
0.804400161493869	1.030760618412773	0.7044777135953539	1.680335993649673	-0.9131657481637537
0.804821754869914	1.0306410181383634	0.7046028969451883	1.6811827845565928	-0.913491934024678
0.805243348245959	1.0305216132524164	0.7047278594047078	1.6820295265000873	-0.9138177588379905
0.805664941622004	1.0304024041121211	0.7048526006819997	1.6828762197539493	-0.9141432236836111
0.806086534998049	1.0302833910731728	0.7049771204867609	1.6837228645909368	-0.9144683296392702
0.806508128374094	1.0301645744897803	0.7051014185302903	1.6845694612827735	-0.9147930777805133
0.806929721750139	1.0300459547146714	0.7052254945254801	1.685416010100151	-0.9151174691807046
0.807351315126184	1.0299275320991002	0.7053493481868076	1.6862625113127294	-0.9154415049110314
0.807772908502229	1.029809306992852	0.7054729792303267	1.68710896518914	-0.9157651860405078
0.808194501878274	1.0296912797442508	0.7055963873736598	1.6879553719969855	-0.9160885136359793
0.808616095254319	1.0295734507001646	0.7057195723359896	1.688801732002842	-0.9164114887621265
0.8090376886303641	1.0294558202060122	0.7058425338380507	1.6896480454722607	-0.9167341124814696
0.809459282006409	1.029338388605769	0.7059652716021217	1.6904943126697694	-0.9170563858543724
0.809880875382454	1.029221156241973	0.7060877853520173	1.6913405338588734	-0.9173783099390466
0.8103024687584991	1.0291041234557317	0.7062100748130794	1.6921867093020577	-0.9176998857915557
0.8107240621345441	1.0289872905867263	0.7063321397121701	1.6930328392607883	-0.9180211144658199
0.811145655510589	1.0288706579732199	0.7064539797776631	1.6938789239955134	-0.9183419970136202
0.8115672488866341	1.0287542259520621	0.706575594739436	1.694724963765666	-0.9186625344846021
0.8119888422626791	1.0286379948586954	0.7066969843288622	1.6955709588296641	-0.9189827279262807
0.8124104356387241	1.0285219650271613	0.7068181482788033	1.696416909444913	-0.9193025783840447
0.812832029014769	1.0284061367901054	0.7069390863236014	1.6972628158678074	-0.919622086901161
0.8132536223908141	1.028290510478784	0.7070597981990706	1.6981086783537314	-0.9199412545187785
0.8134770041972679	1.0282293276778665	0.707123665789956	1.6985568419872057	-0.9201102280917188
0.8136752157668591	1.0281750864230703	0.7071802836424903	1.6989544971570623	-0.9202600822759334
0.814096809142904	1.028059864951459	0.7073005423925965	1.6998002725311698	-0.9205785712095529
0.8145184025189491	1.027944846391073	0.707420574189575	1.7006460047284202	-0.9208967223544603
0.8149399958949941	1.0278300310676691	0.707540378775053	1.7014916940001754	-0.9212145367433787
0.8153615892710391	1.027715419305643	0.7076599558920924	1.7023373405967968	-0.9215320154069364
0.8157831826470842	1.027601011428036	0.7077793052851812	1.7031829447676452	-0.9218491593736705
0.8162047760231291	1.02748680775654	0.707898426700227	1.704028506761084	-0.9221659696700323
0.8166263693991741	1.027372808611503	0.7080173198845489	1.7048740268244797	-0.9224824473203912
0.8170479627752191	1.0272590143119353	0.7081359845868702	1.7057195052042038	-0.9227985933470397
0.8174695561512642	1.027145425175515	0.7082544205573114	1.7065649421456355	-0.9231144087701977
0.8178911495273091	1.0270320415185927	0.7083726275473821	1.7074103378931613	-0.9234298946080174
0.8183127429033541	1.0269188636561983	0.7084906053099744	1.708255692690179	-0.9237450518765875
0.8187343362793992	1.0268058919020453	0.7086083535993553	1.7091010067790984	-0.9240598815899385
0.8191559296554441	1.0266931265685368	0.7087258721711592	1.7099462804013421	-0.9243743847600466
0.8195775230314891	1.0265805679667719	0.7088431607823815	1.710791513797349	-0.9246885623968389
0.8199991164075342	1.0264682164065486	0.7089602191913706	1.711636707206575	-0.9250024155081983
0.8204207097835792	1.026356072196372	0.709077047157821	1.7124818608674945	-0.9253159450999671
0.8208423031596241	1.026244135643458	0.7091936444427667	1.713326975017603	-0.9256291521759532
0.8212638965356692	1.0261324070537383	0.7093100108085731	1.7141720498934185	-0.9259420377379337
0.8216854899117142	1.0260208867318679	0.7094261460189313	1.7150170857304827	-0.9262546027856603
0.8221070832877592	1.0259095749812273	0.70954204983885	1.7158620827633637	-0.9265668483168638
0.8225286766638041	1.0257984721039302	0.7096577220346493	1.716707041225657	-0.9268787753272588
0.8229502700398492	1.0256875784008277	0.7097731623739532	1.717551961349988	-0.9271903848105488
0.8233718634158942	1.0255768941715138	0.7098883706256829	1.7183968433680135	-0.9275016777584307
0.823595245222348	1.025518332987688	0.709949319726886	1.7188444898543307	-0.9276664887850451
0.8237934567919392	1.0254664197143302	0.7100033465600505	1.7192416875104226	-0.9278126551606001
0.8242150501679842	1.0253561553263713	0.7101180899485515	1.7200864940069402	-0.9281233180047551
0.8246366435440292	1.0252461013034904	0.7102326005639582	1.7209312630863278	-0.9284336672766026
0.8250582369200742	1.0251362579403032	0.7103468781803132	1.7217759949763853	-0.9287437039598618
0.8254798302961193	1.0250266255301947	0.7104609225729223	1.7226206899039531	-0.9290534290362703
0.8259014236721642	1.0249172043653223	0.7105747335183484	1.723465348094914	-0.9293628434855877
0.8263230170482092	1.0248079947366222	0.7106883107944043	1.7243099697741942	-0.9296719482856017
0.8267446104242542	1.024698996933814	0.7108016541801465	1.7251545551657668	-0.9299807444121322
0.8271662038002993	1.0245902112454053	0.7109147634558683	1.7259991044926521	-0.9302892328390364
0.8275877971763442	1.024481637958697	0.7110276384030937	1.7268436179769204	-0.9305974145382142
0.8280093905523892	1.024373277359788	0.7111402788045702	1.7276880958396932	-0.9309052904796122
0.8284309839284343	1.0242651297335807	0.7112526844442634	1.7285325383011454	-0.9312128616312297
0.8288525773044793	1.024157195363785	0.7113648551073494	1.7293769455805075	-0.9315201289591231
0.8292741706805242	1.0240494745329232	0.7114767905802093	1.7302213178960668	-0.9318270934274104
0.8296957640565693	1.0239419675223354	0.7115884906504224	1.73106565546517	-0.9321337559982775
0.8301173574326143	1.0238346746121842	0.7116999551067599	1.7319099585042246	-0.9324401176319818
0.8305389508086592	1.023727596081459	0.711811183739179	1.7327542272287009	-0.9327461792868581
0.8309605441847043	1.0236207322079804	0.7119221763388157	1.7335984618531342	-0.9330519419193232
0.8313821375607493	1.0235140832684066	0.7120329326979797	1.734442662591126	-0.9333574064838809
0.8318037309367943	1.023407649538236	0.7121434526101478	1.7352868296553468	-0.9336625739331275
0.8322253243128392	1.0233014312918134	0.7122537358699569	1.7361309632575377	-0.933967445217756
0.8326469176888843	1.0231954288023333	0.7123637822731993	1.7369750636085122	-0.9342720212865618
0.8330685110649293	1.023089642341846	0.7124735916168156	1.7378191309181577	-0.9345763030864479
0.8334901044409743	1.0229840721812613	0.7125831636988889	1.7386631653954385	-0.934880291562429
0.8337134862474281	1.0229282234503319	0.7126411243810914	1.7391103649409438	-0.9350412416966013
0.8339116978170193	1.0228787185903527	0.7126924983186387	1.739507167248397	-0.9351839876576377
0.8343332911930643	1.0227735818377628	0.7128015952764151	1.740351136684156	-0.9354873923133284
0.8347548845691093	1.0226686621910073	0.7129104543736927	1.7411950739089201	-0.9357905064688838
0.8351764779451544	1.0225639599164797	0.7130190754130648	1.7420389791279787	-0.9360933310618186
0.8355980713211993	1.0224594752794558	0.7131274581982368	1.7428828525457063	-0.9363958670277852
0.8360196646972443	1.0223552085440977	0.7132356025340214	1.7437266943655667	-0.9366981153005791
0.8364412580732894	1.0222511599734592	0.7133435082263321	1.7445705047901126	-0.9370000768121435
0.8368628514493344	1.0221473298294885	0.7134511750821771	1.7454142840209896	-0.9373017524925744
0.8372844448253793	1.0220437183730346	0.7135586029096546	1.746258032258937	-0.9376031432701261
0.8377060382014243	1.0219403258638502	0.7136657915179456	1.74710174970379	-0.9379042500712159
0.8381276315774694	1.0218371525605967	0.7137727407173093	1.747945436554482	-0.9382050738204296
0.8385492249535144	1.021734198720848	0.7138794503190772	1.7487890930090462	-0.9385056154405264
0.8389708183295593	1.0216314646010953	0.7139859201356468	1.7496327192646184	-0.9388058758524439
0.8393924117056044	1.0215289504567513	0.7140921499804765	1.7504763155174374	-0.9391058559753037
0.8398140050816494	1.0214266565421541	0.7141981396680802	1.751319881962849	-0.9394055567264158
0.8402355984576944	1.0213245831105713	0.7143038890140213	1.7521634187953063	-0.9397049790212847
0.8406571918337394	1.0212227304142052	0.714409397834907	1.7530069262083732	-0.9400041237736135
0.8410787852097844	1.0211210987041954	0.7145146659483834	1.7538504043947247	-0.9403029918953102
0.8415003785858294	1.0210196882306244	0.7146196931731295	1.754693853546151	-0.9406015842964915
0.8419219719618743	1.020918499242521	0.7147244793288517	1.7555372738535573	-0.9408999018854894
0.8423435653379194	1.0208175319878645	0.714829024236279	1.756380665506968	-0.9411979455688552
0.8427651587139644	1.0207167867135887	0.714933327717157	1.7572240286955272	-0.9414957162513651
0.8431867520900094	1.0206162636655862	0.7150373895942425	1.7580673636075013	-0.9417932148360257
0.8436083454660545	1.0205159630887124	0.7151412096912984	1.7589106704302808	-0.9420904422240787
0.8438317272725082	1.0204629089459687	0.715196120854059	1.7593574863421217	-0.9422478189400937
0.8440299388420994	1.0204158852267893	0.7152447878330884	1.7597539493503829	-0.9423873993150061
0.8444515322181444	1.0203160303226095	0.7153481238453718	1.760597200553453	-0.9426840870065357
0.8448731255941895	1.0202163986179404	0.7154512175548978	1.7614404242242667	-0.9429805061946459
0.8452947189702344	1.0201169903535285	0.7155540687894006	1.762283620546733	-0.9432766577735713
0.8457163123462794	1.020017805769102	0.7156566773775943	1.7631267897038942	-0.9435725426358075
0.8461379057223245	1.0199188451033763	0.7157590431491673	1.7639699318779303	-0.9438681616721162
0.8465594990983695	1.0198201085940568	0.7158611659347774	1.7648130472501593	-0.944163515771531
0.8469810924744144	1.0197215964778434	0.7159630455660472	1.7656561360010403	-0.944458605821362
0.8474026858504594	1.0196233089904343	0.7160646818755576	1.7664991983101752	-0.9447534327072012
0.8478242792265045	1.019525246366529	0.7161660746968443	1.767342234356311	-0.9450479973129279
0.8482458726025495	1.019427408839833	0.7162672238643921	1.7681852443173414	-0.9453423005207131
0.8486674659785944	1.019329796643062	0.7163681292136294	1.769028228370309	-0.945636343211026
0.8490890593546395	1.0192324100079437	0.7164687905809238	1.7698711866914083	-0.9459301262626378
0.8495106527306845	1.0191352491652241	0.7165692078035772	1.7707141194559866	-0.946223650552628
0.8499322461067295	1.0190383143446693	0.7166693807198209	1.7715570268385465	-0.9465169169563891
0.8503538394827745	1.0189416057750702	0.7167693091688098	1.7723999090127482	-0.9468099263476313
0.8507754328588195	1.0188451236842453	0.7168689929906186	1.7732427661514114	-0.947102679598389
0.8511970262348645	1.0187488682990453	0.7169684320262365	1.7740855984265174	-0.9473951775790248
0.8516186196109096	1.018652839845357	0.7170676261175624	1.7749284060092116	-0.9476874211582352
0.8520402129869545	1.0185570385481049	0.7171665751074001	1.775771189069805	-0.9479794112030557
0.8524618063629995	1.0184614646312575	0.7172652788394536	1.7766139477777763	-0.9482711485788661
0.8528833997390445	1.0183661183178292	0.7173637371583219	1.7774566823017746	-0.9485626341493953
0.8533049931150896	1.0182709998298838	0.7174619499094951	1.7782993928096213	-0.9488538687767275
0.8537265864911345	1.0181761093885393	0.717559916939349	1.7791420794683122	-0.949144853321306
0.8539499682975883	1.0181259240648781	0.7176117252570315	1.7795885684969115	-0.9492989308019433
0.8541481798671795	1.0180814472139699	0.7176576380951406	1.779984742444019	-0.9494355886419394
0.8545697732432246	1.017987013525411	0.7177551132250038	1.780827381902092	-0.9497260755958066
0.8549913666192696	1.0178928085411614	0.7178523421779444	1.7816699980070634	-0.9500163150384615
0.8554129599953145	1.0177988324785874	0.7179493248038352	1.7825125909226465	-0.950306307823839
0.8558345533713596	1.0177050855541265	0.7180460609534124	1.7833551608117404	-0.9505960548042595
0.8562561467474046	1.0176115679832902	0.7181425504782701	1.7841977078364313	-0.9508855568304344
0.8566777401234495	1.0175182799806681	0.7182387932308562	1.7850402321579943	-0.9511748147514714
0.8570993334994945	1.0174252217599304	0.7183347890644678	1.7858827339368963	-0.9514638294148793
0.8575209268755396	1.0173323935338323	0.7184305378332468	1.7867252133327973	-0.9517526016665737
0.8579425202515846	1.0172397955142167	0.7185260393921756	1.787567670504553	-0.9520411323508816
0.8583641136276295	1.0171474279120176	0.7186212935970722	1.7884101056102164	-0.9523294223105471
0.8587857070036746	1.0170552909372639	0.7187163003045861	1.7892525188070412	-0.9526174723867362
0.8592073003797196	1.016963384799082	0.718811059372194	1.790094910251483	-0.9529052834190423
0.8596288937557646	1.0168717097056996	0.7189055706581954	1.7909372800992007	-0.9531928562454912
0.8600504871318096	1.0167802658644487	0.718999834021708	1.7917796285050607	-0.9534801917025462
0.8604720805078546	1.0166890534817694	0.7190938493226636	1.7926219556231373	-0.9537672906251133
0.8608936738838996	1.016598072763212	0.7191876164218041	1.7934642616067151	-0.9540541538465468
0.8613152672599447	1.0165073239134415	0.7192811351806765	1.7943065466082926	-0.9543407821986537
0.8617368606359896	1.0164168071362398	0.7193744054616293	1.795148810779582	-0.9546271765116995
0.8621584540120346	1.01632652263451	0.7194674271278084	1.7959910542715134	-0.9549133376144131
0.8625800473880796	1.0162364706102782	0.719560200043152	1.7968332772342357	-0.955199266333992
0.8630016407641247	1.0161466512646973	0.7196527240723875	1.7976754798171195	-0.9554849634961073
0.8634232341401696	1.0160570647980507	0.7197449990810265	1.798517662168759	-0.9557704299249095
0.8638448275162146	1.0159677114097543	0.7198370249353614	1.7993598244369744	-0.9560556664430324
0.8640682093226685	1.015920461932914	0.7198856839287552	1.7998060371362894	-0.9562067064870631
0.8642664208922597	1.0158785912983606	0.7199288015024607	1.800201966768813	-0.9563406738715997
0.8646880142683047	1.015789704661561	0.7200203286501653	1.8010440893105528	-0.9566254530302293
0.8651096076443496	1.0157010516961893	0.720111606247084	1.801886192207704	-0.9569100047370382
0.8655312010203947	1.0156126325982249	0.7202026341625903	1.8027282756050111	-0.9571943298086487
0.8659527943964397	1.0155244475627954	0.7202934122668174	1.8035703396464555	-0.9574784290601924
0.8663743877724847	1.0154364967841796	0.7203839404306548	1.804412384475257	-0.9577623033053161
0.8667959811485296	1.0153487804558108	0.7204742185257443	1.8052544102338763	-0.9580459533561864
0.8672175745245747	1.0152612987702798	0.7205642464244758	1.8060964170640177	-0.9583293800234952
0.8676391679006197	1.0151740519193377	0.7206540239999836	1.8069384051066304	-0.9586125841164649
0.8680607612766646	1.0150870400938987	0.7207435511261422	1.8077803745019112	-0.9588955664428531
0.8684823546527097	1.0150002634840434	0.7208328276775631	1.8086223253893063	-0.959178327808958
0.8689039480287547	1.0149137222790212	0.7209218535295899	1.8094642579075142	-0.9594608690196235
0.8693255414047997	1.014827416667254	0.7210106285582956	1.8103061721944873	-0.9597431908782441
0.8697471347808448	1.014741346836338	0.7210991526404776	1.811148068387434	-0.9600252941867705
0.8701687281568897	1.0146555129730477	0.7211874256536551	1.8119899466228209	-0.9603071797457142
0.8705903215329347	1.0145699152633378	0.7212754474760643	1.8128318070363758	-0.9605888483541527
0.8710119149089798	1.0144845538923466	0.7213632179866554	1.813673649763089	-0.9608703008097347
0.8714335082850247	1.014399429044399	0.7214507370650881	1.8145154749372154	-0.9611515379086853
0.8718551016610697	1.0143145409030079	0.7215380045917288	1.8153572826922777	-0.9614325604458108
0.8722766950371147	1.0142298896508792	0.7216250204476462	1.816199073161067	-0.9617133692145041
0.8726982884131598	1.014145475469913	0.7217117845146078	1.817040846475647	-0.9619939650067495
0.8731198817892047	1.0140612985412067	0.7217982966750764	1.817882602767354	-0.9622743486131278
0.8735414751652497	1.0139773590450576	0.7218845568122066	1.8187243421668016	-0.9625545208228217
0.8739630685412948	1.013893657160966	0.7219705648098405	1.8195660648038798	-0.9628344824236202
0.8741864503477486	1.0138494039717958	0.722016034030004	1.8200120459039586	-0.9629827353568283
0.8743846619173398	1.0138101930676382	0.7220563205525047	1.8204077708077606	-0.9631142342019247
0.8748062552933847	1.0137269669429878	0.7221418239254069	1.8212494603068972	-0.9633937769427527
0.8752278486694298	1.01364397896414	0.7222270748144317	1.822091133429028	-0.9636731114297444
0.8756494420454748	1.0135612293074336	0.7223120731061375	1.8229327903011783	-0.9639522384451662
0.8760710354215198	1.013478718148423	0.7223968186877531	1.8237744310496626	-0.964231158769917
0.8764926287975648	1.0133964456618823	0.7224813114471735	1.8246160558000863	-0.9645098731835324
0.8769142221736098	1.0133144120218063	0.7225655512729575	1.8254576646773486	-0.9647883824641902
0.8773358155496548	1.0132326174014143	0.7226495380543233	1.8262992578056443	-0.9650666873887153
0.8777574089256998	1.013151061973152	0.7227332716811455	1.8271408353084662	-0.9653447887325846
0.8781790023017448	1.0130697459086948	0.7228167520439518	1.827982397308607	-0.9656226872699321
0.8786005956777898	1.0129886693789494	0.7228999790339191	1.8288239439281617	-0.9659003837735541
0.8790221890538348	1.012907832554057	0.7229829525428708	1.8296654752885297	-0.966177879014914
0.8794437824298799	1.0128272356033958	0.7230656724632727	1.8305069915104177	-0.9664551737641472
0.8798653758059248	1.012746878695583	0.7231481386882305	1.8313484927138408	-0.9667322687900667
0.8802869691819698	1.0126667619984786	0.7232303511114855	1.832189979018125	-0.9670091648601669
0.8807085625580149	1.0125868856791858	0.7233123096274122	1.83303145054191	-0.9672858627406299
0.8811301559340599	1.0125072499040555	0.7233940141310146	1.8338729074031512	-0.9675623631963297
0.8815517493101048	1.0124278548386874	0.7234754645179228	1.8347143497191214	-0.9678386669908376
0.8819733426861498	1.0123487006479333	0.7235566606843898	1.8355557776064133	-0.9681147748864269
0.8823949360621949	1.0122697874958992	0.723637602527289	1.8363971911809418	-0.9683906876440777
0.8828165294382398	1.0121911155459473	0.7237182899441098	1.8372385905579465	-0.9686664060234823
0.8832381228142848	1.0121126849606994	0.7237987228329551	1.838079975851993	-0.96894193078305
0.8836597161903299	1.0120344959020382	0.7238789010925382	1.8389213471769763	-0.969217262679912
0.8840813095663749	1.0119565485311106	0.7239588246221792	1.839762704646122	-0.9694924024699263
0.8843046913728286	1.0119153460239352	0.7240010689343166	1.840208493433818	-0.9696381080482741
0.8845029029424198	1.011878843008329	0.7240384933218024	1.840604048371989	-0.9697673509076826
0.8849244963184649	1.0118013794933751	0.7241179070919327	1.8414453784664717	-0.9700421087465078
0.8853460896945099	1.0117241581452008	0.7241970658336927	1.842286695040802	-0.9703166767384698
0.8857676830705549	1.0116471791220314	0.7242759694487997	1.8431279982055513	-0.9705910556343835
0.8861892764466	1.0115704425813679	0.7243546178395625	1.843969288070634	-0.9708652461838155
0.8866108698226449	1.0114939486799883	0.7244330109088783	1.8448105647453081	-0.9711392491350884
0.8870324631986899	1.0114176975739515	0.7245111485602301	1.845651828338178	-0.9714130652352864
0.8874540565747349	1.0113416894185983	0.724589030697683	1.8464930789571972	-0.9716866952302599
0.8878756499507799	1.011265924368554	0.7246666572258815	1.8473343167096699	-0.9719601398646304
0.8882972433268249	1.011190402577731	0.7247440280500469	1.8481755417022534	-0.9722333998817955
0.8887188367028699	1.0111151241993301	0.7248211430759736	1.8490167540409603	-0.9725064760239337
0.889140430078915	1.0110400893858444	0.7248980022100269	1.849857953831161	-0.9727793690320093
0.8895620234549599	1.0109652982890593	0.7249746053591396	1.8506991411775855	-0.9730520796457774
0.8899836168310049	1.0108907510600567	0.7250509524308091	1.851540316184326	-0.9733246086037884
0.89040521020705	1.0108164478492159	0.7251270433330946	1.8523814789548383	-0.9735969566433933
0.890826803583095	1.0107423888062161	0.7252028779746147	1.8532226295919454	-0.9738691245007484
0.8912483969591399	1.0106685740800394	0.7252784562645433	1.8540637681978387	-0.97414111291082
0.8916699903351849	1.0105950038189713	0.7253537781126081	1.8549048948740798	-0.9744129226073894
0.89209158371123	1.0105216781706041	0.7254288434290871	1.8557460097216048	-0.9746845543230578
0.892513177087275	1.0104485972818387	0.7255036521248056	1.8565871128407234	-0.974956008789251
0.8929347704633199	1.0103757612988864	0.7255782041111339	1.857428204331124	-0.9752272867362244
0.893356363839365	1.0103031703672714	0.7256524992999845	1.8582692842918747	-0.9754983888930674
0.89377795721541	1.0102308246318328	0.7257265376038086	1.8591103528214248	-0.9757693159877088
0.894199550591455	1.0101587242367263	0.7258003189355944	1.8599514100176084	-0.9760400687469213
0.8944229323979088	1.0101206212319986	0.7258393078920309	1.8603970407223842	-0.9761834570440063
0.8946211439675	1.0100868693254268	0.7258738432088634	1.8607924559776459	-0.9763106478963262
0.895042737343545	1.01001526004073	0.7259471103376686	1.8616334907981458	-0.9765810541603983
0.89546433071959	1.0099438965247545	0.7260201202365908	1.8624745145751083	-0.9768512882624711
0.8958859240956351	1.0098727789189441	0.7260928728207371	1.863315527403926	-0.9771213509247408
0.89630751747168	1.0098019073640698	0.7261653680057369	1.864156529379387	-0.977391242868272
0.896729110847725	1.0097312820002313	0.7262376057077404	1.8649975205956766	-0.9776609648130011
0.89715070422377	1.0096609029668595	0.7263095858434152	1.8658385011463803	-0.9779305174777431
0.897572297599815	1.009590770402718	0.7263813083299442	1.866679471124485	-0.9781999015801942
0.89799389097586	1.0095208844459058	0.7264527730850224	1.8675204306223823	-0.9784691178369382
0.898415484351905	1.0094512452338582	0.726523980026855	1.8683613797318697	-0.9787381669634505
0.8988370777279501	1.00938185290335	0.7265949290741545	1.8692023185441535	-0.9790070496741027
0.899258671103995	1.009312707590496	0.7266656201461376	1.870043247149851	-0.979275766682168
0.89968026448004	1.0092438094307543	0.7267360531625237	1.8708841656389916	-0.9795443186998252
0.9001018578560851	1.0091751585589273	0.7268062280435316	1.8717250741010212	-0.9798127064381641
0.9005234512321301	1.0091067551091635	0.7268761447098774	1.8725659726248023	-0.9800809306071896
0.900945044608175	1.0090385992149604	0.7269458030827715	1.8734068612986174	-0.9803489919158269
0.9013666379842201	1.0089706910091654	0.7270152030839168	1.8742477402101712	-0.980616891071926
0.9017882313602651	1.008903030623978	0.7270843446355054	1.8750886094465917	-0.9808846287822663
0.9022098247363101	1.0088356181909508	0.7271532276602172	1.875929469094434	-0.9811522057525618
0.902631418112355	1.0087684538409938	0.7272218520812163	1.8767703192396814	-0.9814196226874649
0.9030530114884001	1.008701537704373	0.7272902178221493	1.877611159967748	-0.9816868802905718
0.9034746048644451	1.0086348699107146	0.7273583248071428	1.8784519913634812	-0.9819539792644273
0.9038961982404901	1.0085684505890058	0.7274261729608009	1.879292813511163	-0.9822209203105288
0.9043177916165351	1.0085022798675967	0.7274937622082027	1.8801336264945137	-0.9824877041293313
0.9045411734229889	1.008467320024166	0.7275294695007417	1.8805791286770932	-0.9826289964030154
0.9047393849925801	1.0084363578742017	0.7275610924749002	1.8809744303966924	-0.9827543314202523
0.9051609783686251	1.0083706847359029	0.7276281636869155	1.8818152253003009	-0.9830208028816761
0.9055825717446702	1.0083052605791492	0.7276949757707393	1.8826560112873842	-0.9832871192109588
0.9060041651207151	1.0082400855297606	0.7277615286533273	1.8834967884394342	-0.9835532811044324
0.9064257584967601	1.0081751597129285	0.7278278222620992	1.8843375568373917	-0.9838192892574101
0.9068473518728051	1.0081104832532175	0.7278938565249355	1.8851783165616471	-0.9840851443641905
0.9072689452488502	1.008046056274568	0.7279596313701758	1.886019067692045	-0.9843508471180621
0.9076905386248951	1.0079818789002966	0.7280251467266159	1.8868598103078842	-0.9846163982113085
0.9081121320009401	1.007917951253099	0.728090402523506	1.8877005444879218	-0.9848817983352126
0.9085337253769852	1.0078542734550509	0.7281553986905483	1.8885412703103739	-0.9851470481800609
0.9089553187530302	1.0077908456276101	0.7282201351578952	1.8893819878529186	-0.985412148435149
0.9093769121290751	1.007727667891618	0.728284611856146	1.8902226971926983	-0.9856770997887854
0.9097985055051202	1.0076647403673011	0.728348828716346	1.8910633984063212	-0.9859419029282962
0.9102200988811652	1.007602063174273	0.7284127856699832	1.8919040915698648	-0.9862065585400301
0.9106416922572101	1.0075396364315357	0.7284764826489871	1.8927447767588765	-0.9864710673093628
0.9110632856332552	1.0074774602574814	0.7285399195857257	1.8935854540483772	-0.9867354299207012
0.9114848790093002	1.0074155347698943	0.7286030964130038	1.8944261235128625	-0.9869996470574882
0.9119064723853452	1.0073538600859515	0.7286660130640606	1.895266785226306	-0.9872637194022076
0.9123280657613901	1.0072924363222253	0.7287286694725682	1.8961074392621602	-0.9875276476363883
0.9127496591374352	1.007231263594685	0.7287910655726284	1.89694808569336	-0.9877914324406089
0.9131712525134802	1.007170342018697	0.7288532012987717	1.897788724592324	-0.9880550744945019
0.9135928458895252	1.0071096717090284	0.7289150765859547	1.8986293560309568	-0.9883185744767592
0.9140144392655702	1.0070492527798471	0.7289766913695576	1.8994699800806523	-0.9885819330651354
0.9144360326416152	1.0069890853447236	0.729038045585383	1.900310596812294	-0.9888451509364535
0.914659414448069	1.0069573075182428	0.729070448568456	1.9007559957545666	-0.9889845604716638
0.9148576260176602	1.006929169516633	0.7290991391696536	1.9011512062962594	-0.9891082287666084
0.9152792193937053	1.0068695054079562	0.7291599720590097	1.9019918086024206	-0.9893711672305721
0.9157008127697502	1.0068100931304813	0.7292205441905075	1.9028324038001465	-0.9896339670023978
0.9161224061457952	1.0067509327954054	0.7292808555016174	1.9036729919583064	-0.9898966287552248
0.9165439995218403	1.0066920245133357	0.7293409059302214	1.904513573145271	-0.9901591531612826
0.9169655928978853	1.0066333683942918	0.7294006954146114	1.9053541474289148	-0.9904215408918954
0.9173871862739302	1.0065749645477062	0.7294602238934874	1.906194714876619	-0.9906837926174871
0.9178087796499752	1.0065168130824258	0.7295194913059554	1.9070352755552726	-0.9909459090075851
0.9182303730260203	1.0064589141067146	0.7295784975915254	1.9078758295312757	-0.991207890730825
0.9186519664020653	1.0064012677282534	0.7296372426901092	1.908716376870541	-0.9914697384549557
0.9190735597781102	1.006343874054143	0.7296957265420192	1.909556917638496	-0.9917314528468425
0.9194951531541553	1.006286733190904	0.7297539490879659	1.9103974519000864	-0.9919930345724728
0.9199167465302003	1.0062298452444793	0.7298119102690561	1.9112379797197763	-0.9922544842969601
0.9203383399062453	1.0061732103202352	0.7298696100267913	1.9120785011615518	-0.9925158026845483
0.9207599332822903	1.0061168285229625	0.7299270483030652	1.9129190162889231	-0.9927769903986162
0.9211815266583353	1.0060606999568786	0.7299842250401627	1.9137595251649269	-0.9930380481016822
0.9216031200343803	1.0060048247256281	0.7300411401807573	1.9146000278521271	-0.9932989764554082
0.9220247134104252	1.0059492029322847	0.7300977936679097	1.9154405244126194	-0.9935597761206046
0.9224463067864703	1.0058938346793522	0.7301541854450658	1.9162810149080312	-0.9938204477572344
0.9228679001625153	1.0058387200687664	0.730210315456055	1.9171214993995254	-0.9940809920244175
0.9232894935385603	1.005783859201896	0.7302661836450881	1.9179619779478023	-0.9943414095804353
0.9237110869146054	1.0057292521795436	0.7303217899567559	1.9188024506131012	-0.994601701082735
0.9241326802906503	1.0056748991019477	0.7303771343360274	1.919642917455203	-0.9948618671879342
0.9245542736666953	1.0056208000687843	0.7304322167282473	1.9204833785334323	-0.9951219085518249
0.9247776554731492	1.0055922386220073	0.7304612960053297	1.920928695628509	-0.9952596414781503
0.9249758670427404	1.005566955179167	0.7304870370791356	1.9213238339066605	-0.9953818258293782
0.9253974604187853	1.0055133645316492	0.7305415953347847	1.9221642836333062	-0.9956416196747483
0.9258190537948303	1.0054600282242254	0.7305958914416578	1.923004727771339	-0.9959012907412773
0.9262406471708754	1.0054069463543323	0.730649925346588	1.9238451663782807	-0.9961608396814996
0.9266622405469204	1.0053541190188493	0.7307036969967755	1.924685599511209	-0.9964202671471455
0.9270838339229653	1.0053015463141017	0.7307572063397867	1.9255260272267578	-0.9966795737891465
0.9275054272990103	1.00524922833586	0.7308104533235522	1.9263664495811201	-0.996938760257639
0.9279270206750554	1.0051971651793419	0.7308634378963651	1.927206866630051	-0.9971978272019689
0.9283486140511004	1.0051453569392141	0.7309161600068794	1.928047278428869	-0.9974567752706959
0.9287702074271453	1.005093803709593	0.7309686196041084	1.9288876850324586	-0.9977156051115978
0.9291918008031904	1.0050425055840448	0.731020816637423	1.9297280864952722	-0.9979743173716747
0.9296133941792354	1.0049914626555896	0.73107275105655	1.9305684828713328	-0.9982329126971538
0.9300349875552804	1.0049406750166996	0.7311244228115705	1.9314088742142357	-0.9984913917334928
0.9304565809313254	1.004890142759302	0.7311758318529186	1.9322492605771509	-0.9987497551253851
0.9308781743073704	1.0048398659747797	0.731226978131379	1.9330896420128258	-0.9990080035167637
0.9312997676834154	1.0047898447539727	0.7312778615980866	1.9339300185735864	-0.9992661375508055
0.9317213610594604	1.004740079187179	0.731328482204524	1.9347703903113402	-0.9995241578699358
0.9321429544355054	1.0046905693641557	0.7313788399025198	1.9356107572775785	-0.9997820651158319
0.9325645478115504	1.004641315374121	0.7314289346442483	1.936451119523378	-1.0000398599294285
0.9329861411875954	1.0045923173057536	0.7314787663822263	1.9372914770994039	-1.0002975429509209
0.9334077345636405	1.004543575247196	0.7315283350693129	1.9381318300559105	-1.0005551148197698
0.9338293279396854	1.0044950892860545	0.7315776406587072	1.9389721784427458	-1.0008125761747058
0.9342509213157304	1.0044468595093996	0.731626683103947	1.9398125223093514	-1.001069927653733
0.9346725146917755	1.0043988860037687	0.7316754623589076	1.9406528617047665	-1.0013271698941335
0.9348958964982292	1.0043735710737844	0.7317012014256372	1.9410981148464634	-1.0014634259780784
0.9350941080678205	1.0043511688551663	0.7317239783777997	1.9414931966776283	-1.001584303532472
0.9355157014438654	1.0043037081490649	0.7317722311151684	1.942333527276176	-1.0018413292045998
0.9359372948199105	1.0042565039704068	0.7318202205258919	1.9431738535482517	-1.0020982475456586
0.9363588881959555	1.0042095564036049	0.7318679465651792	1.9440141755413036	-1.0023550591900852
0.9367804815720004	1.0041628655325432	0.7319154091885696	1.9448544933023872	-1.002611764771616
0.9372020749480454	1.004116431440579	0.7319626083519304	1.9456948068781683	-1.0028683649232908
0.9376236683240905	1.0040702542105433	0.7320095440114565	1.9465351163149245	-1.0031248602774565
0.9380452617001355	1.0040243339247417	0.7320562161236679	1.9473754216585486	-1.0033812514657727
0.9384668550761804	1.0039786706649554	0.7321026246454089	1.9482157229545491	-1.0036375391192145
0.9388884484522255	1.0039332645124428	0.7321487695338468	1.9490560202480538	-1.0038937238680774
0.9393100418282705	1.0038881155479407	0.7321946507464699	1.9498963135838114	-1.0041498063419814
0.9397316352043155	1.0038432238516641	0.732240268241087	1.9507366030061937	-1.0044057871698753
0.9401532285803605	1.0037985895033084	0.7322856219758251	1.9515768885591982	-1.0046616669800403
0.9405748219564055	1.0037542125820498	0.7323307119091287	1.9524171702864497	-1.0049174464000954
0.9409964153324505	1.003710093166547	0.7323755379997583	1.953257448231203	-1.005173126057
0.9414180087084956	1.003666231334941	0.7324201002067887	1.9540977224363445	-1.0054287065770593
0.9418396020845405	1.0036226271648572	0.7324643984896083	1.9549379929443955	-1.0056841885859278
0.9422611954605855	1.003579280733406	0.7325084328079173	1.955778259797513	-1.0059395727086136
0.9426827888366305	1.003536192117184	0.7325522031217266	1.9566185230374928	-1.006194859569483
0.9431043822126756	1.0034933613922736	0.7325957093913563	1.9574587827057721	-1.006450049792264
0.9435259755887205	1.0034507886342467	0.7326389515774347	1.9582990388434298	-1.0067051440000503
0.9439475689647655	1.003408473918163	0.7326819296408967	1.9591392914911914	-1.006960142815307
0.9443691623408106	1.003366417318572	0.732724643542983	1.9599795406894287	-1.0072150468598722
0.9447907557168556	1.0033246189095142	0.7327670932452381	1.9608197864781636	-1.0074698567549636
0.9450141375233093	1.0033025766363024	0.7327894781835603	1.9612649904494708	-1.0076048301676637
0.9452123490929005	1.0032830787645217	0.7328092787095098	1.9616600288970698	-1.007724573121181
0.9456339424689456	1.0032417969566192	0.7328511998979477	1.9625002679854746	-1.007979196578511
0.9460555358449906	1.003200773558325	0.7328928567730015	1.963340503782362	-1.0082337277463311
0.9464771292210356	1.0031600086416514	0.7329342492974207	1.9641807363263737	-1.0084881672434138
0.9468987225970805	1.0031195022781065	0.7329753774342525	1.9650209656558124	-1.0087425156879306
0.9473203159731256	1.0030792545386942	0.7330162411468409	1.9658611918086437	-1.0089967736974563
0.9477419093491706	1.003039265493916	0.7330568403988261	1.9667014148224977	-1.0092509418889728
0.9481635027252155	1.0029995352137706	0.7330971751541423	1.9675416347346717	-1.0095050208788736
0.9485850961012606	1.0029600637677563	0.7331372453770172	1.9683818515821325	-1.0097590112829673
0.9490066894773056	1.0029208512248706	0.7331770510319704	1.9692220654015187	-1.0100129137164824
0.9494282828533506	1.002881897653612	0.7332165920838128	1.9700622762291418	-1.0102667287940705
0.9498498762293957	1.00284320312198	0.7332558684976451	1.97090248410099	-1.0105204571298116
0.9502714696054406	1.002804767697477	0.7332948802388565	1.9717426890527288	-1.0107740993372167
0.9506930629814856	1.0027665914471078	0.7333336272731239	1.972582891119705	-1.011027656029233
0.9511146563575307	1.0027286744373816	0.7333721095664106	1.9734230903369472	-1.0112811278182479
0.9515362497335756	1.0026910167343122	0.7334103270849652	1.9742632867391687	-1.0115345153160915
0.9519578431096206	1.0026536184034192	0.7334482797953208	1.9751034803607699	-1.0117878191340433
0.9523794364856656	1.002616479509728	0.7334859676642931	1.97594367123584	-1.012041039882834
0.9528010298617107	1.0025796001177727	0.7335233906589803	1.9767838593981597	-1.0122941781726502
0.9532226232377556	1.0025429802915935	0.7335605487467616	1.9776240448812028	-1.0125472346131394
0.9536442166138006	1.0025066200947406	0.7335974418952956	1.978464227718139	-1.0128002098134128
0.9540658099898457	1.0024705195902737	0.7336340700725205	1.9793044079418358	-1.0130531043820492
0.9544874033658907	1.0024346788407625	0.7336704332466515	1.9801445855848605	-1.0133059189271003
0.9549089967419356	1.0023990979082882	0.7337065313861812	1.9809847606794828	-1.0135586540560937
0.9551323785483895	1.0023803506283817	0.7337255506046511	1.9814299275397886	-1.0136925341179976
0.9553305901179807	1.0023637768544438	0.7337423644598776	1.9818249332576767	-1.0138113103760373
0.9557521834940257	1.0023287157403349	0.7337779324367835	1.9826651033511227	-1.0140638884934232
0.9561737768700707	1.0022939146265804	0.7338132352862152	1.98350527099121	-1.0143163890142317
0.9565953702461156	1.0022593735733138	0.7338482729777621	1.9843454362090391	-1.0145688125439352
0.9570169636221607	1.0022250926401834	0.7338830454812849	1.9851855990354232	-1.0148211596875027
0.9574385569982057	1.0021910718863527	0.7339175527669153	1.9860257595008912	-1.015073431049403
0.9578601503742507	1.002157311370502	0.7339517948050543	1.9868659176356889	-1.0153256272336095
0.9582817437502957	1.0021238111508288	0.7339857715663721	1.9877060734697825	-1.0155777488436033
0.9587033371263407	1.0020905712850483	0.7340194830218065	1.9885462270328595	-1.0158297964823784
0.9591249305023857	1.0020575918303936	0.734052929142562	1.989386378354332	-1.016081770752444
0.9595465238784308	1.002024872843618	0.7340861099001093	1.9902265274633377	-1.016333672255831
0.9599681172544757	1.0019924143809944	0.7341190252661837	1.9910666743887433	-1.0165855015940923
0.9603897106305207	1.0019602164983157	0.7341516752127848	1.9919068191591458	-1.0168372593683106
0.9608113040065658	1.001928279250897	0.7341840597121752	1.992746961802875	-1.0170889461791
0.9612328973826108	1.0018966026935747	0.7342161787368796	1.993587102347996	-1.0173405626266103
0.9616544907586557	1.0018651868807082	0.7342480322596843	1.994427240822311	-1.0175921093105322
0.9620760841347007	1.00183403186618	0.7342796202536355	1.9952673772533607	-1.0178435868300995
0.9624976775107458	1.0018031377033967	0.7343109426920393	1.9961075116684286	-1.018094995784094
0.9629192708867907	1.0017725044452894	0.7343419995484605	1.996947644094541	-1.0183463367708494
0.9633408642628357	1.0017421321443145	0.7343727907967214	1.9977877745584707	-1.0185976103882555
0.9637624576388808	1.0017120208524541	0.7344033164109011	1.9986279030867382	-1.0188488172337609
0.9641840510149258	1.0016821706212171	0.7344335763653351	1.9994680297056147	-1.0190999579043787
0.9646056443909707	1.0016525815016395	0.734463570634614	2.000308154441123	-1.0193510329966893
0.9650272377670158	1.001623253544285	0.7344932991935826	2.001148277319041	-1.0196020431068444
0.9652506195734696	1.001607819952763	0.7345089432096914	2.0015934167900387	-1.0197350150113975
0.9654488311430608	1.0015941867992457	0.7345227620173396	2.001988398364904	-1.0198529888305712
0.9658704245191058	1.0015653813161425	0.7345519590812358	2.002828517604006	-1.0201038707631764
0.9662920178951508	1.0015368371441262	0.7345808903608747	2.003668635061401	-1.0203546894995497
0.9667136112711958	1.0015085543318776	0.7346095558321102	2.0045087507619077	-1.020605445634168
0.9671352046472408	1.0014805329276084	0.7346379554710469	2.0053488647301103	-1.0208561397610993
0.9675567980232858	1.0014527729790614	0.734666089254039	2.00618897699036	-1.0211067724740068
0.9679783913993308	1.0014252745335117	0.7346939571576891	2.007029087566778	-1.0213573443661523
0.9683999847753758	1.0013980376377667	0.734721559158848	2.0078691964832585	-1.0216078560304005
0.9688215781514208	1.0013710623381669	0.7347488952346136	2.0087093037634687	-1.0218583080592227
0.9692431715274659	1.0013443486805862	0.7347759653623306	2.009549409430853	-1.0221087010447008
0.9696647649035108	1.0013178967104333	0.7348027695195888	2.0103895135086343	-1.0223590355785308
0.9700863582795558	1.001291706472651	0.7348293076842234	2.0112296160198158	-1.0226093122520281
0.9705079516556009	1.0012657780117178	0.7348555798343138	2.0120697169871846	-1.0228595316561293
0.9709295450316459	1.0012401113716478	0.7348815859481828	2.0129098164333126	-1.0231096943813975
0.9713511384076908	1.0012147065959913	0.7349073260043961	2.013749914380558	-1.0233598010180258
0.9717727317837358	1.0011895637278359	0.7349327999817614	2.01459001085107	-1.0236098521558412
0.9721943251597809	1.0011646828098062	0.734958007859328	2.015430105866789	-1.023859848384308
0.9726159185358259	1.0011400638840648	0.7349829496163854	2.0162701994494485	-1.0241097902925331
0.9730375119118708	1.001115706992313	0.7350076252324638	2.017110291620579	-1.0243596784692677
0.9734591052879159	1.0010916121757902	0.7350320346873321	2.017950382401509	-1.0246095135029132
0.9738806986639609	1.0010677794752765	0.7350561779609984	2.0187904718133667	-1.0248592959815237
0.9743022920400058	1.0010442089310905	0.7350800550337084	2.019630559877084	-1.0251090264928107
0.9747238854160509	1.001020900583092	0.7351036658859456	2.020470646613397	-1.0253587056241462
0.9751454787920959	1.0009978544706815	0.7351270104984295	2.0213107320428483	-1.0256083339625677
0.9753688605985497	1.0009857497542098	0.7351392717594931	2.0217558518931615	-1.0257405794813126
0.9755670721681409	1.0009750706328007	0.7351500888521166	2.0221508161857904	-1.0258579120947802
0.975988665544186	1.0009525491079332	0.7351729009281981	2.022990899062386	-1.0261074406071624
0.9764102589202309	1.0009302899341048	0.7351954467081003	2.0238309806926127	-1.0263569200857683
0.9768318522962759	1.0009082931488842	0.7352177261734839	2.0246710610962624	-1.0266063511163326
0.9772534456723209	1.0008865587893827	0.7352397393062428	2.025511140292945	-1.0268557342842735
0.977675039048366	1.0008650868922557	0.7352614860885041	2.0263512183020915	-1.0271050701746978
0.9780966324244109	1.0008438774937025	0.7352829665026274	2.0271912951429543	-1.027354359372403
0.9785182258004559	1.0008229306294671	0.735304180531204	2.028031370834609	-1.0276036024618829
0.978939819176501	1.0008022463348376	0.7353251281570566	2.0288714453959598	-1.02785280002733
0.9793614125525459	1.0007818246446485	0.7353458093632385	2.029711518845738	-1.0281019526526403
0.9797830059285909	1.0007616655932792	0.735366224133033	2.030551591202507	-1.0283510609214164
0.980204599304636	1.0007417692146554	0.7353863724499531	2.0313916624846615	-1.028600125416972
0.980626192680681	1.0007221355422498	0.7354062542977409	2.0322317327104327	-1.0288491467223357
0.9810477860567259	1.0007027646090814	0.7354258696603667	2.033071801897889	-1.0290981254202536
0.981469379432771	1.000683656447717	0.735445218522029	2.0339118700649386	-1.0293470620931944
0.981890972808816	1.000664811090271	0.7354643008671539	2.03475193722933	-1.0295959573233533
0.982312566184861	1.0006462285684057	0.7354831166803939	2.0355920034086576	-1.0298448116926548
0.9827341595609059	1.0006279089133319	0.7355016659466284	2.0364320686203605	-1.0300936257827575
0.983155752936951	1.0006098521558098	0.7355199486509623	2.0372721328817263	-1.0303424001750567
0.983577346312996	1.0005920583261478	0.7355379647787261	2.0381121962098927	-1.0305911354506896
0.983998939689041	1.000574527454205	0.7355557143154754	2.0389522586218507	-1.0308398321905383
0.984420533065086	1.00055725956939	0.73557319724699	2.039792320134446	-1.0310884909752336
0.984842126441131	1.0005402547006608	0.7355904135592737	2.04063238076438	-1.0313371123851591
0.985263719817176	1.0005235128765275	0.7356073632385539	2.041472440528215	-1.0315856970004549
0.9854871016236298	1.0005147488196846	0.7356162359783185	2.041917546956862	-1.031717395172256
0.9856853131932211	1.00050703412505	0.735624046271281	2.0423124994423736	-1.031834245401021
0.986106906569266	1.0004908184738401	0.7356404626441279	2.043152557523141	-1.0320827581665215
0.986528499945311	1.0004748659500613	0.7356566123439898	2.04399261478667	-1.0323312358763888
0.986950093321356	1.0004591765804285	0.7356724953579837	2.044832671248979	-1.032579679109826
0.987371686697401	1.000443750391209	0.7356881116734478	2.0456727269259587	-1.0328280884458125
0.987793280073446	1.000428587408223	0.7357034612779411	2.046512781833369	-1.033076464463106
0.988214873449491	1.0004136876568435	0.735718544159243	2.047352835986847	-1.0333248077402482
0.9886364668255361	1.0003990511619962	0.7357333603053532	2.0481928894019044	-1.033573118855566
0.989058060201581	1.000384677948161	0.735747909704491	2.049032942093932	-1.033821398387178
0.989479653577626	1.000370568039371	0.7357621923450949	2.049872994078202	-1.0340696469129966
0.9899012469536711	1.0003567214592135	0.7357762082158222	2.0507130453698683	-1.0343178650107325
0.9903228403297161	1.0003431382308299	0.7357899573055489	2.051553095983971	-1.0345660532578977
0.990744433705761	1.0003298183769167	0.735803439603369	2.0523931459354374	-1.0348142122318105
0.9911660270818061	1.0003167619197249	0.7358166550985944	2.0532331952390837	-1.0350623425095975
0.9915876204578511	1.0003039688810607	0.7358296037807542	2.0540732439096185	-1.0353104446681995
0.9920092138338961	1.0002914392822855	0.7358422856395949	2.0549132919616433	-1.0355585192843733
0.992430807209941	1.0002791731443166	0.7358547006650794	2.055753339409656	-1.035806566934697
0.9928524005859861	1.0002671704876271	0.7358668488473872	2.0565933862680534	-1.0360545881955723
0.9932739939620311	1.000255431332246	0.7358787301769139	2.0574334325511314	-1.03630258364323
0.9936955873380761	1.0002439556977591	0.7358903446442706	2.058273478273089	-1.036550553853732
0.9941171807141211	1.0002327436033085	0.7359016922402841	2.05911352344803	-1.0367984994029762
0.9945387740901661	1.0002217950675927	0.7359127729559962	2.0599535680899645	-1.0370464208667
0.9949603674662111	1.0002111101088682	0.7359235867826638	2.0607936122128123	-1.0372943188204837
0.9953819608422562	1.0002006887449477	0.7359341337117579	2.061633655830404	-1.0375421938397547
0.9956053426487099	1.0001952738116306	0.7359396138404503	2.062078753849273	-1.037673521647045
0.9958035542183011	1.0001905309932022	0.7359444137349641	2.0624736989564827	-1.0377900464997911
0.9962251475943461	1.00018063687056	0.7359544268441819	2.0633137416047087	-1.0380378773757253
0.9966467409703911	1.000171006393507	0.7359641730315244	2.0641537837886585	-1.038285687042548
0.9970683343464362	1.0001616395780875	0.7359736522893183	2.0649938255218294	-1.0385334760751117
0.9974899277224811	1.000152536439904	0.7359828646101035	2.06583386681764	-1.0387812450481344
0.9979115210985261	1.0001436969941173	0.7359918099866329	2.0666739076894336	-1.039028994536204
0.9983331144745712	1.000135121255447	0.7360004884118719	2.0675139481504794	-1.0392767251137809
0.9987547078506162	1.0001268092381712	0.7360088998789984	2.068353988213975	-1.0395244373552028
0.9991763012266611	1.0001187609561273	0.7360170443814029	2.06919402789305	-1.0397721318346884
0.9995978946027062	1.0001109764227112	0.7360249219126875	2.070034067200765	-1.04001980912634
1.0000194879787512	1.0001034556508788	0.7360325324666663	2.070874106150116	-1.0402674698041485
1.0004410813547961	1.0000961986531447	0.7360398760373652	2.071714144754038	-1.0405151144419964
1.0008626747308411	1.0000892054415835	0.736046952619021	2.0725541830254026	-1.0407627436136617
1.001284268106886	1.0000824760278297	0.7360537622060823	2.073394220977025	-1.0410103578928225
1.0017058614829313	1.0000760104230773	0.7360603047932084	2.074234258621663	-1.041257957853059
1.0021274548589763	1.00006980863808	0.7360665803752694	2.07507429597202	-1.0415055440678584
1.0025490482350212	1.000063870683152	0.7360725889473464	2.0759143330407492	-1.0417531171106194
1.0029706416110662	1.0000581965681676	0.7360783305047308	2.0767543698404523	-1.0420006775546533
1.0033922349871112	1.000052786302562	0.7360838050429244	2.077594406383683	-1.0422482259731907
1.0038138283631561	1.0000476398953293	0.7360890125576391	2.0784344426829513	-1.0424957629393836
1.004235421739201	1.0000427573550261	0.7360939530447973	2.0792744787507225	-1.0427432890263093
1.0046570151152463	1.000038138689768	0.7360986265005307	2.080114514599421	-1.0429908048069743
1.0050786084912913	1.0000337839072324	0.7361030329211814	2.080954550241432	-1.0432383108543182
1.0055002018673362	1.000029693014657	0.7361071723033008	2.0817945856891047	-1.043485807741217
1.0057235836737901	1.0000276324059456	0.736109257329381	2.082239679504655	-1.0436169407763127
1.0059217952433812	1.0000258660188408	0.7361110446436501	2.082634620954753	-1.0437332960404875
1.0063433886194262	1.0000223029261435	0.7361146499391997	2.0834746560506585	-1.0439807763248903
1.0067649819954712	1.0000190037424856	0.7361179881871297	2.0843146909890726	-1.0442282491671335
1.0071865753715163	1.0000159684733496	0.7361210593848293	2.0851547257822176	-1.0444757151398778
1.0076081687475613	1.0000131971237782	0.7361238635298969	2.0859947604422913	-1.044723174815738
1.0080297621236063	1.0000106896983765	0.7361264006201399	2.086834794981467	-1.0449706287672886
1.0084513554996513	1.0000084462013097	0.7361286706535749	2.0876748294118954	-1.045218077567067
1.0088729488756962	1.0000064666363049	0.7361306736284274	2.088514863745709	-1.0454655217875763
1.0092945422517412	1.0000047510066512	0.7361324095431317	2.089354897995023	-1.0457129620012908
1.0097161356277862	1.0000032993151982	0.7361338783963312	2.0901949321719364	-1.045960398780658
1.0101377290038314	1.0000021115643574	0.7361350801868778	2.0910349662885364	-1.046207832698103
1.0105593223798763	1.000001187756102	0.7361360149138324	2.091875000356898	-1.046455264326033
1.0109809157559213	1.0000005278919661	0.7361366825764645	2.0927150343890886	-1.0467026942368396
1.0114025091319663	1.0000001319730463	0.7361370831742525	2.093555068397169	-1.0469501230029035
1.0118241025080112	0.9999999999999999	0.7361372167068833	2.0943951023931957	-1.0471975511965979
1.0118241025080112	0.9999999999999999	0.7361372167068833	2.0943951023931957	-1.0471975511965979


==> anc/data-ver2/orbit_4_135.tsv <==
0.	1.	0.9106047277758632	0.	0.
5.3951869987033805e-6	1.0000000000226539	0.9106047277567706	0.000010132271869790803	-1.4516727093083988e-6
0.000024453148501856748	1.0000000004653726	0.9106047273836503	0.000045923514558889584	-6.579562189530401e-6
0.00007364904114000996	1.000000004221488	0.9106047242180229	0.0001383144101706371	-0.000019816607730089314
0.00020064246864086	1.0000000313312039	0.9106047013701447	0.0003768106713281078	-0.000053986492481576286
0.0005031403744675042	1.0000001970197048	0.9106045617290279	0.000944907928076064	-0.00013537910095127575
0.0005284611088479556	1.0000002173488698	0.9106045445957476	0.0009924607839435454	-0.0001421921150174138
0.0010062807489350084	1.0000007880786141	0.9106040635885171	0.0018898157513303187	-0.0002707586632372637
0.0011324836960208686	1.0000009981483433	0.9106038865430849	0.0021268274156488604	-0.00030471611196398535
0.0015094211234025128	1.000001773176114	0.9106032333543159	0.0028347233649446764	-0.00040613914819647866
0.002012561497870017	1.00000315231118	0.9106020710263995	0.003779630664108495	-0.0005415210171750407
0.002426484022354985	1.0000045823194406	0.9106008658212866	0.00455698481556871	-0.0006528980675049985
0.002515701872337521	1.0000049254823797	0.9106005766047331	0.004724537544022299	-0.0006769047315304779
0.0030188422468050255	1.0000070926878697	0.9105987500892724	0.0056694438999014985	-0.0008122907526355295
0.00352198262127253	1.0000096539253973	0.9105965914799626	0.006614349626980119	-0.0009476795418819488
0.004025122995740034	1.0000126091923007	0.9105941007767397	0.007559254620514518	-0.0010830715606843066
0.0045282633702075385	1.0000159584855084	0.9105912779795298	0.008504158775787108	-0.0012184672704837953
0.005031403744675042	1.0000197018015387	0.9105881230882487	0.009449061988110078	-0.0013538671327520326
0.005198626786733862	1.0000210331650081	0.9105870010038168	0.00976310849187843	-0.0013988694433773724
0.005534544119142547	1.0000238391365006	0.910584636102803	0.010393964152829121	-0.0014892716089948664
0.006037684493610051	1.0000283704860935	0.9105808170230899	0.011338865165327153	-0.0016246811607561803
0.006540824868077555	1.0000332958456066	0.9105766658489962	0.012283764921028029	-0.001760096249621698
0.00704396524254506	1.00003861520992	0.9105721825804	0.01322866331540028	-0.0018955173372227913
0.007547105617012564	1.000044328573503	0.9105673672171694	0.014173560243960824	-0.002030944885240286
0.008050245991480067	1.0000504359304159	0.9105622197591631	0.01511845560227869	-0.0021663793554082683
0.008553386365947572	1.000056937274308	0.9105567402062309	0.016063349285978745	-0.0023018212095178973
0.009056526740415077	1.0000638325984195	0.9105509285582132	0.01700824119074542	-0.002437270909421209
0.009076666217536873	1.0000641168019089	0.9105506890196532	0.017046062861379146	-0.002442692799072162
0.00955966711488258	1.00007112189558	0.9105447848149409	0.01795313121232642	-0.002572728917034931
0.010062807489350085	1.0000788051582088	0.9105383089762364	0.01889801924653646	-0.002708195694344291
0.01056594786381759	1.0000868823783153	0.9105315010419129	0.01984290518926098	-0.002843671703406829
0.011069088238285094	1.0000953535474981	0.9105243610117748	0.02078778893645987	-0.002979157406356212
0.011572228612752597	1.000104218656946	0.9105168888856177	0.0217326703841712	-0.003114653265406048
0.012075368987220102	1.0001134776974365	0.9105090846632286	0.02267754942851494	-0.0032501597428536994
0.012578509361687607	1.0001231306593372	0.9105009483443862	0.02362242596569667	-0.0033856773010841014
0.01308164973615511	1.0001331775326043	0.9104924799288608	0.02456729989201133	-0.00352120640257358
0.013584790110622615	1.0001436183067838	0.9104836794164143	0.025512171103846917	-0.0036567475098936717
0.01408793048509012	1.0001544529710102	0.9104745468068007	0.026457039497688233	-0.0037923010857149417
0.014591070859557622	1.0001656815140074	0.9104650820997661	0.02740190497012059	-0.00392786759281081
0.015094211234025127	1.0001773039240878	0.9104552852950485	0.02834676741783354	-0.0040634474940613695
0.015597351608492632	1.0001893201891527	0.9104451563923786	0.029291626737624612	-0.004199041252457218
0.016100491982960135	1.0002017302966923	0.9104346953914796	0.030236482826403014	-0.0043346493311032805
0.016412853998165854	1.0002096329450256	0.91042803385609	0.030823071234463564	-0.00441884559594133
0.01660363235742764	1.0002145342337847	0.9104239022920674	0.03118133558119338	-0.0044702721932226375
0.017106772731895144	1.0002277319870967	0.9104127770938505	0.03212618489913947	-0.004605910302160356
0.01760991310636265	1.0002413235428829	0.9104013197965309	0.03307103067750795	-0.004741564121387325
0.018113053480830154	1.0002553088869865	0.9103895303998034	0.03401587281369201	-0.004877234114504082
0.01861619385529766	1.0002696880048385	0.9103774089033567	0.034960711205215225	-0.005012920745244656
0.01911933422976516	1.0002844608814574	0.9103649553068727	0.03590554574973517	-0.005148624477480401
0.019622474604232665	1.0002996275014493	0.9103521696100272	0.0368503763450472	-0.005284345775223837
0.02012561497870017	1.000315187849008	0.9103390518124902	0.03779520288908818	-0.00542008510263249
0.020628755353167674	1.0003311419079144	0.910325601913926	0.03874002527994017	-0.0055558429240127405
0.02113189572763518	1.0003474896615367	0.910311819913993	0.039684843415834205	-0.005691619703823662
0.021635036102102684	1.0003642310928302	0.9102977058123446	0.040629657195153976	-0.005827415906680878
0.02213817647657019	1.0003813661843364	0.9102832596086289	0.04157446651643958	-0.0059632319973604055
0.02264131685103769	1.0003988949181837	0.9102684813024895	0.04251927127839125	-0.006099068440802511
0.023144457225505195	1.0004168172760872	0.9102533708935648	0.043464071379873064	-0.006234925702115566
0.0236475975999727	1.000435133239348	0.9102379283814895	0.0444088667199167	-0.006370804246579903
0.024150737974440204	1.0004538427888527	0.9102221537658937	0.04535365719772514	-0.0065067045396516796
0.02465387834890771	1.0004729459050747	0.9102060470464036	0.0462984427126764	-0.006642627046966734
0.025157018723375214	1.0004924425680726	0.9101896082226424	0.04724322316432729	-0.006778572234344461
0.02566015909784272	1.0005123327574899	0.9101728372942293	0.04818799845241709	-0.006914540567791668
0.02616329947231022	1.0005326164525563	0.9101557342607807	0.04913276847687133	-0.007050532513506457
0.026666439846777724	1.0005532936320858	0.9101382991219104	0.05007753313780548	-0.007186548537882091
0.02716958022124523	1.0005743642744775	0.9101205318772293	0.05102229233552871	-0.007322589107510874
0.027672720595712734	1.0005958283577148	0.9101024325263465	0.05196704597054762	-0.00745865468918803
0.02817586097018024	1.0006176858593656	0.910084001068869	0.05291179394356992	-0.007594745749915583
0.028488222985385957	1.000631453466406	0.9100723912722236	0.053498314009307914	-0.00767924747801194
0.028679001344647743	1.0006399367565817	0.9100652375044023	0.053856536155508235	-0.007730862756906244
0.029182141719115245	1.0006625810260992	0.9100461418325505	0.054801272507483775	-0.007867006177587304
0.02968528209358275	1.0006856186442374	0.9100267140529167	0.055746002900830115	-0.008003176479604515
0.030188422468050254	1.000709049586899	0.9100069541651036	0.05669072723709688	-0.008139374130825997
0.03069156284251776	1.0007328738295702	0.9099868621687133	0.05763544541805351	-0.008275599599346128
0.031194703216985264	1.0007570913473194	0.9099664380633479	0.058580157345692996	-0.00841185335348945
0.031697843591452765	1.000781702114798	0.9099456818486101	0.05952486292223557	-0.008548135861814566
0.03220098396592027	1.00080670610624	0.9099245935241029	0.06046956205013249	-0.00868444759311806
0.032704124340387775	1.000832103295461	0.9099031730894309	0.06141425463206976	-0.0088207890164384
0.03320726471485528	1.0008578936558585	0.9098814205441994	0.06235894057097181	-0.008957160601059855
0.033710405089322784	1.0008840771604117	0.9098593358880158	0.06330361977000533	-0.009093562816516416
0.03421354546379029	1.0009106537816808	0.9098369191204899	0.06424829213258292	-0.009229996132595718
0.034716685838257794	1.0009376234918068	0.9098141702412333	0.06519295756236686	-0.00936646101934296
0.0352198262127253	1.000964986262512	0.9097910892498613	0.06613761596327283	-0.00950295794706485
0.0357229665871928	1.0009927420650988	0.9097676761459916	0.06708226723947369	-0.009639487386333518
0.03622610696166031	1.0010208908704488	0.9097439309292461	0.06802691129540314	-0.009776049807990472
0.03672924733612781	1.0010494326490245	0.9097198535992507	0.06897154803575953	-0.009912645683150527
0.03723238771059532	1.0010783673708674	0.9096954441556355	0.06991617736550956	-0.010049275483205762
0.03773552808506282	1.0011076950055977	0.9096707025980357	0.07086079918989202	-0.010185939679829458
0.03823866845953032	1.001137415522415	0.9096456289260917	0.07180541341442155	-0.010322638744980062
0.038741808833997825	1.0011675288900974	0.9096202231394493	0.07275001994489232	-0.010459373150905135
0.03924494920846533	1.0011980350770004	0.9095944852377609	0.07369461868738186	-0.010596143370145323
0.039748089582932834	1.001228934051058	0.9095684152206852	0.07463920954825472	-0.010732949875538321
0.04025122995740034	1.0012602257797814	0.9095420130878877	0.07558379243416623	-0.010869793140222836
0.04056359197260606	1.0012798500504532	0.9095254548938816	0.07617020884867558	-0.010954767533275615
0.040754370331867844	1.0012919102302589	0.9095152788390418	0.0765283672520663	-0.011006673637642577
0.04125751070633535	1.0013239873691557	0.9094882124738284	0.07747293390920305	-0.011143591841550225
0.04176065108080285	1.0013564571627132	0.9094608139919368	0.07841749231312667	-0.011280548226011412
0.04226379145527036	1.0013893195767491	0.9094330833930653	0.07936204237169306	-0.011417543265408725
0.04276693182973786	1.0014225745766565	0.9094050206769211	0.08030658399306764	-0.011554577434445686
0.04327007220420537	1.001456222127404	0.9093766258432217	0.08125111708572906	-0.011691651208150758
0.04377321257867287	1.001490262193535	0.9093478988916943	0.08219564155847296	-0.011828765061881342
0.04427635295314038	1.001524694739168	0.9093188398220772	0.08314015732041573	-0.011965919471327791
0.044779493327607875	1.0015595197279947	0.9092894486341196	0.08408466428099817	-0.012103114912517417
0.04528263370207538	1.0015947371232814	0.9092597253275828	0.08502916234998938	-0.012240351861818512
0.045785774076542884	1.0016303468878676	0.9092296699022401	0.08597365143749035	-0.01237763079594437
0.04628891445101039	1.0016663489841655	0.9091992823578773	0.08691813145393783	-0.01251495219195731
0.046792054825477894	1.00170274337416	0.9091685626942939	0.087862602310108	-0.012652316527272717
0.0472951951999454	1.0017395300194087	0.909137510911303	0.08880706391712027	-0.012789724279663075
0.047798335574412903	1.00177670888104	0.9091061270087321	0.08975151618644099	-0.012927175927262006
0.04830147594888041	1.0018142799197547	0.9090744109864232	0.0906959590298872	-0.013064671948568328
0.04880461632334791	1.0018522430958234	0.9090423628442342	0.09164039235963038	-0.013202212822450102
0.04930775669781542	1.0018905983690882	0.9090099825820388	0.09258481608820028	-0.013339799028148691
0.04981089707228292	1.0019293456989606	0.9089772701997271	0.09352923012848852	-0.01347743104528283
0.05031403744675043	1.0019684850444222	0.9089442256972063	0.09447363439375246	-0.013615109353852684
0.05081717782121793	1.002008016364023	0.9089108490744013	0.09541802879761893	-0.013752834434243941
0.05132031819568544	1.0020479396158826	0.9088771403312552	0.09636241325408794	-0.013890606767231882
0.051823458570152935	1.0020882547576881	0.90884309946773	0.09730678767753646	-0.014028426833985468
0.05232659894462044	1.0021289617466949	0.9088087264838071	0.09825115198272222	-0.014166295116071434
0.05263896095982616	1.0021544307832362	0.9087872197856492	0.09883743162214972	-0.014251911632886104
0.052829739319087944	1.0021700605397255	0.9087740213794876	0.09919550608478733	-0.014304212095458397
0.05333287969355545	1.002211551093169	0.9087389841547938	0.10013984989926224	-0.014442178254520944
0.053836020068022954	1.0022534333629818	0.9087036148097687	0.10108418334206927	-0.014580194076043752
0.05433916044249046	1.002295707304685	0.9086679133444773	0.10202850632952656	-0.01471826004322571
0.05484230081695796	1.0023383728733657	0.9086318797590072	0.10297281877835171	-0.014856376639684025
0.05534544119142547	1.002381430023676	0.9085955140534687	0.10391712060566556	-0.014994544349458369
0.05584858156589297	1.002424878709832	0.9085588162279965	0.10486141172899599	-0.015132763657015
0.05635172194036048	1.0024687188856138	0.9085217862827492	0.10580569206628164	-0.015271035047250915
0.05685486231482798	1.0025129505043655	0.9084844242179103	0.10674996153587568	-0.015409359005497983
0.05735800268929549	1.002557573518993	0.9084467300336894	0.10769422005654959	-0.015547736017527116
0.05786114306376299	1.0026025878819653	0.9084087037303221	0.10863846754749687	-0.01568616656955241
0.05836428343823049	1.002647993545313	0.9083703453080714	0.10958270392833687	-0.015824651148235336
0.058867423812697994	1.002693790460628	0.9083316547672277	0.11052692911911852	-0.01596319024068888
0.0593705641871655	1.0027399785790627	0.9082926321081098	0.11147114304032406	-0.016101784334481763
0.059873704561633004	1.0027865578513302	0.9082532773310659	0.1124153456128729	-0.016240433917642592
0.06037684493610051	1.0028335282277026	0.9082135904364735	0.11335953675812528	-0.016379139478664075
0.06087998531056801	1.0028808896580115	0.908173571424741	0.11430371639788611	-0.016517901506507216
0.06138312568503552	1.002928642091647	0.9081332202963077	0.1152478844544087	-0.01665672049060551
0.06188626605950302	1.002976785477557	0.9080925370516453	0.11619204085039854	-0.016795596920869186
0.06238940643397053	1.0030253197642471	0.9080515216912575	0.11713618550901707	-0.01693453128768939
0.06289254680843803	1.0030742448997791	0.9080101742156818	0.11808031835388547	-0.017073524081942446
0.06339568718290553	1.0031235608317715	0.9079684946254899	0.11902443930908838	-0.01721257579499407
0.06389882755737304	1.003173267507398	0.9079264829212881	0.11996854829917772	-0.017351686918703625
0.06440196793184054	1.003223364873388	0.9078841391037186	0.12091264524917646	-0.017490857945428363
0.06471432994704626	1.0032546631020436	0.9078576839183033	0.12149875794550723	-0.01757728912354192
0.06490510830630805	1.0032738528760246	0.9078414631734598	0.12185673008458234	-0.017630089368027683
0.06540824868077555	1.0033247314611446	0.9077984551312274	0.12280080273137174	-0.0177693816798674
0.06591138905524306	1.0033760005741392	0.9077551149777751	0.12374486311600337	-0.017908735374824007
0.06641452942971056	1.0034276601599506	0.907711442713895	0.12468891116542208	-0.018048150947288975
0.06691766980417807	1.003479710163074	0.9076674383404194	0.1256329468070626	-0.018187628892173006
0.06742081017864557	1.0035321505275552	0.9076231018582204	0.12657696996885345	-0.01832716970491036
0.06792395055311308	1.0035849811969912	0.9075784332682112	0.12752098057922057	-0.018466773881463137
0.06842709092758058	1.003638202114529	0.9075334325713472	0.12846497856709108	-0.018606441918325597
0.06893023130204808	1.0036918132228643	0.9074880997686268	0.12940896386189726	-0.018746174312528473
0.06943337167651559	1.003745814464242	0.9074424348610914	0.13035293639358017	-0.01888597156164329
0.06993651205098309	1.003800205780455	0.9073964378498275	0.13129689609259343	-0.01902583416378672
0.0704396524254506	1.0038549871128435	0.9073501087359663	0.1322408428899071	-0.01916576261762489
0.0709427927999181	1.0039101584022943	0.9073034475206858	0.13318477671701137	-0.01930575742237777
0.0714459331743856	1.0039657195892402	0.9072564542052105	0.1341286975059204	-0.0194458190778235
0.0719490735488531	1.0040216706136595	0.907209128790813	0.1350726051891762	-0.01958594808430277
0.07245221392332062	1.0040780114150747	0.9071614712788145	0.1360164996998521	-0.019726144942723182
0.07295535429778811	1.0041347419325524	0.9071134816705861	0.136960380971557	-0.019866410154563655
0.07345849467225563	1.0041918621047023	0.9070651599675494	0.13790424893843875	-0.02000674422187879
0.07396163504672312	1.0042493718696768	0.9070165061711772	0.13884810353518817	-0.02014714764730329
0.07446477542119063	1.0043072711651697	0.9069675202829949	0.1397919446970428	-0.020287620934056356
0.07496791579565813	1.004365559928416	0.9069182023045811	0.14073577235979065	-0.0204281645859461
0.07547105617012564	1.0044242380961907	0.9068685522375685	0.14167958645977405	-0.02056877910737398
0.07597419654459314	1.0044833056048088	0.906818570083645	0.14262338693389343	-0.020709465003339235
0.07647733691906064	1.0045427623901235	0.9067682558445546	0.14356717371961106	-0.02085022277944331
0.07678969893426636	1.00457987046224	0.906736852438587	0.14415309303446705	-0.020937645082742814
0.07698047729352815	1.0046026083875261	0.9067176095220982	0.14451094675495493	-0.020991052941894326
0.07748361766799565	1.0046628435319456	0.9066666311181348	0.14545470597852253	-0.021131955997511536
0.07798675804246316	1.0047234677578467	0.9066153206345823	0.14639845132948467	-0.021272932453729788
0.07848989841693066	1.0047844809992306	0.9065636780734183	0.1473421827475892	-0.021413982818604006
0.07899303879139817	1.0048458831896325	0.9065117034366817	0.1482859001731649	-0.021555107600813677
0.07949617916586567	1.0049076742621228	0.9064593967264729	0.14922960354712522	-0.02169630730966735
0.07999931954033318	1.004969854149304	0.9064067579449554	0.1501732928109722	-0.021837582455107137
0.08050245991480068	1.0050324227833116	0.9063537870943563	0.15111696790680013	-0.02197893354771324
0.08100560028926819	1.0050953800958133	0.9063004841769681	0.15206062877729942	-0.022120361098708453
0.08150874066373569	1.0051587260180066	0.9062468491951486	0.15300427536576053	-0.02226186561996272
0.0820118810382032	1.00522246048062	0.9061928821513231	0.15394790761607752	-0.022403447623997663
0.0825150214126707	1.00528658341391	0.9061385830479846	0.15489152547275215	-0.02254510762399114
0.0830181617871382	1.005351094747663	0.906083951887695	0.15583512888089748	-0.0226868461337818
0.0835213021616057	1.0054159944111911	0.9060289886730867	0.1567787177862418	-0.022828663667873676
0.0840244425360732	1.0054812823333348	0.905973693406863	0.15772229213513242	-0.022970560741440743
0.08452758291054072	1.0055469584424588	0.9059180660917994	0.15866585187453947	-0.02311253787033152
0.08503072328500821	1.0056130226664537	0.9058621067307449	0.15960939695205972	-0.023254595571073677
0.08553386365947573	1.0056794749327334	0.9058058153266226	0.16055292731592047	-0.02339673436087864
0.08603700403394322	1.0057463151682353	0.9057491918824316	0.16149644291498325	-0.023538954757646204
0.08654014440841074	1.005813543299419	0.9056922364012472	0.16243994369874776	-0.023681257279969187
0.08704328478287823	1.0058811592522654	0.9056349488862226	0.16338342961735564	-0.023823642447138058
0.08754642515734574	1.0059491629522754	0.9055773293405899	0.16432690062159433	-0.02396611077914559
0.08804956553181324	1.0060175543244696	0.9055193777676611	0.1652703566629008	-0.024108662796691518
0.08855270590628075	1.0060863332933874	0.9054610941708294	0.16621379769336556	-0.02425129902118723
0.08886506792148646	1.0061292279579266	0.9054247432216075	0.16679950169590535	-0.02433989372071539
0.08905584628074825	1.0061554997830853	0.9054024785535704	0.16715722366573632	-0.024394019974760425
0.08955898665521575	1.0062250537171369	0.9053435309194429	0.16810063453342194	-0.024536826180259833
0.09006212702968326	1.0062949950186308	0.9052842512720906	0.16904403025049616	-0.024679718161259894
0.09056526740415076	1.0063653236101713	0.9052246396152429	0.16998741077170154	-0.024822696442065497
0.09106840777861827	1.0064360394138758	0.9051646959527163	0.17093077605245327	-0.024965761547716694
0.09157154815308577	1.0065071423513745	0.9051044202884155	0.17187412604884295	-0.02510891400399343
0.09207468852755328	1.0065786323438095	0.9050438126263346	0.1728174607176425	-0.025252154337420306
0.09257782890202078	1.0066505093118339	0.9049828729705583	0.17376078001630796	-0.025395483075271327
0.09308096927648829	1.0067227731756103	0.9049216013252632	0.1747040839029834	-0.025538900745574678
0.09358410965095579	1.0067954238548102	0.9048599976947191	0.17564737233650465	-0.025682407877117498
0.0940872500254233	1.0068684612686132	0.9047980620832901	0.17659064527640325	-0.02582600499945067
0.0945903903998908	1.0069418853357048	0.9047357944954357	0.17753390268291033	-0.025969692642893647
0.09509353077435831	1.0070156959742769	0.9046731949357127	0.1784771445169603	-0.026113471338539227
0.09559667114882581	1.007089893102026	0.9046102634087758	0.17942037074019487	-0.026257341618258417
0.09609981152329332	1.007164476636152	0.9045469999193793	0.18036358131496683	-0.02640130401470524
0.09660295189776082	1.0072394464933576	0.904483404472378	0.18130677620434388	-0.02654535906132161
0.09710609227222831	1.0073148025898466	0.9044194770727291	0.18224995537211255	-0.02668950729234217
0.09760923264669583	1.0073905448413234	0.9043552177254928	0.18319311878278202	-0.026833749242799174
0.09811237302116332	1.0074666731629918	0.9042906264358344	0.18413626640158806	-0.02697808544852737
0.09861551339563084	1.0075431874695537	0.9042257032090248	0.18507939819449673	-0.0271225164461689
0.09911865377009833	1.0076200876752082	0.9041604480504427	0.18602251412820844	-0.0272670427731782
0.09962179414456585	1.00769737369365	0.9040948609655753	0.18696561417016166	-0.027411664967826915
0.10012493451903334	1.0077750454380696	0.90402894196002	0.18790869828853687	-0.02755638356920884
0.10062807489350085	1.00785310282115	0.9039626910394856	0.18885176645226043	-0.027701199117244862
0.10094043690870656	1.007901756764805	0.9039213938340647	0.18943723850246869	-0.027791153212676976
0.10113121526796835	1.0079315457550677	0.9038961082097937	0.18979481863100844	-0.027846112152687914
0.10163435564243586	1.00801037415149	0.9038291934768805	0.1907378547952106	-0.027991123217127937
0.10213749601690336	1.0080895879215754	0.9037619468467976	0.1916808749160541	-0.02813623285299686
0.10264063639137087	1.0081691869759704	0.9036943683257137	0.19262387896548752	-0.028281441603573612
0.10314377676583837	1.0082491712248103	0.9036264579199161	0.1935668669162247	-0.028426750012989097
0.10364691714030587	1.0083295405777164	0.9035582156358123	0.19450983874174857	-0.02857215862623123
0.10415005751477338	1.0084102949437963	0.9034896414799308	0.1954527944163151	-0.028717667989149966
0.10465319788924088	1.0084914342316413	0.9034207354589232	0.1963957339149572	-0.028863278648462325
0.10515633826370839	1.0085729583493264	0.9033514975795655	0.19733865721348856	-0.02900899115175748
0.10565947863817589	1.0086548672044078	0.9032819278487595	0.19828156428850752	-0.029154806047501793
0.1061626190126434	1.0087371607039228	0.9032120262735341	0.19922445511740106	-0.02930072388504391
0.1066657593871109	1.0088198387543883	0.9031417928610477	0.20016732967834858	-0.029446745214619856
0.10716889976157841	1.0089029012617987	0.9030712276185883	0.20111018795032592	-0.029592870587358138
0.10767204013604591	1.008986348131626	0.903000330553576	0.20205302991310914	-0.029739100555284864
0.10817518051051342	1.0090701792688168	0.9029291016735648	0.2029958555472785	-0.02988543567132888
0.10867832088498092	1.0091543945777934	0.902857540986243	0.20393866483422235	-0.030031876489326915
0.10918146125944843	1.00923899396245	0.9027856484994359	0.204881457756141	-0.030178423564028733
0.10968460163391593	1.0093239773261529	0.9027134242211067	0.20582423429605068	-0.030325077451102325
0.11018774200838342	1.009409344571739	0.9026408681593584	0.2067669944377874	-0.030471838707139074
0.11069088238285094	1.0094950956015138	0.9025679803224352	0.20770973816601096	-0.030618707889658963
0.11119402275731843	1.009581230317251	0.9024947607187243	0.20865246546620866	-0.030765685557115802
0.11169716313178595	1.0096677486201906	0.9024212093567572	0.2095951763246995	-0.03091277226890243
0.11220030350625344	1.009754650411037	0.9023473262452119	0.2105378707286379	-0.03105996858535598
0.11270344388072095	1.009841935589959	0.9022731113929139	0.21148054866601756	-0.03120727506776311
0.11301580589592668	1.0098963172401543	0.9022268700703037	0.21206577820490471	-0.03129878225738058
0.11320658425518845	1.0099296040565877	0.9021985648088382	0.2124232101256757	-0.031354692278365306
0.11370972462965596	1.0100176557100145	0.902123686502111	0.21336585509729664	-0.031502220780364125
0.11421286500412346	1.0101060904487904	0.9020484764820114	0.2143084835714159	-0.03164986113792652
0.11471600537859097	1.0101949081709252	0.9019729347579725	0.21525109553942418	-0.03179761391619014
0.11521914575305847	1.0102841087738843	0.9018970613395841	0.2161936909935711	-0.03194547968126866
0.11572228612752598	1.0103736921545892	0.9018208562365937	0.21713626992696938	-0.03209345900025712
0.11622542650199348	1.0104636582094144	0.9017443194589084	0.21807883233359857	-0.032241552441237276
0.11672856687646098	1.0105540068341874	0.9016674510165967	0.2190213782083091	-0.032389760573282966
0.11723170725092849	1.010644737924186	0.9015902509198902	0.21996390754682624	-0.0325380839664655
0.11773484762539599	1.0107358513741378	0.9015127191791854	0.22090642034575392	-0.03268652319185906
0.1182379879998635	1.0108273470782179	0.9014348558050455	0.22184891660257886	-0.0328350788215461
0.118741128374331	1.010919224930048	0.9013566608082019	0.22279139631567438	-0.032983751428622775
0.11924426874879851	1.0110114848226943	0.9012781341995565	0.22373385948430438	-0.033132541587204405
0.11974740912326601	1.0111041266486671	0.9011992759901833	0.2246763061086274	-0.0332814498724309
0.12025054949773352	1.0111971502999175	0.9011200861913301	0.2256187361897004	-0.033430476860472264
0.12075368987220102	1.0112905556678378	0.9010405648144203	0.22656114972948294	-0.033579623128534034
0.12125683024666853	1.0113843426432583	0.900960711871055	0.22750354673084086	-0.03372888925486284
0.12175997062113603	1.0114785111164466	0.9008805273730149	0.22844592719755055	-0.03387827581875189
0.12226311099560354	1.011573060977106	0.9008000113322617	0.22938829113430276	-0.034027783400546505
0.12276625137007104	1.0116679921143734	0.9007191637609407	0.23033063854670655	-0.03417741258164966
0.12326939174453855	1.0117633044168186	0.9006379846713821	0.23127296944129333	-0.03432716394452758
0.12377253211900605	1.0118589977724415	0.9005564740761031	0.2322152838255208	-0.03447703807271528
0.12427567249347354	1.0119550720686712	0.90047463198781	0.23315758170777703	-0.03462703555082217
0.12477881286794106	1.0120515271923647	0.9003924584194	0.2340998630973843	-0.0347771569645377
0.12509117488314678	1.012111600477387	0.9003412762615034	0.23468484644587123	-0.034870418671904914
0.12528195324240857	1.0121483630298038	0.9003099533839632	0.23504212800460308	-0.03492740290063692
0.12578509361687606	1.0122455794666958	0.9002271168947846	0.23598437644063625	-0.03507777394698619
0.12628823399134356	1.012343176388169	0.9001439489653461	0.2369266084176328	-0.035228270692548795
0.12679137436581106	1.0124411536787732	0.9000604496093283	0.23786882394869202	-0.03537889372739062
0.12729451474027859	1.0125395112224773	0.8999766188406126	0.23881102304786744	-0.03552964364268588
0.12779765511474608	1.0126382489026668	0.8998924566732837	0.2397532057301708	-0.035680521030722785
0.12830079548921358	1.0127373666021438	0.8998079631216308	0.24069537201157612	-0.03583152648490926
0.12880393586368108	1.012836864203123	0.8997231382001504	0.24163752190902357	-0.03598266059977872
0.1293070762381486	1.0129367415872321	0.899637981923548	0.24257965544042373	-0.036133923970995796
0.1298102166126161	1.013036998635509	0.8995524943067402	0.24352177262466132	-0.03628531719536212
0.1303133569870836	1.0131376352283994	0.8994666753648568	0.24446387348159943	-0.0364368408708221
0.1308164973615511	1.0132386512457563	0.8993805251132434	0.2454059580320834	-0.03658849559646875
0.1313196377360186	1.0133400465668374	0.8992940435674625	0.24634802629794494	-0.03674028197254947
0.13182277811048612	1.0134418210703036	0.8992072307432967	0.24729007830200614	-0.03689220060047194
0.13232591848495362	1.013543974634217	0.8991200866567501	0.2482321140680834	-0.03704425208280994
0.13282905885942112	1.0136465071360385	0.8990326113240513	0.24917413362099156	-0.03719643702330921
0.13333219923388862	1.0137494184526272	0.8989448047616547	0.25011613698654794	-0.037348756026893366
0.13383533960835614	1.0138527084602378	0.898856666986243	0.25105812419157636	-0.037501209699669816
0.13433847998282364	1.0139563770345181	0.8987681980147296	0.25200009526391115	-0.03765379864893564
0.13484162035729114	1.0140604240505082	0.8986793978642612	0.2529420502324012	-0.03780652348318358
0.13534476073175863	1.014164849382638	0.8985902665522189	0.25388398912691396	-0.03795938481210797
0.13584790110622616	1.0142696529047253	0.8985008040962216	0.25482591197833976	-0.03811238324661072
0.13635104148069366	1.014374834489974	0.8984110105141276	0.2557678188185954	-0.03826551939880729
0.13685418185516116	1.0144803940109715	0.8983208858240376	0.25670970968062873	-0.038418793882032766
0.13716654387036686	1.01454611807032	0.8982647676022573	0.25729445084916125	-0.03851402034799282
0.13735732222962865	1.0145863313396881	0.8982304300442959	0.2576515845984222	-0.03857220731084779
0.13786046260409615	1.0146926463474735	0.898139643193494	0.2585934436069973	-0.0387257603010447
0.13836360297856368	1.0147993389050558	0.8980485252904721	0.2595352867424186	-0.03887945346965353
0.13886674335303117	1.0149064088825388	0.8979570763543215	0.2604771140417975	-0.03903328743494814
0.13936988372749867	1.0150138561494004	0.8978652964043875	0.2614189255432967	-0.03918726281645227
0.13987302410196617	1.0151216805744907	0.8977731854602714	0.2623607212861341	-0.039341380234945704
0.1403761644764337	1.015229882026029	0.8976807435418328	0.2633025013105867	-0.03949564031247038
0.1408793048509012	1.015338460371603	0.8975879706691925	0.2642442656579951	-0.03965004367233655
0.1413824452253687	1.0154474154781656	0.8974948668627344	0.2651860143707673	-0.039804590939128956
0.1418855855998362	1.0155567472120335	0.8974014321431083	0.26612774749238277	-0.03995928273871303
0.14238872597430371	1.015666455438885	0.8973076665312325	0.26706946506739676	-0.04011411969824109
0.1428918663487712	1.015776540023757	0.8972135700482958	0.2680111671414442	-0.04026910244615857
0.1433950067232387	1.015887000831044	0.8971191427157605	0.26895285376124384	-0.040424231612210294
0.1438981470977062	1.0159978377244956	0.8970243845553647	0.26989452497460253	-0.040579507827446716
0.1444012874721737	1.0161090505672135	0.8969292955891248	0.270836180830419	-0.040734931724230206
0.14490442784664123	1.0162206392216504	0.8968338758393382	0.2717778213786884	-0.04089050393624137
0.14540756822110873	1.016332603549607	0.8967381253285857	0.272719446670506	-0.04104622509848538
0.14591070859557623	1.0164449434122302	0.8966420440797345	0.27366105675807156	-0.04120209584729827
0.14641384897004373	1.016557658670011	0.8965456321159404	0.27460265169469344	-0.04135811682035337
0.14691698934451125	1.0166707491827807	0.8964488894606505	0.2755442315347926	-0.041514288656667626
0.14742012971897875	1.0167842148097115	0.896351816137606	0.276485796333907	-0.041670611996608035
0.14792327009344625	1.016898055409311	0.8962544121708448	0.27742734614869535	-0.04182708748189805
0.14842641046791374	1.0170122708394225	0.8961566775847041	0.2783688810369415	-0.04198371575562403
0.14892955084238127	1.0171268609572208	0.8960586124038235	0.2793104010575587	-0.04214049746224171
0.14924191285758698	1.01719818979392	0.8959975647896786	0.2798949125687667	-0.04223790891126243
0.14943269121684877	1.0172418256192108	0.8959602166531468	0.28025190627059343	-0.04229743324758262
0.14993583159131627	1.017357164681225	0.8958614903579262	0.28119339673722976	-0.04245452375886069
0.15043897196578376	1.0174728779984208	0.8957624335437234	0.2821348725197935	-0.04261176964467866
0.1509421123402513	1.0175889654252783	0.8956630462364138	0.2830763336817564	-0.042769171555034693
0.1514452527147188	1.017705426815598	0.8955633284621884	0.28401778028774	-0.0429267301413289
0.15194839308918628	1.0178222620224981	0.8954632802475572	0.2849592124035203	-0.04308444605636994
0.15245153346365378	1.0179394708984124	0.8953629016193512	0.28590063009603156	-0.043242319954381596
0.15295467383812128	1.0180570532950868	0.8952621926047265	0.2868420334333706	-0.04340035249100941
0.1534578142125888	1.0181750090635784	0.895161153231166	0.2877834224848011	-0.04355854432332733
0.1539609545870563	1.0182933380542518	0.8950597835264831	0.28872479732075734	-0.04371689610984433
0.1544640949615238	1.0184120401167769	0.8949580835188241	0.2896661580128491	-0.04387540851051117
0.1549672353359913	1.018531115100126	0.8948560532366714	0.2906075046338653	-0.04403408218672701
0.15547037571045882	1.0186505628525724	0.8947536927088465	0.2915488372577783	-0.0441929178013462
0.15597351608492632	1.018770383221686	0.8946510019645129	0.29249015595974825	-0.044351916018684975
0.15647665645939382	1.0188905760543323	0.8945479810331786	0.2934314608161272	-0.044511077504528256
0.15697979683386132	1.0190111411966691	0.8944446299447002	0.2943727519044634	-0.04467040292613641
0.15748293720832884	1.0191320784941436	0.894340948729285	0.29531402930350525	-0.044829892952252065
0.15798607758279634	1.0192533877914902	0.8942369374174945	0.29625529309320603	-0.04498954825310697
0.15848921795726384	1.0193750689327274	0.8941325960402473	0.2971965433547275	-0.04514936950042877
0.15899235833173134	1.0194971217611557	0.8940279246288221	0.2981377801704446	-0.04530935736744794
0.15949549870619883	1.0196195461193542	0.8939229232148611	0.29907900362394957	-0.04546951252890467
0.15999863908066636	1.0197423418491782	0.8938175918303731	0.300020213800056	-0.04562983566105574
0.16050177945513386	1.0198655087917565	0.8937119305077365	0.3009614107848033	-0.04579032744168149
0.16100491982960136	1.0199890467874884	0.8936059392797023	0.30190259466546093	-0.045950988550092775
0.1613172818448071	1.0200659288525695	0.89353997132945	0.30248689839243326	-0.046050816440389504
0.16150806020406885	1.0201129556760409	0.893499618179398	0.3028437655305325	-0.04611181966713792
0.16201120057853638	1.020237235296346	0.8933929672403301	0.30378492346976005	-0.04627282147520974
0.16251434095300388	1.0203618854865981	0.8932859864963878	0.3047260685741285	-0.046433994658252556
0.16301748132747138	1.0204869060842503	0.8931786759818457	0.30566720093586974	-0.04659533990176924
0.16352062170193887	1.0206122969260127	0.8930710357313679	0.30660832064846694	-0.04675685789282829
0.1640237620764064	1.0207380578478484	0.892963065780011	0.3075494278066589	-0.04691854932007088
0.1645269024508739	1.0208641886849712	0.8928547661632267	0.3084905225064442	-0.047080414873718036
0.1650300428253414	1.0209906892718423	0.8927461369168663	0.30943160484508553	-0.0472424552455777
0.1655331831998089	1.0211175594421678	0.8926371780771836	0.31037267492111403	-0.04740467112905194
0.1660363235742764	1.021244799028895	0.892527889680838	0.3113137328343336	-0.04756706321914409
0.16653946394874392	1.0213724078642108	0.8924182717648984	0.31225477868582513	-0.04772963221246598
0.1670426043232114	1.0215003857795362	0.8923083243668463	0.3131958125779508	-0.04789237880724514
0.1675457446976789	1.0216287326055256	0.8921980475245797	0.3141368346143584	-0.04805530370333204
0.1680488850721464	1.0217574481720628	0.8920874412764158	0.3150778448999857	-0.04821840760220738
0.16855202544661393	1.021886532308258	0.8919765056610955	0.31601884354106474	-0.04838169120698937
0.16905516582108143	1.0220159848424444	0.8918652407177865	0.31695983064512606	-0.04854515522244105
0.16955830619554893	1.0221458056021748	0.8917536464860865	0.31790080632100326	-0.04870880035497763
0.17006144657001643	1.0222759944142201	0.8916417230060274	0.318841770678837	-0.04887262731267381
0.17056458694448395	1.022406551104564	0.8915294703180784	0.3197827238300797	-0.049036636805271254
0.17106772731895145	1.0225374754984007	0.8914168884631503	0.32072366588749956	-0.0492008295441859
0.17157086769341895	1.022668767420132	0.8913039774825983	0.3216645969651852	-0.049365206242515454
0.17207400806788645	1.0228004266933637	0.8911907374182265	0.32260551717854963	-0.049529767615046814
0.17257714844235394	1.0229324531409023	0.891077168312291	0.3235464266443351	-0.04969451437826357
0.17308028881682147	1.0230648465847516	0.890963270207504	0.3244873254806171	-0.049859447250353496
0.17339265083202718	1.0231472242823034	0.8908923939327018	0.32507145350358146	-0.04996193561754763
0.17358342919128897	1.0231976068461095	0.8908490431470375	0.32542821380680886	-0.05002456695121607
0.17408656956575647	1.023330733745365	0.890734487174527	0.3263690917436657	-0.05018987420247003
0.17458970994022396	1.0234642271020937	0.8906196023340752	0.3273099594132894	-0.050355369727460936
0.1750928503146915	1.023598086735056	0.8905043886702564	0.32825081693913255	-0.05052105425126881
0.175595990689159	1.0237323124621924	0.8903888462281194	0.3291916644460031	-0.05068692850071568
0.17609913106362649	1.0238669041006208	0.8902729750531926	0.3301325020600686	-0.05085299320437332
0.17660227143809398	1.0240018614666322	0.8901567751914865	0.3310733299088607	-0.05101924909257084
0.1771054118125615	1.0241371843756883	0.8900402466894992	0.3320141481212793	-0.05118569689740242
0.177608552187029	1.0242728726424173	0.8899233895942189	0.3329549568275973	-0.05135233735273502
0.1781116925614965	1.0244089260806102	0.8898062039531291	0.333895756159465	-0.05151917119421613
0.178614832935964	1.0245453445032178	0.8896886898142118	0.33483654624991416	-0.051686199159281535
0.1791179733104315	1.0246821277223466	0.8895708472259519	0.33577732723336284	-0.0518534219871631
0.17962111368489903	1.0248192755492553	0.8894526762373414	0.33671809924561963	-0.05202084041889659
0.18012425405936652	1.0249567877943517	0.8893341768978829	0.33765886242388804	-0.052188455197329536
0.18062739443383402	1.025094664267188	0.8892153492575947	0.3385996169067711	-0.05235626706712905
0.18113053480830152	1.0252329047764581	0.8890961933670142	0.33954036283427574	-0.052524276774789776
0.18163367518276904	1.0253715091299933	0.8889767092772021	0.3404811003478172	-0.05269248506864178
0.18213681555723654	1.0255104771347583	0.888856897039747	0.34142182959022355	-0.05286089269885847
0.18263995593170404	1.0256498085968486	0.8887367567067697	0.3423625507057401	-0.053029500417464605
0.18314309630617154	1.025789503321485	0.8886162883309269	0.343303263840034	-0.05319830897834428
0.18364623668063906	1.0259295611130115	0.8884954919654159	0.3442439691401985	-0.05336731913724891
0.18414937705510656	1.0260699817748902	0.8883743676639791	0.3451846667547577	-0.053536531651805316
0.18465251742957406	1.0262107651096974	0.8882529154809079	0.3461253568336707	-0.05370594728152378
0.18515565780404156	1.0263519109191215	0.8881311354710474	0.3470660395283365	-0.05387556678780612
0.1854680198192473	1.0264397200182185	0.888055366509281	0.347650035012684	-0.05398097369209106
0.18565879817850905	1.026493419003956	0.8880090276898008	0.3480067149915982	-0.05404539093395384
0.18616193855297658	1.0266352891640982	0.8878865921931336	0.34894738337774756	-0.05421542048517626
0.18666507892744408	1.0267775211985444	0.8877638290375786	0.3498880448425296	-0.05438565620859871
0.18716821930191158	1.0269201149053846	0.8876407382802397	0.35082869954314716	-0.05455609887327069
0.18767135967637907	1.0270630700818006	0.887517319978797	0.3517693476382651	-0.05472674925017412
0.1881745000508466	1.0272063865240608	0.8873935741915112	0.35270998928801534	-0.054897608112231606
0.1886776404253141	1.0273500640275153	0.8872695009772281	0.3536506246540008	-0.055068676234314676
0.1891807807997816	1.0274941023865936	0.8871451003953834	0.3545912538993006	-0.05523995439325211
0.1896839211742491	1.0276385013947986	0.8870203725060073	0.355531877188474	-0.05541144336783828
0.19018706154871662	1.027783260844704	0.8868953173697288	0.35647249468756537	-0.055583143938841464
0.19069020192318412	1.0279283805279487	0.8867699350477812	0.35741310656410846	-0.05575505688901227
0.19119334229765161	1.0280738602352335	0.8866442256020063	0.3583537129871313	-0.055927183003092025
0.1916964826721191	1.0282196997563164	0.8865181890948594	0.3592943141271604	-0.05609952306782122
0.19219962304658664	1.0283658988800084	0.8863918255894137	0.3602349101562256	-0.05627207787194795
0.19270276342105414	1.0285124573941693	0.8862651351493659	0.36117550124786446	-0.05644484820623643
0.19320590379552163	1.0286593750857027	0.8861381178390405	0.362116087577127	-0.056617834863475505
0.19370904416998913	1.0288066517405523	0.886010773723395	0.3630566693205802	-0.05679103863848717
0.19421218454445663	1.0289542871436974	0.8858831028680244	0.36399724665631283	-0.056964460328135166
0.19471532491892415	1.0291022810791477	0.8857551053391671	0.3649378197639395	-0.05713810073133357
0.19521846529339165	1.0292506333299398	0.885626781203709	0.36587838882460605	-0.0573119606490554
0.19572160566785915	1.029399343678132	0.8854981305291887	0.3668189540209934	-0.057486040884341304
0.19622474604232665	1.0295484119047997	0.8853691533838031	0.3677595155373228	-0.057660342242308184
0.19672788641679417	1.0296978377900319	0.8852398498364121	0.36870007355935996	-0.05783486553015796
0.19723102679126167	1.0298476211129246	0.8851102199565439	0.3696406282744201	-0.05800961155718626
0.19754338880646738	1.0299407900502866	0.8850295783592352	0.3702245463730594	-0.05811821064398283
0.19773416716572917	1.029997761651578	0.8849802638144	0.3705811798713725	-0.0581845811347912
0.19823730754019667	1.030148259183091	0.8848499814808606	0.3715217285406448	-0.05835977507648216
0.1987404479146642	1.030299113483556	0.8847193730274899	0.37246227447422814	-0.0585351941978886
0.1992435882891317	1.0304503243280552	0.8845884385265412	0.37340281786568147	-0.05871083931676893
0.1997467286635992	1.0306018914906552	0.8844571780509624	0.3743433589101365	-0.058886711253019336
0.20024986903806669	1.030753814744402	0.8843255916744012	0.3752838978043021	-0.05906281082868272
0.20075300941253418	1.0309060938613166	0.8841936794712107	0.3762244347464692	-0.05923913886795759
0.2012561497870017	1.0310587286123902	0.8840614415164547	0.37716496993651544	-0.05941569619720704
0.2017592901614692	1.0312117187675784	0.8839288778859131	0.3781055035759097	-0.05959248364496771
0.2022624305359367	1.0313650640957974	0.8837959886560877	0.37904603586771696	-0.059769502041958834
0.2027655709104042	1.0315187643649177	0.8836627739042073	0.379986567016603	-0.059946752221091235
0.20326871128487173	1.0316728193417606	0.8835292337082338	0.3809270972288391	-0.0601242350174764
0.20377185165933923	1.0318272287920918	0.8833953681468674	0.3818676267123067	-0.06030195126843561
0.20427499203380672	1.0319819924806168	0.8832611772995524	0.3828081556765021	-0.060479901813509006
0.20477813240827422	1.0321371101709764	0.8831266612464831	0.3837486843325415	-0.060658087494464795
0.20528127278274175	1.0322925816257402	0.882991820068609	0.38468921289316516	-0.06083650915530839
0.20578441315720924	1.0324484066064026	0.8828566538476412	0.3856297415727428	-0.061015167642291625
0.20628755353167674	1.0326045848733767	0.8827211626660579	0.3865702705872779	-0.061194063803922026
0.20679069390614424	1.0327611161859898	0.8825853466071103	0.3875108001544126	-0.06137319849097201
0.20729383428061174	1.0329180003024772	0.8824492057548282	0.3884513304934324	-0.061552572556488244
0.20779697465507926	1.0330752369799776	0.8823127401940266	0.38939186182527114	-0.061732186855800925
0.20830011502954676	1.0332328259745274	0.882175950010311	0.3903323943725156	-0.06191204224653314
0.20880325540401426	1.0333907670410556	0.8820388352900838	0.39127292835941024	-0.06209213958861026
0.20930639577848176	1.0335490599333772	0.88190139612055	0.3922134640118621	-0.06227247974426934
0.2096187577936875	1.033647508987731	0.8818159072779496	0.39279737279477095	-0.0623845619280475
0.20980953615294928	1.0337077044041894	0.8817636325897238	0.3931540015574456	-0.062453063578068534
0.21031267652741678	1.0338667002050645	0.8816255447864344	0.3940945412254073	-0.0626338919568966
0.21081581690188428	1.0340260470864457	0.8814871328003322	0.39503508324667075	-0.06281496574998234
0.21131895727635178	1.03418574479764	0.8813483967218949	0.39597562785384127	-0.06299628582890422
0.2118220976508193	1.0343457930868138	0.8812093366424341	0.3969161752812107	-0.06317785306759978
0.2123252380252868	1.0345061917009868	0.881069952654101	0.39785672576476244	-0.06335966834237537
0.2128283783997543	1.0346669403860256	0.8809302448498939	0.3987972795421761	-0.06354173253191564
0.2133315187742218	1.0348280388866393	0.880790213323663	0.39973783685283243	-0.06372404651729323
0.2138346591486893	1.0349894869463723	0.8806498581701182	0.4006783979378181	-0.06390661118197845
0.21433779952315682	1.035151284307599	0.8805091794848345	0.4016189630399307	-0.06408942741184896
0.21484093989762432	1.0353134307115182	0.8803681773642597	0.4025595324036835	-0.0642724960951995
0.21534408027209181	1.035475925898147	0.8802268519057195	0.40350010627531013	-0.06445581812275163
0.2158472206465593	1.0356387696063143	0.8800852032074256	0.40444068490276996	-0.06463939438766357
0.21635036102102684	1.0358019615736553	0.879943231368481	0.40538126853575246	-0.06482322578553994
0.21685350139549434	1.0359655015366056	0.8798009364888878	0.4063218574256824	-0.06500731321444164
0.21735664176996183	1.0361293892303944	0.8796583186695531	0.4072624518257246	-0.06519165757489578
0.21785978214442933	1.036293624389039	0.8795153780122966	0.40820305199078905	-0.06537625976990548
0.21836292251889686	1.0364582067453383	0.8793721146198563	0.4091436581775354	-0.06556112070495987
0.21886606289336435	1.0366231360308662	0.8792285285958966	0.4100842706443783	-0.06574624128804404
0.21936920326783185	1.0367884119759667	0.8790846200450143	0.4110248896514922	-0.06593162242964902
0.21987234364229935	1.036954034309746	0.8789403890727461	0.4119655154608161	-0.0661172650427818
0.22037548401676685	1.0371200027600667	0.8787958357855753	0.4129061483360587	-0.06630317004297541
0.22087862439123437	1.0372863170535416	0.878650960290939	0.41384678854270335	-0.066489338348299
0.22138176476570187	1.037452976915527	0.8785057626972353	0.41478743634801274	-0.06667577087936785
0.22169412678090758	1.0375566172312742	0.8784154584244517	0.4153714177615086	-0.066791646159533
0.22188490514016937	1.0376199820701166	0.8783602431138302	0.41572809202103417	-0.0668624685593537
0.22238804551463687	1.0377873322401343	0.878214401651065	0.4166687558326043	-0.06704943231399473
0.2228911858891044	1.037955027147128	0.8780682384202636	0.4176094280553543	-0.06723666307160586
0.2233943262635719	1.0381230665113634	0.8779217535337394	0.4185501089637146	-0.06742416176308898
0.2238974666380394	1.0382914500518161	0.8777749471048031	0.41949079883392	-0.06761192932194315
0.2244006070125069	1.0384601774861664	0.8776278192477701	0.4204314979440147	-0.06779996668427497
0.2249037473869744	1.0386292485307909	0.8774803700779678	0.42137220657385727	-0.06798827478880883
0.2254068877614419	1.0387986629007573	0.8773325997117426	0.42231292500512563	-0.06817685457689726
0.2259100281359094	1.0389684203098162	0.8771845082664684	0.423253653521322	-0.06836570699253136
0.2264131685103769	1.0391385204703953	0.8770360958605538	0.42419439240777795	-0.06855483298235114
0.2269163088848444	1.0393089630935914	0.8768873626134492	0.4251351419516596	-0.06874423349565605
0.22741944925931193	1.0394797478891642	0.8767383086456556	0.42607590244197224	-0.0689339094844153
0.22792258963377943	1.0396508745655286	0.8765889340787312	0.42701667416956585	-0.06912386190327853
0.22842573000824692	1.0398223428297482	0.8764392390353001	0.4279574574271398	-0.0693140917095862
0.22892887038271442	1.0399941523875278	0.8762892236390596	0.428898252509248	-0.0695045998633802
0.22943201075718195	1.040166302943206	0.8761388880147886	0.429839059712304	-0.06969538732741444
0.22993515113164945	1.0403387941997486	0.8759882322883549	0.430779879334586	-0.06988645506716545
0.23043829150611694	1.0405116258587404	0.8758372565867241	0.4317207116762419	-0.07007780405084302
0.23094143188058444	1.0406847976203788	0.8756859610379666	0.4326615570392944	-0.0702694352494009
0.23144457225505197	1.0408583091834658	0.8755343457712668	0.433602415727646	-0.07046134963654746
0.23194771262951946	1.0410321602454002	0.8753824109169306	0.43454328804708436	-0.07065354818875648
0.23245085300398696	1.0412063505021716	0.8752301566063938	0.435484174305287	-0.07084603188527787
0.23295399337845446	1.0413808796483504	0.8750775829722305	0.4364250748118267	-0.07103880170814846
0.23345713375292196	1.0415557473770827	0.8749246901481614	0.43736598987817643	-0.07123185864220287
0.2337694957681277	1.041664479810916	0.8748296099605083	0.4379501407357503	-0.07135185805847505
0.23396027412738948	1.0417309533800811	0.8747714782690622	0.4383069198177146	-0.07142520367508427
0.23446341450185698	1.0419064973476175	0.8746179474709719	0.43924786494573	-0.0716188377972554
0.23496655487632448	1.042082378968515	0.8744640978911016	0.44018882557942707	-0.07181276200200934
0.23546969525079198	1.0422585979301406	0.8743099296678428	0.441129802037931	-0.07200697728548053
0.2359728356252595	1.0424351539183967	0.8741554429407764	0.44207079464229293	-0.07220148464665571
0.236475975999727	1.0426120466177136	0.8740006378506812	0.4430118037154948	-0.07239628508738492
0.2369791163741945	1.0427892757110417	0.8738455145395423	0.4439528295824549	-0.07259137961239258
0.237482256748662	1.0429668408798427	0.8736900731505605	0.44489387257003277	-0.07278676922928844
0.23798539712312952	1.0431447418040825	0.8735343138281608	0.44583493300703436	-0.07298245494857879
0.23848853749759702	1.0433229781622217	0.8733782367180016	0.4467760112242173	-0.07317843778367744
0.23899167787206452	1.043501549631209	0.8732218419669836	0.447717107554296	-0.07337471875091701
0.23949481824653202	1.0436804558864716	0.8730651297232583	0.4486582223319469	-0.07357129886956001
0.23999795862099954	1.0438596966019078	0.8729081001362382	0.4495993558938136	-0.07376817916181005
0.24050109899546704	1.0440392714498778	0.872750753356605	0.4505405085785121	-0.0739653606528231
0.24100423936993454	1.044219180101196	0.8725930895363193	0.4514816807266357	-0.07416284437071873
0.24150737974440203	1.044399422225122	0.8724351088286301	0.45242287268076076	-0.07436063134659139
0.24201052011886953	1.0445799974893526	0.8722768113880833	0.4533640847854514	-0.07455872261452177
0.24251366049333706	1.0447609055600122	0.8721181973705323	0.454305317387265	-0.07475711921158815
0.24301680086780456	1.0449421461016453	0.8719592669331465	0.4552465708347573	-0.07495582217787768
0.24351994124227205	1.0451237187772067	0.8718000202344215	0.4561878454784875	-0.07515483255649787
0.24402308161673955	1.0453056232480538	0.8716404574341883	0.4571291416710239	-0.07535415139358803
0.24452622199120708	1.0454878591739367	0.8714805786936233	0.4580704597669487	-0.07555377973833068
0.24502936236567457	1.0456704262129903	0.8713203841752577	0.45901180012286336	-0.07575371864296306
0.24553250274014207	1.0458533240217238	0.8711598740429877	0.4599531630973939	-0.07595396916278865
0.24584486475534778	1.0459670377812267	0.8710600666541254	0.4605375961028225	-0.07607844689504456
0.24603564311460957	1.046036552255014	0.8709990484620841	0.4608945490511963	-0.07615453235618874
0.2465387834890771	1.0462201105660933	0.8708379075992024	0.46183595834696145	-0.07635540928463393
0.2470419238635446	1.0464039986065437	0.8706764516223929	0.4627773913494205	-0.0765566010126958
0.2475450642380121	1.0465882160262845	0.8705146807011104	0.46371884842535027	-0.07675810860805854
0.2480482046124796	1.0467727624735654	0.8703525950062246	0.4646603299435784	-0.07695993314153053
0.2485513449869471	1.0469576375949559	0.8701901947100306	0.46560183627498863	-0.07716207568705613
0.2490544853614146	1.0471428410353365	0.8700274799862586	0.4665433677925261	-0.07736453732172728
0.2495576257358821	1.0473283724378883	0.8698644510100847	0.46748492487120263	-0.07756731912579536
0.2500607661103496	1.0475142314440848	0.8697011079581413	0.4684265078881021	-0.07777042218268282
0.25056390648481713	1.047700417693681	0.8695374510085273	0.4693681172223854	-0.07797384757899513
0.2510670468592846	1.047886930824705	0.8693734803408191	0.4703097532552963	-0.07817759640453242
0.25157018723375213	1.0480737704734464	0.8692091961360807	0.4712514163701662	-0.0783816697523015
0.25207332760821966	1.048260936274449	0.8690445985768751	0.4721931069524198	-0.07858606871852761
0.2525764679826871	1.0484484278604989	0.8688796878472744	0.47313482538958024	-0.07879079440266638
0.25307960835715465	1.048636244862615	0.8687144641328711	0.47407657207127435	-0.07899584790741573
0.2535827487316221	1.0488243869100395	0.8685489276207891	0.4750183473892383	-0.07920123033872785
0.25408588910608965	1.049012853630228	0.868383078499694	0.4759601517373226	-0.07940694280582115
0.25458902948055717	1.049201644648838	0.8682169169598052	0.47690198551149743	-0.07961298642119226
0.25509216985502464	1.04939075958972	0.8680504431929064	0.4778438491098582	-0.07981936230062811
0.25559531022949217	1.0495801980749073	0.8678836573923568	0.4787857429326307	-0.08002607156321793
0.25609845060395964	1.0497699597246042	0.8677165597531029	0.4797276673821766	-0.08023311533136536
0.25660159097842716	1.049960044157177	0.8675491504716896	0.4806696228629985	-0.08044049473080052
0.2571047313528947	1.0501504509891433	0.8673814297462712	0.4816116097817457	-0.08064821089059224
0.25760787172736216	1.0503411798351603	0.8672133977766238	0.4825536285472192	-0.08085626494316006
0.2579202337425679	1.0504597508730495	0.867108922859045	0.4831384733489084	-0.08098560055685296
0.2581110121018297	1.0505322303080158	0.8670450547641564	0.48349567957037715	-0.08106465802428658
0.2586141524762972	1.0507236020186161	0.8668764009119228	0.48443776326434024	-0.08127339127312953
0.2591172928507647	1.0509152945759765	0.8667074364246328	0.48537988004439714	-0.08148246583223408
0.2596204332252322	1.0511073075872086	0.8665381615086653	0.48632203032800975	-0.08169188284754503
0.2601235735996997	1.0512996406575117	0.8663685763720788	0.48726421453481855	-0.08190164346841919
0.2606267139741672	1.0514922933901596	0.8661986812246244	0.488206433086648	-0.08211174884763756
0.2611298543486347	1.051685265386491	0.8660284762777577	0.4891486864075121	-0.08232220014141774
0.2616329947231022	1.0518785562458979	0.8658579617446506	0.4900909749236193	-0.08253299850942625
0.2621361350975697	1.0520721655658136	0.8656871378402038	0.4910332990633785	-0.08274414511479088
0.2626392754720372	1.0522660929417027	0.8655160047810595	0.49197565925740383	-0.08295564112411313
0.2631424158465047	1.0524603379670492	0.8653445627856132	0.4929180559385205	-0.0831674877074806
0.26364555622097224	1.052654900233344	0.8651728120740267	0.49386048954176986	-0.08337968603847941
0.2641486965954397	1.0528497793300755	0.8650007528682405	0.494802960504415	-0.0835922372942067
0.26465183696990724	1.0530449748447157	0.8648283853919864	0.4957454692659461	-0.0838051426552831
0.26515497734437476	1.0532404863627096	0.8646557098708003	0.49668801626808556	-0.0840184033058652
0.26565811771884223	1.0534363134674642	0.8644827265320354	0.49763060195479386	-0.08423202043365814
0.26616125809330976	1.0536324557403347	0.8643094356048746	0.4985732267722746	-0.08444599522992809
0.26666439846777723	1.0538289127606144	0.864135837320344	0.49951589116898004	-0.08466032888951484
0.26716753884224476	1.054025684105521	0.8639619319113258	0.5004585955956163	-0.08487502261084443
0.2676706792167123	1.0542227693501867	0.8637877196125714	0.5014013405051493	-0.0850900775959417
0.26817381959117975	1.0544201680676433	0.8636132006607148	0.5023441263528092	-0.08530549505044294
0.2686769599656473	1.0546178798288122	0.8634383752942862	0.503286953596097	-0.08552127618360851
0.26918010034011475	1.0548159042024907	0.8632632437537253	0.5042298226947888	-0.08573742220833558
0.2696832407145823	1.0550142407553404	0.8630878062813946	0.505172734110942	-0.08595393434117073
0.269995602729788	1.0551375298768226	0.862978736535864	0.5057581383838368	-0.086088535173643
0.2701863810890498	1.0552128890518737	0.8629120631215935	0.5061156883089003	-0.0861708138023227
0.27068952146351727	1.0554118486544426	0.8627360145205719	0.5070586857552993	-0.0863880618156751
0.2711926618379848	1.055611119123224	0.862559660726544	0.5080017269190719	-0.08660567960879913
0.2716958022124523	1.0558107000162094	0.8623830019897022	0.5089448122714534	-0.08682366841296638
0.2721989425869198	1.0560105908891897	0.8622060385622312	0.5098879422859871	-0.08704202946316159
0.2727020829613873	1.0562107912957437	0.8620287706983222	0.5108311174385302	-0.08726076399809538
0.2732052233358548	1.0564113007872244	0.8618511986541869	0.5117743382072582	-0.08747987326021715
0.2737083637103223	1.0566121189127464	0.8616733226880723	0.5127176050726708	-0.08769935849572787
0.27421150408478984	1.056813245219172	0.8614951430602744	0.513660918517598	-0.08791922095459286
0.2747146444592573	1.0570146792510984	0.8613166600331534	0.514604279027204	-0.08813946189055474
0.27521778483372483	1.0572164205508439	0.8611378738711478	0.515547687088994	-0.08836008256114623
0.2757209252081923	1.057418468658435	0.8609587848407896	0.5164911431928186	-0.08858108422770307
0.27622406558265983	1.057620823111592	0.8607793932107184	0.51743464783088	-0.08880246815537689
0.27672720595712735	1.0578234834457163	0.8605996992516973	0.5183782014977367	-0.08902423561314814
0.2772303463315948	1.0580264491938756	0.8604197032366271	0.5193218046903093	-0.089246387873839
0.27773348670606235	1.058229719886791	0.8602394054405617	0.5202654579078858	-0.08946892621412636
0.2782366270805299	1.0584332950528221	0.8600588061407232	0.5212091616521268	-0.0896918519145547
0.27873976745499734	1.0586371742179537	0.8598779056165174	0.5221529164270713	-0.08991516625954912
0.27924290782946487	1.0588413569057813	0.8596967041495494	0.5230967227391414	-0.09013887053742824
0.27974604820393234	1.0590458426374971	0.8595152020236385	0.5240405810971487	-0.09036296604041727
0.28024918857839987	1.0592506309318752	0.8593333995248346	0.5249844920122986	-0.09058745406466091
0.2807523289528674	1.0594557213052578	0.859151296941433	0.525928455998196	-0.09081233591023646
0.28125546932733486	1.05966111327154	0.8589688945639914	0.5268724735708514	-0.09103761288116675
0.2817586097018024	1.0598668063421552	0.8587861926853447	0.527816545248685	-0.09126328628543316
0.2820709717170081	1.0599946569757814	0.8586726162740176	0.5284026757962985	-0.09140358995994424
0.28226175007626986	1.0600728000260617	0.8586031916006222	0.5287606715525333	-0.09148935743498875
0.2827648904507374	1.0602790938297262	0.8584198916072625	0.5297048530056533	-0.09171582764577114
0.2832680308252049	1.0604856872571093	0.858236293005031	0.5306490901337289	-0.09194269823771575
0.2837711711996724	1.060692579809651	0.8580523960960355	0.5315933834648753	-0.09216997053476868
0.2842743115741399	1.0608997709862549	0.8578682011847428	0.5325377335296451	-0.09239764586489986
0.28477745194860743	1.061107260283274	0.8576837085779958	0.5334821408610332	-0.09262572556011608
0.2852805923230749	1.061315047194494	0.8574989185850295	0.5344266059944822	-0.09285421095647414
0.2857837326975424	1.061523131211119	0.8573138315174884	0.535371129467888	-0.09308310339409379
0.2862868730720099	1.0617315118217552	0.8571284476894432	0.5363157118216046	-0.0933124042171709
0.2867900134464774	1.0619401885123956	0.8569427674174079	0.5372603535984497	-0.09354211477399053
0.28729315382094495	1.0621491607664042	0.856756791020357	0.5382050553437101	-0.09377223641694005
0.2877962941954124	1.0623584280645002	0.8565705188197427	0.5391498176051467	-0.09400277050252212
0.28829943456987994	1.062567989884742	0.8563839511395125	0.540094640933	-0.09423371839136789
0.2888025749443474	1.0627778457025112	0.8561970883061264	0.5410395258799955	-0.09446508144825004
0.28930571531881494	1.062987994990496	0.856009930648575	0.5419844730013487	-0.09469686104209588
0.28980885569328246	1.0631984372186754	0.855822478498397	0.5429294828547702	-0.09492905854600041
0.29031199606774993	1.0634091718543028	0.8556347321896967	0.5438745560004714	-0.09516167533723947
0.29081513644221746	1.0636201983618894	0.8554466920591629	0.5448196930011697	-0.09539471279728279
0.291318276816685	1.0638315162031868	0.8552583584460862	0.5457648944220934	-0.09562817231180706
0.29182141719115245	1.064043124837172	0.8550697316923779	0.546710160830987	-0.09586205527070904
0.29232455756562	1.0642550237200288	0.8548808121425875	0.5476554927981168	-0.09609636306811863
0.29282769794008745	1.064467212305132	0.8546916001439222	0.5486008908962753	-0.0963310971024119
0.293330838314555	1.0646796900430295	0.8545020960462649	0.5495463557007875	-0.09656625877622427
0.2938339786890225	1.0648924563814264	0.854312300202193	0.5504918877895151	-0.09680184949646344
0.2941463407042282	1.0650246919558632	0.8541943236093478	0.5510789316532769	-0.09694832653857714
0.29433711906348997	1.0651055107651657	0.8541222129669974	0.5514374877428622	-0.09703787067432249
0.2948402594379575	1.065318852636213	0.8539318346987016	0.5523831561437802	-0.09727432372529297
0.29534339981242497	1.0655324814336373	0.8537411657580802	0.5533288935777733	-0.0975112100691779
0.2958465401868925	1.0657463965935947	0.8535502065086793	0.5542747006329029	-0.0977485311301048
0.29634968056136	1.0659605975493096	0.8533589573168346	0.5552205778997937	-0.09798628833653868
0.2968528209358275	1.0661750837310573	0.853167418551692	0.5561665259716382	-0.09822448312129511
0.297355961310295	1.0663898545661459	0.852975590585226	0.5571125454442015	-0.09846311692155317
0.29785910168476254	1.0666049094788985	0.852783473792261	0.5580586369158275	-0.09870219117886843
0.29836224205923	1.0668202478906341	0.8525910685504902	0.5590048009874425	-0.09894170733918595
0.29886538243369754	1.0670358692196502	0.8523983752404954	0.5599510382625618	-0.09918166685285319
0.299368522808165	1.067251772881204	0.8522053942457684	0.560897349347293	-0.099422071174633
0.29987166318263253	1.0674679582874935	0.8520121259527297	0.5618437348503427	-0.0996629217637165
0.30037480355710006	1.0676844248476391	0.8518185707507504	0.5627901953830203	-0.09990422008373598
0.3008779439315675	1.0679011719676645	0.8516247290321719	0.563736731559244	-0.10014596760277783
0.30138108430603505	1.068118199050478	0.8514306011923267	0.5646833439955444	-0.10038816579339536
0.3018842246805026	1.068335505495853	0.85123618762956	0.5656300333110711	-0.1006308161326217
0.30238736505497005	1.0685530907004095	0.8510414887452493	0.5665768001275961	-0.10087392010198255
0.3028905054294376	1.0687709540575936	0.850846504943827	0.56752364506952	-0.10111747918750906
0.30339364580390504	1.0689890949576593	0.8506512366328007	0.5684705687638759	-0.10136149487975053
0.30389678617837257	1.069207512787648	0.8504556842227752	0.5694175718403348	-0.10160596867378727
0.3043999265528401	1.0694262069313687	0.8502598481274735	0.5703646549312104	-0.1018509020692432
0.30490306692730756	1.0696451767693786	0.8500637287637589	0.571311818671464	-0.10209629657029867
0.3054062073017751	1.0698644216789637	0.8498673265516568	0.5722590636987088	-0.10234215368570308
0.30590934767624256	1.0700839410341165	0.8496706419143767	0.5732063906532158	-0.1025884749287875
0.3062217096914483	1.0702203618944692	0.8495483933089433	0.5737945562088885	-0.10274163144257167
0.3064124880507101	1.0703037342055182	0.8494736752783342	0.5741538001779172	-0.10283526181747737
0.3069156284251776	1.0705238005605167	0.8492764270731733	0.5751012929184122	-0.10308251587430499
0.3074187687996451	1.0707441394631065	0.849078897731789	0.5760488695229712	-0.10333023862642213
0.3079219091741126	1.0709647502739086	0.84888108769035	0.5769965306425409	-0.10357843160561256
0.30842504954858013	1.071185632350149	0.8486829973883209	0.5779442769307485	-0.10382709634830448
0.3089281899230476	1.0714067850456372	0.8484846272684854	0.5788921090439069	-0.10407623439558301
0.30943133029751513	1.0716282077107468	0.8482859777769696	0.5798400276410187	-0.10432584729320263
0.3099344706719826	1.0718498996923929	0.8480870493632647	0.5807880333837816	-0.10457593659159946
0.3104376110464501	1.0720718603340111	0.8478878424802508	0.5817361269365923	-0.10482650384590371
0.31094075142091765	1.0722940889755364	0.8476883575842202	0.5826843089665511	-0.10507755061595188
0.3114438917953851	1.0725165849533804	0.8474885951349007	0.5836325801434672	-0.10532907846629905
0.31194703216985264	1.0727393476004117	0.8472885555954802	0.5845809411398623	-0.1055810889662311
0.3124501725443201	1.0729623762459308	0.8470882394326298	0.5855293926309753	-0.10583358368977684
0.31295331291878764	1.0731856702156515	0.8468876471165285	0.5864779352947671	-0.10608656421572016
0.31345645329325517	1.073409228831676	0.8466867791208876	0.5874265698119249	-0.10634003212761206
0.31395959366772264	1.073633051412474	0.8464856359229744	0.5883752968658661	-0.10659398901378271
0.31446273404219016	1.0738571372728591	0.8462842180036377	0.5893241171427434	-0.1068484364673534
0.3149658744166577	1.0740814857239678	0.8460825258473319	0.5902730313314485	-0.10710337608624844
0.31546901479112516	1.0743060960732347	0.8458805599421423	0.5912220401236168	-0.10735880947320706
0.3159721551655927	1.074530967624371	0.8456783207798099	0.5921711442136316	-0.10761473823579518
0.31647529554006015	1.074756099677341	0.8454758088557571	0.593120344298628	-0.10787116398641718
0.3169784359145277	1.0749814915283387	0.8452730246691128	0.5940696410784976	-0.10812808834232761
0.3174815762889952	1.0752071424697642	0.845069968722738	0.5950190352558923	-0.1083855129256428
0.3179847166634627	1.0754330517902009	0.8448666415232516	0.5959685275362283	-0.10864343936335241
0.3182970786786684	1.0755734315781595	0.8447402747083864	0.5965580455468955	-0.10880381970089553
0.3184878570379302	1.075659218774391	0.8446630435810567	0.5969181186276908	-0.10890186928733102
0.31899099741239767	1.075885642703212	0.8444591754103659	0.5978678092412375	-0.10916080433434946
0.3194941377868652	1.0761123228536527	0.8442550375292283	0.5988176000906028	-0.10942024614608631
0.3199972781613327	1.076339258498789	0.8440506304595556	0.5997674918923017	-0.10968019636913912
0.3205004185358002	1.0765664489077598	0.843845954727149	0.600717485365634	-0.10994065665503569
0.3210035589102677	1.076793893345742	0.8436410108617256	0.6016675812326876	-0.11020162866024524
0.32150669928473524	1.0770215910739258	0.8434357993969456	0.6026177802183433	-0.1104631140461895
0.3220098396592027	1.0772495413494914	0.8432303208704396	0.6035680830502776	-0.11072511447925372
0.32251298003367024	1.0774777434255816	0.8430245758238354	0.6045184904589673	-0.11098763163079763
0.3230161204081377	1.0777061965512789	0.842818564802786	0.6054690031776927	-0.11125066717716629
0.32351926078260523	1.0779348999715785	0.8426122883569975	0.6064196219425414	-0.11151422279970095
0.32402240115707276	1.078163852927365	0.842405747040256	0.6073703474924124	-0.11177830018474963
0.32452554153154023	1.0783930546553837	0.8421989414104563	0.6083211805690187	-0.11204290102367781
0.32502868190600775	1.078622504388218	0.8419918720296302	0.6092721219168923	-0.11230802701287898
0.3255318222804752	1.0788522013542616	0.8417845394639749	0.6102231722833861	-0.11257367985378507
0.32603496265494275	1.079082144777693	0.8415769442838812	0.6111743324186785	-0.11283986125287676
0.3265381030294103	1.0793123338784485	0.8413690870639623	0.6121256030757766	-0.1131065729216938
0.32704124340387775	1.0795427678721974	0.8411609683830835	0.6130769850105192	-0.11337381657684516
0.32754438377834527	1.0797734459703134	0.8409525888243903	0.6140284789815804	-0.11364159394001909
0.3280475241528128	1.0800043673798498	0.8407439489753384	0.6149800857504727	-0.11390990673799312
0.32855066452728027	1.0802355313035108	0.8405350494277233	0.6159318060815505	-0.11417875670264391
0.3290538049017478	1.0804669369396254	0.8403258907777096	0.6168836407420131	-0.11444814557095703
0.32955694527621526	1.0806985834821201	0.8401164736258608	0.6178355905019073	-0.11471807508503662
0.3300600856506828	1.0809304701204911	0.8399067985771703	0.6187876561341313	-0.11498854699211496
0.3303724476658885	1.081074551533093	0.8397764976235511	0.6193787807153353	-0.11515673631689172
0.3305632260251503	1.081162596039777	0.8396968662410905	0.6197398384144375	-0.11525956304456189
0.3310663663996178	1.0813949604205304	0.8394866772315643	0.6206921381214346	-0.11553112499989421
0.3315695067740853	1.0816275624387908	0.8392762321670552	0.6216445560365917	-0.11580323462078483
0.3320726471485528	1.0818604012660558	0.8390655316705781	0.6225970929442404	-0.11607589367507193
0.3325757875230203	1.0820934760692529	0.8388545763697308	0.6235497496315774	-0.11634910393576789
0.33307892789748783	1.0823267860107113	0.8386433668967253	0.6245025268886678	-0.11662286718106823
0.3335820682719553	1.082560330248133	0.8384319038884185	0.6254554255084473	-0.11689718519436032
0.3340852086464228	1.0827941079345635	0.8382201879863449	0.626408446286725	-0.11717205976423196
0.33458834902089035	1.0830281182183639	0.8380082198367479	0.6273615900221855	-0.11744749268447995
0.3350914893953578	1.08326236024318	0.8377960000906117	0.6283148575163922	-0.11772348575411833
0.33559462976982535	1.0834968331479147	0.8375835294036943	0.6292682495737885	-0.11800004077738675
0.3360977701442928	1.0837315360666973	0.8373708084365592	0.6302217670017011	-0.11827715956375844
0.33660091051876034	1.0839664681288537	0.8371578378546085	0.631175410610342	-0.11855484392794818
0.33710405089322787	1.084201628458877	0.8369446183281158	0.6321291812128103	-0.11883309568992016
0.33760719126769534	1.084437016176397	0.8367311505322594	0.6330830796250945	-0.11911191667489558
0.33811033164216286	1.0846726303961503	0.8365174351471552	0.6340371066660748	-0.11939130871336019
0.33861347201663033	1.0849084702279488	0.8363034728578904	0.6349912631575249	-0.11967127364107166
0.33911661239109786	1.0851445347766497	0.8360892643545579	0.6359455499241133	-0.11995181329906676
0.3396197527655654	1.0853808231421254	0.8358748103322889	0.6368999677934065	-0.12023292953366849
0.34012289314003286	1.0856173344192304	0.8356601114912885	0.6378545175958691	-0.12051462419649285
0.3406260335145004	1.0858540676977717	0.835445168536869	0.6388092001648665	-0.1207968991444557
0.3411291738889679	1.0860910220624767	0.8352299821794851	0.6397640163366664	-0.12107975623977925
0.3416323142634354	1.0863281965929619	0.8350145531347684	0.6407189669504395	-0.12136319734999851
0.3421354546379029	1.0865655903637004	0.8347988821235626	0.6416740528482623	-0.1216472243479675
0.3424478166531086	1.0867130801967664	0.8346648667939771	0.6422670622821404	-0.12182385094769003
0.3426385950123704	1.0868032024439902	0.8345829698719587	0.6426292748751168	-0.1219318391118653
0.3431417353868379	1.0870410318979224	0.8343668171113304	0.6435846338788933	-0.12221704352520192
0.3436448757613054	1.0872790777843482	0.8341504245783699	0.6445401307103902	-0.12250283947682407
0.3441480161357729	1.0875173391568458	0.8339337930151235	0.6454957662233162	-0.12278922886092056
0.3446511565102404	1.087755815063689	0.8337169231690282	0.6464515412742904	-0.12307621357702776
0.3451542968847079	1.087994504547813	0.8334998157929477	0.6474074567228439	-0.12336379553003463
0.3456574372591754	1.0882334066467811	0.8332824716452092	0.6483635134314201	-0.12365197663018773
0.34616057763364294	1.0884725203927526	0.8330648914896398	0.6493197122653754	-0.12394075879309593
0.3466637180081104	1.088711844812447	0.8328470760956039	0.6502760540929805	-0.12423014393973503
0.34716685838257794	1.0889513789271126	0.8326290262380406	0.6512325397854201	-0.12452013399645201
0.34766999875704546	1.0891911217524906	0.8324107426975005	0.6521891702167933	-0.1248107308949692
0.34817313913151293	1.0894310722987812	0.8321922262601841	0.6531459462641152	-0.12510193657238827
0.34867627950598046	1.0896712295706104	0.8319734777179796	0.6541028688073153	-0.12539375297119387
0.3491794198804479	1.0899115925669938	0.8317544978685005	0.6550599387292388	-0.12568618203925716
0.34968256025491545	1.090152160281302	0.8315352875151248	0.6560171569156468	-0.12597922572983902
0.350185700629383	1.0903929317012269	0.8313158474670334	0.656974524255215	-0.1262728860015932
0.35068884100385045	1.0906339058087444	0.8310961785392483	0.6579320416395347	-0.12656716481856908
0.351191981378318	1.0908750815800807	0.8308762815526728	0.6588897099631119	-0.12686206415021423
0.35169512175278544	1.0911164579856756	0.83065615733413	0.6598475301233673	-0.1271575859713768
0.35219826212725297	1.0913580339901463	0.8304358067164027	0.6608055030206352	-0.12745373226230766
0.3527014025017205	1.0915998085522527	0.8302152305382734	0.6617636295581636	-0.12775050500866209
0.35320454287618797	1.0918417806248597	0.8299944296445637	0.6627219106421127	-0.1280479062015016
0.3537076832506555	1.0920839491549013	0.8297734048861753	0.6636803471815544	-0.12834593783729523
0.354210823625123	1.0923263130833438	0.8295521571201305	0.6646389400884717	-0.12864460191792051
0.3545231856403287	1.0924768764590806	0.8294146892017805	0.6652341373988272	-0.12883033906208174
0.3547139639995905	1.092568871345149	0.8293306872096123	0.6655976902777568	-0.12894390045066453
0.355217104374058	1.0928116228692362	0.829108996024006	0.6665565986672104	-0.12924383544822426
0.3557202447485255	1.093054566578446	0.8288870844389402	0.6675156661775404	-0.1295444089287071
0.356223385122993	1.0932977013895018	0.8286649533363288	0.6684748937323601	-0.12984562291563073
0.35672652549746053	1.0935410262129726	0.828442603604412	0.6694342822581869	-0.1301474794379229
0.357229665871928	1.0937845399532342	0.8282200361377987	0.6703938326844404	-0.13044998052992096
0.35773280624639553	1.0940282415084321	0.8279972518375088	0.6713535459434407	-0.13075312823137095
0.358235946620863	1.0942721297704416	0.8277742516110155	0.6723134229704061	-0.13105692458742652
0.3587390869953305	1.0945162036248306	0.8275510363722881	0.6732734647034513	-0.13136137164864753
0.35924222736979805	1.0947604619508193	0.8273276070418352	0.6742336720835852	-0.13166647147099836
0.3597453677442655	1.095004903621242	0.8271039645467474	0.675194046054708	-0.13197222611584578
0.36024850811873305	1.0952495275025074	0.8268801098207414	0.6761545875636094	-0.1322786376499567
0.36075164849320057	1.0954943324545594	0.8266560438042035	0.6771152975599651	-0.13258570814549556
0.36125478886766804	1.0957393173308365	0.8264317674442333	0.6780761769963348	-0.1328934396800212
0.36175792924213557	1.0959844809782326	0.8262072816946883	0.6790372268281585	-0.13320183433648378
0.36226106961660304	1.0962298222370566	0.8259825875162284	0.6799984480137538	-0.13351089420322096
0.36276420999107056	1.0964753399409917	0.8257576858763604	0.6809598415143127	-0.13382062137395404
0.3632673503655381	1.0967210329170543	0.8255325777494832	0.6819214082938978	-0.13413101794778357
0.36377049074000556	1.0969668999855542	0.8253072641169331	0.6828831493194392	-0.13444208602918478
0.3642736311144731	1.0972129399600525	0.825081745967029	0.6838450655607301	-0.1347538277280026
0.36477677148894055	1.0974591516473213	0.8248560242951186	0.6848071579904238	-0.1350662451594461
0.3652799118634081	1.0977055338473005	0.8246301001036241	0.6857694275840288	-0.135379340444083
0.3657830522378756	1.0979520853530575	0.8244039744020889	0.6867318753199053	-0.13569311570783346
0.3662861926123431	1.098198804950744	0.8241776482072234	0.68769450217926	-0.13600757308196357
0.3665985546275488	1.098352058626938	0.8240370388724961	0.6882922153467665	-0.13620314013895896
0.3667893329868106	1.0984456914195553	0.8239511225429527	0.6886573091461424	-0.13632271470307858
0.3672924733612781	1.0986927435316856	0.823724398440463	0.6896202972074396	-0.13663854271311565
0.3677956137357456	1.0989399600522873	0.8234974769382494	0.6905834673528713	-0.1369550592593362
0.3682987541102131	1.0991873397394272	0.823270359082163	0.6915468205749855	-0.13727226649431792
0.3688018944846806	1.0994348813440429	0.8230430459254592	0.6925103578691519	-0.13759016657594628
0.3693050348591481	1.0996825836099	0.8228155385288458	0.6934740802335579	-0.13790876166740576
0.36980817523361564	1.0999304452735488	0.8225878379605309	0.694437988669202	-0.1382280539371706
0.3703113156080831	1.1001784650642792	0.8223599452962721	0.6954020841798887	-0.1385480455589951
0.37081445598255064	1.1004266417040778	0.822131861619425	0.6963663677722216	-0.1388687387119036
0.3713175963570181	1.1006749739075832	0.8219035880209927	0.6973308404555986	-0.1391901355801798
0.37182073673148563	1.1009234603820408	0.821675125599675	0.6982955032422039	-0.13951223835335597
0.37232387710595316	1.1011720998272594	0.8214464754619183	0.6992603571470031	-0.13983504922620138
0.37282701748042063	1.1014208909355645	0.8212176387219653	0.700225403187735	-0.14015857039871057
0.37333015785488816	1.1016698323917546	0.8209886165019052	0.7011906423849056	-0.14048280407609096
0.3738332982293557	1.1019189228730548	0.8207594099317249	0.7021560757617806	-0.14080775246875002
0.37433643860382315	1.1021681610490708	0.8205300201493587	0.7031217043443779	-0.14113341779228214
0.3748395789782907	1.1024175455817442	0.8203004483007402	0.7040875291614604	-0.14145980226745478
0.37534271935275815	1.1026670751253054	0.8200706955398531	0.705053551244528	-0.1417869081201943
0.3758458597272257	1.102916748326227	0.819840763028783	0.7060197716278092	-0.14211473758157114
0.3763490001016932	1.103166563823178	0.819610651937769	0.7069861913482537	-0.14244329288778484
0.37685214047616067	1.1034165202469761	0.8193803634452563	0.7079528114455235	-0.14277257628014806
0.3773552808506282	1.1036666162205415	0.819149898737948	0.7089196329619842	-0.14310259000507056
0.37785842122509566	1.1039168503588486	0.8189192590108577	0.7098866569426963	-0.14343333631404226
0.3783615615995632	1.1041672212688787	0.818688445467363	0.7108538844354058	-0.1437648174636161
0.3786739236147689	1.104322725933143	0.818545063779713	0.7114544660897615	-0.14397097988715174
0.3788647019740307	1.104417727549573	0.8184574593192583	0.7118213164905354	-0.14409703571539026
0.3793678423484982	1.1046683677917837	0.8182263017868081	0.7127889541611743	-0.14442999333598955
0.3798709827229657	1.104919140578226	0.817994974098801	0.7137567985030688	-0.14476369259704686
0.38037412309743324	1.1051700444834291	0.8177634774926033	0.7147248505746122	-0.1450981357751834
0.3808772634719007	1.105421078073689	0.8175318132142135	0.7156931114368343	-0.1454333251519889
0.38138040384636823	1.105672239907018	0.8172999825183173	0.7166615821533912	-0.1457692630140008
0.3818835442208357	1.1059235285330962	0.8170679866683411	0.7176302637905538	-0.14610595165268325
0.38238668459530323	1.1061749424932217	0.8168358269365081	0.7185991574171978	-0.14644339336440526
0.38288982496977075	1.1064264803202617	0.8166035046038934	0.7195682641047917	-0.1467815904504183
0.3833929653442382	1.1066781405386017	0.8163710209604792	0.7205375849273852	-0.14712054521683351
0.38389610571870575	1.1069299216640966	0.816138377305211	0.7215071209615977	-0.14746025997459788
0.3843992460931733	1.1071818222040188	0.8159055749460538	0.7224768732866063	-0.1478007370394702
0.38490238646764074	1.1074338406570094	0.8156726152000477	0.7234468429841328	-0.14814197873199622
0.38540552684210827	1.1076859755130262	0.8154394993933657	0.7244170311384318	-0.1484839873774832
0.38590866721657574	1.1079382252532928	0.8152062288613697	0.7253874388362774	-0.14882676530597372
0.38641180759104327	1.108190588350248	0.8149728049486681	0.7263580671669501	-0.149170314852219
0.3869149479655108	1.108443063267494	0.8147392290091726	0.7273289172222234	-0.14951463835565143
0.38741808833997826	1.1086956484597446	0.814505502406157	0.7282999900963499	-0.14985973816035653
0.3879212287144458	1.1089483423727737	0.8142716265123142	0.7292712868860475	-0.1502056166150441
0.38842436908891326	1.1092011434433624	0.8140376027098147	0.7302428086904846	-0.15055227607301885
0.3889275094633808	1.109454050099248	0.813803432390365	0.7312145566112662	-0.15089971889215012
0.3894306498378483	1.1097070607590702	0.8135691169552667	0.7321865317524182	-0.1512479474348411
0.3899337902123158	1.1099601738323186	0.8133346578154748	0.7331587352203728	-0.15159696406799728
0.3904369305867833	1.1102133877192801	0.8131000563916577	0.7341311681239522	-0.151946771162994
0.39074929260198904	1.110370639191415	0.8129543390547636	0.7347349944959232	-0.15216433882228358
0.39094007096125083	1.1104667008109859	0.8128653141142562	0.7351038315743538	-0.1522973710956435
0.3914432113357183	1.110720111489157	0.8126304324235434	0.7360767266851329	-0.15264876624616125
0.3919463517101858	1.1109736181261516	0.8123954127696845	0.7370498545721872	-0.15300095899913113
0.3924494920846533	1.1112272190849106	0.8121602566127979	0.738023216353739	-0.15335395174347036
0.3929526324591208	1.1114809127189043	0.8119249654230144	0.7389968131503192	-0.15370774687239336
0.39345577283358835	1.1117346973720772	0.811689540680539	0.7399706460847486	-0.15406234678337488
0.3939589132080558	1.1119885713787938	0.8114539838757115	0.7409447162821212	-0.15441775387811232
0.39446205358252334	1.1122425330637848	0.8112182965090681	0.7419190248697853	-0.15477397056248735
0.3949651939569908	1.1124965807420908	0.8109824800914023	0.7428935729773254	-0.1551309992465266
0.39546833433145834	1.1127507127190082	0.8107465361438272	0.743868361736543	-0.15548884234436156
0.39597147470592586	1.113004927290033	0.8105104661978374	0.744843392281438	-0.15584750227418778
0.39647461508039333	1.113259222740807	0.8102742717953709	0.7458186657481884	-0.1562069814582229
0.39697775545486086	1.1135135973470596	0.8100379544888724	0.7467941832751314	-0.15656728232266423
0.3974808958293284	1.113768049374554	0.809801515841355	0.7477699460027418	-0.1569284072976452
0.39798403620379585	1.1140225770790302	0.8095649574264637	0.7487459550736127	-0.157290358817191
0.3984871765782634	1.114277178706149	0.8093282808285389	0.7497222116324339	-0.15765313931917335
0.39899031695273085	1.1145318524914347	0.8090914876426792	0.7506987168259701	-0.15801675124526435
0.3994934573271984	1.1147865966602195	0.8088545794748054	0.7516754718030401	-0.15838119704088954
0.3999965977016659	1.1150414094275867	0.8086175579417244	0.7526524777144936	-0.15874647915517978
0.40049973807613337	1.115296288998312	0.8083804246711933	0.7536297357131897	-0.15911260004092256
0.4010028784506009	1.115551233566808	0.8081431813019836	0.7546072469539734	-0.159479562154512
0.40150601882506837	1.1158062413170666	0.807905829483946	0.7555850125936521	-0.15984736795589818
0.4020091591995359	1.1160613104226003	0.8076683708780751	0.7565630337909723	-0.1602160199085354
0.4025122995740034	1.1163164390463851	0.8074308071565741	0.7575413117065954	-0.16058552047932942
0.4028246615892091	1.1164748583530175	0.8072832695633257	0.7581487805560816	-0.16081534363793282
0.4030154399484709	1.1165716253408031	0.8071931400029208	0.758519847503073	-0.16095587213858384
0.4035185803229384	1.1168268674475832	0.8069553711119319	0.7594986423448219	-0.1613270773599453
0.40402172069740594	1.1170821634977437	0.8067175021898301	0.7604776973980989	-0.16169913862034793
0.4045248610718734	1.1173375116115338	0.8064795349543085	0.7614570138309751	-0.16207205839995653
0.40502800144634094	1.1175929098983743	0.8062414711345973	0.7624365928133091	-0.16244583918210878
0.4055311418208084	1.1178483564567994	0.8060033124715303	0.763416435516721	-0.16282048345325656
0.40603428219527593	1.1181038493743978	0.8057650607176113	0.7643965431145651	-0.16319599370290605
0.40653742256974346	1.1183593867277535	0.8055267176370801	0.765376916781902	-0.1635723724235568
0.4070405629442109	1.118614966582386	0.8052882850059799	0.7663575576954709	-0.16394962211063968
0.40754370331867845	1.1188705869926918	0.8050497646122245	0.7673384670336612	-0.16432774526245394
0.4080468436931459	1.1191262460018847	0.8048111582556652	0.7683196459764835	-0.16470674438010285
0.40854998406761345	1.119381941641935	0.8045724677481578	0.7693010957055401	-0.1650866219674285
0.409053124442081	1.1196376719335115	0.8043336949136312	0.7702828174039952	-0.16546738053094523
0.40955626481654844	1.1198934348859202	0.8040948415881544	0.7712648122565449	-0.16584902257977222
0.41005940519101597	1.1201492284970445	0.8038559096200042	0.7722470814493859	-0.16623155062556455
0.4105625455654835	1.1204050507532854	0.8036169008697345	0.7732296261701844	-0.16661496718244348
0.41106568593995096	1.120660899629501	0.8033778172102428	0.7742124476080448	-0.16699927476692514
0.4115688263144185	1.1209167730889456	0.8031386605268404	0.7751955469534763	-0.1673844758978484
0.41207196668888596	1.1211726690832096	0.8028994327173195	0.7761789253983614	-0.16777057309630142
0.4125751070633535	1.1214285855521589	0.8026601356920228	0.7771625841359219	-0.16815756888554673
0.413078247437821	1.121684520423874	0.8024207713739119	0.7781465243606853	-0.16854546579094534
0.4135813878122885	1.1219404716145887	0.8021813416986366	0.7791307472684506	-0.16893426633987976
0.414084528186756	1.12219643702863	0.801941848614604	0.780115254056253	-0.16932397306167518
0.4145876685612235	1.1224524145583559	0.8017022940830476	0.7811000459223294	-0.16971458848752002
0.4149000305764292	1.1226113369179473	0.801553542643733	0.7817115730785229	-0.16995755052976053
0.415090808935691	1.1227084020840956	0.8014626800780966	0.7820851240660817	-0.17010611515038476
0.41559394931015853	1.1229643974740873	0.8012230085868458	0.7830704896880409	-0.17049855558493962
0.416097089684626	1.123220398584417	0.8009832816094248	0.7840561439898301	-0.17089191232747095
0.4166002300590935	1.123476403258957	0.8007435011590681	0.7850420881741268	-0.17128618791579628
0.41710337043356105	1.1237324093293053	0.8005036692621847	0.7860283234446248	-0.17168138488917792
0.4176065108080285	1.1239884146147232	0.8002637879584283	0.7870148510059959	-0.17207750578823527
0.41810965118249604	1.1242444169220738	0.8000238593007669	0.7880016720638506	-0.17247455315485596
0.4186127915569635	1.124500414045761	0.7997838853555534	0.7889887878246984	-0.17287252953210513
0.41911593193143104	1.1247564037676674	0.7995438682025957	0.789976199495907	-0.17327143746413382
0.41961907230589857	1.1250123838570922	0.7993038099352264	0.7909639082856623	-0.17367127949608557
0.42012221268036604	1.12526835207069	0.7990637126603742	0.7919519154029261	-0.17407205817400184
0.42062535305483356	1.1255243061524094	0.7988235784986335	0.7929402220573945	-0.17447377604472575
0.42112849342930103	1.12578024383343	0.7985834095843352	0.793928829459455	-0.17487643565580469
0.42163163380376856	1.1260361628321018	0.798343208065617	0.7949177388201434	-0.17528003955539107
0.4221347741782361	1.126292060853883	0.7981029761044943	0.7959069513510998	-0.17568459029214178
0.42263791455270355	1.1265479355912773	0.7978627158769307	0.796896468264524	-0.17609009041511636
0.4231410549271711	1.126803784723774	0.7976224295729082	0.7978862907731306	-0.17649654247367316
0.4236441953016386	1.1270596059177844	0.7973821193964987	0.7988764200901032	-0.1769039490173643
0.4241473356761061	1.1273153968265808	0.7971417875659339	0.7998668574290478	-0.17731231259582916
0.4246504760505736	1.1275711550902348	0.7969014363136762	0.8008576040039462	-0.177721635758686
0.42515361642504107	1.1278268783355552	0.7966610678864897	0.801848661029108	-0.17813192105542225
0.4256567567995086	1.1280825641760266	0.7964206845455104	0.8028400297191224	-0.17854317103528308
0.4261598971739761	1.128338210211748	0.7961802885663174	0.8038317112888091	-0.17895538824715848
0.4266630375484436	1.1285938140293708	0.7959398822390026	0.8048237069531692	-0.1793685752394685
0.4269753995636493	1.128752476907633	0.7957906278383257	0.805439721011696	-0.17962558100525905
0.4271661779229111	1.1288493732020373	0.7956994678682425	0.805816017927334	-0.1797827345600472
0.4276693182973786	1.1291048852893195	0.7954590477733678	0.806808645426515	-0.1801978687560245
0.4281724586718461	1.1293603478371579	0.7952186242884345	0.8078015906659515	-0.18061398037370677
0.42867559904631364	1.1296157583777993	0.7949781997622937	0.8087948548608587	-0.1810310719584555
0.4291787394207811	1.129871114429737	0.7947377765586627	0.8097884392263748	-0.18144914605456436
0.42968187979524863	1.1301264134976488	0.7944973570561951	0.8107823449775067	-0.18186820520513444
0.43018502016971616	1.130381653072336	0.7942569436485504	0.8117765733290762	-0.18228825195194795
0.43068816054418363	1.1306368306306633	0.7940165387444648	0.8127711254956643	-0.18270928883533996
0.43119130091865115	1.1308919436354974	0.7937761447678212	0.8137660026915561	-0.18313131839406852
0.4316944412931186	1.1311469895356467	0.7935357641577186	0.8147612061306835	-0.18355434316518296
0.43219758166758615	1.131401965765801	0.7932953993685425	0.8157567370265683	-0.18397836568389037
0.4327007220420537	1.131656869746471	0.7930550528700339	0.816752596592264	-0.18440338848342025
0.43320386241652115	1.1319116988839286	0.792814727147359	0.8177487860402972	-0.18482941409488754
0.43370700279098867	1.1321664505701465	0.7925744247011789	0.8187453065826084	-0.18525644504715344
0.43421014316545614	1.1324211221827394	0.7923341480477182	0.8197421594304908	-0.18568448386668468
0.43471328353992367	1.132675711084903	0.7920938997188341	0.8207393457945301	-0.18611353307741085
0.4352164239143912	1.1329302146253564	0.7918536822620859	0.8217368668845426	-0.18654359520057973
0.43571956428885866	1.1331846301382817	0.7916134982408022	0.8227347239095125	-0.18697467275461083
0.4362227046633262	1.1334389549432666	0.7913733502341505	0.8237329180775286	-0.187406768254947
0.4367258450377937	1.1336931863452437	0.7911332408372046	0.8247314505957203	-0.1878398842139041
0.4372289854122612	1.1339473216344345	0.7908931726610131	0.8257303226701924	-0.18827402314051853
0.4377321257867287	1.13420135808629	0.7906531483326665	0.8267295355059602	-0.18870918754039318
0.4382352661611962	1.1344552929614327	0.7904131704953649	0.827729090306882	-0.1891453799155411
0.4387384065356637	1.1347091235056002	0.7901732418084847	0.8287289882755927	-0.18958260276422717
0.43905076855086944	1.1348666540908505	0.7900243140369524	0.8293499229019097	-0.18985456109820162
0.43924154691013123	1.1349628469495874	0.7899333649476461	0.8297292306134351	-0.190020858580808
0.4397446872845987	1.1352164605091895	0.789693542604779	0.8307298185203911	-0.19046014985556953
0.4402478276590662	1.1354699613851456	0.7894537774881893	0.8317307531950127	-0.19090047907456267
0.4407509680335337	1.1357233467630827	0.7892140723226254	0.8327320358343502	-0.191341848719437
0.4412541084080012	1.1359766138134602	0.7889744298493425	0.833733667633882	-0.1917842612672723
0.44175724878246875	1.1362297596915127	0.7887348528261688	0.8347356497874414	-0.19222771919040788
0.4422603891569362	1.1364827815371976	0.7884953440275702	0.8357379834871443	-0.19267222495627007
0.44276352953140374	1.136735676475138	0.7882559062447139	0.836740669923315	-0.19311778102719732
0.44326666990587127	1.13698844161457	0.7880165422855331	0.8377437102844109	-0.19356438986026334
0.44376981028033874	1.1372410740492875	0.7877772549747907	0.8387471057569479	-0.19401205390709803
0.44427295065480626	1.1374935708575906	0.7875380471541418	0.8397508575254231	-0.19446077561370617
0.44477609102927373	1.1377459291022305	0.787298921682197	0.8407549667722377	-0.19491055742028413
0.44527923140374126	1.137998145830359	0.787059881434584	0.8417594346776186	-0.19536140176103414
0.4457823717782088	1.1382502180734746	0.7868209293040103	0.8427642624195395	-0.19581331106397662
0.44628551215267626	1.1385021428473725	0.7865820682003233	0.8437694511736407	-0.19626628775075988
0.4467886525271438	1.1387539171520928	0.7863433010505719	0.844775002113148	-0.19672033423646818
0.44729179290161125	1.1390055379718704	0.7861046307990665	0.8457809164087916	-0.19717545292942684
0.4477949332760788	1.1392570022750845	0.7858660604074383	0.8467871952287223	-0.19763164623100568
0.4482980736505463	1.1395083070142098	0.7856275928546989	0.8477938397384287	-0.19808891653541988
0.4488012140250138	1.1397594491257672	0.7853892311372984	0.8488008511006523	-0.19854726622952854
0.4493043543994813	1.1400104255302763	0.7851509782691837	0.8498082304753021	-0.199006697692631
0.4498074947739488	1.140261233132207	0.7849128372818552	0.8508159790193681	-0.19946721329626088
0.4503106351484163	1.140511868819933	0.7846748112244244	0.8518240978868342	-0.19992881540397775
0.4508137755228838	1.1407623294656848	0.7844369031636687	0.8528325882285899	-0.20039150637115627
0.4511261375380895	1.140917732193401	0.7842892646647817	0.8534588714312488	-0.20067930525511407
0.4513169158973513	1.1410126119255055	0.7841991161840878	0.8538414511923405	-0.20085528854477333
0.4518200562718188	1.1412627130392041	0.7839614533879575	0.8548506879225178	-0.20132016426319252
0.45232319664628634	1.141512629630312	0.7837239178953843	0.8558602995601888	-0.20178613585594626
0.4528263370207538	1.1417623585060395	0.7834865128443581	0.856870287242963	-0.20225320564351568
0.45332947739522134	1.1420118964572328	0.7832492413908048	0.8578806521049003	-0.20272137593710787
0.4538326177696888	1.1422612402583319	0.7830121067086377	0.8588913952764161	-0.20319064903843093
0.45433575814415633	1.1425103866673287	0.782775111989809	0.8599025178841875	-0.20366102723946636
0.45483889851862386	1.1427593324257281	0.782538260444359	0.8609140210510562	-0.2041325128222392
0.4553420388930913	1.1430080742585058	0.782301555300466	0.8619259058959323	-0.2046051080585856
0.45584517926755885	1.143256608874072	0.7820649998044942	0.8629381735336965	-0.20507881520991786
0.4563483196420264	1.1435049329642315	0.7818285972210411	0.8639508250751007	-0.20555363652698722
0.45685146001649385	1.1437530432041467	0.7815923508329848	0.8649638616266687	-0.20602957424964385
0.4573546003909614	1.1440009362523027	0.7813562639415287	0.8659772842905953	-0.20650663060659463
0.45785774076542884	1.1442486087504702	0.7811203398662465	0.8669910941646439	-0.20698480781515818
0.45836088113989637	1.144496057323672	0.7808845819451263	0.8680052923420447	-0.2074641080810175
0.4588640215143639	1.1447432785801495	0.7806489935346128	0.8690198799113901	-0.20794453359797008
0.45936716188883137	1.1449902691113292	0.7804135780096493	0.8700348579565298	-0.2084260865476754
0.4598703022632989	1.1452370254917927	0.7801783387637183	0.8710502275564659	-0.20890876909939993
0.46037344263776636	1.1454835442792453	0.779943279208881	0.8720659897852449	-0.20939258340975953
0.4608765830122339	1.1457298220144863	0.7797084027758159	0.8730821457118507	-0.2098775316224594
0.4613797233867014	1.1459758552213812	0.7794737129138561	0.8740986964000954	-0.2103636158680313
0.4618828637611689	1.1462216404068337	0.7792392130910261	0.8751156429085096	-0.21085083826356818
0.4623860041356364	1.1464671740607606	0.7790049067940756	0.8761329862902312	-0.2113392009124565
0.46288914451010393	1.1467124526560653	0.7787707975285149	0.8771507275928936	-0.2118287059041056
0.4632015065253096	1.1468645978042624	0.7786255573733749	0.8777827672809718	-0.2121331783885712
0.4633922848845714	1.146957472648615	0.7785368888186467	0.8781688678585132	-0.21231935531367468
0.46389542525903893	1.1472022304772171	0.7783031842075976	0.8791874081233747	-0.2128111512017971
0.4643985656335064	1.147446722563599	0.7780696872573487	0.8802063494179168	-0.21330409561430216
0.4649017060079739	1.1476909453123856	0.7778364015487641	0.8812256927666154	-0.21379819058193408
0.46540484638244145	1.1479348951110828	0.7776033306816185	0.8822454391878679	-0.21429343812006849
0.4659079867569089	1.1481785683300574	0.7773704782746235	0.8832655896938735	-0.21478984022842643
0.46641112713137645	1.1484219613225224	0.7771378479654524	0.8842861452905151	-0.21528739889078535
0.4669142675058439	1.148665070424521	0.7769054434107638	0.885307106977239	-0.2157861160746879
0.46741740788031144	1.148907891954912	0.7766732682862234	0.8863284757469339	-0.2162859937311477
0.46792054825477897	1.14915042221536	0.7764413262865245	0.8873502525858081	-0.21678703379435282
0.46842368862924644	1.149392657490321	0.776209621125407	0.888372438473267	-0.2172892381813664
0.46892682900371396	1.1496345940470356	0.7759781565356754	0.8893950343817884	-0.21779260879182463
0.4694299693781815	1.1498762281355193	0.775746936269214	0.8904180412767972	-0.21829714750763235
0.46993310975264896	1.1501175559885564	0.7755159640970023	0.8914414601165397	-0.2188028561926556
0.4704362501271165	1.1503585738216953	0.7752852438091268	0.8924652918519554	-0.21930973669241194
0.47093939050158395	1.1505992778332437	0.7750547792147926	0.8934895374265494	-0.21981779083375785
0.4714425308760515	1.150839664204268	0.7748245741423333	0.8945141977762622	-0.22032702042457358
0.471945671250519	1.1510797290985917	0.7745946324392179	0.8955392738293401	-0.22083742725344557
0.4724488116249865	1.1513194686627979	0.7743649579720577	0.8965647665062032	-0.22134901308934582
0.472951951999454	1.1515588790262306	0.7741355546266102	0.8975906767193136	-0.2218617796813091
0.4734550923739215	1.1517979563010003	0.7739064263077814	0.8986170053730409	-0.22237572875810716
0.473958232748389	1.1520366965819906	0.7736775769396271	0.8996437533635289	-0.22289086202792063
0.4744613731228565	1.1522750959468646	0.7734490104653513	0.9006709215785589	-0.22340718117800812
0.474964513497324	1.1525131504560764	0.7732207308473031	0.9016985108974143	-0.22392468787437275
0.47527687551252973	1.1526607653521665	0.7730791552758077	0.9023366760667081	-0.22424656706512874
0.4754676538717915	1.1527508561528816	0.7729927420669722	0.9027265221907425	-0.22444338376142617
0.47597079424625904	1.1529882090633512	0.7727650481249814	0.9037549563204165	-0.22496327046165
0.4764739346207265	1.1532252051963863	0.7725376530410778	0.9047838141393952	-0.22548434957525446
0.47697707499519404	1.153461840543736	0.7723105608541225	0.9058130964915837	-0.22600662267983485
0.4774802153696615	1.1536981110800157	0.7720837756220768	0.9068428042116906	-0.22653009133002508
0.47798335574412903	1.1539340127627287	0.7718573014219873	0.9078729381250865	-0.22705475705714892
0.47848649611859656	1.1541695415322886	0.7716311423499694	0.9089034990476604	-0.2275806213688686
0.47898963649306403	1.1544046933120446	0.7714053025211871	0.9099344877856749	-0.22810768574883092
0.47949277686753156	1.1546394640083089	0.7711797860698318	0.9109659051356211	-0.2286359516563108
0.4799959172419991	1.1548738495103847	0.7709545971490989	0.9119977518840727	-0.22916542052585254
0.48049905761646655	1.1551078456905988	0.7707297399311611	0.9130300288075378	-0.22969609376690833
0.4810021979909341	1.1553414484043336	0.7705052186071407	0.9140627366723114	-0.2302279727634746
0.48150533836540155	1.155574653490064	0.7702810373870786	0.9150958762343261	-0.23076105887372556
0.4820084787398691	1.1558074567693932	0.7700572004999018	0.9161294482390021	-0.23129535342964477
0.4825116191143366	1.156039854047095	0.7698337121933873	0.9171634534210958	-0.231830857736654
0.48301475948880407	1.1562718411111539	0.7696105767341248	0.9181978925045485	-0.23236757307323969
0.4835178998632716	1.1565034137328107	0.7693877984074764	0.9192327662023332	-0.2329055006905773
0.48402104023773906	1.156734567666609	0.7691653815175338	0.9202680752163007	-0.23344464181215316
0.4845241806122066	1.1569652986504444	0.7689433303870725	0.9213038202370261	-0.23398499763338396
0.4850273209866741	1.157195602405616	0.7687216493575046	0.9223400019436518	-0.23452656932123406
0.4855304613611416	1.157425474636881	0.768500342788828	0.9233766210037326	-0.23506935801383058
0.4860336017356091	1.15765491103251	0.7682794150595728	0.9244136780730776	-0.23561336482007603
0.48653674211007664	1.157883907264347	0.7680588705667463	0.9254511737955928	-0.23615859081925902
0.4870398824845441	1.1581124589878697	0.7678387137257735	0.926489108803122	-0.23670503706066262
0.48735224449974984	1.1582541240037743	0.7677022318871569	0.9271337058695808	-0.237044898813814
0.48754302285901163	1.1583405618422553	0.7676189489704368	0.9275274837152871	-0.23725270456317055
0.4880461632334791	1.1585682114504454	0.7673995807528107	0.9285662991393284	-0.23780159431487136
0.48854930360794663	1.1587954034192163	0.7671806135431958	0.9296055556699422	-0.2383517072726605
0.48905244398241415	1.1590221333392499	0.7669620518300484	0.9306452538891199	-0.23890304436184032
0.4895555843568816	1.1592483967852094	0.766743900119908	0.9316853943659846	-0.23945560647571792
0.49005872473134915	1.159474189315816	0.7665261629373218	0.932725977656628	-0.24000939447520137
0.4905618651058166	1.1596995064739293	0.7663088448247655	0.9337670043039462	-0.24056440918839353
0.49106500548028414	1.1599243437866291	0.7660919503425618	0.9348084748374745	-0.2411206514101844
0.49156814585475167	1.160148696765303	0.7658754840687962	0.9358503897732221	-0.2416781219018413
0.49207128622921914	1.160372560905733	0.7656594505992285	0.9368927496135054	-0.24223682139059732
0.49257442660368667	1.1605959316881882	0.7654438545472019	0.9379355548467819	-0.24279675056923805
0.4930775669781542	1.1608188045775187	0.7652287005435493	0.9389788059474816	-0.2433579100956865
0.49358070735262166	1.1610411750232528	0.7650139932364957	0.9400225033758395	-0.2439203005925863
0.4940838477270892	1.1612630384596974	0.7647997372915574	0.9410666475777264	-0.24448392264688334
0.49458698810155666	1.1614843903060414	0.7645859373914387	0.9421112389844799	-0.24504877680940573
0.4950901284760242	1.1617052259664626	0.7643725982359241	0.9431562780127338	-0.24561486359444226
0.4955932688504917	1.1619255408302356	0.7641597245417684	0.9442017650642486	-0.24618218347931928
0.4960964092249592	1.162145330271846	0.7639473210425822	0.9452477005257391	-0.24675073690397625
0.4965995495994267	1.1623645896511061	0.7637353924887151	0.9462940847687042	-0.24732052427053977
0.4971026899738942	1.162583314313272	0.7635239436471347	0.947340918149254	-0.24789154594289628
0.4976058303483617	1.162801499589168	0.7633129793013022	0.9483882010079376	-0.24846380224626358
0.4981089707228292	1.1630191407953108	0.7631025042510443	0.9494359336695705	-0.24903729346676104
0.4986121110972967	1.1632362332340387	0.762892523312423	0.9504841164430605	-0.24961201985097856
0.4991152514717642	1.1634527721936427	0.7626830413175991	0.9515327496212348	-0.2501879816055445
0.49942761348696996	1.163586924401678	0.7625532428639336	0.9521839938211535	-0.25054617455780787
0.49961839184623175	1.1636687529485035	0.7624740631146946	0.9525818334806654	-0.25076517889669264
0.5001215322206992	1.1638841707592282	0.76226559356765	0.9536313682814949	-0.25134361184982795
0.5006246725951667	1.1640990208727942	0.7620576375560784	0.9546813542672618	-0.25192328054909163
0.5011278129696343	1.1643132985226938	0.7618501999751155	0.9557317916647253	-0.25250418503692507
0.5016309533441017	1.1645269989290836	0.7616432857352666	0.9567826806836902	-0.25308632531363323
0.5021340937185692	1.164740117298937	0.7614368997622488	0.9578340215168314	-0.25366970133694733
0.5026372340930367	1.1649526488262	0.7612310469968298	0.9588858143395181	-0.2542543130215865
0.5031403744675043	1.1651645886919517	0.761025732394663	0.9599380593096379	-0.25484016023881934
0.5036435148419718	1.1653759320645665	0.7608209609261186	0.9609907565674211	-0.2554272428160245
0.5041466552164393	1.1655866740998813	0.7606167375761106	0.9620439062352638	-0.2560155605362515
0.5046497955909067	1.1657968099413667	0.7604130673439198	0.9630975084175529	-0.25660511313778034
0.5051529359653743	1.1660063347203	0.7602099552430127	0.9641515632004888	-0.2571959003136813
0.5056560763398418	1.166215243555944	0.7600074063008573	0.9652060706519092	-0.2577879217113747
0.5061592167143093	1.1664235315557283	0.7598054255587332	0.9662610308211137	-0.25838117693219037
0.5066623570887768	1.1666311938154346	0.7596040180715391	0.9673164437386864	-0.2589756655309266
0.5071654974632442	1.1668382254193856	0.7594031889075953	0.9683723094163207	-0.2595713870154102
0.5076686378377118	1.1670446214406391	0.7592029431484422	0.9694286278466426	-0.26016834084605556
0.5081717782121793	1.1672503769411833	0.759003285888635	0.9704853990030355	-0.26076652643542475
0.5086749185866468	1.167455486972138	0.7588042222355336	0.9715426228394639	-0.26136594314778755
0.5091780589611143	1.16765994657396	0.7586057573090889	0.972600299290298	-0.26196659029868197
0.5096811993355818	1.1678637507766505	0.758407896241624	0.973658428270139	-0.26256846715447524
0.5101843397100493	1.1680668945999675	0.7582106441776122	0.9747170096736437	-0.2631715729319254
0.5106874800845168	1.1682693730536424	0.7580140062734495	0.9757760433753498	-0.26377590679774365
0.5111906204589843	1.168471181137601	0.7578179876972235	0.9768355292295023	-0.2643814678681573
0.51150298247419	1.1685961291174176	0.7576966083815486	0.9774935117245546	-0.2647580322174992
0.5116937608334519	1.1686723138421862	0.7576225936284782	0.9778954670698793	-0.26498825520847386
0.5121969012079193	1.1688727661483882	0.7574278292579731	0.9789558567096184	-0.26559626783264567
0.5127000415823868	1.169072533028075	0.7572336997874395	0.9800166979410443	-0.2662055047028364
0.5132031819568543	1.1692716094442297	0.7570402104293315	0.9810779905354965	-0.26681596472898755
0.5137063223313219	1.1694699903511918	0.7568473664065719	0.982139734243157	-0.26742764676838765
0.5142094627057894	1.1696676706948999	0.7566551729522957	0.98320192879288	-0.26804054962524154
0.5147126030802569	1.1698646454131416	0.7564636353095866	0.9842645738920207	-0.26865467205024207
0.5152157434547243	1.1700609094358065	0.7562727587312108	0.9853276692262658	-0.269270012740143
0.5157188838291918	1.1702564576851415	0.7560825484793455	0.9863912144594645	-0.26988657033733354
0.5162220242036594	1.1704512850760143	0.7558930098253029	0.9874552092334605	-0.27050434342941526
0.5167251645781269	1.170645386516176	0.7557041480492498	0.9885196531679242	-0.2711233305487803
0.5172283049525944	1.1708387569065324	0.7555159684399224	0.9895845458601863	-0.2717435301721919
0.5177314453270618	1.1710313911414172	0.7553284762943373	0.9906498868850725	-0.2723649407203674
0.5182345857015294	1.1712232841088688	0.7551416769174962	0.9917156757947387	-0.272987560557563
0.5187377260759969	1.1714144306909136	0.7549555756220879	0.9927819121185074	-0.2736113879911615
0.5192408664504644	1.1716048257638507	0.7547701777281846	0.9938485953627053	-0.27423642127126213
0.5197440068249319	1.1717944641985443	0.7545854885629336	0.9949157250105017	-0.2748626585902732
0.5202471471993994	1.171983340860716	0.7544015134602449	0.9959833005217487	-0.2754900980825077
0.5207502875738669	1.172171450611246	0.7542182577604734	0.9970513213328218	-0.2761187378237816
0.5212534279483344	1.1723587883064739	0.754035726810097	0.9981197868564625	-0.2767485758310154
0.5217565683228019	1.1725453487985074	0.7538539259613904	0.9991886964816216	-0.27737961006183853
0.5222597086972695	1.1727311269355338	0.7536728605720932	1.0002580495733044	-0.2780118384141973
0.5227628490717369	1.1729161175621359	0.7534925360050734	1.001327845472417	-0.2786452587259664
0.5232659894462044	1.1731003155196105	0.7533129576279882	1.0023980834956143	-0.2792798687745636
0.5235783514614102	1.173214269097553	0.7532018487076823	1.003062735920345	-0.27967444800622787
0.5237691298206719	1.1732837156462947	0.7531341308129376	1.003468762935149	-0.27991566627656844
0.5242722701951394	1.1734663127778937	0.7529560609361142	1.004539883058723	-0.28055264888734444
0.524775410569607	1.1736481017478124	0.7527787533774496	1.0056114431093404	-0.28119081420066594
0.5252785509440744	1.1738290773874942	0.7526022135202542	1.00668344230516	-0.28183015974834796
0.5257816913185419	1.1740092345267603	0.7524264467508539	1.0077558798393538	-0.2824706829998816
0.5262848316930094	1.1741885679941564	0.752251458458221	1.0088287548799628	-0.2831123813620725
0.526787972067477	1.1743670726173017	0.7520772540336016	1.009902066569758	-0.283755252178685
0.5272911124419445	1.1745447432232425	0.7519038388701377	1.0109758140261016	-0.28439929273009007
0.527794252816412	1.1747215746388104	0.7517312183624842	1.0120499963408098	-0.28504450023291855
0.5282973931908794	1.1748975616909838	0.7515593979064231	1.0131246125800195	-0.28569087183971903
0.528800533565347	1.1750726992072544	0.751388382898471	1.0141996617840554	-0.28633840463862126
0.5293036739398145	1.175246982015998	0.7512181787354838	1.0152751429672997	-0.28698709565300423
0.529806814314282	1.175420404946848	0.7510487908142554	1.0163510551180643	-0.2876369418411699
0.5303099546887495	1.1755929628310737	0.7508802245311134	1.0174273971984646	-0.28828794009602254
0.5308130950632169	1.1757646505019643	0.7507124852815088	1.0185041681442968	-0.2889400872447537
0.5313162354376845	1.1759354627952137	0.7505455784596029	1.0195813668649156	-0.2895933800485327
0.531819375812152	1.1761053945493118	0.7503795094578477	1.0206589922431166	-0.29024781520220355
0.5323225161866195	1.1762744406059396	0.7502142836665643	1.0217370431350192	-0.2909033893339877
0.532825656561087	1.1764425958103666	0.7500499064735147	1.0228155183699539	-0.2915600990051929
0.5333287969355545	1.176609855011854	0.7498863832634708	1.0238944167503496	-0.29221794070992907
0.533831937310022	1.1767762130640607	0.7497237194177785	1.024973737051627	-0.29287691087482975
0.5343350776844895	1.1769416648254531	0.7495619203139174	1.0260534780220913	-0.2935370058587814
0.534838218058957	1.1771062051597199	0.7494009913250567	1.02713363838283	-0.29419822195265855
0.5353413584334246	1.177269828936189	0.7492409378196064	1.0282142168276123	-0.2948605553790667
0.5356537204486302	1.177370947237147	0.7491420154707075	1.0288852764722551	-0.29527230885602324
0.535844498807892	1.1774325310302496	0.7490817651607647	1.0292952120227925	-0.2955240022920919
0.5363476391823595	1.1775943063237775	0.7489234787060616	1.0303766226072146	-0.29618855877705774
0.536850779556827	1.177755149705563	0.7487660838068972	1.0314584471921222	-0.29685422085029
0.5373539199312946	1.1779150560717444	0.7486095858080778	1.032540684361069	-0.29752098445888875
0.5378570603057621	1.1780740203262439	0.7484539900473463	1.0336233326698343	-0.2981888454805081
0.5383602006802295	1.1782320373812065	0.7482993018549098	1.0347063906463407	-0.298857799723144
0.538863341054697	1.178389102157444	0.7481455265529631	1.0357898567905763	-0.29952784292493034
0.5393664814291645	1.1785452095848805	0.7479926694552081	1.0368737295745174	-0.3001989707539425
0.5398696218036321	1.1787003546030035	0.7478407358663697	1.0379580074420582	-0.30087117880800995
0.5403727621780996	1.1788545321613155	0.7476897310817078	1.0390426888089406	-0.30154446261453743
0.5408759025525671	1.1790077372197918	0.7475396603865261	1.04012777206269	-0.302218817630334
0.5413790429270345	1.1791599647493396	0.7473905290556768	1.0412132555625535	-0.30289423924145153
0.5418821833015021	1.1793112097322604	0.7472423423530624	1.042299137639441	-0.30357072276303215
0.5423853236759696	1.1794614671627166	0.7470951055311333	1.0433854165958716	-0.30424826343916445
0.5428884640504371	1.1796107320471996	0.746948823830383	1.0444720907059215	-0.30492685644274886
0.5433916044249046	1.1797589994050022	0.7468035024788385	1.0455591582151784	-0.30560649687537295
0.543894744799372	1.1799062642686928	0.7466591466915499	1.0466466173406979	-0.3062871797671957
0.5443978851738396	1.1800525216845934	0.746515761670074	1.0477344662709625	-0.30696890007684163
0.5449010255483071	1.1801977667132595	0.7463733526019576	1.0488227031658486	-0.3076516526913048
0.5454041659227746	1.180341994429963	0.7462319246602152	1.0499113261565929	-0.30833543242586253
0.5459073062972422	1.1804851999251773	0.7460914830028057	1.0510003333457658	-0.3090202340239994
0.5464104466717096	1.1806273783050667	0.745952032772106	1.0520897228072479	-0.3097060521573414
0.5469135870461771	1.180768524691975	0.7458135790943807	1.0531794925862106	-0.3103928814256005
0.5474167274206446	1.1809086342249195	0.7456761270792509	1.0542696406991008	-0.3110807163565292
0.5477290894358503	1.180995093899732	0.7455912996610224	1.0549466211334213	-0.31150824486943546
0.5479198677951121	1.1810477020600856	0.7455396818191586	1.0553601651336295	-0.3117695514058865
0.5484230081695797	1.1811857233713237	0.7454042483888303	1.0564510638487667	-0.3124593809574142
0.5489261485440471	1.181322693350649	0.7452698318447373	1.0575423347747372	-0.31315019932282373
0.5494292889185146	1.1814586072087436	0.7451364372245537	1.0586339758130237	-0.3138420007417945
0.5499324292929821	1.1815934601754576	0.7450040695466127	1.059725984836373	-0.31453477938198315
0.5504355696674497	1.1817272475003162	0.7448727338093608	1.0608183596888068	-0.31522852933904405
0.5509387100419172	1.181859964453025	0.7447424349908094	1.0619110981856377	-0.31592324463666105
0.5514418504163846	1.1819916063239797	0.7446131780479851	1.063004198113488	-0.31661891922659074
0.5519449907908521	1.1821221684247754	0.7444849679163784	1.0640976572303154	-0.3173155469887176
0.5524481311653197	1.1822516460887176	0.7443578095093901	1.0651914732654417	-0.31801312173112034
0.5529512715397872	1.182380034671336	0.7442317077177768	1.066285643919587	-0.3187116371901503
0.5534544119142547	1.1825073295508977	0.7441066674090946	1.067380166864908	-0.3194110870305218
0.5539575522887222	1.1826335261289218	0.7439826934271413	1.0684750397450415	-0.32011146484541453
0.5544606926631896	1.182758619830697	0.7438597905913985	1.0695702601751529	-0.3208127641565879
0.5549638330376572	1.1828826061057975	0.7437379636964708	1.0706658257419888	-0.32151497841450744
0.5554669734121247	1.1830054804286012	0.7436172175115259	1.0717617340039352	-0.32221810099848414
0.5559701137865922	1.1831272382988078	0.7434975567797325	1.0728579824910802	-0.3229221252168256
0.5564732541610597	1.1832478752419588	0.7433789862176983	1.0739545687052823	-0.32362704430699984
0.5569763945355272	1.1833673868099563	0.7432615105149069	1.0750514901202421	-0.32433285143581153
0.5574795349099947	1.1834857685815832	0.7431451343331545	1.0761487441815811	-0.32503953969959143
0.5579826752844622	1.183603016163023	0.7430298623059868	1.077246328306924	-0.32574710212439784
0.5584858156589297	1.1837191251883812	0.7429156990381339	1.078344239885987	-0.3264555316662313
0.5589889560333973	1.183834091320204	0.7428026491049475	1.07944247628067	-0.32716482121126217
0.5594920964078647	1.18394791025	0.7426907170518364	1.0805410348251556	-0.3278749635760707
0.5598044584230705	1.1840179927957108	0.742621791277085	1.0812232080968476	-0.32831626344682585
0.5599952367823322	1.1840605776987585	0.742579907393703	1.081639912826012	-0.3285859515079009
0.5604983771567997	1.184172089417471	0.7424702246143798	1.0827391075623007	-0.3292977776849266
0.5610015175312673	1.184282441187648	0.7423616731660664	1.083838616285692	-0.3300104347165314
0.5615046579057348	1.1843916288218395	0.7422542574687676	1.0849384362205814	-0.33072391514360133
0.5620077982802022	1.184499648164151	0.7421479819097312	1.0860385645642154	-0.33143821143883073
0.5625109386546697	1.1846064950907615	0.742042850842888	1.0871389984868203	-0.33215331600704173
0.5630140790291372	1.184712165510439	0.7419388685882916	1.0882397351317363	-0.3328692211855169
0.5635172194036048	1.1848166553650539	0.7418360394315602	1.089340771615558	-0.3335859192443448
0.5640203597780723	1.1849199606300946	0.741734367623319	1.090442105028279	-0.3343034023867797
0.5645235001525397	1.1850220773151778	0.7416338573786452	1.0915437324334427	-0.33502166274961415
0.5650266405270072	1.1851230014645595	0.7415345128765131	1.0926456508682973	-0.335740692403565
0.5655297809014748	1.1852227291576432	0.7414363382592423	1.0937478573439576	-0.3364604833536732
0.5660329212759423	1.1853212565094882	0.7413393376319469	1.0948503488455705	-0.33718102753971646
0.5665360616504098	1.185418579671313	0.7412435150619874	1.0959531223324874	-0.33790231683663613
0.5670392020248773	1.1855146948309998	0.7411488745784237	1.0970561747384402	-0.3386243430549768
0.5675423423993448	1.1856095982135937	0.7410554201714723	1.0981595029717246	-0.33934709794134
0.5680454827738123	1.1857032860818022	0.7409631557919643	1.0992631039153866	-0.34007057317885075
0.5685486231482798	1.1857957547364908	0.7408720853508062	1.100366974427416	-0.34079476038763823
0.5690517635227473	1.185887000517176	0.7407822127184452	1.1014711113409443	-0.34151965112532906
0.5695549038972149	1.185977019802516	0.7406935417243352	1.1025755114644478	-0.34224523688755476
0.5700580442716823	1.186065809010798	0.7406060761564071	1.1036801715819566	-0.34297150910847213
0.5705611846461498	1.1861533646004239	0.7405198197605424	1.1047850884532686	-0.3436984591612971
0.5710643250206173	1.1862396830703898	0.7404347762400498	1.1058902588141684	-0.344426078358852
0.5715674653950849	1.1863247609607657	0.740350949255146	1.106995679376652	-0.3451543579541257
0.5718798274102905	1.1863769537541058	0.7402995210450247	1.1076820762884527	-0.3456068203716731
0.5720706057695524	1.1864085948531689	0.740268342422439	1.108101346829156	-0.3458832891408476
0.5725737461440198	1.1864911813712355	0.7401869593144165	1.1092072578367929	-0.3466128630540743
0.5730768865184873	1.1865725171810886	0.740106803458938	1.11031340904159	-0.3473430707707895
0.5735800268929548	1.1866525989917995	0.7400278783387305	1.1114197970627364	-0.3480739033105171
0.5740831672674224	1.1867314235558488	0.7399501873908894	1.1125264184968306	-0.3488053516359469
0.5745863076418899	1.1868089876695809	0.7398737340063831	1.1136332699181386	-0.34953740665357363
0.5750894480163573	1.1868852881736551	0.7397985215295628	1.1147403478788518	-0.3502700592143489
0.5755925883908248	1.1869603219534919	0.7397245532576767	1.1158476489093536	-0.35100330011434516
0.5760957287652924	1.1870340859397148	0.7396518324403896	1.1169551695184898	-0.351737120095433
0.5765988691397599	1.1871065771085878	0.7395803622793066	1.118062906193843	-0.35247150984597103
0.5771020095142274	1.1871777924824478	0.7395101459275037	1.1191708554020132	-0.35320646000150746
0.5776051498886948	1.1872477291301313	0.7394411864890619	1.1202790135889036	-0.35394196114549525
0.5781082902631623	1.187316384167397	0.7393734870186082	1.1213873771800085	-0.3546780038100182
0.5786114306376299	1.1873837547573436	0.7393070505208617	1.1224959425807102	-0.3554145784765302
0.5791145710120974	1.1874498381108196	0.7392418799501855	1.1236047061765764	-0.3561516755766059
0.5796177113865649	1.1875146314868312	0.7391779782101451	1.1247136643336653	-0.3568892854927035
0.5801208517610325	1.1875781321929422	0.739115348153072	1.1258228133988337	-0.35762739855893916
0.5806239921354999	1.187640337585668	0.7390539925796342	1.1269321497000504	-0.3583660050618733
0.5811271325099674	1.187701245070865	0.7389939142384133	1.128041669546714	-0.359105095241308
0.5816302728844349	1.1877608521041139	0.7389351158254872	1.1291513692299742	-0.3598446592910958
0.5821334132589024	1.187819156191095	0.7388775999840208	1.1302612450230596	-0.3605846873599601
0.58263655363337	1.1878761548879597	0.7388213693038619	1.1313712931816073	-0.3613251695523258
0.5831396940078374	1.1879318458016939	0.7387664263211456	1.1324815099439989	-0.36206609592916167
0.5836428343823049	1.1879862265904757	0.738712773517905	1.1335918915316996	-0.3628074565088326
0.5839551963975107	1.1880193273677726	0.7386801147174835	1.1342813252032278	-0.36326792558592236
0.5841459747567724	1.1880392949640257	0.7386604133216887	1.1347024341496008	-0.3635492412679632
0.58464911513124	1.1880910486839518	0.7386093481051869	1.135813133986369	-0.3642914401423106
0.5851522555057075	1.1881414855640855	0.7385595801858632	1.136923987214796	-0.3650340430276486
0.5856553958801749	1.1881906034708132	0.7385111118255961	1.1380349899921554	-0.3657770397806612
0.5861585362546424	1.1882384003233974	0.7384639452303267	1.1391461384605603	-0.36652042021984577
0.58666167662911	1.1882848740942953	0.7384180825497138	1.1402574287473282	-0.3672641741264261
0.5871648170035775	1.1883300228094644	0.7383735258767989	1.1413688569653462	-0.3680082912452747
0.587667957378045	1.188373844548666	0.738330277247678	1.1424804192134415	-0.36875276128584433
0.5881710977525124	1.1884163374457577	0.7382883386411812	1.143592111576756	-0.36949757392310856
0.5886742381269799	1.1884574996889794	0.7382477119785611	1.1447039301271227	-0.3702427187985107
0.5891773785014475	1.1884973295212315	0.7382083991231907	1.1458158709234463	-0.37098818552092183
0.589680518875915	1.188535825240346	0.7381704018802674	1.1469279300120874	-0.3717339636676068
0.5901836592503825	1.1885729851993487	0.7381337219965278	1.1480401034272494	-0.37248004278519825
0.5906867996248499	1.1886088078067132	0.7380983611599701	1.1491523871913687	-0.37322641239067866
0.5911899399993175	1.1886432915266076	0.7380643209995855	1.150264777315507	-0.3739730619723702
0.591693080373785	1.1886764348791339	0.738031603085099	1.1513772697997486	-0.37471998099093135
0.5921962207482525	1.1887082364405557	0.738000208926718	1.152489860633598	-0.3754671588803613
0.59269936112272	1.188738694843522	0.7379701399748919	1.1536025457963817	-0.37621458504901106
0.5932025014971876	1.1887678087772786	0.7379413976200788	1.1547153212576529	-0.37696224888060087
0.593705641871655	1.1887955769878746	0.7379139831925228	1.155828182977597	-0.37771013973524464
0.5942087822461225	1.188821998278357	0.73788789796204	1.1569411269074414	-0.3784582469504799
0.59471192262059	1.188847071508959	0.7378631431378151	1.1580541489898672	-0.37920655984230417
0.5952150629950576	1.1888707955972782	0.7378397198682051	1.1591672451594215	-0.37995506770621645
0.5957182033695251	1.1888931695184475	0.737817629240555	1.1602804113429335	-0.38070375981826454
0.5960305653847308	1.1889063800741195	0.7378045857692481	1.1609715259328695	-0.38116865441714676
0.5962213437439925	1.188914192305295	0.7377968722810225	1.161393643459933	-0.3814526254360972
0.59672448411846	1.1889338630484976	0.7377774499544107	1.1625069374230685	-0.38220165380002125
0.5972276244929275	1.1889521808967227	0.7377593631640132	1.1636202891385299	-0.3829508341340629
0.5977307648673951	1.1889691450567645	0.737742612751467	1.16473369450647	-0.383700155647034
0.5982339052418626	1.1889847547936674	0.7377271994966162	1.1658471494214302	-0.38444960753360174
0.59873704561633	1.1889990094308431	0.7377131241173854	1.1669606497727665	-0.3851991789753621
0.5992401859907975	1.1890119083501778	0.7377003872696629	1.1680741914450758	-0.3859488591419172
0.5997433263652651	1.1890234509921294	0.7376889895471942	1.169187770318626	-0.3866986371919554
0.6002464667397326	1.189033636855816	0.7376789314814851	1.170301382269784	-0.38744850227433447
0.6007496071142001	1.189042465499097	0.7376702135417158	1.1714150231714486	-0.3881984435291671
0.6012527474886675	1.1890499365386404	0.7376628361346635	1.1725286888934803	-0.3889484500889093
0.601755887863135	1.1890560496499867	0.7376567996046369	1.173642375303134	-0.38969851107945025
0.6022590282376026	1.1890608045675974	0.7376521042334199	1.1747560782654936	-0.390448615621204
0.6027621686120701	1.1890642010848997	0.7376487502402249	1.175869793643904	-0.39119875283020283
0.6032653089865376	1.189066239054318	0.7376467377816583	1.1769835173004066	-0.3919489118191919
0.6037684493610052	1.1890669183872973	0.7376460669516941	1.1780972450961724	-0.39269908169872414
0.6042715897354726	1.189066239054318	0.7376467377816583	1.1792109728919382	-0.3934492515782564
0.6047747301099401	1.1890642010848997	0.7376487502402249	1.1803246965484409	-0.39419941056724545
0.6052778704844076	1.1890608045675974	0.7376521042334199	1.1814384119268513	-0.3949495477762443
0.6057810108588751	1.1890560496499867	0.7376567996046369	1.1825521148892109	-0.39569965231799803
0.6062841512333427	1.1890499365386404	0.7376628361346635	1.1836658012988648	-0.39644971330853895
0.6067872916078101	1.189042465499097	0.7376702135417158	1.1847794670208962	-0.3971997198682812
0.6072904319822776	1.189033636855816	0.7376789314814851	1.1858931079225608	-0.3979496611231138
0.6077935723567451	1.1890234509921294	0.7376889895471942	1.1870067198737189	-0.39869952620549287
0.6081059343719508	1.18901644469708	0.7376959078897186	1.1876980613949242	-0.39916501793680725
0.6082967127312127	1.1890119083501778	0.7377003872696629	1.188120298747269	-0.3994493042555311
0.6087998531056802	1.1889990094308431	0.7377131241173854	1.1892338404195784	-0.4001989844220862
0.6093029934801476	1.1889847547936674	0.7377271994966162	1.1903473407709146	-0.40094855586384653
0.6098061338546151	1.1889691450567645	0.737742612751467	1.191460795685875	-0.40169800775041425
0.6103092742290827	1.1889521808967227	0.7377593631640132	1.192574201053815	-0.4024473292633854
0.6108124146035502	1.1889338630484976	0.7377774499544107	1.1936875527692763	-0.40319650959742703
0.6113155549780177	1.188914192305295	0.7377968722810225	1.1948008467324118	-0.4039455379613511
0.6118186953524851	1.1888931695184475	0.737817629240555	1.1959140788494114	-0.40469440357918374
0.6123218357269526	1.1888707955972782	0.7378397198682051	1.1970272450329233	-0.4054430956912318
0.6128249761014202	1.188847071508959	0.7378631431378151	1.1981403412024776	-0.4061916035551441
0.6133281164758877	1.188821998278357	0.73788789796204	1.1992533632849034	-0.40693991644696836
0.6138312568503552	1.1887955769878746	0.7379139831925228	1.200366307214748	-0.40768802366220364
0.6143343972248226	1.1887678087772786	0.7379413976200788	1.201479168934692	-0.4084359145168474
0.6148375375992902	1.188738694843522	0.7379701399748919	1.2025919443959632	-0.4091835783484372
0.6153406779737577	1.1887082364405557	0.738000208926718	1.2037046295587468	-0.40993100451708697
0.6158438183482252	1.1886764348791339	0.738031603085099	1.2048172203925962	-0.41067818240651693
0.6163469587226927	1.1886432915266076	0.7380643209995855	1.2059297128768378	-0.4114251014250781
0.6168500990971603	1.1886088078067132	0.7380983611599701	1.2070421030009761	-0.4121717510067696
0.6173532394716277	1.1885729851993487	0.7381337219965278	1.2081543867650955	-0.41291812061225003
0.6178563798460952	1.188535825240346	0.7381704018802674	1.2092665601802575	-0.4136641997298415
0.6183595202205627	1.1884973295212315	0.7382083991231907	1.2103786192688986	-0.41440997787652645
0.6188626605950303	1.1884574996889794	0.7382477119785611	1.2114905600652222	-0.4151554445989376
0.6193658009694978	1.1884163374457577	0.7382883386411812	1.2126023786155888	-0.4159005894743397
0.6198689413439652	1.1883738445486662	0.738330277247678	1.2137140709789034	-0.41664540211160395
0.620181303359171	1.18834679521496	0.7383569730026035	1.214404171937375	-0.41710762854626243
0.6203720817184327	1.1883300228094644	0.7383735258767989	1.2148256332269987	-0.4173898721521736
0.6208752220929002	1.1882848740942953	0.7384180825497138	1.2159370614450167	-0.4181339892710222
0.6213783624673678	1.1882384003233974	0.7384639452303267	1.2170483517317845	-0.4188777431776025
0.6218815028418353	1.1881906034708132	0.7385111118255961	1.2181595002001895	-0.4196211236167871
0.6223846432163027	1.1881414855640857	0.7385595801858632	1.2192705029775488	-0.4203641203697997
0.6228877835907702	1.1880910486839518	0.7386093481051869	1.2203813562059758	-0.4211067232551377
0.6233909239652378	1.1880392949640257	0.7386604133216887	1.221492056042744	-0.4218489221294851
0.6238940643397053	1.1879862265904757	0.738712773517905	1.2226025986606452	-0.42259070688861566
0.6243972047141728	1.1879318458016939	0.7387664263211456	1.223712980248346	-0.4233320674682866
0.6249003450886402	1.1878761548879597	0.7388213693038619	1.2248231970107375	-0.4240729938451225
0.6254034854631078	1.187819156191095	0.7388775999840208	1.2259332451692853	-0.4248134760374882
0.6259066258375753	1.1877608521041139	0.7389351158254872	1.2270431209623707	-0.42555350410635245
0.6264097662120428	1.187701245070865	0.7389939142384133	1.228152820645631	-0.42629306815614026
0.6269129065865103	1.187640337585668	0.7390539925796342	1.2292623404922944	-0.42703215833557495
0.6274160469609777	1.1875781321929422	0.739115348153072	1.2303716767935111	-0.4277707648385091
0.6279191873354453	1.1875146314868312	0.7391779782101451	1.2314808258586796	-0.4285088779047448
0.6284223277099128	1.1874498381108196	0.7392418799501855	1.2325897840157685	-0.4292464878208424
0.6289254680843803	1.1873837547573436	0.7393070505208617	1.2336985476116347	-0.4299835849209181
0.6294286084588478	1.187316384167397	0.7393734870186082	1.2348071130123364	-0.4307201595874301
0.6299317488333154	1.1872477291301313	0.7394411864890619	1.2359154766034415	-0.431456202251953
0.6304348892077828	1.1871777924824478	0.7395101459275036	1.2370236347903316	-0.4321917033959408
0.6309380295822503	1.1871065771085878	0.7395803622793066	1.2381315839985019	-0.43292665355147725
0.6314411699567178	1.1870340859397148	0.7396518324403896	1.239239320673855	-0.43366104330201527
0.6319443103311854	1.1869603219534919	0.7397245532576767	1.2403468412829912	-0.4343948632831031
0.632256672346391	1.1869138883845878	0.7397703279735651	1.241034307275098	-0.4348501461559365
0.6324474507056529	1.1868852881736551	0.7397985215295628	1.241454142313493	-0.43512810418309933
0.6329505910801203	1.1868089876695809	0.7398737340063831	1.2425612202742062	-0.43586075674387464
0.6334537314545878	1.1867314235558488	0.7399501873908894	1.2436680716955142	-0.4365928117615014
0.6339568718290554	1.1866525989917995	0.7400278783387305	1.2447746931296086	-0.4373242600869312
0.6344600122035229	1.1865725171810886	0.740106803458938	1.2458810811507548	-0.43805509262665876
0.6349631525779904	1.1864911813712355	0.7401869593144165	1.246987232355552	-0.438785300343374
0.6354662929524578	1.1864085948531689	0.740268342422439	1.2480931433631888	-0.4395148742566007
0.6359694333269253	1.1863247609607657	0.740350949255146	1.2491988108156928	-0.4402438054433226
0.6364725737013929	1.1862396830703898	0.7404347762400498	1.2503042313781765	-0.4409720850385963
0.6369757140758604	1.1861533646004239	0.7405198197605423	1.2514094017390762	-0.4416997042361512
0.6374788544503279	1.186065809010798	0.7406060761564071	1.2525143186103882	-0.44242665428897615
0.6379819948247953	1.185977019802516	0.7406935417243352	1.253618978727897	-0.4431529265098935
0.6384851351992629	1.185887000517176	0.7407822127184452	1.2547233788514005	-0.4438785122721192
0.6389882755737304	1.1857957547364908	0.7408720853508062	1.2558275157649288	-0.44460340300981005
0.6394914159481979	1.1857032860818022	0.7409631557919643	1.2569313862769582	-0.44532759021859747
0.6399945563226654	1.1856095982135937	0.7410554201714723	1.2580349872206202	-0.4460510654561083
0.6404976966971329	1.1855146948309998	0.7411488745784237	1.2591383154539046	-0.4467738203424715
0.6410008370716004	1.185418579671313	0.7412435150619874	1.2602413678598574	-0.44749584656081215
0.6415039774460679	1.1853212565094882	0.7413393376319469	1.2613441413467743	-0.4482171358577318
0.6420071178205354	1.1852227291576432	0.7414363382592423	1.2624466328483872	-0.4489376800437751
0.642510258195003	1.1851230014645595	0.7415345128765131	1.2635488393240475	-0.44965747099388326
0.6430133985694705	1.1850220773151778	0.7416338573786452	1.2646507577589021	-0.45037650064783413
0.6435165389439379	1.1849199606300946	0.741734367623319	1.2657523851640657	-0.4510947610106686
0.6440196793184054	1.1848166553650539	0.7418360394315602	1.2668537185767867	-0.4518122441531035
0.6443320413336111	1.1847519246452702	0.7418997423695785	1.2675373044503788	-0.4522572809740991
0.644522819692873	1.184712165510439	0.7419388685882916	1.2679547550606085	-0.4525289422119314
0.6450259600673405	1.1846064950907615	0.742042850842888	1.2690554917055246	-0.45324484739040655
0.645529100441808	1.184499648164151	0.7421479819097312	1.2701559256281294	-0.45395995195861755
0.6460322408162754	1.1843916288218395	0.7422542574687675	1.2712560539717634	-0.45467424825384695
0.6465353811907429	1.184282441187648	0.7423616731660664	1.272355873906653	-0.45538772868091687
0.6470385215652105	1.184172089417471	0.7424702246143798	1.273455382630044	-0.4561003857125217
0.647541661939678	1.1840605776987585	0.742579907393703	1.274554577366333	-0.4568122118895474
0.6480448023141455	1.18394791025	0.7426907170518364	1.2756534553671892	-0.45752319982137757
0.6485479426886129	1.1838340913202041	0.7428026491049475	1.2767520139116748	-0.4582333421861861
0.6490510830630805	1.1837191251883812	0.7429156990381339	1.2778502503063578	-0.45894263173121697
0.649554223437548	1.183603016163023	0.7430298623059868	1.2789481618854208	-0.45965106127305044
0.6500573638120155	1.1834857685815832	0.7431451343331545	1.2800457460107637	-0.46035862369785685
0.650560504186483	1.1833673868099563	0.7432615105149069	1.2811430000721027	-0.46106531196163675
0.6510636445609504	1.1832478752419588	0.7433789862176983	1.2822399214870626	-0.46177111909044843
0.651566784935418	1.1831272382988078	0.7434975567797325	1.2833365077012646	-0.46247603818062266
0.6520699253098855	1.1830054804286012	0.7436172175115259	1.2844327561884097	-0.46318006239896414
0.652573065684353	1.1828826061057975	0.7437379636964708	1.285528664450356	-0.46388318498294084
0.6530762060588206	1.182758619830697	0.7438597905913985	1.286624230017192	-0.4645853992408604
0.653579346433288	1.1826335261289218	0.7439826934271413	1.2877194504473033	-0.46528669855203375
0.6540824868077555	1.1825073295508977	0.7441066674090946	1.2888143233274367	-0.4659870763669265
0.654585627182223	1.182380034671336	0.7442317077177768	1.289908846272758	-0.466686526207298
0.6550887675566905	1.1822516460887176	0.7443578095093901	1.2910030169269031	-0.46738504166632794
0.6555919079311581	1.1821221684247754	0.7444849679163784	1.2920968329620295	-0.46808261640873067
0.6560950483056256	1.1819916063239797	0.7446131780479851	1.293190292078857	-0.46877924417085753
0.6564074103208313	1.181910006579661	0.7446933010648025	1.2938689580274119	-0.4692112487789155
0.656598188680093	1.181859964453025	0.7447424349908094	1.2942833920067072	-0.46947491876078723
0.6571013290545605	1.1817272475003162	0.7448727338093608	1.295376130503538	-0.47016963405840423
0.6576044694290281	1.1815934601754576	0.7450040695466127	1.296468505355972	-0.4708633840154651
0.6581076098034956	1.1814586072087436	0.7451364372245537	1.2975605143793212	-0.47155616265565375
0.6586107501779631	1.181322693350649	0.7452698318447373	1.2986521554176076	-0.47224796407462455
0.6591138905524305	1.1811857233713237	0.7454042483888303	1.299743426343578	-0.47293878244003407
0.659617030926898	1.1810477020600856	0.7455396818191586	1.3008343250587153	-0.47362861199156175
0.6601201713013656	1.1809086342249195	0.7456761270792509	1.301924849493244	-0.4743174470409191
0.6606233116758331	1.180768524691975	0.7458135790943807	1.3030149976061343	-0.47500528197184777
0.6611264520503006	1.1806273783050667	0.745952032772106	1.304104767385097	-0.47569211124010685
0.661629592424768	1.1804851999251773	0.7460914830028057	1.305194156846579	-0.47637792937344886
0.6621327327992356	1.180341994429963	0.7462319246602152	1.306283164035752	-0.47706273097158575
0.6626358731737031	1.1801977667132595	0.7463733526019576	1.3073717870264963	-0.4777465107061435
0.6631390135481706	1.1800525216845934	0.746515761670074	1.3084600239213824	-0.47842926332060665
0.6636421539226381	1.1799062642686928	0.7466591466915499	1.3095478728516472	-0.47911098363025256
0.6641452942971056	1.1797589994050022	0.7468035024788385	1.3106353319771664	-0.47979166652207533
0.6646484346715731	1.1796107320471996	0.746948823830383	1.3117223994864233	-0.4804713069546994
0.6651515750460406	1.1794614671627166	0.7470951055311333	1.3128090735964733	-0.48114989995828383
0.6656547154205081	1.1793112097322604	0.7472423423530624	1.3138953525529038	-0.4818274406344161
0.6661578557949757	1.1791599647493396	0.7473905290556768	1.3149812346297913	-0.48250392415599674
0.6666609961694431	1.1790077372197918	0.7475396603865261	1.3160667181296548	-0.4831793457671143
0.6671641365439106	1.1788545321613155	0.7476897310817078	1.3171518013834043	-0.48385370078291084
0.6676672769183781	1.1787003546030035	0.7478407358663697	1.3182364827502868	-0.4845269845894383
0.6681704172928457	1.1785452095848805	0.7479926694552081	1.3193207606178274	-0.4851991926435058
0.6684827793080513	1.1784484071793293	0.7480874585696765	1.319993703484939	-0.48561597285890507
0.6686735576673132	1.178389102157444	0.7481455265529631	1.3204046334017685	-0.48587032047251794
0.6691766980417807	1.1782320373812065	0.7482993018549098	1.321488099546004	-0.48654036367430425
0.6696798384162481	1.1780740203262439	0.7484539900473463	1.3225711575225105	-0.48720931791694017
0.6701829787907156	1.1779150560717444	0.7486095858080778	1.323653805831276	-0.48787717893855953
0.6706861191651832	1.177755149705563	0.7487660838068972	1.3247360430002226	-0.48854394254715827
0.6711892595396507	1.1775943063237775	0.7489234787060616	1.3258178675851302	-0.48920960462039054
0.6716923999141182	1.1774325310302496	0.7490817651607647	1.3268992781695523	-0.48987416110535636
0.6721955402885856	1.177269828936189	0.7492409378196064	1.3279802733647326	-0.4905376080183816
0.6726986806630532	1.1771062051597199	0.7494009913250567	1.3290608518095148	-0.49119994144478973
0.6732018210375207	1.1769416648254531	0.7495619203139174	1.3301410121702535	-0.4918611575386669
0.6737049614119882	1.1767762130640607	0.7497237194177785	1.3312207531407179	-0.4925212525226185
0.6742081017864557	1.1766098550118542	0.7498863832634708	1.3323000734419952	-0.4931802226875192
0.6747112421609232	1.1764425958103668	0.7500499064735147	1.333378971822391	-0.49383806439225536
0.6752143825353907	1.1762744406059396	0.7502142836665643	1.3344574470573256	-0.4944947740634606
0.6757175229098582	1.1761053945493118	0.7503795094578477	1.3355354979492282	-0.4951503481952447
0.6762206632843257	1.1759354627952137	0.7505455784596029	1.3366131233274292	-0.4958047833489156
0.6767238036587933	1.1757646505019643	0.7507124852815088	1.337690322048048	-0.4964580761526946
0.6772269440332607	1.1755929628310737	0.7508802245311134	1.3387670929938802	-0.49711022330142574
0.6777300844077282	1.175420404946848	0.7510487908142554	1.3398434350742805	-0.4977612215562784
0.6782332247821957	1.175246982015998	0.7512181787354838	1.3409193472250451	-0.49841106774444405
0.6787363651566632	1.1750726992072544	0.751388382898471	1.3419948284082894	-0.499059758758827
0.6792395055311308	1.1748975616909838	0.7515593979064231	1.3430698776123253	-0.49970729155772925
0.6797426459055983	1.1747215746388104	0.7517312183624841	1.344144493851535	-0.5003536631645298
0.6802457862800657	1.1745447432232425	0.7519038388701377	1.3452186761662432	-0.5009988706673582
0.6805581482952715	1.1744345393516822	0.752011406113395	1.3458853364422714	-0.5013988445341104
0.6807489266545332	1.1743670726173017	0.7520772540336016	1.3462924236225868	-0.5016429112187633
0.6812520670290008	1.1741885679941564	0.752251458458221	1.347365735312382	-0.5022857820353758
0.6817552074034683	1.1740092345267603	0.7524264467508538	1.348438610352991	-0.5029274803975667
0.6822583477779358	1.1738290773874942	0.7526022135202542	1.3495110478871848	-0.5035680036491003
0.6827614881524032	1.1736481017478126	0.7527787533774496	1.3505830470830045	-0.5042073491967823
0.6832646285268708	1.1734663127778937	0.7529560609361142	1.3516546071336217	-0.5048455145101038
0.6837677689013383	1.1732837156462947	0.7531341308129376	1.3527257272571958	-0.5054824971208799
0.6842709092758058	1.1731003155196105	0.7533129576279882	1.3537964066967305	-0.5061182946228846
0.6847740496502733	1.1729161175621359	0.7534925360050734	1.3548666447199278	-0.5067529046714818
0.6852771900247407	1.1727311269355338	0.753672860572093	1.3559364406190404	-0.507386324983251
0.6857803303992083	1.1725453487985074	0.7538539259613904	1.3570057937107232	-0.5080185533356097
0.6862834707736758	1.1723587883064739	0.754035726810097	1.3580747033358824	-0.5086495875664329
0.6867866111481433	1.172171450611246	0.7542182577604734	1.359143168859523	-0.5092794255736667
0.6872897515226108	1.171983340860716	0.7544015134602449	1.3602111896705962	-0.5099080653149406
0.6877928918970783	1.1717944641985443	0.7545854885629336	1.3612787651818432	-0.5105355048071751
0.6882960322715458	1.1716048257638507	0.7547701777281846	1.3623458948296396	-0.5111617421261861
0.6887991726460133	1.1714144306909136	0.7549555756220879	1.3634125780738373	-0.5117867754062868
0.6893023130204808	1.1712232841088688	0.7551416769174961	1.364478814397606	-0.5124106028398853
0.6898054533949484	1.1710313911414172	0.7553284762943373	1.3655446033072722	-0.5130332226770808
0.6903085937694158	1.1708387569065326	0.7555159684399224	1.3666099443321587	-0.5136546332252564
0.6908117341438833	1.170645386516176	0.7557041480492498	1.3676748370244207	-0.514274832848668
0.6913148745183508	1.1704512850760143	0.7558930098253028	1.3687392809588843	-0.514893819968033
0.6918180148928184	1.1702564576851417	0.7560825484793455	1.3698032757328802	-0.5155115930601147
0.6923211552672859	1.1700609094358065	0.7562727587312108	1.370866820966079	-0.5161281506573053
0.6926335172824916	1.1699391477899244	0.7563911815498371	1.3715268698745178	-0.5165103127276567
0.6928242956417534	1.1698646454131418	0.7564636353095866	1.3719299163003242	-0.5167434913472062
0.6933274360162208	1.1696676706948999	0.7566551729522957	1.372992561399465	-0.5173576137722067
0.6938305763906883	1.1694699903511918	0.7568473664065719	1.3740547559491878	-0.5179705166290606
0.6943337167651559	1.1692716094442297	0.7570402104293313	1.3751164996568483	-0.5185821986684607
0.6948368571396234	1.169072533028075	0.7572336997874395	1.3761777922513005	-0.519192658694612
0.6953399975140909	1.1688727661483882	0.7574278292579731	1.3772386334827265	-0.5198018955648026
0.6958431378885583	1.1686723138421862	0.7576225936284782	1.3782990231224657	-0.5204099081889745
0.6963462782630259	1.168471181137601	0.7578179876972235	1.3793589609628425	-0.521016695529291
0.6968494186374934	1.1682693730536424	0.7580140062734495	1.380418446816995	-0.5216222565997046
0.6973525590119609	1.1680668945999675	0.7582106441776122	1.3814774805187011	-0.5222265904655229
0.6978556993864284	1.1678637507766505	0.758407896241624	1.3825360619222058	-0.522829696242973
0.6983588397608959	1.1676599465739603	0.7586057573090889	1.3835941909020468	-0.5234315730987663
0.6988619801353634	1.167455486972138	0.7588042222355336	1.384651867352881	-0.5240322202496608
0.6993651205098309	1.1672503769411833	0.759003285888635	1.3857090911893093	-0.5246316369620235
0.6998682608842984	1.1670446214406391	0.7592029431484422	1.3867658623457022	-0.5252298225513927
0.700371401258766	1.1668382254193856	0.7594031889075953	1.3878221807760243	-0.5258267763820381
0.7008745416332334	1.1666311938154346	0.7596040180715391	1.3888780464536585	-0.5264224978665216
0.7013776820077009	1.1664235315557283	0.7598054255587332	1.3899334593712311	-0.527016986465258
0.7018808223821684	1.166215243555944	0.7600074063008573	1.3909884195404356	-0.5276102416860735
0.702383962756636	1.1660063347203	0.7602099552430127	1.3920429269918562	-0.5282022630837669
0.7028871031311035	1.1657968099413667	0.7604130673439198	1.3930969817747918	-0.5287930502596679
0.7033902435055709	1.1655866740998813	0.7606167375761106	1.394150583957081	-0.5293826028611968
0.7038933838800384	1.1653759320645665	0.7608209609261186	1.395203733624924	-0.5299709205814237
0.7043965242545059	1.1651645886919517	0.761025732394663	1.396256430882707	-0.530558003158629
0.7047088862697116	1.1650330810703218	0.7611531331777652	1.3969097438669296	-0.5309218570464382
0.7048996646289735	1.1649526488262	0.7612310469968298	1.3973086758528268	-0.5311438503758618
0.705402805003441	1.164740117298937	0.7614368997622488	1.3983604686755133	-0.531728462060501
0.7059059453779085	1.1645269989290836	0.7616432857352666	1.3994118095086547	-0.532311838083815
0.7064090857523759	1.1643132985226938	0.7618501999751155	1.4004626985276196	-0.5328939783605232
0.7069122261268435	1.1640990208727942	0.7620576375560784	1.401513135925083	-0.5334748828483566
0.707415366501311	1.1638841707592282	0.76226559356765	1.4025631219108499	-0.5340545515476203
0.7079185068757785	1.1636687529485035	0.7624740631146946	1.4036126567116796	-0.5346329845007556
0.708421647250246	1.1634527721936427	0.7626830413175991	1.4046617405711102	-0.5352101817919038
0.7089247876247134	1.1632362332340387	0.762892523312423	1.4057103737492844	-0.5357861435464697
0.709427927999181	1.1630191407953108	0.7631025042510443	1.4067585565227743	-0.5363608699306872
0.7099310683736485	1.162801499589168	0.7633129793013022	1.4078062891844072	-0.5369343611511846
0.710434208748116	1.162583314313272	0.7635239436471347	1.4088535720430908	-0.537506617454552
0.7109373491225836	1.1623645896511061	0.7637353924887151	1.4099004054236406	-0.5380776391269085
0.711440489497051	1.162145330271846	0.7639473210425822	1.4109467896666057	-0.5386474264934721
0.7119436298715185	1.1619255408302356	0.7641597245417684	1.4119927251280964	-0.539215979918129
0.712446770245986	1.1617052259664626	0.7643725982359241	1.413038212179611	-0.539783299803006
0.7129499106204535	1.1614843903060414	0.7645859373914387	1.414083251207865	-0.5403493865880425
0.7134530509949211	1.1612630384596974	0.7647997372915574	1.4151278426146185	-0.5409142407505649
0.7139561913693885	1.1610411750232528	0.7650139932364957	1.4161719868165055	-0.541477862804862
0.714459331743856	1.1608188045775187	0.7652287005435493	1.4172156842448633	-0.5420402533017618
0.7149624721183235	1.1605959316881882	0.7654438545472019	1.418258935345563	-0.5426014128282103
0.7154656124927911	1.160372560905733	0.7656594505992285	1.4193017405788393	-0.543161342006851
0.7159687528672586	1.160148696765303	0.7658754840687962	1.4203441004191228	-0.543720041495607
0.716471893241726	1.1599243437866291	0.7660919503425618	1.4213860153548703	-0.5442775119872639
0.7167842552569318	1.1597848159308022	0.7662265537041025	1.422032638349695	-0.544622985465997
0.7169750336161935	1.1596995064739293	0.7663088448247655	1.4224274858883985	-0.5448337542090548
0.717478173990661	1.159474189315816	0.7665261629373218	1.4234685125357167	-0.545388768922247
0.7179813143651286	1.1592483967852094	0.766743900119908	1.4245090958263602	-0.5459425569217303
0.7184844547395961	1.1590221333392499	0.7669620518300484	1.425549236303225	-0.546495119035608
0.7189875951140636	1.1587954034192163	0.7671806135431958	1.4265889345224025	-0.5470464561247877
0.719490735488531	1.1585682114504456	0.7673995807528107	1.4276281910530164	-0.5475965690825769
0.7199938758629986	1.1583405618422553	0.7676189489704367	1.4286670064770577	-0.5481454588342778
0.7204970162374661	1.1581124589878697	0.7678387137257735	1.4297053813892229	-0.5486931263367857
0.7210001566119336	1.157883907264347	0.7680588705667463	1.430743316396752	-0.5492395725781892
0.7215032969864011	1.15765491103251	0.7682794150595728	1.4317808121192672	-0.5497847985773723
0.7220064373608686	1.157425474636881	0.768500342788828	1.4328178691886122	-0.5503288053836177
0.7225095777353361	1.157195602405616	0.7687216493575046	1.433854488248693	-0.5508715940762142
0.7230127181098036	1.1569652986504444	0.7689433303870725	1.4348906699553188	-0.5514131657640643
0.7235158584842711	1.156734567666609	0.7691653815175338	1.435926414976044	-0.5519535215852951
0.7240189988587387	1.1565034137328107	0.7693877984074764	1.4369617239900117	-0.552492662706871
0.7245221392332061	1.1562718411111539	0.7696105767341247	1.4379965976877964	-0.5530305903242086
0.7250252796076736	1.156039854047095	0.7698337121933873	1.439031036771249	-0.5535673056607943
0.7255284199821411	1.1558074567693932	0.7700572004999018	1.4400650419533427	-0.5541028099678035
0.7260315603566087	1.155574653490064	0.7702810373870786	1.4410986139580186	-0.5546371045237227
0.7265347007310762	1.1553414484043336	0.7705052186071406	1.4421317535200335	-0.5551701906339737
0.7270378411055436	1.1551078456905988	0.7707297399311611	1.4431644613848071	-0.5557020696305399
0.7275409814800111	1.1548738495103847	0.7709545971490989	1.444196738308272	-0.5562327428715957
0.7280441218544786	1.1546394640083089	0.7711797860698318	1.4452285850567237	-0.5567622117411375
0.7285472622289462	1.1544046933120446	0.7714053025211871	1.44626000240667	-0.5572904776486174
0.7288596242441518	1.1542587498518417	0.7715454716860841	1.4469001161665938	-0.5576178336077642
0.7290504026034137	1.1541695415322886	0.7716311423499693	1.4472909911446845	-0.5578175420285797
0.7295535429778811	1.1539340127627287	0.7718573014219873	1.4483215520672583	-0.5583434063402993
0.7300566833523486	1.1536981110800157	0.7720837756220766	1.4493516859806543	-0.5588680720674232
0.7305598237268162	1.153461840543736	0.7723105608541225	1.4503813937007612	-0.5593915407176134
0.7310629641012837	1.1532252051963863	0.7725376530410778	1.4514106760529495	-0.5599138138221939
0.7315661044757512	1.1529882090633512	0.7727650481249814	1.4524395338719285	-0.5604348929357983
0.7320692448502187	1.1527508561528816	0.7729927420669722	1.4534679680016023	-0.5609547796360221
0.7325723852246862	1.1525131504560764	0.7732207308473031	1.4544959792949306	-0.5614734755230756
0.7330755255991537	1.1522750959468646	0.7734490104653513	1.455523568613786	-0.5619909822194402
0.7335786659736212	1.1520366965819906	0.7736775769396271	1.456550736828816	-0.5625073013695276
0.7340818063480887	1.1517979563010003	0.7739064263077814	1.457577484819304	-0.5630224346393411
0.7345849467225563	1.1515588790262306	0.7741355546266101	1.4586038134730313	-0.5635363837161392
0.7350880870970237	1.1513194686627979	0.7743649579720577	1.4596297236861415	-0.5640491503081024
0.7355912274714912	1.1510797290985917	0.7745946324392179	1.4606552163630049	-0.5645607361440027
0.7360943678459587	1.150839664204268	0.7748245741423333	1.4616802924160828	-0.5650711429728746
0.7365975082204262	1.1505992778332437	0.7750547792147926	1.4627049527657954	-0.5655803725636904
0.7371006485948938	1.1503585738216953	0.7752852438091268	1.4637291983403893	-0.5660884267050363
0.7376037889693612	1.1501175559885564	0.7755159640970023	1.4647530300758052	-0.5665953072047927
0.7381069293438287	1.1498762281355193	0.775746936269214	1.4657764489155476	-0.567101015889816
0.7386100697182962	1.1496345940470356	0.7759781565356753	1.4667994558105566	-0.5676055546056237
0.7391132100927638	1.149392657490321	0.7762096211254069	1.4678220517190779	-0.5681089252160819
0.7396163504672313	1.14915042221536	0.7764413262865244	1.4688442376065367	-0.5686111296030955
0.7401194908416987	1.148907891954912	0.7766732682862234	1.469866014445411	-0.5691121696663006
0.7406226312161662	1.148665070424521	0.7769054434107638	1.4708873832151057	-0.5696120473227604
0.740934993231372	1.148514175881259	0.7770496991487166	1.4715212693865267	-0.5699217997763457
0.7411257715906338	1.1484219613225226	0.7771378479654524	1.4719083449018298	-0.570110764506663
0.7416289119651013	1.1481785683300574	0.7773704782746235	1.4729289004984714	-0.5706083231690219
0.7421320523395688	1.1479348951110828	0.7776033306816185	1.473949051004477	-0.5711047252773798
0.7426351927140362	1.1476909453123856	0.7778364015487641	1.4749687974257293	-0.5715999728155142
0.7431383330885037	1.147446722563599	0.7780696872573487	1.4759881407744282	-0.5720940677831461
0.7436414734629713	1.1472022304772171	0.7783031842075976	1.4770070820689702	-0.5725870121956512
0.7441446138374388	1.146957472648615	0.7785368888186467	1.4780256223338317	-0.5730788080837736
0.7446477542119063	1.1467124526560653	0.7787707975285149	1.4790437625994513	-0.5735694574933426
0.7451508945863738	1.1464671740607606	0.7790049067940755	1.4800615039021137	-0.5740589624849918
0.7456540349608413	1.1462216404068337	0.7792392130910261	1.4810788472838352	-0.5745473251338801
0.7461571753353088	1.1459758552213812	0.7794737129138561	1.4820957937922494	-0.575034547529417
0.7466603157097763	1.1457298220144863	0.7797084027758159	1.4831123444804941	-0.5755206317749889
0.7471634560842438	1.1454835442792453	0.779943279208881	1.4841285004071	-0.5760055799876888
0.7476665964587114	1.1452370254917927	0.7801783387637183	1.485144262635879	-0.5764893942980484
0.7481697368331788	1.1449902691113292	0.7804135780096493	1.486159632235815	-0.5769720768497729
0.7486728772076463	1.1447432785801495	0.7806489935346128	1.4871746102809549	-0.5774536297994782
0.7491760175821138	1.144496057323672	0.7808845819451262	1.4881891978503001	-0.5779340553164308
0.7496791579565814	1.1442486087504702	0.7811203398662465	1.489203396027701	-0.5784133555822901
0.7501822983310489	1.1440009362523027	0.7813562639415287	1.4902172059017496	-0.5788915327908536
0.7506854387055163	1.1437530432041467	0.7815923508329848	1.491230628565676	-0.5793685891478044
0.7511885790799838	1.1435049329642315	0.7818285972210411	1.4922436651172442	-0.5798445268704611
0.7516917194544513	1.143256608874072	0.7820649998044942	1.4932563166586483	-0.5803193481875304
0.7521948598289189	1.143008074258506	0.782301555300466	1.4942685842964125	-0.5807930553388627
0.7526980002033864	1.1427593324257281	0.782538260444359	1.4952804691412886	-0.5812656505752091
0.7530103622185921	1.1426048045221557	0.782685286728446	1.4959084802308933	-0.5815584909738859
0.7532011405778538	1.1425103866673287	0.782775111989809	1.4962919723081574	-0.581737136157982
0.7537042809523213	1.1422612402583319	0.7830121067086377	1.4973030949159287	-0.5822075143590174
0.7542074213267889	1.1420118964572328	0.7832492413908048	1.4983138380874446	-0.5826767874603405
0.7547105617012564	1.1417623585060395	0.7834865128443581	1.4993242029493818	-0.5831449577539326
0.7552137020757239	1.141512629630312	0.7837239178953843	1.5003341906321561	-0.583612027541502
0.7557168424501913	1.1412627130392041	0.7839614533879575	1.5013438022698269	-0.5840779991342557
0.7562199828246589	1.1410126119255055	0.7841991161840878	1.5023530390000044	-0.584542874852675
0.7567231231991264	1.1407623294656848	0.7844369031636687	1.503361901963755	-0.5850066570262921
0.7572262635735939	1.140511868819933	0.7846748112244244	1.5043703923055105	-0.5854693479934705
0.7577294039480614	1.140261233132207	0.7849128372818552	1.5053785111729767	-0.5859309501011875
0.758232544322529	1.1400104255302763	0.7851509782691837	1.5063862597170428	-0.5863914657048173
0.7587356846969964	1.1397594491257672	0.7853892311372984	1.5073936390916927	-0.5868508971679197
0.7592388250714639	1.1395083070142098	0.7856275928546989	1.5084006504539162	-0.5873092468620285
0.7597419654459314	1.1392570022750845	0.7858660604074383	1.5094072949636226	-0.5877665171664426
0.760245105820399	1.1390055379718704	0.7861046307990665	1.5104135737835533	-0.5882227104680214
0.7607482461948665	1.1387539171520928	0.7863433010505719	1.5114194880791967	-0.5886778291609801
0.7612513865693339	1.1385021428473725	0.7865820682003233	1.5124250390187042	-0.5891318756466885
0.7617545269438014	1.1382502180734746	0.7868209293040103	1.5134302277728053	-0.5895848523334717
0.7622576673182689	1.137998145830359	0.787059881434584	1.5144350555147261	-0.5900367616364142
0.7627608076927365	1.1377459291022307	0.787298921682197	1.5154395234201072	-0.5904876059771642
0.763263948067204	1.1374935708575906	0.7875380471541418	1.5164436326669217	-0.5909373877837422
0.7637670884416714	1.1372410740492875	0.7877772549747907	1.5174473844353968	-0.5913861094903503
0.7642702288161389	1.13698844161457	0.7880165422855331	1.5184507799079339	-0.5918337735371849
0.7647733691906065	1.136735676475138	0.7882559062447139	1.51945382026903	-0.5922803823702509
0.7650857312058121	1.1365786881226712	0.7884045466447974	1.5200763544426625	-0.5925571183772416
0.765276509565074	1.1364827815371976	0.7884953440275702	1.5204565067052005	-0.5927259384411783
0.7657796499395415	1.1362297596915127	0.7887348528261688	1.5214588404049034	-0.5931704442070405
0.7662827903140089	1.1359766138134602	0.7889744298493425	1.5224608225584628	-0.593613902130176
0.7667859306884764	1.135723346763083	0.7892140723226254	1.5234624543579947	-0.5940563146780113
0.767289071062944	1.1354699613851456	0.7894537774881893	1.5244637369973322	-0.5944976843228856
0.7677922114374115	1.1352164605091895	0.789693542604779	1.5254646716719538	-0.5949380135418788
0.768295351811879	1.1349628469495874	0.7899333649476461	1.5264652595789099	-0.5953773048166403
0.7687984921863465	1.1347091235056002	0.7901732418084847	1.5274655019167522	-0.5958155606332212
0.769301632560814	1.1344552929614327	0.7904131704953649	1.5284653998854627	-0.5962527834819072
0.7698047729352815	1.13420135808629	0.7906531483326665	1.5294649546863845	-0.5966889758570552
0.770307913309749	1.1339473216344345	0.7908931726610131	1.5304641675221524	-0.5971241402569297
0.7708110536842165	1.1336931863452437	0.7911332408372046	1.5314630395966247	-0.5975582791835442
0.7713141940586841	1.1334389549432666	0.7913733502341505	1.5324615721148163	-0.5979913951425013
0.7718173344331515	1.1331846301382817	0.7916134982408022	1.5334597662828324	-0.5984234906428375
0.772320474807619	1.1329302146253564	0.7918536822620859	1.5344576233078022	-0.5988545681968686
0.7728236151820865	1.132675711084903	0.7920938997188341	1.5354551443978148	-0.5992846303200374
0.7733267555565541	1.1324211221827394	0.7923341480477182	1.536452330761854	-0.5997136795307636
0.7738298959310216	1.1321664505701465	0.7925744247011789	1.5374491836097366	-0.6001417183502948
0.774333036305489	1.1319116988839286	0.792814727147359	1.5384457041520476	-0.6005687493025608
0.7748361766799565	1.131656869746471	0.7930550528700339	1.5394418936000809	-0.6009947749140281
0.775339317054424	1.131401965765801	0.7932953993685425	1.5404377531657767	-0.6014197977135579
0.7758424574288916	1.1311469895356467	0.7935357641577186	1.5414332840616614	-0.6018438202322653
0.7763455978033591	1.1308919436354974	0.7937761447678212	1.5424284875007888	-0.6022668450033798
0.7768487381778265	1.1306368306306633	0.7940165387444648	1.5434233646966806	-0.6026888745621083
0.7771611001930323	1.1304784175140188	0.7941657869358506	1.5440408455114305	-0.6029503813722159
0.777351878552294	1.130381653072336	0.7942569436485503	1.5444179168632688	-0.6031099114455003
0.7778550189267616	1.1301264134976488	0.7944973570561951	1.5454121452148382	-0.6035299581923138
0.7783581593012291	1.129871114429737	0.7947377765586627	1.54640605096597	-0.603949017342884
0.7788612996756966	1.1296157583777993	0.7949781997622937	1.547399635331486	-0.6043670914389928
0.779364440050164	1.1293603478371579	0.7952186242884345	1.5483928995263934	-0.6047841830237415
0.7798675804246316	1.1291048852893197	0.7954590477733678	1.54938584476583	-0.6052002946414238
0.7803707207990991	1.1288493732020375	0.7956994678682425	1.550378472265011	-0.605615428837401
0.7808738611735666	1.128593814029371	0.7959398822390026	1.5513707832391757	-0.6060295881579798
0.7813770015480341	1.128338210211748	0.7961802885663173	1.5523627789035357	-0.6064427751502899
0.7818801419225017	1.1280825641760266	0.7964206845455104	1.5533544604732223	-0.6068549923621652
0.7823832822969691	1.1278268783355552	0.7966610678864897	1.5543458291632368	-0.6072662423420261
0.7828864226714366	1.1275711550902348	0.7969014363136762	1.5553368861883987	-0.6076765276387623
0.7833895630459041	1.1273153968265808	0.7971417875659339	1.556327632763297	-0.6080858508016191
0.7838927034203717	1.1270596059177844	0.7973821193964987	1.5573180701022418	-0.608494214380084
0.7843958437948392	1.126803784723774	0.7976224295729082	1.5583081994192143	-0.6089016209237752
0.7848989841693066	1.1265479355912773	0.7978627158769307	1.559298021927821	-0.6093080729823319
0.7854021245437741	1.126292060853883	0.7981029761044943	1.5602875388412452	-0.6097135731053065
0.7859052649182416	1.1260361628321018	0.798343208065617	1.5612767513722015	-0.6101181238420572
0.7864084052927092	1.12578024383343	0.7985834095843352	1.56226566073289	-0.6105217277416436
0.7869115456671767	1.1255243061524094	0.7988235784986335	1.5632542681349504	-0.6109243873527226
0.7874146860416441	1.12526835207069	0.7990637126603742	1.5642425747894189	-0.6113261052234464
0.7879178264161116	1.1250123838570922	0.7993038099352264	1.5652305819066825	-0.6117268839013628
0.7884209667905792	1.1247564037676674	0.7995438682025956	1.566218290696438	-0.6121267259333145
0.7889241071650467	1.1245004140457613	0.7997838853555534	1.5672057023676464	-0.6125256338653432
0.7892364691802524	1.1243414854161506	0.7999328723468213	1.5678185630504904	-0.612772816947331
0.7894272475395142	1.124244416922074	0.8000238593007669	1.568192818128494	-0.6129236102425923
0.7899303879139816	1.1239884146147232	0.8002637879584282	1.5691796391863488	-0.6133206576092131
0.7904335282884491	1.1237324093293053	0.8005036692621847	1.57016616674772	-0.6137167785082704
0.7909366686629167	1.123476403258957	0.8007435011590681	1.5711524020182182	-0.614111975481652
0.7914398090373842	1.123220398584417	0.8009832816094248	1.5721383462025147	-0.6145062510699774
0.7919429494118517	1.1229643974740873	0.8012230085868458	1.573124000504304	-0.6148996078125086
0.7924460897863191	1.1227084020840956	0.8014626800780966	1.574109366126263	-0.6152920482470635
0.7929492301607867	1.1224524145583559	0.8017022940830476	1.5750944442700154	-0.6156835749099283
0.7934523705352542	1.12219643702863	0.801941848614604	1.5760792361360918	-0.6160741903357732
0.7939555109097217	1.1219404716145887	0.8021813416986366	1.5770637429238943	-0.6164638970575685
0.7944586512841892	1.121684520423874	0.8024207713739119	1.5780479658316595	-0.616852697606503
0.7949617916586568	1.1214285855521589	0.8026601356920228	1.5790319060564229	-0.6172405945119016
0.7954649320331242	1.1211726690832096	0.8028994327173195	1.5800155647939835	-0.6176275903011469
0.7959680724075917	1.1209167730889456	0.8031386605268404	1.5809989432388687	-0.6180136874995998
0.7964712127820592	1.120660899629501	0.8033778172102428	1.5819820425843	-0.6183988886305232
0.7969743531565268	1.1204050507532854	0.8036169008697345	1.5829648640221603	-0.6187831962150049
0.7974774935309943	1.1201492284970447	0.8038559096200042	1.583947408742959	-0.6191666127718838
0.7979806339054617	1.1198934348859202	0.8040948415881543	1.5849296779358	-0.6195491408176761
0.7984837742799292	1.1196376719335115	0.8043336949136312	1.5859116727883495	-0.619930782866503
0.7989869146543968	1.119381941641935	0.8045724677481578	1.5868933944868049	-0.6203115414300198
0.7994900550288643	1.1191262460018847	0.8048111582556652	1.5878748442158614	-0.6206914190173455
0.7999931954033318	1.118870586992692	0.8050497646122245	1.5888560231586837	-0.6210704181349943
0.8004963357777992	1.1186149665823861	0.8052882850059799	1.589836932496874	-0.6214485412868086
0.8009994761522667	1.1183593867277535	0.8055267176370801	1.5908175734104428	-0.6218257909738916
0.8013118381674725	1.1182007376794052	0.8056746975823603	1.591426245062669	-0.6220595585671151
0.8015026165267343	1.1181038493743978	0.8057650607176113	1.5917979470777797	-0.6222021696945422
0.8020057569012018	1.1178483564567994	0.8060033124715303	1.5927780546756238	-0.6225776799441918
0.8025088972756693	1.1175929098983743	0.8062414711345972	1.5937578973790358	-0.6229523242153395
0.8030120376501367	1.1173375116115338	0.8064795349543085	1.5947374763613698	-0.6233261049974917
0.8035151780246043	1.1170821634977437	0.8067175021898301	1.595716792794246	-0.6236990247771004
0.8040183183990718	1.1168268674475832	0.8069553711119319	1.596695847847523	-0.6240710860375029
0.8045214587735393	1.1165716253408031	0.8071931400029208	1.5976746426892718	-0.6244422912588645
0.8050245991480068	1.1163164390463851	0.8074308071565741	1.5986531784857494	-0.6248126429181189
0.8055277395224743	1.1160613104226003	0.807668370878075	1.5996314564013725	-0.6251821434889129
0.8060308798969418	1.1158062413170666	0.807905829483946	1.6006094775986928	-0.6255507954415501
0.8065340202714093	1.115551233566808	0.8081431813019836	1.6015872432383715	-0.6259186012429363
0.8070371606458768	1.115296288998312	0.8083804246711933	1.602564754479155	-0.6262855633565257
0.8075403010203444	1.1150414094275867	0.8086175579417244	1.6035420124778512	-0.6266516842422685
0.8080434413948119	1.1147865966602195	0.8088545794748054	1.6045190183893048	-0.6270169663565588
0.8085465817692793	1.1145318524914347	0.8090914876426792	1.6054957733663748	-0.6273814121521839
0.8090497221437468	1.114277178706149	0.8093282808285389	1.606472278559911	-0.6277450240782749
0.8095528625182143	1.1140225770790304	0.8095649574264637	1.607448535118732	-0.6281078045802573
0.8100560028926819	1.113768049374554	0.809801515841355	1.608424544189603	-0.628469756099803
0.8105591432671494	1.1135135973470596	0.8100379544888724	1.6094003069172136	-0.628830881074784
0.8110622836416168	1.113259222740807	0.8102742717953709	1.6103758244441564	-0.6291911819392254
0.8115654240160843	1.113004927290033	0.8105104661978373	1.611351097910907	-0.6295506611232605
0.8120685643905519	1.1127507127190082	0.8107465361438272	1.612326128455802	-0.6299093210530867
0.8125717047650194	1.1124965807420908	0.8109824800914023	1.6133009172150194	-0.6302671641509217
0.8130748451394869	1.1122425330637848	0.8112182965090681	1.6142754653225595	-0.630624192834961
0.8133872071546926	1.1120848571262663	0.811364632353672	1.614880368362572	-0.6308454364013075
0.8135779855139543	1.1119885713787938	0.8114539838757115	1.6152497739102236	-0.630980409519336
0.8140811258884219	1.1117346973720772	0.811689540680539	1.6162238441075962	-0.6313358166140735
0.8145842662628894	1.1114809127189043	0.8119249654230143	1.6171976770420258	-0.631690416525055
0.8150874066373569	1.1112272190849106	0.8121602566127979	1.6181712738386058	-0.632044211653978
0.8155905470118244	1.1109736181261516	0.8123954127696845	1.6191446356201578	-0.6323972043983171
0.8160936873862918	1.1107201114891572	0.8126304324235433	1.620117763507212	-0.6327493971512871
0.8165968277607594	1.110466700810986	0.8128653141142562	1.6210906586179912	-0.6331007923018048
0.8170999681352269	1.1102133877192804	0.8131000563916577	1.6220633220683927	-0.6334513922344543
0.8176031085096944	1.1099601738323186	0.8133346578154748	1.623035754971972	-0.633801199329451
0.818106248884162	1.1097070607590702	0.8135691169552667	1.6240079584399265	-0.6341502159626072
0.8186093892586294	1.109454050099248	0.813803432390365	1.6249799335810786	-0.6344984445052981
0.8191125296330969	1.1092011434433624	0.8140376027098147	1.6259516815018602	-0.6348458873244295
0.8196156700075644	1.1089483423727737	0.8142716265123142	1.6269232033062975	-0.6351925467824042
0.8201188103820319	1.1086956484597446	0.814505502406157	1.627894500095995	-0.6355384252370918
0.8206219507564995	1.108443063267494	0.8147392290091726	1.6288655729701216	-0.6358835250417969
0.821125091130967	1.108190588350248	0.8149728049486681	1.6298364230253948	-0.6362278485452293
0.8216282315054344	1.1079382252532928	0.8152062288613697	1.6308070513560675	-0.6365713980914746
0.8221313718799019	1.1076859755130262	0.8154394993933657	1.6317774590539131	-0.6369141760199651
0.8226345122543695	1.1074338406570097	0.8156726152000477	1.632747647208212	-0.6372561846654521
0.823137652628837	1.1071818222040188	0.8159055749460538	1.6337176169057386	-0.6375974263579781
0.8236407930033045	1.1069299216640966	0.816138377305211	1.634687369230747	-0.6379379034228504
0.8241439333777719	1.1066781405386017	0.8163710209604792	1.6356569052649597	-0.6382776181806148
0.8246470737522394	1.1064264803202617	0.8166035046038934	1.6366262260875533	-0.63861657294703
0.825150214126707	1.1061749424932217	0.8168358269365081	1.6375953327751471	-0.638954770033043
0.8254625761419127	1.1060188438025778	0.8169799766721771	1.6381968709625983	-0.6391643509730695
0.8256533545011745	1.1059235285330962	0.8170679866683411	1.638564226401791	-0.639292211744765
0.826156494875642	1.105672239907018	0.8172999825183173	1.6395329080389538	-0.6396289003834476
0.8266596352501094	1.105421078073689	0.8175318132142135	1.6405013787555105	-0.6399648382454594
0.827162775624577	1.1051700444834291	0.8177634774926031	1.6414696396177326	-0.6403000276222649
0.8276659159990445	1.104919140578226	0.8179949740988008	1.642437691689276	-0.6406344708004015
0.828169056373512	1.1046683677917837	0.8182263017868081	1.6434055360311706	-0.6409681700614588
0.8286721967479795	1.104417727549573	0.8184574593192583	1.6443731737018095	-0.641301127682058
0.829175337122447	1.1041672212688787	0.818688445467363	1.645340605756939	-0.6416333459338321
0.8296784774969145	1.1039168503588486	0.8189192590108576	1.6463078332496486	-0.6419648270834061
0.830181617871382	1.1036666162205415	0.819149898737948	1.6472748572303606	-0.6422955733923777
0.8306847582458495	1.1034165202469761	0.8193803634452563	1.6482416787468213	-0.6426255871173002
0.8311878986203171	1.103166563823178	0.819610651937769	1.649208298844091	-0.6429548705096635
0.8316910389947845	1.102916748326227	0.819840763028783	1.6501747185645357	-0.6432834258158772
0.832194179369252	1.1026670751253054	0.8200706955398531	1.6511409389478169	-0.643611255277254
0.8326973197437195	1.1024175455817442	0.8203004483007402	1.6521069610308843	-0.6439383611299935
0.833200460118187	1.1021681610490708	0.8205300201493587	1.6530727858479668	-0.6442647456051661
0.8337036004926546	1.1019189228730548	0.8207594099317249	1.6540384144305642	-0.6445904109286983
0.8342067408671221	1.1016698323917546	0.8209886165019052	1.6550038478074391	-0.6449153593213574
0.8347098812415895	1.1014208909355645	0.8212176387219652	1.6559690870046098	-0.6452395929987378
0.835213021616057	1.1011720998272594	0.8214464754619183	1.6569341330453418	-0.6455631141712469
0.8357161619905246	1.1009234603820408	0.821675125599675	1.6578989869501408	-0.6458859250440924
0.8362193023649921	1.1006749739075832	0.8219035880209927	1.6588636497367464	-0.6462080278172685
0.8367224427394596	1.1004266417040778	0.822131861619425	1.6598281224201232	-0.6465294246855446
0.837225583113927	1.1001784650642792	0.822359945296272	1.6607924060124561	-0.6468501178384531
0.8375379451291328	1.1000244696881516	0.8225014492621168	1.6613909624746348	-0.6470488590005383
0.8377287234883946	1.0999304452735488	0.8225878379605309	1.6617565015231428	-0.6471701094602778
0.8382318638628621	1.0996825836099	0.8228155385288458	1.662720409958787	-0.6474894017300425
0.8387350042373296	1.0994348813440429	0.8230430459254592	1.663684132323193	-0.647807996821502
0.8392381446117971	1.0991873397394272	0.823270359082163	1.6646476696173593	-0.6481258969031304
0.8397412849862645	1.0989399600522873	0.8234974769382494	1.6656110228394734	-0.6484431041381121
0.8402444253607321	1.0986927435316858	0.823724398440463	1.6665741929849054	-0.6487596206843327
0.8407475657351996	1.0984456914195553	0.8239511225429527	1.6675371810462025	-0.6490754486943697
0.8412507061096671	1.0981988049507443	0.8241776482072234	1.6684999880130849	-0.6493905903154847
0.8417538464841346	1.0979520853530575	0.8244039744020889	1.6694626148724396	-0.6497050476896148
0.8422569868586021	1.0977055338473005	0.8246301001036241	1.670425062608316	-0.6500188229533653
0.8427601272330696	1.0974591516473213	0.8248560242951186	1.671387332201921	-0.6503319182380022
0.8432632676075371	1.0972129399600528	0.825081745967029	1.6723494246316148	-0.6506443356694457
0.8437664079820046	1.0969668999855542	0.8253072641169331	1.6733113408729057	-0.6509560773682636
0.8442695483564722	1.0967210329170543	0.8255325777494832	1.674273081898447	-0.6512671454496647
0.8447726887309396	1.0964753399409917	0.8257576858763604	1.675234648678032	-0.6515775420234943
0.8452758291054071	1.0962298222370568	0.8259825875162284	1.676196042178591	-0.6518872691942273
0.8457789694798746	1.0959844809782326	0.8262072816946883	1.6771572633641865	-0.6521963290609645
0.8462821098543422	1.0957393173308365	0.8264317674442333	1.67811831319601	-0.6525047237174271
0.8467852502288097	1.0954943324545594	0.8266560438042035	1.6790791926323798	-0.6528124552519528
0.8472883906032772	1.0952495275025074	0.8268801098207414	1.6800399026287354	-0.6531195257474915
0.8477915309777446	1.095004903621242	0.8271039645467474	1.6810004441376367	-0.6534259372816025
0.8482946713522121	1.0947604619508193	0.8273276070418352	1.6819608181087597	-0.65373169192645
0.8487978117266797	1.0945162036248306	0.8275510363722881	1.6829210254888936	-0.6540367917488008
0.8493009521011472	1.0942721297704416	0.8277742516110155	1.6838810672219389	-0.6543412388100218
0.8496133141163529	1.0941206959770642	0.8279127210442115	1.6844770019978978	-0.6545299195756256
0.8498040924756147	1.0940282415084321	0.8279972518375088	1.684840944248904	-0.6546450351660774
0.8503072328500821	1.0937845399532342	0.8282200361377987	1.6858006575079043	-0.6549481828675273
0.8508103732245497	1.0935410262129726	0.828442603604412	1.686760207934158	-0.6552506839595253
0.8513135135990172	1.0932977013895018	0.8286649533363288	1.6877195964599847	-0.6555525404818175
0.8518166539734847	1.093054566578446	0.8288870844389402	1.6886788240148045	-0.6558537544687412
0.8523197943479522	1.0928116228692362	0.8291089960240059	1.6896378915251344	-0.656154327949224
0.8528229347224197	1.092568871345149	0.8293306872096122	1.690596799914588	-0.6564542629467838
0.8533260750968872	1.0923263130833438	0.8295521571201305	1.691555550103873	-0.6567535614795278
0.8538292154713547	1.0920839491549013	0.8297734048861753	1.6925141430107904	-0.6570522255601531
0.8543323558458222	1.0918417806248597	0.8299944296445637	1.6934725795502321	-0.6573502571959466
0.8548354962202898	1.0915998085522527	0.8302152305382734	1.6944308606341811	-0.6576476583887862
0.8553386365947572	1.0913580339901463	0.8304358067164027	1.6953889871717096	-0.6579444311351407
0.8558417769692247	1.0911164579856756	0.83065615733413	1.6963469600689776	-0.6582405774260714
0.8563449173436922	1.0908750815800807	0.8308762815526728	1.697304780229233	-0.6585360992472341
0.8568480577181598	1.0906339058087444	0.8310961785392483	1.6982624485528102	-0.6588309985788793
0.8573511980926273	1.0903929317012269	0.8313158474670334	1.6992199659371299	-0.6591252773958551
0.8578543384670948	1.090152160281302	0.8315352875151248	1.700177333276698	-0.6594189376676093
0.8583574788415622	1.0899115925669938	0.8317544978685005	1.701134551463106	-0.6597119813581912
0.8588606192160297	1.0896712295706104	0.8319734777179796	1.7020916213850297	-0.6600044104262545
0.8593637595904973	1.0894310722987812	0.8321922262601841	1.7030485439282297	-0.6602962268250601
0.8598668999649648	1.0891911217524906	0.8324107426975005	1.7040053199755514	-0.6605874325024791
0.8603700403394323	1.0889513789271126	0.8326290262380405	1.7049619504069249	-0.6608780294009963
0.8608731807138997	1.088711844812447	0.8328470760956039	1.7059184360993642	-0.6611680194577133
0.8613763210883673	1.0884725203927526	0.8330648914896397	1.7068747779269695	-0.6614574046043523
0.861688683103573	1.0883240477941754	0.8331999983798903	1.707468426638414	-0.661636758578107
0.8618794614628348	1.0882334066467811	0.8332824716452092	1.7078309767609248	-0.6617461867672606
0.8623826018373023	1.087994504547813	0.8334998157929477	1.708787033469501	-0.6620343678674137
0.8628857422117698	1.087755815063689	0.8337169231690282	1.7097429489180545	-0.6623219498204206
0.8633888825862372	1.0875173391568458	0.8339337930151235	1.7106987239690288	-0.6626089345365277
0.8638920229607048	1.0872790777843482	0.8341504245783699	1.7116543594819547	-0.6628953239206242
0.8643951633351723	1.0870410318979224	0.8343668171113304	1.7126098563134515	-0.6631811198722464
0.8648983037096398	1.0868032024439902	0.8345829698719587	1.713565215317228	-0.663466324285583
0.8654014440841074	1.0865655903637004	0.8347988821235626	1.7145204373440825	-0.6637509390494808
0.8659045844585748	1.0863281965929619	0.8350145531347684	1.7154755232419052	-0.6640349660474498
0.8664077248330423	1.0860910220624767	0.8352299821794851	1.7164304738556786	-0.6643184071576691
0.8669108652075098	1.0858540676977717	0.835445168536869	1.7173852900274784	-0.6646012642529926
0.8674140055819773	1.0856173344192304	0.8356601114912885	1.7183399725964759	-0.6648835392009554
0.8679171459564449	1.0853808231421254	0.8358748103322889	1.7192945223989384	-0.6651652338637798
0.8684202863309123	1.0851445347766497	0.8360892643545579	1.7202489402682315	-0.6654463500983815
0.8689234267053798	1.0849084702279488	0.8363034728578904	1.72120322703482	-0.6657268897563766
0.8694265670798473	1.0846726303961503	0.8365174351471552	1.72215738352627	-0.6660068546840882
0.8699297074543149	1.084437016176397	0.8367311505322594	1.7231114105672505	-0.6662862467225528
0.8704328478287824	1.084201628458877	0.8369446183281158	1.7240653089795346	-0.6665650677075281
0.8709359882032499	1.0839664681288537	0.8371578378546085	1.7250190795820028	-0.6668433194695002
0.8714391285777173	1.0837315360666973	0.8373708084365591	1.7259727231906437	-0.6671210038336899
0.8719422689521849	1.0834968331479147	0.8375835294036943	1.7269262406185564	-0.6673981226200616
0.8724454093266524	1.08326236024318	0.8377960000906117	1.7278796326759527	-0.66767467764333
0.8729485497011199	1.0830281182183639	0.8380082198367479	1.7288329001701592	-0.6679506707129683
0.8734516900755874	1.0827941079345635	0.8382201879863449	1.7297860439056199	-0.6682261036332163
0.8737640520907931	1.0826489455213315	0.8383516561968051	1.730377717247449	-0.6683968181832175
0.8739548304500548	1.082560330248133	0.8384319038884185	1.7307390646838976	-0.668500978203088
0.8744579708245224	1.0823267860107115	0.8386433668967253	1.7316919633036771	-0.6687752962163801
0.8749611111989899	1.0820934760692529	0.8388545763697308	1.7326447405607674	-0.6690490594616805
0.8754642515734574	1.0818604012660558	0.8390655316705781	1.7335973972481045	-0.6693222697223764
0.875967391947925	1.0816275624387908	0.8392762321670552	1.734549934155753	-0.6695949287766635
0.8764705323223924	1.0813949604205304	0.8394866772315643	1.7355023520709103	-0.6698670383975541
0.8769736726968599	1.081162596039777	0.8396968662410905	1.7364546517779074	-0.6701386003528864
0.8774768130713274	1.0809304701204911	0.8399067985771703	1.7374068340582136	-0.6704096164053334
0.8779799534457949	1.0806985834821201	0.8401164736258608	1.7383588996904376	-0.6706800883124117
0.8784830938202625	1.0804669369396254	0.8403258907777095	1.7393108494503318	-0.6709500178264913
0.8789862341947299	1.0802355313035108	0.8405350494277233	1.7402626841107942	-0.6712194066948044
0.8794893745691974	1.0800043673798498	0.8407439489753384	1.741214404441872	-0.6714882566594552
0.8799925149436649	1.0797734459703134	0.8409525888243903	1.7421660112107644	-0.6717565694574292
0.8804956553181325	1.0795427678721974	0.8411609683830834	1.7431175051818257	-0.6720243468206032
0.8809987956926	1.0793123338784485	0.8413690870639623	1.7440688871165682	-0.6722915904757545
0.8815019360670674	1.079082144777693	0.8415769442838812	1.7450201577736664	-0.6725583021445716
0.8820050764415349	1.0788522013542616	0.8417845394639749	1.7459713179089589	-0.6728244835436632
0.8825082168160024	1.078622504388218	0.8419918720296302	1.7469223682754527	-0.6730901363845693
0.88301135719047	1.0783930546553837	0.8421989414104563	1.747873309623326	-0.6733552623737705
0.8835144975649375	1.078163852927365	0.842405747040256	1.7488241426999325	-0.6736198632126987
0.884017637939405	1.0779348999715785	0.8426122883569975	1.7497748682498033	-0.6738839405977474
0.8845207783138724	1.0777061965512789	0.842818564802786	1.7507254870146522	-0.674147496220282
0.88502391868834	1.0774777434255816	0.8430245758238354	1.7516759997333775	-0.6744105317666507
0.8855270590628075	1.0772495413494914	0.8432303208704395	1.7526264071420672	-0.6746730489181946
0.8858394210780132	1.0771079944838142	0.8433579184367728	1.75321639095639	-0.6748357659926582
0.886030199437275	1.0770215910739258	0.8434357993969456	1.7535767099740016	-0.6749350493512588
0.8865333398117425	1.076793893345742	0.8436410108617256	1.7545269089596571	-0.6751965347372031
0.88703648018621	1.0765664489077598	0.843845954727149	1.755477004826711	-0.6754575067424126
0.8875396205606775	1.076339258498789	0.8440506304595556	1.7564269983000431	-0.6757179670283092
0.888042760935145	1.0761123228536527	0.8442550375292283	1.7573768901017421	-0.675977917251362
0.8885459013096125	1.075885642703212	0.8444591754103659	1.7583266809511073	-0.6762373590630989
0.88904904168408	1.075659218774391	0.8446630435810567	1.759276371564654	-0.6764962941101172
0.8895521820585475	1.0754330517902009	0.8448666415232516	1.7602259626561165	-0.6767547240340959
0.890055322433015	1.0752071424697642	0.845069968722738	1.7611754549364527	-0.6770126504718055
0.8905584628074825	1.0749814915283387	0.8452730246691128	1.7621248491138473	-0.6772700750551207
0.89106160318195	1.074756099677341	0.8454758088557571	1.7630741458937167	-0.6775269994110311
0.8915647435564176	1.074530967624371	0.8456783207798099	1.7640233459787131	-0.6777834251616531
0.892067883930885	1.0743060960732347	0.8458805599421423	1.764972450068728	-0.6780393539242412
0.8925710243053525	1.0740814857239678	0.8460825258473319	1.7659214588608965	-0.6782947873111999
0.89307416467982	1.0738571372728591	0.8462842180036377	1.7668703730496016	-0.6785497269300949
0.8935773050542876	1.073633051412474	0.8464856359229744	1.7678191933264789	-0.6788041743836656
0.8940804454287551	1.073409228831676	0.8466867791208876	1.76876792038042	-0.6790581312698363
0.8945835858032225	1.0731856702156515	0.8468876471165285	1.7697165548975777	-0.6793115991817281
0.89508672617769	1.0729623762459308	0.8470882394326298	1.7706650975613696	-0.6795645797076715
0.8955898665521576	1.0727393476004117	0.8472885555954802	1.7716135490524827	-0.6798170744312172
0.8960930069266251	1.0725165849533806	0.8474885951349007	1.7725619100488776	-0.6800690849311493
0.8965961473010926	1.0722940889755364	0.8476883575842202	1.7735101812257936	-0.6803206127814965
0.8970992876755601	1.0720718603340111	0.8478878424802508	1.7744583632557527	-0.6805716595515446
0.8976024280500275	1.0718498996923929	0.8480870493632647	1.7754064568085632	-0.6808222268058488
0.8979147900652333	1.0717122361520832	0.8482105818579945	1.7759950125637445	-0.6809775445976998
0.8981055684244951	1.0716282077107468	0.8482859777769696	1.7763544625513261	-0.6810723161042457
0.8986087087989626	1.0714067850456372	0.8484846272684853	1.777302381148438	-0.6813219290018653
0.8991118491734301	1.071185632350149	0.8486829973883209	1.7782502132615963	-0.6815710670491438
0.8996149895478976	1.0709647502739088	0.84888108769035	1.779197959549804	-0.6818197317918357
0.9001181299223651	1.0707441394631065	0.849078897731789	1.7801456206693738	-0.6820679247710262
0.9006212702968326	1.0705238005605167	0.8492764270731733	1.7810931972739328	-0.6823156475231433
0.9011244106713001	1.0703037342055182	0.8494736752783342	1.7820406900144277	-0.6825629015799709
0.9016275510457676	1.0700839410341165	0.8496706419143767	1.782988099539129	-0.6828096884686607
0.9021306914202352	1.0698644216789637	0.8498673265516568	1.783935426493636	-0.6830560097117452
0.9026338317947026	1.0696451767693786	0.8500637287637589	1.784882671520881	-0.6833018668271497
0.9031369721691701	1.0694262069313687	0.8502598481274735	1.7858298352611344	-0.6835472613282051
0.9036401125436376	1.069207512787648	0.8504556842227752	1.7867769183520101	-0.683792194723661
0.9041432529181052	1.0689890949576595	0.8506512366328007	1.787723921428469	-0.6840366685176977
0.9046463932925727	1.0687709540575936	0.850846504943827	1.7886708451228248	-0.6842806842099393
0.9051495336670401	1.0685530907004095	0.8510414887452493	1.7896176900647487	-0.6845242432954658
0.9056526740415076	1.068335505495853	0.85123618762956	1.7905644568812737	-0.6847673472648266
0.9061558144159751	1.068118199050478	0.8514306011923267	1.7915111461968005	-0.6850099976040529
0.9066589547904427	1.0679011719676645	0.8516247290321719	1.792457758633101	-0.6852521957946704
0.9071620951649102	1.0676844248476391	0.8518185707507504	1.7934042948093245	-0.6854939433137124
0.9076652355393776	1.0674679582874935	0.8520121259527297	1.7943507553420022	-0.6857352416337318
0.9081683759138451	1.067251772881204	0.8522053942457684	1.795297140845052	-0.6859760922228153
0.9086715162883127	1.0670358692196502	0.8523983752404954	1.7962434519297832	-0.6862164965445952
0.9091746566627802	1.0668202478906341	0.8525910685504902	1.7971896892049022	-0.6864564560582623
0.9096777970372477	1.0666049094788985	0.852783473792261	1.7981358532765175	-0.6866959722185799
0.9099901590524534	1.0664713646538644	0.852902778633805	1.7987232188185345	-0.686844447363409
0.9101809374117152	1.0663898545661459	0.852975590585226	1.7990819447481432	-0.6869350464758951
0.9106840777861827	1.0661750837310573	0.8531674185516919	1.8000279642207067	-0.6871736802761532
0.9111872181606502	1.0659605975493096	0.8533589573168346	1.8009739122925512	-0.6874118750609096
0.9116903585351177	1.0657463965935947	0.8535502065086793	1.8019197895594419	-0.6876496322673435
0.9121934989095852	1.0655324814336373	0.8537411657580802	1.8028655966145717	-0.6878869533282704
0.9126966392840528	1.065318852636213	0.8539318346987016	1.8038113340485646	-0.6881238396721553
0.9131997796585202	1.0651055107651657	0.8541222129669974	1.8047570024494826	-0.6883602927231258
0.9137029200329877	1.0648924563814264	0.854312300202193	1.8057026024028298	-0.6885963139009849
0.9142060604074552	1.0646796900430298	0.8545020960462649	1.8066481344915573	-0.688831904621224
0.9147092007819227	1.064467212305132	0.8546916001439222	1.8075935992960694	-0.6890670662950364
0.9152123411563903	1.0642550237200288	0.8548808121425875	1.808538997394228	-0.6893018003293296
0.9157154815308577	1.064043124837172	0.8550697316923779	1.8094843293613578	-0.6895361081267393
0.9162186219053252	1.0638315162031868	0.8552583584460862	1.8104295957702514	-0.6897699910856412
0.9167217622797927	1.0636201983618894	0.8554466920591629	1.8113747971911751	-0.6900034506001655
0.9172249026542603	1.0634091718543028	0.8556347321896967	1.8123199341918734	-0.6902364880602089
0.9177280430287278	1.0631984372186754	0.855822478498397	1.8132650073375747	-0.6904691048514479
0.9182311834031952	1.062987994990496	0.856009930648575	1.8142100171909963	-0.6907013023553524
0.9187343237776627	1.0627778457025112	0.8561970883061264	1.8151549643123492	-0.6909330819491982
0.9192374641521303	1.062567989884742	0.8563839511395125	1.8160998492593448	-0.6911644450060804
0.9197406045265978	1.0623584280645002	0.8565705188197427	1.8170446725871983	-0.6913953928949262
0.9202437449010653	1.0621491607664042	0.856756791020357	1.8179894348486347	-0.6916259269805083
0.9207468852755327	1.0619401885123956	0.8569427674174079	1.8189341365938951	-0.6918560486234577
0.9212500256500002	1.0617315118217552	0.8571284476894432	1.8198787783707402	-0.6920857591802774
0.9217531660244678	1.061523131211119	0.8573138315174884	1.8208233607244568	-0.6923150600033545
0.9220655280396735	1.0613939125541743	0.8574287731054889	1.8214097512033538	-0.6924572100835912
0.9222563063989353	1.061315047194494	0.8574989185850295	1.8217678841978626	-0.6925439524409742
0.9227594467734028	1.061107260283274	0.8576837085779958	1.8227123493313118	-0.6927724378373322
0.9232625871478704	1.060899770986255	0.8578682011847428	1.8236567566626998	-0.6930005175325484
0.9237657275223378	1.060692579809651	0.8580523960960355	1.8246011067274697	-0.6932281928626797
0.9242688678968053	1.0604856872571093	0.858236293005031	1.825545400058616	-0.6934554651597326
0.9247720082712728	1.0602790938297262	0.8584198916072625	1.8264896371866914	-0.6936823357516771
0.9252751486457403	1.0600728000260617	0.8586031916006222	1.8274338186398116	-0.6939088059624595
0.9257782890202079	1.0598668063421552	0.8587861926853447	1.8283779449436597	-0.6941348771120152
0.9262814293946753	1.05966111327154	0.8589688945639914	1.8293220166214934	-0.6943605505162815
0.9267845697691428	1.0594557213052578	0.859151296941433	1.8302660341941488	-0.6945858274872119
0.9272877101436103	1.0592506309318752	0.8593333995248346	1.8312099981800463	-0.6948107093327874
0.9277908505180779	1.0590458426374971	0.8595152020236385	1.8321539090951962	-0.695035197357031
0.9282939908925454	1.0588413569057815	0.8596967041495494	1.8330977674532034	-0.6952592928600201
0.9287971312670128	1.0586371742179537	0.8598779056165174	1.8340415737652735	-0.6954829971378992
0.9293002716414803	1.0584332950528221	0.860058806140723	1.834985328540218	-0.6957063114828936
0.9298034120159478	1.058229719886791	0.8602394054405617	1.835929032284459	-0.6959292371833219
0.9303065523904154	1.0580264491938756	0.8604197032366271	1.8368726855020354	-0.6961517755236093
0.9308096927648829	1.0578234834457163	0.8605996992516973	1.8378162886946081	-0.6963739277843002
0.9313128331393503	1.057620823111592	0.8607793932107184	1.8387598423614648	-0.6965956952420714
0.9318159735138178	1.057418468658435	0.8609587848407896	1.8397033469995263	-0.6968170791697452
0.9323191138882854	1.0572164205508439	0.8611378738711478	1.840646803103351	-0.697038080836302
0.9328222542627529	1.0570146792510984	0.8613166600331534	1.8415902111651408	-0.6972587015068936
0.9333253946372204	1.056813245219172	0.8614951430602744	1.8425335716747469	-0.6974789424428555
0.9338285350116878	1.0566121189127464	0.8616733226880723	1.8434768851196741	-0.6976988049017204
0.9341408970268936	1.0564874097410162	0.86178378825442	1.8440624940210315	-0.697835111095921
0.9343316753861554	1.0564113007872244	0.8618511986541869	1.8444201519850867	-0.6979182901372312
0.9348348157606229	1.0562107912957437	0.8620287706983222	1.8453633727538148	-0.6981373993993529
0.9353379561350904	1.0560105908891897	0.8622060385622312	1.8463065479063576	-0.6983561339342867
0.9358410965095579	1.0558107000162094	0.8623830019897022	1.8472496779208916	-0.6985744949844819
0.9363442368840255	1.0556111191232243	0.862559660726544	1.8481927632732729	-0.6987924837886492
0.9368473772584929	1.0554118486544426	0.8627360145205719	1.8491358044370454	-0.6990101015817732
0.9373505176329604	1.0552128890518737	0.8629120631215935	1.8500788018834444	-0.6992273495951256
0.9378536580074279	1.0550142407553404	0.8630878062813946	1.8510217560814028	-0.6994442290562776
0.9383567983818955	1.0548159042024907	0.8632632437537253	1.851964667497556	-0.6996607411891127
0.938859938756363	1.0546178798288122	0.8634383752942862	1.8529075365962477	-0.6998768872138398
0.9393630791308304	1.0544201680676433	0.8636132006607148	1.8538503638395356	-0.7000926683470053
0.9398662195052979	1.0542227693501867	0.8637877196125714	1.8547931496871954	-0.7003080858015066
0.9403693598797654	1.054025684105521	0.8639619319113258	1.8557358945967284	-0.7005231407866038
0.940872500254233	1.0538289127606144	0.864135837320344	1.8566785990233647	-0.7007378345079335
0.9413756406287005	1.0536324557403347	0.8643094356048746	1.8576212634200702	-0.7009521681675203
0.9418787810031679	1.0534363134674642	0.8644827265320354	1.858563888237551	-0.7011661429637902
0.9423819213776354	1.0532404863627098	0.8646557098708003	1.8595064739242593	-0.7013797600915831
0.942885061752103	1.0530449748447157	0.8648283853919864	1.8604490209263989	-0.7015930207421652
0.9433882021265705	1.0528497793300755	0.8650007528682405	1.8613915296879298	-0.7018059261032416
0.943891342501038	1.052654900233344	0.8651728120740267	1.862334000650575	-0.7020184773589689
0.9443944828755054	1.0524603379670492	0.8653445627856132	1.8632764342538244	-0.7022306756899677
0.944897623249973	1.0522660929417027	0.8655160047810595	1.864218830934941	-0.7024425222733351
0.9454007636244405	1.0520721655658136	0.8656871378402038	1.8651611911289663	-0.7026540182826574
0.945903903998908	1.0518785562458979	0.8658579617446506	1.8661035152687255	-0.7028651648880221
0.9462162660141137	1.051758518980847	0.8659638578200649	1.866688515500536	-0.7029960746534232
0.9464070443733755	1.051685265386491	0.8660284762777577	1.8670458037848328	-0.7030759632560306
0.946910184747843	1.0514922933901596	0.8661986812246244	1.8679880571056968	-0.7032864145498108
0.9474133251223105	1.0512996406575117	0.8663685763720788	1.8689302756575263	-0.7034965199290292
0.947916465496778	1.0511073075872086	0.8665381615086653	1.869872459864335	-0.7037062805499033
0.9484196058712455	1.0509152945759765	0.8667074364246328	1.8708146101479477	-0.7039156975652142
0.948922746245713	1.0507236020186161	0.8668764009119228	1.8717567269280047	-0.7041247721243188
0.9494258866201806	1.0505322303080158	0.8670450547641564	1.8726988106219677	-0.7043335053731618
0.949929026994648	1.0503411798351603	0.8672133977766238	1.8736408616451257	-0.7045418984542883
0.9504321673691155	1.0501504509891433	0.8673814297462712	1.874582880410599	-0.7047499525068561
0.950935307743583	1.049960044157177	0.8675491504716896	1.8755248673293463	-0.7049576686666478
0.9514384481180506	1.0497699597246042	0.8677165597531029	1.8764668228101682	-0.7051650480660829
0.9519415884925181	1.0495801980749073	0.8678836573923568	1.877408747259714	-0.7053720918342303
0.9524447288669855	1.04939075958972	0.8680504431929064	1.8783506410824866	-0.7055788010968201
0.952947869241453	1.049201644648838	0.8682169169598052	1.8792925046808475	-0.7057851769762561
0.9534510096159206	1.049012853630228	0.868383078499694	1.8802343384550222	-0.7059912205916271
0.9539541499903881	1.0488243869100395	0.8685489276207891	1.8811761428031066	-0.7061969330587204
0.9544572903648556	1.048636244862615	0.8687144641328711	1.8821179181210705	-0.7064023154900325
0.954960430739323	1.0484484278604989	0.8688796878472744	1.8830596648027647	-0.7066073689947819
0.9554635711137905	1.048260936274449	0.8690445985768751	1.884001383239925	-0.7068120946789207
0.9559667114882581	1.0480737704734466	0.8692091961360807	1.8849430738221786	-0.7070164936451468
0.9564698518627256	1.047886930824705	0.8693734803408191	1.8858847369370486	-0.7072205669929159
0.9569729922371931	1.047700417693681	0.8695374510085273	1.8868263729699595	-0.7074243158184532
0.9574761326116605	1.0475142314440848	0.8697011079581413	1.8877679823042428	-0.7076277412147655
0.9579792729861281	1.0473283724378883	0.8698644510100847	1.8887095653211423	-0.707830844271653
0.9582916350013339	1.04721315136263	0.8699657004174945	1.8892941103217513	-0.7079567739844393
0.9584824133605956	1.0471428410353365	0.8700274799862586	1.8896511223998187	-0.7080336260757211
0.9589855537350631	1.0469576375949559	0.8701901947100306	1.8905926539173563	-0.7082360877103921
0.9594886941095306	1.0467727624735654	0.8703525950062246	1.8915341602487665	-0.7084382302559178
0.9599918344839982	1.0465882160262845	0.8705146807011104	1.8924756417669946	-0.7086400547893897
0.9604949748584656	1.0464039986065437	0.8706764516223929	1.8934170988429244	-0.7088415623847525
0.9609981152329331	1.0462201105660933	0.8708379075992024	1.8943585318453835	-0.7090427541128144
0.9615012556074006	1.046036552255014	0.8709990484620841	1.8952999411411484	-0.7092436310412595
0.9620043959818682	1.045853324021724	0.8711598740429877	1.896241327094951	-0.7094441942346597
0.9625075363563357	1.0456704262129903	0.8713203841752577	1.8971826900694815	-0.7096444447544853
0.9630106767308031	1.045487859173937	0.8714805786936233	1.8981240304253961	-0.7098443836591176
0.9635138171052706	1.0453056232480538	0.8716404574341883	1.899065348521321	-0.7100440120038602
0.9640169574797381	1.0451237187772067	0.8718000202344215	1.9000066447138573	-0.7102433308409505
0.9645200978542057	1.0449421461016453	0.8719592669331465	1.9009479193575876	-0.7104423412195706
0.9650232382286732	1.0447609055600122	0.8721181973705323	1.9018891728050797	-0.7106410441858602
0.9655263786031406	1.0445799974893526	0.8722768113880833	1.9028304054068934	-0.7108394407829265
0.9660295189776081	1.044399422225122	0.8724351088286301	1.9037716175115842	-0.711037532050857
0.9665326593520757	1.044219180101196	0.8725930895363193	1.904712809465709	-0.7112353190267295
0.9670357997265432	1.0440392714498778	0.872750753356605	1.9056539816138327	-0.7114328027446252
0.9675389401010107	1.0438596966019078	0.8729081001362382	1.9065951342985312	-0.7116299842356383
0.9680420804754781	1.0436804558864716	0.8730651297232583	1.907536267860398	-0.7118268645278882
0.9685452208499457	1.043501549631209	0.8732218419669836	1.9084773826380488	-0.7120234446465313
0.9690483612244132	1.0433229781622217	0.8733782367180016	1.9094184789681277	-0.7122197256137709
0.9695515015988807	1.0431447418040825	0.8735343138281608	1.9103595571853105	-0.7124157084488695
0.9700546419733482	1.0429668408798427	0.8736900731505605	1.9113006176223122	-0.7126113941681599
0.9703670039885539	1.042856564482927	0.8737866124477717	1.9118848424663604	-0.712732731672349
0.9705577823478156	1.0427892757110417	0.8738455145395423	1.91224166060989	-0.7128067837850557
0.9710609227222832	1.0426120466177136	0.8740006378506812	1.91318268647685	-0.7130018783100633
0.9715640630967507	1.0424351539183967	0.8741554429407764	1.914123695550052	-0.7131966787507926
0.9720672034712182	1.0422585979301406	0.8743099296678428	1.9150646881544138	-0.7133911861119677
0.9725703438456857	1.042082378968515	0.8744640978911016	1.9160056646129178	-0.7135854013954389
0.9730734842201533	1.0419064973476175	0.8746179474709719	1.916946625246615	-0.7137793256001929
0.9735766245946207	1.0417309533800811	0.8747714782690622	1.9178875703746303	-0.7139729597223641
0.9740797649690882	1.041555747377083	0.8749246901481614	1.9188285003141685	-0.7141663047552455
0.9745829053435557	1.0413808796483504	0.8750775829722305	1.9197694153805183	-0.7143593616892998
0.9750860457180233	1.0412063505021716	0.8752301566063938	1.9207103158870578	-0.7145521315121705
0.9755891860924908	1.0410321602454002	0.8753824109169306	1.9216512021452605	-0.7147446152086918
0.9760923264669582	1.0408583091834658	0.8755343457712668	1.922592074464699	-0.7149368137609008
0.9765954668414257	1.0406847976203788	0.8756859610379666	1.9235329331530504	-0.7151287281480474
0.9770986072158933	1.0405116258587404	0.8758372565867241	1.924473778516103	-0.7153203593466053
0.9776017475903608	1.0403387941997486	0.8759882322883549	1.9254146108577588	-0.7155117083302829
0.9781048879648283	1.040166302943206	0.8761388880147886	1.9263554304800408	-0.7157027760700339
0.9786080283392957	1.0399941523875278	0.8762892236390596	1.9272962376830969	-0.7158935635340681
0.9791111687137632	1.0398223428297482	0.8764392390353001	1.928237032765205	-0.7160840716878621
0.9796143090882308	1.0396508745655286	0.8765889340787312	1.929177816022779	-0.7162743014941698
0.9801174494626983	1.0394797478891642	0.8767383086456556	1.9301185877503726	-0.716464253913033
0.9806205898371658	1.0393089630935914	0.8768873626134492	1.9310593482406853	-0.7166539299017922
0.9811237302116332	1.0391385204703953	0.8770360958605538	1.9320000977845668	-0.7168433304150972
0.9816268705861008	1.0389684203098164	0.8771845082664684	1.9329408366710228	-0.717032456404917
0.9821300109605683	1.0387986629007573	0.8773325997117426	1.9338815651872192	-0.717221308820551
0.982442372975774	1.0386934458666435	0.8774243770164124	1.9344655876747436	-0.7173384158554591
0.9826331513350358	1.0386292485307909	0.8774803700779678	1.9348222836184876	-0.7174098886086395
0.9831362917095033	1.0384601774861664	0.8776278192477701	1.9357629922483301	-0.7175981967131734
0.9836394320839708	1.0382914500518163	0.8777749471048031	1.9367036913584248	-0.7177862340755051
0.9841425724584383	1.0381230665113634	0.8779217535337394	1.9376443812286304	-0.7179740016343593
0.9846457128329058	1.037955027147128	0.8780682384202636	1.9385850621369904	-0.7181615003258425
0.9851488532073733	1.0377873322401343	0.878214401651065	1.9395257343597405	-0.7183487310834535
0.9856519935818409	1.0376199820701166	0.8783602431138302	1.9404663981713106	-0.7185356948380947
0.9861551339563084	1.037452976915527	0.8785057626972353	1.9414070538443322	-0.7187223925180805
0.9866582743307758	1.0372863170535416	0.878650960290939	1.9423477016496415	-0.7189088250491493
0.9871614147052433	1.0371200027600667	0.8787958357855753	1.943288341856286	-0.7190949933544729
0.9876645550797108	1.036954034309746	0.8789403890727461	1.9442289747315287	-0.7192808983546665
0.9881676954541784	1.036788411975967	0.8790846200450143	1.9451696005408528	-0.7194665409677993
0.9886708358286459	1.0366231360308664	0.8792285285958966	1.9461102195479665	-0.7196519221094043
0.9891739762031133	1.0364582067453383	0.8793721146198563	1.9470508320148094	-0.7198370426924884
0.9896771165775808	1.036293624389039	0.8795153780122966	1.9479914382015557	-0.7200219036275428
0.9901802569520484	1.0361293892303944	0.8796583186695531	1.9489320383666202	-0.7202065058225525
0.9906833973265159	1.0359655015366056	0.8798009364888878	1.9498726327666625	-0.7203908501830066
0.9911865377009834	1.0358019615736553	0.879943231368481	1.9508132216565923	-0.7205749376119084
0.9916896780754508	1.0356387696063143	0.8800852032074256	1.9517538052895749	-0.7207587690097847
0.9921928184499184	1.035475925898147	0.8802268519057195	1.9526943839170348	-0.7209423452746967
0.9926959588243859	1.0353134307115184	0.8803681773642597	1.9536349577886614	-0.7211256673022488
0.9931990991988534	1.035151284307599	0.8805091794848345	1.9545755271524141	-0.7213087359855993
0.9937022395733209	1.0349894869463723	0.8806498581701182	1.9555160922545267	-0.7214915522154699
0.9942053799477883	1.0348280388866393	0.880790213323663	1.9564566533395125	-0.721674116880155
0.9945177419629941	1.0347279837848216	0.8808771864631387	1.9570405750593054	-0.7217873313699685
0.9947085203222559	1.0346669403860256	0.8809302448498939	1.9573972106501687	-0.7218564308655326
0.9952116606967234	1.0345061917009868	0.881069952654101	1.9583377644275823	-0.7220384950550729
0.9957148010711909	1.0343457930868138	0.8812093366424341	1.9592783149111341	-0.7222203103298486
0.9962179414456585	1.03418574479764	0.8813483967218949	1.9602188623385035	-0.7224018775685441
0.9967210818201259	1.0340260470864457	0.8814871328003322	1.9611594069456741	-0.7225831976474659
0.9972242221945934	1.0338667002050645	0.8816255447864344	1.9620999489669375	-0.7227642714405517
0.9977273625690609	1.0337077044041894	0.8817636325897238	1.9630404886348993	-0.7229450998193798
0.9982305029435284	1.0335490599333772	0.88190139612055	1.9639810261804829	-0.723125683653179
0.998733643317996	1.0333907670410556	0.8820388352900838	1.9649215618329345	-0.723306023808838
0.9992367836924635	1.0332328259745276	0.882175950010311	1.9658620958198292	-0.7234861211509152
0.9997399240669309	1.0330752369799776	0.8823127401940266	1.9668026283670736	-0.7236659765416474
1.0002430644413984	1.0329180003024772	0.8824492057548283	1.9677431596989126	-0.7238455908409601
1.000746204815866	1.0327611161859898	0.8825853466071103	1.9686836900379323	-0.7240249649064763
1.0012493451903335	1.0326045848733767	0.8827211626660579	1.9696242196050668	-0.7242040995935263
1.001752485564801	1.0324484066064026	0.8828566538476412	1.970564748619602	-0.7243829957551566
1.0022556259392685	1.0322925816257402	0.882991820068609	1.9715052772991797	-0.7245616542421399
1.002758766313736	1.0321371101709764	0.8831266612464831	1.9724458058598033	-0.7247400759029835
1.0032619066882034	1.0319819924806168	0.8832611772995524	1.9733863345158427	-0.7249182615839393
1.003765047062671	1.0318272287920918	0.8833953681468674	1.9743268634800382	-0.7250962121290127
1.0042681874371384	1.0316728193417606	0.8835292337082338	1.9752673929635058	-0.725273928379972
1.004771327811606	1.0315187643649177	0.8836627739042073	1.976207923175742	-0.725451411176357
1.0052744681860735	1.0313650640957974	0.8837959886560877	1.9771484543246278	-0.7256286613554894
1.005777608560541	1.0312117187675784	0.8839288778859131	1.978088986616435	-0.7258056797524806
1.0062807489350085	1.0310587286123902	0.8840614415164547	1.9790295202558295	-0.7259824672002413
1.0065931109502142	1.0309639273297901	0.8841435764534885	1.9796134276183672	-0.7260921053987254
1.006783889309476	1.0309060938613166	0.8841936794712107	1.9799700554458757	-0.7261590245294908
1.0072870296839436	1.030753814744402	0.8843255916744012	1.9809105923880428	-0.7263353525687656
1.007790170058411	1.0306018914906552	0.8844571780509624	1.9818511312822085	-0.7265114521444289
1.0082933104328786	1.0304503243280552	0.8845884385265412	1.9827916723266634	-0.7266873240806794
1.008796450807346	1.030299113483556	0.8847193730274899	1.9837322157181168	-0.7268629691995597
1.0092995911818134	1.030148259183091	0.8848499814808606	1.9846727616517001	-0.7270383883209661
1.009802731556281	1.029997761651578	0.8849802638144	1.9856133103209723	-0.7272135822626571
1.0103058719307485	1.0298476211129246	0.8851102199565439	1.9865538619179246	-0.7273885518402621
1.010809012305216	1.0296978377900319	0.8852398498364121	1.9874944166329849	-0.7275632978672903
1.0113121526796836	1.0295484119047997	0.8853691533838031	1.988434974655022	-0.7277378211551401
1.011815293054151	1.029399343678132	0.8854981305291887	1.9893755361713514	-0.727912122513107
1.0123184334286186	1.0292506333299398	0.885626781203709	1.9903161013677388	-0.7280862027483929
1.0128215738030861	1.0291022810791477	0.8857551053391671	1.9912566704284054	-0.7282600626661148
1.0133247141775537	1.0289542871436974	0.8858831028680245	1.992197243536032	-0.7284337030693131
1.013827854552021	1.0288066517405523	0.886010773723395	1.9931378208717647	-0.7286071247589612
1.0143309949264885	1.0286593750857027	0.8861381178390405	1.9940784026152178	-0.7287803285339728
1.014834135300956	1.0285124573941693	0.8862651351493659	1.9950189889444805	-0.7289533151912119
1.0153372756754235	1.0283658988800086	0.8863918255894137	1.9959595800361192	-0.7291260855255004
1.015840416049891	1.0282196997563164	0.8865181890948594	1.9969001760651843	-0.7292986403296271
1.0163435564243586	1.0280738602352335	0.8866442256020063	1.9978407772052136	-0.7294709803943563
1.016846696798826	1.0279283805279487	0.8867699350477812	1.9987813836282364	-0.729643106508436
1.0173498371732936	1.027783260844704	0.8868953173697288	1.9997219955047796	-0.7298150194586068
1.0178529775477612	1.0276385013947986	0.8870203725060073	2.000662613003871	-0.7299867200296101
1.0183561179222287	1.0274941023865936	0.8871451003953835	2.001603236293044	-0.7301582090041961
1.0186684799374344	1.0274046373413708	0.8872223698881118	2.0021872015312367	-0.7302645674941097
1.0188592582966962	1.0273500640275153	0.8872695009772281	2.002543865538344	-0.7303294871631336
1.0193623986711635	1.0272063865240608	0.8873935741915112	2.0034845009043294	-0.7305005552852167
1.019865539045631	1.0270630700818009	0.887517319978797	2.0044251425540796	-0.7306714141472742
1.0203686794200986	1.0269201149053846	0.8876407382802397	2.0053657906491975	-0.7308420645241777
1.020871819794566	1.0267775211985444	0.8877638290375786	2.006306445349815	-0.7310125071888496
1.0213749601690336	1.0266352891640984	0.8878865921931336	2.007247106814597	-0.731182742912272
1.0218781005435011	1.026493419003956	0.8880090276898008	2.0081877752007466	-0.7313527724634945
1.0223812409179687	1.0263519109191215	0.8881311354710474	2.0091284506640084	-0.7315225966096421
1.0228843812924362	1.0262107651096977	0.8882529154809079	2.010069133358674	-0.7316922161159245
1.0233875216669037	1.0260699817748902	0.8883743676639791	2.011009823437587	-0.731861631745643
1.0238906620413712	1.0259295611130115	0.888495491965416	2.0119505210521464	-0.7320308442601994
1.0243938024158386	1.025789503321485	0.8886162883309269	2.012891226352311	-0.7321998544191041
1.024896942790306	1.0256498085968486	0.8887367567067697	2.0138319394866047	-0.7323686629799837
1.0254000831647736	1.0255104771347583	0.888856897039747	2.0147726606021212	-0.7325372706985899
1.0259032235392411	1.0253715091299933	0.8889767092772021	2.0157133898445276	-0.7327056783288065
1.0264063639137087	1.0252329047764581	0.8890961933670142	2.016654127358069	-0.7328738866226585
1.0269095042881762	1.025094664267188	0.8892153492575947	2.017594873285574	-0.7330418963303192
1.0274126446626437	1.0249567877943517	0.8893341768978829	2.0185356277684567	-0.7332097082001188
1.0279157850371112	1.0248192755492553	0.8894526762373414	2.0194763909467253	-0.7333773229785517
1.0284189254115788	1.0246821277223466	0.8895708472259519	2.020417162958982	-0.7335447414102853
1.0289220657860463	1.0245453445032178	0.8896886898142118	2.0213579439424305	-0.7337119642381668
1.0294252061605138	1.0244089260806102	0.8898062039531291	2.02229873403288	-0.7338789922032322
1.029928346534981	1.0242728726424173	0.8899233895942189	2.0232395333647477	-0.7340458260447132
1.0304314869094486	1.0241371843756883	0.8900402466894992	2.0241803420710656	-0.7342124665000459
1.0307438489246543	1.024053129545005	0.8901126291504396	2.0247644242090774	-0.7343158240512172
1.0309346272839162	1.0240018614666322	0.8901567751914865	2.025121160283484	-0.7343789143048775
1.0314377676583837	1.0238669041006208	0.8902729750531926	2.0260619881322763	-0.734545170193075
1.0319409080328512	1.0237323124621924	0.8903888462281195	2.027002825746342	-0.7347112348967326
1.0324440484073187	1.023598086735056	0.8905043886702564	2.0279436732532123	-0.7348771091461795
1.0329471887817863	1.0234642271020937	0.8906196023340752	2.0288845307790555	-0.7350427936699874
1.0334503291562538	1.023330733745365	0.890734487174527	2.029825398448679	-0.7352082891949783
1.0339534695307213	1.0231976068461097	0.8908490431470375	2.030766276385536	-0.7353735964462322
1.0344566099051888	1.0230648465847516	0.890963270207504	2.0317071647117277	-0.7355387161470948
1.0349597502796561	1.0229324531409023	0.891077168312291	2.0326480635480095	-0.7357036490191847
1.0354628906541237	1.0228004266933637	0.8911907374182265	2.0335889730137953	-0.7358683957824015
1.0359660310285912	1.022668767420132	0.8913039774825983	2.03452989322716	-0.7360329571549329
1.0364691714030587	1.0225374754984007	0.8914168884631503	2.0354708243048454	-0.7361973338532624
1.0369723117775262	1.022406551104564	0.8915294703180784	2.036411766362265	-0.736361526592177
1.0374754521519938	1.0222759944142201	0.8916417230060274	2.0373527195135077	-0.7365255360847744
1.0379785925264613	1.0221458056021748	0.8917536464860865	2.0382936838713417	-0.7366893630424707
1.0384817329009288	1.0220159848424444	0.8918652407177865	2.0392346595472186	-0.7368530081750072
1.0389848732753963	1.021886532308258	0.8919765056610955	2.04017564665128	-0.737016472190459
1.0394880136498639	1.0217574481720628	0.8920874412764158	2.0411166452923593	-0.737179755795241
1.0399911540243312	1.0216287326055256	0.8921980475245797	2.0420576555779864	-0.7373428596941163
1.0404942943987987	1.0215003857795362	0.8923083243668463	2.0429986776143942	-0.7375057845902032
1.0409974347732662	1.0213724078642108	0.8924182717648984	2.04393971150652	-0.7376685311849823
1.0415005751477338	1.021244799028895	0.892527889680838	2.0448807573580114	-0.7378311001783042
1.0420037155222013	1.0211175594421678	0.8926371780771836	2.0458218152712306	-0.7379934922683964
1.0425068558966688	1.0209906892718423	0.8927461369168663	2.0467628853472593	-0.7381557081518706
1.0428192179118745	1.020912111061277	0.8928136154411438	2.047347131138954	-0.7382563274447296
1.0430099962711363	1.0208641886849712	0.8928547661632267	2.0477039676859006	-0.7383177485237302
1.0435131366456039	1.0207380578478484	0.892963065780011	2.048645062385686	-0.7384796140773774
1.0440162770200714	1.0206122969260127	0.8930710357313679	2.0495861695438777	-0.73864130550462
1.044519417394539	1.0204869060842503	0.8931786759818457	2.050527289256475	-0.738802823495679
1.0450225577690064	1.0203618854865981	0.8932859864963878	2.051468421618216	-0.7389641687391958
1.0455256981434737	1.020237235296346	0.8933929672403301	2.052409566722585	-0.7391253419222386
1.0460288385179413	1.0201129556760409	0.893499618179398	2.0533507246618123	-0.7392863437303104
1.0465319788924088	1.0199890467874884	0.8936059392797023	2.054291895526884	-0.7394471748473556
1.0470351192668763	1.0198655087917565	0.8937119305077365	2.0552330794075413	-0.7396078359557668
1.0475382596413438	1.0197423418491782	0.8938175918303731	2.056174276392289	-0.7397683277363926
1.0480414000158114	1.0196195461193542	0.8939229232148611	2.0571154865683954	-0.7399286508685436
1.048544540390279	1.0194971217611557	0.8940279246288221	2.0580567100219	-0.7400888060300004
1.0490476807647464	1.0193750689327274	0.8941325960402473	2.0589979468376174	-0.7402487938970196
1.049550821139214	1.0192533877914902	0.8942369374174945	2.0599391970991388	-0.7404086151443413
1.0500539615136815	1.0191320784941436	0.8943409487292852	2.0608804608888396	-0.7405682704451962
1.0505571018881488	1.0190111411966691	0.8944446299447002	2.0618217382878816	-0.740727760471312
1.0510602422626163	1.0188905760543323	0.8945479810331786	2.062763029376218	-0.7408870858929201
1.0515633826370838	1.018770383221686	0.8946510019645129	2.0637043342325967	-0.7410462473787633
1.0520665230115513	1.0186505628525724	0.8947536927088465	2.0646456529345665	-0.7412052455961021
1.0525696633860189	1.018531115100126	0.8948560532366714	2.0655869855584794	-0.7413640812107213
1.0530728037604864	1.0184120401167769	0.8949580835188241	2.066528332179496	-0.7415227548869371
1.053575944134954	1.0182933380542518	0.8950597835264831	2.0674696928715877	-0.741681267287604
1.0540790845094214	1.0181750090635784	0.895161153231166	2.068411067707544	-0.741839619074121
1.054582224883889	1.0180570532950868	0.8952621926047265	2.069352456758974	-0.7419978109064389
1.0548945868990947	1.0179840112732523	0.895324754142387	2.069936901598337	-0.742095940129537
1.0550853652583565	1.0179394708984124	0.8953629016193512	2.070293860096313	-0.7421558434430667
1.055588505632824	1.0178222620224981	0.8954632802475572	2.0712352777888245	-0.7423137173410783
1.0560916460072913	1.017705426815598	0.8955633284621884	2.0721767099046047	-0.7424714332561194
1.0565947863817589	1.0175889654252783	0.8956630462364138	2.0731181565105885	-0.7426289918424136
1.0570979267562264	1.0174728779984208	0.8957624335437234	2.0740596176725514	-0.7427863937527697
1.057601067130694	1.017357164681225	0.8958614903579262	2.075001093455115	-0.7429436396385877
1.0581042075051614	1.0172418256192108	0.8959602166531468	2.0759425839217513	-0.7431007301498657
1.058607347879629	1.0171268609572208	0.8960586124038235	2.076884089134786	-0.7432576659352066
1.0591104882540965	1.0170122708394225	0.8961566775847041	2.0778256091554033	-0.7434144476418243
1.059613628628564	1.016898055409311	0.8962544121708448	2.0787671440436495	-0.7435710759155503
1.0601167690030315	1.0167842148097115	0.896351816137606	2.079708693858438	-0.7437275514008402
1.060619909377499	1.0166707491827807	0.8964488894606505	2.080650258657552	-0.7438838747407807
1.0611230497519664	1.016557658670011	0.8965456321159404	2.0815918384976513	-0.744040046577095
1.0616261901264339	1.0164449434122302	0.8966420440797345	2.082533433434273	-0.74419606755015
1.0621293305009014	1.016332603549607	0.8967381253285857	2.083475043521839	-0.744351938298963
1.062632470875369	1.0162206392216504	0.8968338758393382	2.0844166688136565	-0.7445076594612069
1.0631356112498365	1.0161090505672135	0.8969292955891248	2.0853583093619257	-0.7446632316732181
1.063638751624304	1.0159978377244956	0.8970243845553647	2.0862999652177425	-0.7448186555700016
1.0641418919987715	1.015887000831044	0.8971191427157605	2.087241636431101	-0.744973931785238
1.064645032373239	1.015776540023757	0.8972135700482958	2.0881833230509006	-0.7451290609512897
1.0651481727477066	1.015666455438885	0.8973076665312325	2.089125025124948	-0.7452840436992072
1.065651313122174	1.0155567472120335	0.8974014321431083	2.090066742699962	-0.7454388806587353
1.0661544534966414	1.0154474154781656	0.8974948668627344	2.0910084758215777	-0.7455935724583194
1.066657593871109	1.015338460371603	0.8975879706691925	2.0919502245343495	-0.7457481197251118
1.0669699558863148	1.0152710078899683	0.8976456053204166	2.0925348933406753	-0.7458439940561254
1.0671607342455764	1.015229882026029	0.8976807435418328	2.092891988881758	-0.745902523084978
1.067663874620044	1.0151216805744907	0.8977731854602714	2.0938337689062108	-0.7460567831625026
1.0681670149945115	1.0150138561494004	0.8978652964043875	2.0947755646490482	-0.746210900580996
1.068670155368979	1.0149064088825388	0.8979570763543215	2.095717376150547	-0.7463648759625001
1.0691732957434466	1.0147993389050558	0.8980485252904721	2.096659203449926	-0.7465187099277948
1.069676436117914	1.0146926463474735	0.898139643193494	2.0976010465853476	-0.7466724030964036
1.0701795764923816	1.0145863313396881	0.8982304300442959	2.0985429055939226	-0.7468259560866005
1.0706827168668491	1.0144803940109715	0.8983208858240376	2.099484780511716	-0.7469793695154155
1.0711858572413167	1.014374834489974	0.8984110105141276	2.1004266713737496	-0.747132643998641
1.071688997615784	1.0142696529047253	0.8985008040962216	2.101368578214005	-0.7472857801508376
1.0721921379902515	1.014164849382638	0.8985902665522189	2.102310501065431	-0.7474387785853404
1.072695278364719	1.0140604240505082	0.8986793978642612	2.1032524399599435	-0.7475916399142647
1.0731984187391865	1.0139563770345181	0.8987681980147297	2.1041943949284336	-0.7477443647485127
1.073701559113654	1.0138527084602378	0.898856666986243	2.1051363660007683	-0.7478969536977785
1.0742046994881216	1.0137494184526272	0.8989448047616547	2.1060783532057967	-0.7480494073705549
1.074707839862589	1.0136465071360385	0.8990326113240513	2.1070203565713532	-0.7482017263741391
1.0752109802370566	1.013543974634217	0.8991200866567501	2.1079623761242616	-0.7483539113146384
1.0757141206115242	1.0134418210703036	0.8992072307432967	2.1089044118903386	-0.7485059627969763
1.0762172609859917	1.0133400465668374	0.8992940435674625	2.1098464638944	-0.7486578814248989
1.076720401360459	1.0132386512457563	0.8993805251132434	2.1107885321602615	-0.7488096678009796
1.0772235417349265	1.0131376352283994	0.8994666753648569	2.1117306167107452	-0.7489613225266262
1.077726682109394	1.013036998635509	0.8995524943067402	2.1126727175676834	-0.7491128462020862
1.0782298224838616	1.0129367415872321	0.899637981923548	2.113614834751921	-0.7492642394264525
1.078732962858329	1.0128368642031231	0.8997231382001504	2.1145569682833214	-0.7494155027976696
1.0790453248735348	1.0127750489180325	0.8997758386155237	2.1151418763641394	-0.7495093457778175
1.0792361032327966	1.0127373666021438	0.8998079631216308	2.1154991181807685	-0.749566636912539
1.0797392436072641	1.0126382489026668	0.8998924566732837	2.116441284462174	-0.7497176423667256
1.0802423839817317	1.0125395112224773	0.8999766188406126	2.1173834671444776	-0.7498685197547624
1.0807455243561992	1.0124411536787732	0.9000604496093283	2.1183256662436527	-0.7500192696700577
1.0812486647306667	1.012343176388169	0.9001439489653461	2.119267881774712	-0.7501698927048995
1.0817518051051342	1.0122455794666958	0.9002271168947846	2.1202101137517086	-0.7503203894504621
1.0822549454796015	1.012148363029804	0.9003099533839632	2.121152362187742	-0.7504707604968114
1.082758085854069	1.0120515271923647	0.9003924584194	2.1220946270949606	-0.7506210064329106
1.0832612262285366	1.0119550720686712	0.90047463198781	2.123036908484568	-0.7507711278466261
1.0837643666030041	1.0118589977724415	0.9005564740761031	2.123979206366824	-0.750921125324733
1.0842675069774717	1.0117633044168186	0.9006379846713821	2.1249215207510517	-0.7510709994529208
1.0847706473519392	1.0116679921143734	0.9007191637609407	2.1258638516456383	-0.7512207508157986
1.0852737877264067	1.011573060977106	0.9008000113322617	2.1268061990580422	-0.7513703799969018
1.0857769281008742	1.0114785111164466	0.9008805273730149	2.1277485629947943	-0.7515198875786964
1.0862800684753418	1.0113843426432583	0.9009607118710551	2.128690943461504	-0.7516692741425854
1.0867832088498093	1.0112905556678378	0.9010405648144203	2.129633340462862	-0.7518185402689143
1.0872863492242766	1.0111971502999175	0.9011200861913301	2.1305757540026447	-0.7519676865369761
1.087789489598744	1.0111041266486671	0.9011992759901833	2.1315181840837174	-0.7521167135250174
1.0882926299732116	1.0110114848226943	0.9012781341995565	2.1324606307080405	-0.7522656218102439
1.0887957703476792	1.010919224930048	0.9013566608082019	2.1334030938766704	-0.7524144119688255
1.0892989107221467	1.0108273470782179	0.9014348558050455	2.134345573589766	-0.7525630845759023
1.0898020510966142	1.0107358513741378	0.9015127191791854	2.135288069846591	-0.7527116402055892
1.0903051914710817	1.010644737924186	0.9015902509198902	2.136230582645519	-0.7528600794309828
1.0908083318455493	1.0105540068341874	0.9016674510165967	2.1371731119840356	-0.7530084028241654
1.091120693860755	1.0104978711454748	0.9017152118874335	2.13775826587874	-0.7531004276360379
1.0913114722200168	1.0104636582094144	0.9017443194589084	2.138115657858746	-0.753156610956211
1.0918146125944843	1.0103736921545892	0.9018208562365937	2.1390582202653756	-0.7533047043971912
1.0923177529689516	1.0102841087738843	0.9018970613395841	2.140000799198774	-0.7534526837161797
1.0928208933434191	1.0101949081709252	0.9019729347579725	2.1409433946529206	-0.7536005494812582
1.0933240337178867	1.0101060904487904	0.9020484764820114	2.141886006620929	-0.7537483022595218
1.0938271740923542	1.0100176557100145	0.902123686502111	2.1428286350950483	-0.7538959426170841
1.0943303144668217	1.0099296040565877	0.9021985648088382	2.143771280066669	-0.754043471119083
1.0948334548412892	1.009841935589959	0.9022731113929139	2.1447139415263274	-0.7541908883296852
1.0953365952157568	1.009754650411037	0.9023473262452119	2.145656619463707	-0.7543381948120923
1.0958397355902243	1.0096677486201906	0.9024212093567572	2.1465993138676454	-0.7544853911285458
1.0963428759646918	1.009581230317251	0.9024947607187243	2.1475420247261363	-0.7546324778403325
1.0968460163391593	1.0094950956015138	0.9025679803224352	2.148484752026334	-0.7547794555077894
1.0973491567136269	1.009409344571739	0.9026408681593584	2.1494274957545576	-0.7549263246903092
1.0978522970880942	1.009323977326153	0.9027134242211067	2.150370255896294	-0.755073085946346
1.0983554374625617	1.00923899396245	0.9027856484994359	2.151313032436204	-0.7552197398334196
1.0988585778370292	1.0091543945777934	0.902857540986243	2.1522558253581225	-0.7553662869081214
1.0993617182114968	1.0090701792688168	0.9029291016735648	2.1531986346450664	-0.7555127277261194
1.0998648585859643	1.008986348131626	0.9030003305535761	2.1541414602792357	-0.7556590628421634
1.1003679989604318	1.0089029012617987	0.9030712276185883	2.155084302242019	-0.7558052928100901
1.1008711393348993	1.0088198387543883	0.9031417928610477	2.1560271605139962	-0.7559514181828284
1.1013742797093669	1.008737160703923	0.9032120262735343	2.1569700350749437	-0.7560974395124044
1.1018774200838344	1.0086548672044078	0.9032819278487595	2.157912925903837	-0.7562433573499465
1.102380560458302	1.0085729583493264	0.9033514975795656	2.158855832978856	-0.7563891722456908
1.1028837008327692	1.0084914342316413	0.9034207354589232	2.1597987562773877	-0.756534884748986
1.1031960628479751	1.0084410156500523	0.9034635530850444	2.1603841545844102	-0.7566252954076295
1.1033868412072367	1.0084102949437963	0.9034896414799308	2.16074169577603	-0.7566804954082983
1.1038899815817043	1.0083295405777164	0.9035582156358123	2.1616846514505963	-0.7568260047712171
1.1043931219561718	1.0082491712248103	0.9036264579199161	2.16262762327612	-0.7569714133844592
1.1048962623306393	1.0081691869759704	0.9036943683257137	2.163570611226857	-0.7571167217938747
1.1053994027051068	1.0080895879215754	0.9037619468467976	2.1645136152762907	-0.7572619305444515
1.1059025430795744	1.00801037415149	0.9038291934768805	2.1654566353971343	-0.7574070401803203
1.1064056834540419	1.0079315457550677	0.9038961082097937	2.1663996715613365	-0.7575520512447604
1.1069088238285094	1.00785310282115	0.9039626910394856	2.1673427237400844	-0.7576969642802035
1.107411964202977	1.0077750454380696	0.90402894196002	2.168285791903808	-0.7578417798282394
1.1079151045774445	1.00769737369365	0.9040948609655753	2.169228876022183	-0.7579864984296214
1.1084182449519118	1.0076200876752082	0.9041604480504427	2.1701719760641365	-0.7581311206242701
1.1089213853263793	1.0075431874695537	0.9042257032090248	2.171115091997848	-0.7582756469512794
1.1094245257008468	1.0074666731629918	0.9042906264358344	2.172058223790757	-0.758420077948921
1.1099276660753143	1.0073905448413234	0.9043552177254929	2.173001371409563	-0.7585644141546491
1.1104308064497819	1.0073148025898466	0.9044194770727291	2.173944534820232	-0.7587086561051062
1.1109339468242494	1.0072394464933576	0.904483404472378	2.174887713988001	-0.7588528043361267
1.111437087198717	1.007164476636152	0.9045469999193793	2.175830908877378	-0.7589968593827431
1.1119402275731844	1.007089893102026	0.9046102634087758	2.17677411945215	-0.7591408217791898
1.112443367947652	1.0070156959742769	0.9046731949357127	2.1777173456753847	-0.759284692058909
1.1129465083221195	1.0069418853357048	0.9047357944954357	2.1786605875094347	-0.7594284707545547
1.1134496486965868	1.0068684612686132	0.9047980620832901	2.1796038449159414	-0.7595721583979976
1.1139527890710543	1.0067954238548105	0.9048599976947191	2.18054711785584	-0.7597157555203308
1.1144559294455219	1.0067227731756103	0.9049216013252632	2.1814904062893614	-0.7598592626518736
1.1149590698199894	1.0066505093118339	0.9049828729705583	2.1824337101760367	-0.760002680322177
1.115271431835195	1.0066058407655734	0.905020744894964	2.183019344366216	-0.7600916727889685
1.115462210194457	1.0065786323438095	0.9050438126263346	2.1833770294747024	-0.760146009060028
1.1159653505689244	1.0065071423513745	0.9051044202884155	2.184320364143502	-0.7602892493934549
1.116468490943392	1.0064360394138758	0.9051646959527163	2.1852637141398916	-0.7604324018497316
1.1169716313178595	1.0063653236101713	0.9052246396152429	2.1862070794206434	-0.7605754669553828
1.117474771692327	1.0062949950186308	0.9052842512720906	2.1871504599418485	-0.7607184452361884
1.1179779120667945	1.0062250537171369	0.9053435309194429	2.188093855658923	-0.7608613372171885
1.118481052441262	1.0061554997830853	0.9054024785535704	2.1890372665266087	-0.7610041434226879
1.1189841928157294	1.0060863332933874	0.9054610941708294	2.1899806924989793	-0.7611468643762611
1.1194873331901969	1.0060175543244696	0.9055193777676611	2.1909241335294443	-0.7612895006007568
1.1199904735646644	1.0059491629522754	0.90557732934059	2.1918675895707507	-0.7614320526183027
1.120493613939132	1.0058811592522654	0.9056349488862226	2.1928110605749893	-0.7615745209503102
1.1209967543135995	1.005813543299419	0.9056922364012473	2.1937545464935972	-0.7617169061174791
1.121499894688067	1.0057463151682353	0.9057491918824316	2.1946980472773614	-0.761859208639802
1.1220030350625345	1.0056794749327334	0.9058058153266226	2.1956415628764243	-0.7620014290365696
1.122506175437002	1.0056130226664537	0.9058621067307449	2.196585093240285	-0.7621435678263746
1.1230093158114696	1.0055469584424588	0.9059180660917994	2.1975286383178054	-0.7622856255271168
1.123512456185937	1.0054812823333348	0.905973693406863	2.1984721980572126	-0.7624276026560076
1.1240155965604044	1.0054159944111913	0.9060289886730867	2.199415772406103	-0.7625694997295747
1.124518736934872	1.005351094747663	0.906083951887695	2.200359361311447	-0.7627113172636665
1.1250218773093394	1.00528658341391	0.9061385830479846	2.2013029647195927	-0.7628530557734572
1.125525017683807	1.00522246048062	0.9061928821513231	2.2022465825762674	-0.7629947157734507
1.1260281580582745	1.0051587260180066	0.9062468491951486	2.2031902148265843	-0.7631362977774856
1.126531298432742	1.0050953800958133	0.9063004841769681	2.2041338614150456	-0.7632778022987399
1.1270344388072095	1.0050324227833116	0.9063537870943563	2.2050775222855448	-0.7634192298497351
1.1273468008224152	1.0049935328724253	0.9063867117959691	2.2056633775040764	-0.7635069930782064
1.127537579181677	1.004969854149304	0.9064067579449554	2.206021197381373	-0.7635605809423411
1.1280407195561446	1.0049076742621228	0.9064593967264729	2.2069648866452196	-0.763701856087781
1.1285438599306121	1.0048458831896325	0.9065117034366817	2.20790859001918	-0.7638430557966346
1.1290470003050794	1.0047844809992306	0.9065636780734183	2.2088523074447557	-0.7639841805788443
1.129550140679547	1.0047234677578467	0.9066153206345823	2.2097960388628604	-0.7641252309437185
1.1300532810540145	1.0046628435319456	0.9066666311181348	2.210739784213822	-0.7642662073999368
1.130556421428482	1.0046026083875261	0.9067176095220982	2.21168354343739	-0.764407110455554
1.1310595618029495	1.0045427623901235	0.9067682558445546	2.2126273164727337	-0.764547940618005
1.131562702177417	1.0044833056048088	0.906818570083645	2.2135711032584515	-0.764688698394109
1.1320658425518846	1.0044242380961907	0.9068685522375685	2.214514903732571	-0.7648293842900743
1.132568982926352	1.004365559928416	0.9069182023045811	2.215458717832554	-0.7649699988115022
1.1330721233008196	1.0043072711651697	0.9069675202829949	2.2164025454953022	-0.7651105424633919
1.1335752636752872	1.0042493718696768	0.9070165061711772	2.2173463866571566	-0.765251015750145
1.1340784040497547	1.0041918621047023	0.9070651599675494	2.2182902412539063	-0.7653914191755695
1.134581544424222	1.0041347419325524	0.9071134816705861	2.2192341092207877	-0.7655317532428847
1.1350846847986895	1.0040780114150747	0.9071614712788145	2.2201779904924925	-0.7656720184547251
1.135587825173157	1.0040216706136595	0.907209128790813	2.2211218850031687	-0.7658122153131456
1.1360909655476246	1.0039657195892402	0.9072564542052105	2.2220657926864242	-0.7659523443196248
1.136594105922092	1.0039101584022943	0.9073034475206858	2.2230097134753333	-0.7660924059750706
1.1370972462965596	1.0038549871128435	0.9073501087359663	2.2239536473024377	-0.7662324007798235
1.1376003866710271	1.003800205780455	0.9073964378498275	2.2248975940997515	-0.7663723292336616
1.1381035270454947	1.003745814464242	0.9074424348610914	2.2258415537987646	-0.766512191835805
1.1386066674199622	1.0036918132228643	0.9074880997686268	2.2267855263304477	-0.7666519890849198
1.1391098077944297	1.003638202114529	0.9075334325713472	2.227729511625254	-0.7667917214791227
1.1394221698096354	1.0036051153204204	0.90756140920849	2.2283155674843624	-0.7668784384014756
1.139612948168897	1.0035849811969912	0.9075784332682112	2.2286735096131243	-0.7669313895159852
1.1401160885433645	1.0035321505275552	0.9076231018582204	2.2296175202234916	-0.767070993692538
1.140619228917832	1.003479710163074	0.9076674383404194	2.2305615433852823	-0.7672105345052753
1.1411223692922996	1.0034276601599506	0.907711442713895	2.2315055790269227	-0.7673500124501593
1.1416255096667671	1.0033760005741392	0.9077551149777751	2.2324496270763414	-0.7674894280226243
1.1421286500412346	1.0033247314611446	0.9077984551312274	2.233393687460973	-0.7676287817175809
1.1426317904157022	1.0032738528760246	0.9078414631734598	2.2343377601077625	-0.7677680740294206
1.1431349307901697	1.003223364873388	0.9078841391037186	2.2352818449431684	-0.7679073054520199
1.1436380711646372	1.003173267507398	0.9079264829212881	2.236225941893167	-0.7680464764787447
1.1441412115391048	1.0031235608317715	0.9079684946254899	2.2371700508832566	-0.7681855876024543
1.1446443519135723	1.0030742448997791	0.9080101742156818	2.2381141718384594	-0.7683246393155059
1.1451474922880396	1.0030253197642471	0.9080515216912575	2.239058304683328	-0.7684636321097589
1.145650632662507	1.002976785477557	0.9080925370516453	2.2400024493419464	-0.7686025664765791
1.1461537730369746	1.002928642091647	0.9081332202963078	2.2409466057379364	-0.7687414429068428
1.1466569134114422	1.0028808896580115	0.908173571424741	2.241890773794459	-0.768880261890941
1.1471600537859097	1.0028335282277026	0.9082135904364735	2.2428349534342193	-0.7690190239187842
1.1476631941603772	1.0027865578513302	0.9082532773310659	2.243779144579472	-0.7691577294798058
1.1481663345348447	1.0027399785790627	0.9082926321081098	2.244723347152021	-0.7692963790629666
1.1486694749093123	1.002693790460628	0.9083316547672277	2.245667561073226	-0.7694349731567595
1.1491726152837798	1.002647993545313	0.9083703453080715	2.246611786264008	-0.769573512249213
1.1496757556582473	1.0026025878819653	0.9084087037303221	2.247556022644848	-0.7697119968278959
1.1501788960327146	1.002557573518993	0.9084467300336894	2.2485002701357955	-0.7698504273799212
1.1506820364071821	1.0025129505043655	0.9084844242179103	2.2494445286564693	-0.7699888043919503
1.1511851767816497	1.0024687188856138	0.9085217862827492	2.250388798126063	-0.7701271283501974
1.1514975387968553	1.0024414557417922	0.9085448144812913	2.250975029490241	-0.7702129768128415
1.1516883171561172	1.002424878709832	0.9085588162279965	2.251333078463349	-0.7702653997404333
1.1521914575305847	1.002381430023676	0.9085955140534687	2.2522773695866793	-0.7704036190479899
1.1526945979050522	1.0023383728733657	0.9086318797590072	2.253221671413993	-0.7705417867577643
1.1531977382795198	1.002295707304685	0.9086679133444773	2.2541659838628183	-0.7706799033542227
1.1537008786539873	1.0022534333629818	0.9087036148097687	2.2551103068502756	-0.7708179693214046
1.1542040190284548	1.002211551093169	0.9087389841547938	2.256054640293083	-0.7709559851429274
1.1547071594029223	1.0021700605397255	0.9087740213794877	2.2569989841075575	-0.7710939513019899
1.1552102997773896	1.0021289617466949	0.9088087264838071	2.2579433382096226	-0.7712318682813769
1.1557134401518572	1.0020882547576881	0.90884309946773	2.258887702514808	-0.7713697365634629
1.1562165805263247	1.0020479396158826	0.9088771403312552	2.259832076938257	-0.7715075566302164
1.1567197209007922	1.002008016364023	0.9089108490744013	2.260776461394726	-0.7716453289632044
1.1572228612752598	1.0019684850444222	0.9089442256972063	2.2617208557985924	-0.7717830540435956
1.1577260016497273	1.0019293456989606	0.9089772701997271	2.2626652600638564	-0.7719207323521655
1.1582291420241948	1.0018905983690882	0.9090099825820389	2.2636096741041447	-0.7720583643692996
1.1587322823986623	1.0018522430958234	0.9090423628442342	2.2645540978327143	-0.7721959505749982
1.1592354227731299	1.0018142799197547	0.9090744109864232	2.2654985311624576	-0.77233349144888
1.1597385631475974	1.00177670888104	0.9091061270087321	2.266442974005904	-0.7724709874701863
1.160241703522065	1.0017395300194087	0.909137510911303	2.2673874262752247	-0.7726084391177852
1.1607448438965322	1.00170274337416	0.9091685626942939	2.268331887882237	-0.7727458468701756
1.1612479842709997	1.0016663489841655	0.9091992823578773	2.269276358738407	-0.772883211205491
1.1617511246454673	1.0016303468878676	0.9092296699022401	2.2702208387548546	-0.7730205326015039
1.1622542650199348	1.0015947371232814	0.9092597253275828	2.2711653278423554	-0.7731578115356298
1.1627574053944023	1.0015595197279947	0.9092894486341196	2.272109825911347	-0.7732950484849309
1.1632605457688698	1.001524694739168	0.9093188398220772	2.2730543328719293	-0.7734322439261205
1.1635729077840755	1.0015032719682497	0.9093369195032884	2.2736407106373466	-0.7735173975821724
1.1637636861433374	1.001490262193535	0.9093478988916943	2.273998848633872	-0.7735693983355669
1.1642668265178049	1.001456222127404	0.9093766258432217	2.2749433731066158	-0.7737065121892975
1.1647699668922724	1.0014225745766565	0.9094050206769211	2.2758879061992774	-0.7738435859630026
1.16527310726674	1.0013893195767491	0.9094330833930653	2.276832447820652	-0.7739806201320396
1.1657762476412072	1.0013564571627132	0.9094608139919368	2.277776997879218	-0.7741176151714368
1.1662793880156748	1.0013239873691557	0.9094882124738284	2.2787215562831418	-0.774254571555898
1.1667825283901423	1.0012919102302589	0.9095152788390418	2.2796661229402786	-0.7743914897598058
1.1672856687646098	1.0012602257797814	0.9095420130878877	2.2806106977581786	-0.7745283702572254
1.1677888091390773	1.001228934051058	0.9095684152206852	2.28155528064409	-0.77466521352191
1.1682919495135449	1.0011980350770004	0.909594485237761	2.282499871504963	-0.774802020027303
1.1687950898880124	1.0011675288900974	0.9096202231394493	2.2834444702474523	-0.7749387902465432
1.16929823026248	1.001137415522415	0.9096456289260917	2.284389076777923	-0.7750755246524682
1.1698013706369474	1.0011076950055977	0.9096707025980357	2.2853336910024526	-0.7752122237176189
1.170304511011415	1.0010783673708674	0.9096954441556355	2.2862783128268354	-0.7753488879142425
1.1708076513858825	1.0010494326490245	0.9097198535992508	2.2872229421565855	-0.7754855177142977
1.1713107917603498	1.0010208908704488	0.9097439309292461	2.2881675788969416	-0.7756221135894579
1.1718139321348173	1.0009927420650988	0.9097676761459916	2.289112222952871	-0.7757586760111148
1.1723170725092849	1.000964986262512	0.9097910892498613	2.290056874229072	-0.7758952054503835
1.1728202128837524	1.0009376234918068	0.9098141702412335	2.291001532629978	-0.7760317023781054
1.17332335325822	1.0009106537816808	0.9098369191204899	2.2919461980597617	-0.7761681672648526
1.1738264936326874	1.0008840771604117	0.9098593358880159	2.2928908704223394	-0.7763046005809319
1.174329634007155	1.0008578936558585	0.9098814205441994	2.293835549621373	-0.7764410027963885
1.1748327743816225	1.000832103295461	0.9099031730894309	2.294780235560275	-0.7765773743810099
1.17533591475609	1.00080670610624	0.909924593524103	2.2957249281422123	-0.7767137158043302
1.1756482767712957	1.0007911367272866	0.909937724768217	2.296311420011653	-0.7767983449706576
1.1758390551305575	1.000781702114798	0.9099456818486101	2.2966696272701093	-0.7768500275356337
1.1763421955050248	1.0007570913473194	0.9099664380633479	2.297614332846652	-0.7769863100439589
1.1768453358794924	1.0007328738295702	0.9099868621687133	2.2985590447742914	-0.7771225637981022
1.1773484762539599	1.000709049586899	0.9100069541651036	2.299503762955248	-0.7772587892666223
1.1778516166284274	1.0006856186442374	0.9100267140529167	2.3004484872915145	-0.7773949869178438
1.178354757002895	1.0006625810260992	0.9100461418325505	2.3013932176848613	-0.777531157219861
1.1788578973773625	1.0006399367565817	0.9100652375044023	2.3023379540368367	-0.777667300640542
1.17936103775183	1.0006176858593656	0.910084001068869	2.303282696248775	-0.7778034176475327
1.1798641781262975	1.0005958283577148	0.9101024325263465	2.304227444221797	-0.7779395087082602
1.180367318500765	1.0005743642744775	0.9101205318772293	2.305172197856816	-0.7780755742899375
1.1808704588752326	1.0005532936320858	0.9101382991219104	2.3061169570545395	-0.7782116148595662
1.1813735992496999	1.0005326164525563	0.9101557342607807	2.3070617217154736	-0.7783476308839419
1.1818767396241674	1.0005123327574899	0.9101728372942293	2.3080064917399277	-0.7784836228296567
1.182379879998635	1.0004924425680726	0.9101896082226424	2.3089512670280175	-0.7786195911631039
1.1828830203731024	1.0004729459050747	0.9102060470464037	2.3098960474796684	-0.7787555363504816
1.18338616074757	1.0004538427888527	0.9102221537658937	2.3108408329946197	-0.7788914588577966
1.1838893011220375	1.000435133239348	0.9102379283814895	2.3117856234724283	-0.7790273591508684
1.184392441496505	1.0004168172760872	0.9102533708935648	2.312730418812472	-0.7791632376953327
1.1848955818709725	1.000398894918184	0.9102684813024895	2.3136752189139536	-0.7792990949566458
1.18539872224544	1.0003813661843364	0.910283259608629	2.3146200236759054	-0.7794349314000879
1.1859018626199076	1.0003642310928302	0.9102977058123446	2.315564832997191	-0.7795707474907674
1.1864050029943751	1.000347489661537	0.910311819913993	2.3165096467765105	-0.7797065436936247
1.1869081433688424	1.0003311419079144	0.910325601913926	2.3174544649124047	-0.7798423204734356
1.18741128374331	1.000315187849008	0.9103390518124903	2.3183992873032566	-0.7799780782948158
1.1877236457585159	1.0003054812584318	0.9103472347548334	2.3189858585577228	-0.780062350780903
1.1879144241177775	1.0002996275014493	0.9103521696100272	2.3193441138472974	-0.7801138176222244
1.188417564492245	1.0002844608814574	0.9103649553068727	2.3202889444426096	-0.780249538919968
1.1889207048667125	1.0002696880048385	0.9103774089033567	2.32123377898713	-0.7803852426522037
1.18942384524118	1.0002553088869865	0.9103895303998035	2.3221786173786527	-0.7805209292829443
1.1899269856156476	1.0002413235428829	0.9104013197965309	2.323123459514837	-0.780656599276061
1.190430125990115	1.0002277319870967	0.9104127770938505	2.3240683052932054	-0.780792253095288
1.1909332663645826	1.0002145342337847	0.9104239022920674	2.3250131546111517	-0.7809278912042257
1.1914364067390502	1.0002017302966923	0.9104346953914796	2.325958007365942	-0.781063514066345
1.1919395471135175	1.0001893201891527	0.9104451563923787	2.32690286345472	-0.7811991221449911
1.192442687487985	1.0001773039240878	0.9104552852950485	2.327847722774511	-0.781334715903387
1.1929458278624525	1.0001656815140074	0.9104650820997661	2.3287925852222244	-0.7814702958046374
1.19344896823692	1.0001544529710102	0.9104745468068007	2.3297374506946564	-0.7816058623117333
1.1939521086113876	1.0001436183067838	0.9104836794164144	2.3306823190884978	-0.7817414158875546
1.194455248985855	1.0001331775326043	0.9104924799288608	2.3316271903003334	-0.7818769569948747
1.1949583893603226	1.0001231306593372	0.9105009483443862	2.3325720642266483	-0.7820124860963642
1.1954615297347901	1.0001134776974365	0.9105090846632287	2.33351694076383	-0.7821480036545946
1.1959646701092577	1.000104218656946	0.9105168888856177	2.3344618198081735	-0.7822835101320422
1.1964678104837252	1.0000953535474981	0.9105243610117748	2.335406701255885	-0.782419005991092
1.1969709508581927	1.0000868823783153	0.9105315010419129	2.336351585003084	-0.7825544916940415
1.19747409123266	1.0000788051582088	0.9105383089762364	2.3372964709458084	-0.7826899677031041
1.1979772316071275	1.00007112189558	0.9105447848149409	2.3382413589800186	-0.7828254344804134
1.198480371981595	1.0000638325984195	0.9105509285582132	2.3391862490015995	-0.7829608924880271
1.1989835123560626	1.000056937274308	0.910556740206231	2.340131140906366	-0.7830963421879304
1.1994866527305301	1.0000504359304159	0.9105622197591631	2.341076034590066	-0.7832317840420401
1.1997990147457358	1.0000465979589184	0.910565454516468	2.341662648858029	-0.7833158659577
1.1999897931049976	1.000044328573503	0.9105673672171694	2.342020929948384	-0.783367218512208
1.2004929334794652	1.00003861520992	0.9105721825804	2.3429658268769447	-0.7835026460602255
1.2009960738539327	1.0000332958456066	0.9105766658489963	2.343910725271317	-0.7836380671478266
1.2014992142284002	1.0000283704860935	0.9105808170230899	2.3448556250270176	-0.7837734822366921
1.2020023546028678	1.0000238391365006	0.910584636102803	2.3458005260395156	-0.7839088917884535
1.202505494977335	1.0000197018015387	0.9105881230882487	2.3467454282042346	-0.7840442962646963
1.2030086353518026	1.0000159584855084	0.9105912779795298	2.347690331416558	-0.7841796961269645
1.20351177572627	1.0000126091923007	0.9105941007767397	2.3486352355718303	-0.784315091836764
1.2040149161007376	1.0000096539253973	0.9105965914799626	2.3495801405653647	-0.7844504838555664
1.2045180564752052	1.0000070926878697	0.9105987500892724	2.3505250462924434	-0.7845858726448128
1.2050211968496727	1.0000049254823797	0.9106005766047331	2.3514699526483227	-0.7847212586659178
1.2055243372241402	1.00000315231118	0.9106020710263995	2.352414859528236	-0.7848566423802733
1.2060274775986077	1.000001773176114	0.9106032333543159	2.3533597668274	-0.7849920242492519
1.2065306179730753	1.0000007880786141	0.9106040635885171	2.3543046744410145	-0.785127404734211
1.2070337583475428	1.0000001970197048	0.9106045617290279	2.355249582264269	-0.785262784296497
1.2075368987220103	1.	0.9106047277758632	2.356194490192345	-0.7853981633974483
1.2075368987220103	1.	0.9106047277758632	2.356194490192345	-0.7853981633974483


==> anc/data-ver2/orbit_4_150.tsv <==
0.	1.	1.1403071969071503	0.	0.
5.823695122257398e-6	1.0000000000179894	1.1403071968906593	8.758671041083448e-6	7.568757627680561e-8
0.000026395318955269508	1.0000000003695475	1.1403071965683786	0.00003969780541168116	3.430464089011483e-7
0.00006521752343717213	1.0000000022560314	1.140307194839001	0.00009808529150285444	8.475986266966699e-7
0.00016543249151505904	1.000000014516374	1.1403071835996978	0.00024880573910867373	2.1500403544720835e-6
0.0004241256791091216	1.0000000954125852	1.140307109440509	0.0006378728912151087	5.512129863652144e-6
0.0007009607400980248	1.0000002606176976	1.140306957993633	0.001054224876742989	9.10996423501995e-6
0.0010919118051852688	1.0000006323996353	1.1403066171735146	0.0016422039810444395	0.000014190780219870351
0.0014019214801960496	1.0000010424706547	1.1403062412528844	0.002108449482730536	0.000018219552183369687
0.001970305357176088	1.0000020591285546	1.1403053092608768	0.0029632819499282267	0.000025605654610237625
0.0021028822202940746	1.0000023455584632	1.1403050466843159	0.003162673547212628	0.000027328387554220832
0.002803842960392099	1.000004169880444	1.1403033742869457	0.0042168967994501115	0.00003643609404842857
0.003504803700490124	1.0000065154356457	1.1403012240593997	0.0052711189687201215	0.00004554229535437326
0.003852091845071976	1.0000078706251831	1.1402999817221902	0.005793428565401744	0.00005005325214198866
0.004205764440588149	1.000009382222845	1.1402985959999115	0.00632533978432151	0.00005464661514380172
0.004906725180686173	1.0000127702405468	1.1402954901063214	0.0073795589755802785	0.00006374867706766826
0.005607685920784198	1.0000166794869847	1.1402919063760777	0.008433776271855004	0.00007284810475197522
0.006308646660882223	1.0000211099601197	1.1402878448062357	0.00948799140254227	0.00008194452179361309
0.007009607400980248	1.0000260616576415	1.140283305393459	0.010542204097082097	0.00009103755175619995
0.0077105681410782724	1.0000315345769677	1.1402782881340172	0.011596414084963367	0.0001001268181659203
0.007883451567603901	1.0000329645350392	1.1402769772263506	0.011856421687466923	0.00010236795305588025
0.008411528881176298	1.0000375287152443	1.1402727930237893	0.012650621095729264	0.00010921194450736316
0.009112489621274322	1.0000440440693452	1.14026682005826	0.01370482485898269	0.00011829255421935925
0.009813450361372347	1.0000510806358727	1.1402603692325228	0.0147590251043917	0.0001273682706908173
0.010514411101470372	1.000058638411157	1.1402534405412783	0.015813221561694936	0.00013643871725655944
0.011215371841568397	1.000066717391256	1.140246033978835	0.01686741396070705	0.00014550351719315525
0.011916332581666422	1.0000753175719568	1.1402381495391085	0.017921602031324136	0.000154562293714755
0.012617293321764447	1.0000844389487737	1.1402297872156226	0.018975785503529154	0.00016361466996892124
0.013318254061862472	1.0000940815169495	1.1402209470015086	0.020029964107397373	0.0001726602690324594
0.013474390890135931	1.0000963003452072	1.1402189127906597	0.02026477842782879	0.0001746741871705241
0.014019214801960497	1.0001042452714546	1.140211628889506	0.02108413757310178	0.00018169871390724676
0.01472017554205852	1.0001149302069878	1.1402018328719612	0.02213830563091853	0.00019072962751605992
0.015421136282156545	1.0001261363179763	1.1401915589408294	0.023192468011232356	0.00019975263269840079
0.01612209702225457	1.0001378635985747	1.1401808070876733	0.024246624444542012	0.00020876735220632083
0.016823057762352597	1.0001501120426655	1.1401695773036638	0.025300774661465696	0.00021777340870024345
0.017524018502450618	1.00016288164386	1.140157869579579	0.026354918392746483	0.00022677042474478478
0.018224979242548643	1.0001761723954967	1.1401456839058064	0.027409055369257744	0.00023575802280457228
0.018925939982646668	1.0001899842906423	1.1401330202723408	0.02846318532200859	0.00024473582524006156
0.019626900722744693	1.0002043173220916	1.1401198786687852	0.029517307982149278	0.0002537034543033508
0.020327861462842718	1.0002191714823672	1.140106259084351	0.030571423080976674	0.00026266053213399324
0.021028822202940743	1.000234546763719	1.1400921615078579	0.031625530349939646	0.0002716066807548076
0.021729782943038768	1.000250443158126	1.1400775859277341	0.032679629520644515	0.00028054152206768534
0.022430743683136793	1.000266860657294	1.1400625323320164	0.033733720324860474	0.00028946467784939653
0.023131704423234818	1.000283799252657	1.1400470007083499	0.03478780249452502	0.0002983757697473925
0.023832665163332843	1.0003012589353766	1.140030991043988	0.03584187576174938	0.00030727441927560595
0.024050915825495983	1.000306801549973	1.140025908690707	0.03617006944207864	0.00031004249709278296
0.024533625903430868	1.0003192396963425	1.1400145033257936	0.036895939858823945	0.0003161602478102488
0.025234586643528893	1.0003377415261718	1.1399975375402378	0.03794999451822369	0.00032503287658560657
0.025935547383626918	1.0003567644152096	1.1399800936734008	0.039004039472613605	0.0003338919266898307
0.026636508123724943	1.0003763083535282	1.1399621717109716	0.040058074454854126	0.00034273701906072736
0.027337468863822968	1.0003963733309282	1.1399437716382483	0.04111209919800657	0.0003515677744815432
0.028038429603920993	1.0004169593369372	1.1399248934401383	0.042166113435338534	0.0003603838135767483
0.028739390344019015	1.000438066360811	1.139905537101158	0.04322011690032937	0.0003691847568078161
0.02944035108411704	1.0004596943915323	1.1398857026054328	0.044274109326675554	0.0003779702244689992
0.030141311824215065	1.0004818434178118	1.1398653899366986	0.04532809044829618	0.00038673983668310267
0.03084227256431309	1.0005045134280874	1.1398445990782997	0.04638205999933832	0.0003954932133972534
0.03154323330441112	1.0005277044105247	1.1398233300131906	0.0474360177141825	0.0004042299743786661
0.03224419404450914	1.0005514163530167	1.1398015827239354	0.04848996332744813	0.0004129497392104057
0.03294515478460717	1.0005756492431832	1.1397793571927082	0.04954389657399888	0.00042165212728714584
0.03364611552470519	1.0006004030683722	1.1397566534012926	0.050597817188948166	0.00043033675781092373
0.03434707626480322	1.0006256778156586	1.139733471331083	0.05165172490766454	0.00043900324978689097
0.035048037004901236	1.0006514734718441	1.1397098109630832	0.05270561946577713	0.0004476512220190608
0.03574899774499926	1.0006777900234585	1.1396856722779078	0.05375950059918106	0.00045628029310605054
0.036449958485097286	1.0007046274567581	1.139661055255782	0.05481336804404291	0.00046489008143682064
0.03715091922519531	1.0007319857577268	1.1396359598765409	0.055867221536806094	0.000473480205186409
0.037851879965293336	1.0007598649120752	1.1396103861196307	0.0569210608141963	0.0004820502823116614
0.03855284070539136	1.0007882649052409	1.1395843339641087	0.05797488561322695	0.0004905999305469567
0.039253801445489386	1.0008171857223889	1.1395578033886429	0.05902869567120459	0.000499128767399929
0.03995476218558741	1.0008466273484107	1.1395307943715118	0.06008249072573432	0.0005076364101471835
0.040655722925685436	1.000876589767925	1.139503306890606	0.061136270514725255	0.0005161224758300086
0.04087397358784858	1.0008860251651752	1.1394946507242802	0.0614643715197599	0.000518760226237276
0.04135668366578346	1.0009070729652774	1.139475340923427	0.0621900347763959	0.0005245865812500837
0.042057644405881486	1.0009380769245397	1.139446896447088	0.0632437832492796	0.0005330283429651814
0.04275860514597951	1.0009696016295113	1.1394179734383139	0.06429751567223001	0.0005414473772848643
0.043459565886077536	1.0010016470637175	1.1393885718734411	0.06535123178442641	0.0005498433002661784
0.04416052662617556	1.001034213210411	1.1393586917284182	0.06640493132537927	0.00055821572770934
0.044861487366273586	1.0010673000525703	1.139328332978806	0.06745861403493557	0.0005665642751534176
0.04556244810637161	1.0011009075729007	1.1392974955997774	0.06851227965328426	0.0005748885578720094
0.046263408846469636	1.0011350357538342	1.1392661795661176	0.06956592792096168	0.0005831881908689138
0.04696436958656766	1.0011696845775289	1.1392343848522248	0.07061955857885706	0.0005914627888737965
0.047665330326665686	1.0012048540258693	1.1392021114321098	0.07167317136821777	0.0005997119663378503
0.04836629106676371	1.0012405440804666	1.1391693592793959	0.07272676603065496	0.0006079353374294497
0.049067251806861736	1.0012767547226573	1.1391361283673205	0.07378034230814881	0.0006161325160298007
0.04976821254695976	1.0013134859335047	1.139102418668733	0.07483389994305406	0.0006243031157285835
0.050469173287057786	1.0013507376937982	1.1390682301560975	0.07588743867810539	0.0006324467498195899
0.05117013402715581	1.001388509984053	1.1390335628014907	0.07694095825642287	0.000640563031296355
0.051871094767253836	1.0014268027845101	1.138998416576604	0.07799445842151734	0.0006486515728477818
0.05257205550735186	1.0014656160751365	1.138962791452742	0.07904793891729589	0.0006567119868537607
0.053273016247449886	1.0015049498356254	1.1389266874008244	0.08010139948806728	0.0006647438853807827
0.05397397698754791	1.001544804045395	1.1388901043913846	0.08115483987854731	0.0006727468801775443
0.054674937727645936	1.0015851786835896	1.1388530423945706	0.08220825983386432	0.0006807205826705497
0.05537589846774396	1.001626073729079	1.1388155013801455	0.08326165909956453	0.0006886646039597021
0.056076859207841986	1.0016674891604584	1.1387774813174874	0.08431503742161756	0.0006965785548138919
0.05677781994794001	1.0017094249560488	1.1387389821755893	0.08536839454642177	0.0007044620456665759
0.05747878068803803	1.0017518810938957	1.1387000039230597	0.08642173022080976	0.000712314686611351
0.057697031350201176	1.0017652064336848	1.138687769864333	0.08674969168538745	0.0007147533201446466
0.058179741428136054	1.0017948575517703	1.1386605465281232	0.08747504419205372	0.0007201360873975207
0.05888070216823408	1.0018383543071696	1.1386206099586194	0.08852833620787093	0.0007279258574256537
0.059581662908332104	1.0018823713373146	1.1385801941820042	0.08958160601642909	0.0007356836057431367
0.06028262364843013	1.0019269086191518	1.1385392991653505	0.09063485336635185	0.0007434089410397193
0.060983584388528154	1.0019719661293527	1.1384979248753466	0.09168807800672418	0.0007511014716430518
0.06168454512862618	1.0020175438443135	1.1384560712782983	0.09274127968709778	0.000758760805514215
0.062385505868724205	1.0020636417401552	1.138413738340128	0.09379445815749654	0.0007663865502432443
0.06308646660882224	1.002110259792723	1.1383709260263752	0.09484761316842194	0.0007739783130446438
0.06378742734892026	1.0021573979775873	1.138327634302197	0.09590074447085849	0.0007815357007528949
0.06448838808901829	1.0022050562700422	1.1382838631323682	0.09695385181627915	0.0007890583198179554
0.06518934882911631	1.0022532346451067	1.1382396124812812	0.09800693495665076	0.0007965457763007523
0.06589030956921434	1.002301933077524	1.138194882312947	0.09905999364443943	0.0008039976758686658
0.06659127030931236	1.0023511515417611	1.1381496725909945	0.10011302763261604	0.0008114136237910052
0.06729223104941039	1.0024008900120092	1.1381039832786715	0.10116603667466156	0.0008187932249344769
0.06799319178950841	1.0024511484621834	1.1380578143388447	0.10221902052457259	0.0008261360837586444
0.06869415252960644	1.0025019268659228	1.1380111657339997	0.10327197893686667	0.0008334418043113798
0.06939511326970445	1.0025532251965896	1.137964037426242	0.10432491166658782	0.0008407099902243063
0.07009607400980247	1.0026050434272702	1.1379164293772963	0.10537781846931185	0.0008479402447082335
0.0707970347499005	1.0026573815307744	1.1378683415485078	0.1064306991011519	0.0008551321705485826
0.07149799548999852	1.0027102394796352	1.137819773900841	0.10748355331876375	0.0008622853701008041
0.07219895623009655	1.0027636172461087	1.137770726394882	0.10853638087935132	0.0008693994452857862
0.07289991697019457	1.0028175148021745	1.1377211989908367	0.1095891815406721	0.0008764739975852538
0.0736008777102926	1.0028719321195347	1.137671191648533	0.11064195506104253	0.0008835086280371598
0.07430183845039062	1.0029268691696145	1.1376207043274191	0.11169470119934344	0.000890502937231066
0.07452008911255377	1.0029440804323193	1.1376048866341983	0.11202247789731688	0.0008926723860667951
0.07500279919048865	1.0029823259235622	1.137569736986566	0.1127474197150255	0.0008974565253035157
0.07570375993058667	1.0030383023522482	1.1375182895846658	0.11380011036811462	0.000904368991933396
0.0764047206706847	1.0030947984262655	1.137466362080033	0.11485277291921737	0.0009112399363372924
0.07710568141078272	1.0031518141159297	1.1374139544306046	0.11590540712952645	0.0009180689572648321
0.07780664215088075	1.0032093493912784	1.1373610665939407	0.11695801276082604	0.0009248556529940189
0.07850760289097877	1.0032674042220713	1.1373076985272246	0.1180105895754973	0.0009315996213265576
0.0792085636310768	1.00332597857779	1.1372538501872622	0.11906313733652377	0.0009383004595831695
0.07990952437117482	1.0033850724276379	1.1371995215304844	0.12011565580749678	0.0009449577645988974
0.08061048511127285	1.0034446857405404	1.1371447125129455	0.12116814475262087	0.0009515711327184011
0.08131144585137087	1.0035048184851436	1.137089423090324	0.12222060393671928	0.0009581401597912414
0.0820124065914689	1.003565470629816	1.1370336532179237	0.1232730331252393	0.0009646644411671567
0.08271336733156692	1.0036266421426467	1.1369774028506732	0.12432543208425771	0.0009711435716913261
0.08341432807166495	1.0036883329914457	1.1369206719431264	0.12537780058048628	0.0009775771456996245
0.08411528881176297	1.0037505431437441	1.136863460449463	0.1264301383812771	0.000983964757013866
0.084816249551861	1.003813272566794	1.1368057683234891	0.12748244525462807	0.0009903059989370374
0.08551721029195902	1.003876521227568	1.136747595518637	0.12853472096918828	0.0009966004642485205
0.08621817103205705	1.0039402890927582	1.1366889419879656	0.1295869652942635	0.0010028477451993034
0.08691913177215507	1.0040045761287786	1.136629807684161	0.13063917799982155	0.0010090474335071817
0.0876200925122531	1.0040693823017617	1.136570192559537	0.1316913588564978	0.0010151991203519487
0.08832105325235112	1.0041347075775608	1.1365100965660353	0.13274350763560044	0.001021302396370573
0.08902201399244915	1.0042005519217487	1.1364495196552256	0.13379562410911616	0.0010273568516523668
0.08972297473254717	1.0042669152996178	1.1363884617783062	0.13484770804971535	0.0010333620757341417
0.0904239354726452	1.00433379767618	1.1363269228861046	0.13589975923075762	0.0010393176575953535
0.09112489621274322	1.0044011990161656	1.1362649029290772	0.13695177742629727	0.0010452231856532357
0.09134314687490637	1.0044222909936424	1.136245494219009	0.1372793263309563	0.0010470516434827127
0.09182585695284125	1.0044691192840252	1.1362024018573107	0.13800376241108864	0.0010510782477579203
0.09252681769293927	1.004537558443927	1.1361394196205215	0.1390557139605916	0.0010568824311875484
0.0932277784330373	1.0046065164597586	1.1360759561680565	0.140107631850977	0.0010626353226433681
0.09392873917313532	1.004675993295126	1.136012011448894	0.14115951585913195	0.0010683365082448202
0.09462969991323335	1.0047459889133528	1.135947585411643	0.14221136576266546	0.0010739855735246119
0.09533066065333137	1.0048165032774812	1.1358826780045446	0.14326318133991375	0.00107958210342378
0.0960316213934294	1.0048875363502712	1.1358172891754719	0.1443149623699457	0.0010851256822867388
0.09673258213352742	1.0049590880942	1.1357514188719304	0.14536670863256831	0.0010906158938563182
0.09743354287362545	1.0050311584714628	1.1356850670410588	0.14641841990833207	0.0010960523212687888
0.09813450361372347	1.0051037474439717	1.1356182336296288	0.1474700959785365	0.0011014345470488722
0.0988354643538215	1.0051768549733555	1.1355509185840462	0.1485217366252355	0.001106762153104743
0.09953642509391952	1.0052504810209602	1.1354831218503512	0.14957334163124272	0.0011120347207230123
0.10023738583401755	1.005324625547848	1.1354148433742182	0.1506249107801372	0.0011172518305637047
0.10093834657411557	1.005399288514798	1.1353460831009572	0.1516764438562687	0.001122413062655216
0.1016393073142136	1.0054744698823046	1.135276840975513	0.15272794064476297	0.0011275179963892623
0.10234026805431162	1.0055501696105786	1.1352071169424673	0.1537794009315275	0.0011325662105158138
0.10304122879440965	1.0056263876595464	1.1351369109460376	0.15483082450325675	0.0011375572831380152
0.10374218953450767	1.0057031239888492	1.135066222930079	0.15588221114743758	0.001142490791707094
0.1044431502746057	1.005780378557844	1.1349950528380828	0.1569335606523548	0.001147366313017253
0.10514411101470372	1.0058581513256026	1.1349234006131796	0.15798487280709658	0.0011521834232005518
0.10584507175480175	1.0059364422509112	1.1348512661981371	0.15903614740155977	0.0011569416977217717
0.10654603249489977	1.0060152512922702	1.1347786495353624	0.16008738422645555	0.0011616407113732683
0.1072469932349978	1.0060945784078947	1.1347055505669021	0.16113858307331463	0.0011662800382698105
0.10794795397509582	1.0061744235557133	1.1346319692344418	0.16218974373449294	0.0011708592518434033
0.10816620463725896	1.0061993898376016	1.1346089605157277	0.16251702457910194	0.001172272693248126
0.10864891471519385	1.0062547866933682	1.1345579054793082	0.1632408660031769	0.0011753779248380994
0.10934987545529187	1.006335667778215	1.1344833592424681	0.16429194967338884	0.001179835629304792
0.1100508361953899	1.0064170667673225	1.13440833046453	0.16534299453999263	0.0011842319365959987
0.11075179693548792	1.0064989836174716	1.1343328190857442	0.16639400039869895	0.0011885664173606246
0.11145275767558595	1.006581418285157	1.1342568250460028	0.16744496704607081	0.0011928386415387166
0.11215371841568397	1.006664370726584	1.1341803482848414	0.16849589427952902	0.0011970481783561981
0.112854679155782	1.0067478408976716	1.134103388741438	0.16954678189735753	0.0012011945963195918
0.11355563989588002	1.006831828754049	1.1340259463546156	0.17059762969870898	0.0012052774632107257
0.11425660063597805	1.0069163342510572	1.133948021062841	0.17164843748361014	0.0012092963460814243
0.11495756137607606	1.0070013573437484	1.1338696128042256	0.17269920505296732	0.0012132508112481853
0.11565852211617408	1.0070868979868854	1.1337907215165268	0.17374993220857185	0.0012171404242868392
0.11635948285627211	1.0071729561349414	1.1337113471371483	0.17480061875310549	0.0012209647500271948
0.11706044359637013	1.0072595317421	1.1336314896031396	0.1758512644901459	0.0012247233525476688
0.11776140433646816	1.0073466247622542	1.1335511488511978	0.17690186922417217	0.0012284157951698983
0.11846236507656618	1.0074342351490067	1.1334703248176679	0.17795243276057018	0.0012320416404533394
0.11916332581666421	1.007522362855669	1.133389017438543	0.17900295490563808	0.001235600450189847
0.11986428655676223	1.0076110078352623	1.1333072266494648	0.18005343546659172	0.0012390917853982424
0.12056524729686026	1.0077001700405148	1.133224952385725	0.1811038742515702	0.0012425152063188598
0.12126620803695828	1.0077898494238646	1.133142194582265	0.18215427106964124	0.0012458702724080805
0.12196716877705631	1.007880045937456	1.1330589531736772	0.18320462573080665	0.0012491565423328479
0.12266812951715433	1.007970759533142	1.132975228094205	0.18425493804600784	0.001252373573965167
0.12336909025725236	1.0080619901624817	1.1328910192777433	0.18530520782713125	0.0012555209243765872
0.12407005099735038	1.0081537377767413	1.13280632665784	0.18635543488701378	0.0012585981498326672
0.12477101173744841	1.008246002326894	1.1327211501676964	0.18740561903944833	0.0012616048057874237
0.12498926239961156	1.0082748352805897	1.1326945308796899	0.18773259487838578	0.001262526479221009
0.12547197247754643	1.008338783763618	1.132635489740167	0.1884557600991892	0.0012645404468777626
0.12617293321764447	1.0084320820372974	1.1325493453077604	0.18950585788195762	0.0012674046269178934
0.12687389395774248	1.0085258970980222	1.1324627168026409	0.1905559122044471	0.0012701968988937246
0.12757485469784052	1.0086202288955863	1.1323756041566282	0.19160592288432907	0.0012729168149572436
0.12827581543793853	1.0087150773794888	1.132288007301198	0.19265588974025818	0.0012755639264208773
0.12897677617803657	1.0088104424989324	1.1321999261674833	0.19370581259187794	0.001278137783751836
0.12967773691813458	1.0089063242028238	1.132111360686275	0.19475569125982603	0.001280637936566438
0.13037869765823262	1.0090027224397728	1.1320223107880214	0.19580552556573988	0.0012830639336244179
0.13107965839833063	1.0090996371580923	1.1319327764028306	0.19685531533226217	0.0012854153228232146
0.13178061913842867	1.0091970683057971	1.13184275746047	0.19790506038304614	0.001287691651192243
0.13248157987852668	1.0092950158306049	1.1317522538903673	0.19895476054276132	0.0012898924648871459
0.13318254061862472	1.009393479679934	1.1316612656216116	0.20000441563709875	0.0012920173091840268
0.13388350135872273	1.0094924598009045	1.1315697925829535	0.2010540254927767	0.0012940657284736658
0.13458446209882077	1.0095919561403373	1.1314778347028058	0.20210358993754599	0.0012960372662557153
0.13528542283891878	1.0096919686447532	1.131385391909245	0.20315310880019552	0.0012979314651328764
0.13598638357901682	1.009792497260373	1.131292464130011	0.2042025819105578	0.0012997478668050572
0.13668734431911483	1.0098935419331168	1.1311990512925092	0.2052520090995144	0.0013014860120635111
0.13738830505921287	1.009995102608604	1.131105153323809	0.20630139019900143	0.0013031454407849555
0.13808926579931088	1.0100971792321523	1.131010770150647	0.2073507250420151	0.0013047256919256718
0.1387902265394089	1.0101997717487767	1.1309159016994268	0.20840001346261708	0.0013062263035155846
0.13949118727950693	1.0103028801031908	1.1308205478962186	0.20944925529594016	0.0013076468126523213
0.14019214801960495	1.0104065042398045	1.1307247086667618	0.21049845037819365	0.0013089867554952534
0.14089310875970298	1.0105106441027245	1.1306283839364648	0.21154759854666888	0.0013102456672595144
0.141594069499801	1.0106152996357534	1.1305315736304058	0.21259669963974479	0.0013114230822100005
0.14181232016196416	1.0106479903779595	1.1305013316958799	0.21292333741104125	0.001311772970217757
0.14229503023989903	1.0107204707823894	1.1304342776733343	0.21364575349689324	0.0013125185336553492
0.14299599097999705	1.0108261574858257	1.1303364959896702	0.21469475995868478	0.001313531553941898
0.14369695172009508	1.0109323596889501	1.130238228503507	0.21574371886679392	0.0013144616744476217
0.1443979124601931	1.0110390773343443	1.1301394751386107	0.21679263006400482	0.0013153084255760502
0.14509887320029113	1.0111463103642833	1.1300402358184214	0.21784149339421668	0.0013160713367501632
0.14579983394038915	1.0112540587207355	1.1299405104660538	0.2188903087024493	0.0013167499364062669
0.14650079468048718	1.0113623223453612	1.1298402990042988	0.2199390758348486	0.0013173437519878456
0.1472017554205852	1.0114711011795123	1.1297396013556231	0.22098779463869211	0.001317852309939395
0.14790271616068323	1.011580395164233	1.129638417442171	0.2220364649623946	0.0013182751357002321
0.14860367690078125	1.0116902042402574	1.1295367471857654	0.2230850866555134	0.0013186117536982853
0.14930463764087928	1.0118005283480094	1.1294345905079075	0.22413365956875414	0.0013188616873438595
0.1500055983809773	1.0119113674276037	1.129331947329779	0.2251821835539761	0.0013190244590233827
0.15070655912107533	1.0120227214188426	1.1292288175722422	0.22623065846419788	0.001319099590093128
0.15140751986117335	1.0121345902612178	1.1291252011558413	0.22727908415360287	0.001319086600872914
0.15210848060127138	1.0122469738939084	1.1290210980008026	0.2283274604775448	0.0013189850106397837
0.1528094413413694	1.0123598722557805	1.1289165080270365	0.2293757872925532	0.0013187943376216586
0.15351040208146743	1.0124732852853873	1.1288114311541375	0.23042406445633906	0.0013185140989909726
0.15421136282156545	1.0125872129209672	1.1287058673013857	0.23147229182780032	0.0013181438108582806
0.15491232356166348	1.0127016551004449	1.128599816387747	0.2325204692670274	0.0013176829882658467
0.1556132843017615	1.0128166117614286	1.1284932783318753	0.23356859663530882	0.0013171311451812054
0.15631424504185953	1.0129320828412116	1.1283862530521118	0.2346166737951366	0.001316487794490704
0.15701520578195755	1.0130480682767702	1.1282787404664876	0.23566470061021194	0.0013157524479930174
0.15771616652205558	1.013164568004763	1.1281707404927233	0.23671267694545084	0.0013149246163926414
0.1584171272621536	1.0132815819615315	1.128062253048231	0.23776060266698942	0.0013140038092933621
0.15863537792431676	1.013318120318772	1.1280283749397122	0.2380868737574307	0.001313698049007333
0.15911808800225163	1.013399110083098	1.1279532780501145	0.2388084776421897	0.0013129895351917
0.15981904874234965	1.0135171523051656	1.1278438154151713	0.23985630173964512	0.001311881301470332
0.16052000948244768	1.0136357085631178	1.1277338650598923	0.24090407482918605	0.0013106786143914856
0.1612209702225457	1.0137547787920167	1.127623426900464	0.24195179678188533	0.0013093809790903138
0.16192193096264373	1.0138743629266038	1.1275125008527682	0.24299946747006404	0.0013079878995682398
0.16262289170274175	1.0139944609012979	1.1274010868323852	0.2440470867672968	0.0013064988786862808
0.16332385244283978	1.0141150726501953	1.1272891847545918	0.2450946545484176	0.0013049134181583452
0.1640248131829378	1.0142361981070687	1.1271767945343658	0.2461421706895252	0.0013032310185445049
0.16472577392303583	1.0143578372053663	1.1270639160863838	0.24718963506798888	0.0013014511792442424
0.16542673466313385	1.0144799898782115	1.1269505493250245	0.24823704756245385	0.0012995733984896716
0.16612769540323188	1.014602656058402	1.126836694164369	0.24928440805284702	0.0012975971733387357
0.1668286561433299	1.0147258356784083	1.126722350518202	0.25033171642038243	0.0012955219996683743
0.16752961688342793	1.0148495286703745	1.1266075183000126	0.25137897254756697	0.0012933473721676708
0.16823057762352595	1.0149737349661156	1.1264921974229958	0.252426176318206	0.0012910727843309679
0.16893153836362398	1.0150984544971182	1.1263763878000532	0.2534733276174089	0.0012886977284509602
0.169632499103722	1.0152236871945393	1.126260089343795	0.2545204263315945	0.0012862216956117598
0.17033345984382003	1.0153494329892048	1.1261433019665401	0.2555674723484972	0.0012836441756819339
0.17103442058391805	1.01547569181161	1.1260260255803176	0.256614465557172	0.0012809646573075173
0.17173538132401608	1.015602463591917	1.1259082600968684	0.25766140584800046	0.0012781826279049968
0.1724363420641141	1.0157297482599559	1.1257900054276457	0.2587082931126964	0.0012752975736542685
0.17313730280421213	1.0158575457452221	1.1256712614838171	0.2597551272443112	0.0012723089794915686
0.17383826354431015	1.0159858559768769	1.1255520281762643	0.2608019081372397	0.0012692163291023752
0.17453922428440818	1.0161146788837454	1.1254323054155861	0.2618486356872258	0.0012660191049142842
0.1752401850245062	1.0162440143943166	1.1253120931120986	0.26289530979136794	0.0012627167880898558
0.17545843568666933	1.01628438884922	1.125274563935277	0.26322119060576266	0.0012616670443132592
0.17594114576460423	1.0163738624367418	1.1251913911758356	0.26394193034812496	0.0012593088585194333
0.17664210650470225	1.0165042229388344	1.1250701995165522	0.2649884972573216	0.0012557947948139345
0.17734306724480028	1.0166350958280679	1.1249485180437235	0.2660350104201543	0.0012521740742976136
0.1780440279848983	1.0167664810315766	1.124826346666548	0.26708146973919666	0.0012484461730007958
0.17874498872499633	1.0168983784761532	1.124703685293947	0.2681278751184053	0.0012446105656525811
0.17944594946509435	1.0170307880882483	1.1245805338345674	0.2691742264631253	0.0012406667256735207
0.18014691020519238	1.0171637097939699	1.124456892196782	0.27022052368009614	0.0012366141251682647
0.1808478709452904	1.0172971435190816	1.124332760288691	0.27126676667745714	0.0012324522349181782
0.18154883168538843	1.0174310891890028	1.1242081380181244	0.27231295536475336	0.0012281805243739314
0.18224979242548645	1.0175655467288065	1.1240830252926415	0.27335908965294103	0.0012237984616480556
0.18295075316558448	1.017700516063219	1.1239574220195334	0.2744051694543935	0.0012193055135074733
0.1836517139056825	1.0178359971166187	1.1238313281058245	0.2754511946829067	0.001214701145365996
0.1843526746457805	1.017971989813035	1.1237047434582732	0.276497165253705	0.0012099848212767921
0.18505363538587855	1.0181084940761478	1.123577667983373	0.27754308108344683	0.0012051560039248253
0.18575459612597656	1.0182455098292853	1.123450101587356	0.27858894209023044	0.0012002141546192603
0.1864555568660746	1.0183830369954248	1.1233220441761909	0.27963474819359957	0.0011951587332858407
0.1871565176061726	1.018521075497189	1.1231934956555878	0.28068049931454925	0.001189989198459232
0.18785747834627065	1.018659625256848	1.1230644559309972	0.28172619537553134	0.0011847050072753378
0.18855843908636866	1.0187986861963156	1.122934924907613	0.2827718363004605	0.00117930561546358
0.1892593998264667	1.0189382582371498	1.1228049024903728	0.28381742201471977	0.0011737904773391516
0.1899603605665647	1.0190783413005509	1.12267438858396	0.28486295244516624	0.0011681590457952344
0.19066132130666275	1.0192189353073606	1.1225433830928055	0.285908427520137	0.0011624107722951861
0.19136228204676076	1.0193600401780614	1.1224118859210885	0.28695384716945477	0.0011565451068646963
0.1920632427868588	1.019501655832774	1.1222798969727388	0.2879992113244337	0.001150561498083907
0.19228149344902193	1.0195458534522426	1.1222387005706949	0.28832468386113774	0.001148674280409313
0.1927642035269568	1.019643782191258	1.122147416151437	0.2890445199178849	0.001144459393079504
0.19346516426705485	1.0197864191729096	1.122014443360618	0.29008977288412263	0.0011382382375167727
0.19416612500715286	1.0199295666967603	1.1218809785034713	0.29113497015896983	0.0011318974755916225
0.1948670857472509	1.020073224681476	1.121747021482942	0.2921801116797637	0.0011254365500225772
0.1955680464873489	1.0202173930453564	1.1216125722017336	0.2932251973853619	0.001118854902042733
0.19626900722744695	1.0203620717063326	1.1214776305623095	0.29427022721614804	0.0011121519713916802
0.19696996796754496	1.020507260581967	1.121342196466894	0.2953152011140376	0.0011053271963073956
0.197670928707643	1.020652959589451	1.1212062698174734	0.29636011902248366	0.0010983800135180959
0.198371889447741	1.0207991686456046	1.1210698505157994	0.2974049808864827	0.0010913098582340597
0.19907285018783905	1.0209458876668744	1.1209329384633895	0.2984497866525806	0.0010841161641394154
0.19977381092793706	1.021093116569333	1.1207955335615287	0.2994945362688781	0.001076798363383892
0.2004747716680351	1.0212408552686778	1.1206576357112712	0.300539229685037	0.0010693558865745372
0.2011757324081331	1.021389103680228	1.1205192448134427	0.3015838668522858	0.0010617881627673993
0.20187669314823115	1.021537861718926	1.1203803607686416	0.30262844772342545	0.0010540946194591743
0.20257765388832916	1.0216871292993335	1.1202409834772404	0.3036729722528354	0.0010462746825788169
0.2032786146284272	1.0218369063356314	1.1201011128393885	0.30471744039647936	0.001038327776479116
0.2039795753685252	1.0219871927416189	1.119960748755013	0.3057618521119111	0.0010302533239282346
0.20468053610862325	1.022137988430711	1.1198198911238204	0.3068062073582804	0.0010220507461012123
0.20538149684872126	1.0222892933159369	1.1196785398452995	0.30785050609633885	0.0010137194625714334
0.2060824575888193	1.0224411073099406	1.1195366948187222	0.3088947482884458	0.0010052588913020556
0.2067834183289173	1.0225934303249773	1.1193943559431452	0.30993893389857424	0.0009966684486374044
0.20748437906901535	1.0227462622729124	1.1192515231174127	0.3109830628923165	0.000987947549294329
0.20818533980911336	1.0228996030652215	1.1191081962401577	0.3120271352368904	0.0009790956063535214
0.2088863005492114	1.0230534526129866	1.1189643752098037	0.31307115090114507	0.0009701120312507968
0.20910455121137453	1.023101458953566	1.118919494292685	0.3133962033364908	0.0009672879456238783
0.2095872612893094	1.023207810826897	1.118820059924567	0.3141151098555669	0.0009609962337683382
0.21028822202940745	1.0233626776172453	1.1186752502824586	0.31515901207228525	0.0009517476220259016
0.21098918276950546	1.0235180528939283	1.1185299461812859	0.3162028575250786	0.0009423656024719826
0.2116901435096035	1.0236739365664438	1.1183841475186544	0.31724664618938053	0.0009328495798749462
0.2123911042497015	1.0238303285438897	1.1182378541919702	0.3182903780422853	0.000923198957314116
0.21309206498979955	1.0239872287349625	1.1180910660984416	0.3193340530625544	0.0009134131361708258
0.21379302572989756	1.024144637047955	1.1179437831350814	0.3203776712306218	0.0009034915161194311
0.2144939864699956	1.0243025533907562	1.1177960051987086	0.3214212325286004	0.000893433495118282
0.2151949472100936	1.0244609776708473	1.1176477321859504	0.322464736940288	0.0008832384694006556
0.21589590795019165	1.0246199097953028	1.1174989639932447	0.32350818445117285	0.0008729058334656491
0.21659686869028966	1.0247793496707869	1.1173497005168413	0.3245515750484403	0.0008624349800690327
0.2172978294303877	1.0249392972035523	1.1171999416528053	0.3255949087209781	0.0008518253002140617
0.2179987901704857	1.0250997522994387	1.1170496872970175	0.32663818545938295	0.0008410761831422484
0.21869975091058375	1.0252607148638715	1.1168989373451783	0.32768140525596623	0.0008301870163240927
0.21940071165068176	1.0254221848018592	1.1167476916928083	0.32872456810476003	0.0008191571854497723
0.2201016723907798	1.025584162017992	1.1165959502352514	0.32976767400152335	0.0008079860744197907
0.2208026331308778	1.0257466464164404	1.1164437128676767	0.3308107229437479	0.0007966730653355839
0.22150359387097585	1.0259096379009531	1.1162909794850806	0.33185371493066435	0.0007852175384900856
0.22220455461107386	1.0260731363748548	1.1161377499822893	0.3328966499632483	0.0007736188723582496
0.2229055153511719	1.0262371417410456	1.1159840242539603	0.3339395280442263	0.0007618764435875302
0.2236064760912699	1.0264016539019976	1.1158298021945856	0.334982349178082	0.0007499896269883204
0.22430743683136795	1.0265666727597547	1.1156750836984934	0.3360251133710623	0.000737957795524346
0.22500839757146596	1.026732198215929	1.1155198686598506	0.33706782063118307	0.0007257803203030178
0.225709358311564	1.0268982301717002	1.1153641569726649	0.33811047096823577	0.0007134565705657401
0.22592760897372713	1.0269500291564997	1.115315573278536	0.3384350982531278	0.0007095894944915253
0.226410319051662	1.0270647685278136	1.1152079485307875	0.3391530643937932	0.0007009859136781742
0.22711127979176005	1.0272318131845775	1.1150512432279152	0.3401956009212158	0.0006883677151204611
0.22781224053185806	1.0273993640418615	1.1148940409575923	0.34123808056565763	0.0006756013384773957
0.2285132012719561	1.027567420999095	1.1147363416132137	0.34228050334407256	0.0006626861454285609
0.2292141620120541	1.0277359839552647	1.1145781450880277	0.3433228692752205	0.0006496214957384135
0.22991512275215212	1.0279050528089126	1.1144194512751369	0.3443651783796734	0.0006364067472463276
0.23061608349225016	1.0280746274581347	1.1142602600675025	0.3454074306798216	0.0006230412558565911
0.23131704423234817	1.0282447078005779	1.1141005713579448	0.3464496261998799	0.0006095243755283573
0.2320180049724462	1.0284152937334383	1.1139403850391478	0.3474917649658937	0.000595855458265551
0.23271896571254422	1.02858638515346	1.1137797010036603	0.3485338470057452	0.0005820338541067285
0.23341992645264226	1.0287579819569315	1.1136185191438983	0.3495758723491598	0.00056805891111489
0.23412088719274027	1.028930084039685	1.113456839352149	0.3506178410277121	0.0005539299753672474
0.2348218479328383	1.0291026912970924	1.1132946615205717	0.35165975307483216	0.0005396463909449436
0.23552280867293632	1.0292758036240661	1.1131319855412016	0.35270160852581184	0.0005252074999227255
0.23622376941303436	1.0294494209150535	1.1129688113059522	0.35374340741781085	0.0005106126423585691
0.23692473015313237	1.0296235430640372	1.1128051387066173	0.3547851497898633	0.0004958611562832572
0.2376256908932304	1.0297981699645313	1.1126409676348747	0.35582683568288365	0.00048095237768990836
0.23832665163332842	1.02997330150958	1.1124762979822878	0.3568684651396733	0.0004658856405234591
0.23902761237342646	1.0301489375917554	1.1123111296403094	0.3579100382049265	0.00045066027667009555
0.23972857311352447	1.030325078103154	1.1121454625002838	0.35895155492523717	0.00043527561594663766
0.2404295338536225	1.0305017229353963	1.1119792964534496	0.3599930153491046	0.00041973098608987376
0.24113049459372052	1.0306788719796227	1.1118126313909427	0.36103441952694026	0.0004040257127458455
0.24183145533381856	1.0308565251264918	1.1116454672037992	0.362075767511074	0.0003881591194590833
0.24253241607391657	1.0310346822661784	1.111477803782958	0.36311705935576016	0.0003721305276617918
0.24275066673607973	1.031090256026543	1.1114254982768788	0.3634412638283781	0.0003671066968317179
0.2432333768140146	1.0312133432883708	1.111309641019264	0.36415829511718434	0.0003559392566629845
0.24393433755411262	1.0313925080822675	1.1111409788034703	0.36519947485346943	0.0003395846236375684
0.24463529829421066	1.0315721765365766	1.1109718170262421	0.3662405986246821	0.0003230659436153773
0.24533625903430867	1.0317523485395117	1.1108021555781593	0.3672816664928392	0.000306382529470154
0.2460372197744067	1.0319330239787898	1.1106319943497185	0.3683226785219143	0.00028953369190848083
0.24673818051450472	1.0321142027416295	1.110461333231338	0.36936363477784384	0.0002725187394586585
0.24743914125460276	1.0322958847147472	1.110290172113359	0.3704045353285337	0.00025533697845953274
0.24814010199470077	1.0324780697843556	1.1101185108860492	0.3714453802438656	0.00023798771304926844
0.2488410627347988	1.0326607578361606	1.1099463494396065	0.37248616959570374	0.00022047024515407115
0.24954202347489682	1.0328439487553587	1.1097736876641617	0.37352690345790096	0.00020278387447685524
0.25024298421499486	1.0330276424266343	1.1096005254497812	0.3745675819063054	0.0001849278984858591
0.25094394495509287	1.0332118387341571	1.1094268626864705	0.375608205018767	0.00016690161240320617
0.2516449056951909	1.0333965375615801	1.109252699264178	0.3766487728751439	0.0001487043091934123
0.25234586643528895	1.0335817387920352	1.1090780350727976	0.3776892855573092	0.0001303352795518386
0.25304682717538696	1.0337674423081318	1.108902870002171	0.37872974314915697	0.00011179381189308978
0.25374778791548497	1.0339536479919538	1.1087272039420937	0.37977014573660944	0.00009307919233935727
0.254448748655583	1.0341403557250566	1.108551036782315	0.3808104934076231	0.00007419070470870738
0.25514970939568105	1.0343275653884638	1.108374368412544	0.3818507862521955	0.00005512763050331358
0.25585067013577906	1.0345152768626655	1.1081971987224517	0.3828910243623716	0.00003588924889763295
0.25655163087587707	1.0347034900276144	1.1080195276016744	0.38393120783225065	0.00001647483672652628
0.2572525916159751	1.0348922047627231	1.1078413549398176	0.38497133675799267	-3.116331526678266e-6
0.25795355235607315	1.0350814209468617	1.107662680626459	0.38601141123782506	-0.000022884983742178622
0.25865451309617116	1.0352711384583537	1.107483504551152	0.3870514313720491	-0.00004283185017574941
0.25935547383626917	1.0354613571749745	1.10730382660343	0.388091397263047	-0.0000629576634708502
0.2595737244984323	1.0355206858487078	1.107247779723473	0.38841518928232854	-0.00006926067099750593
0.2600564345763672	1.0356520769739466	1.1071236466728094	0.38913130901528803	-0.00008326315867079165
0.26075739531646525	1.0358432977319383	1.106942964648792	0.3901711667353358	-0.00010374907323096
0.26145835605656326	1.0360350193250596	1.1067617804208711	0.3912109705318544	-0.00012441614703110007
0.26215931679666127	1.0362272416288592	1.1065800938785333	0.39225072051561544	-0.0001452651223876573
0.2628602775367593	1.0364199645183212	1.1063979049112624	0.39329041679950466	-0.00016629674406617905
0.26356123827685735	1.0366131878678626	1.1062152134085437	0.39433005949852873	-0.00018751175929377555
0.26426219901695536	1.0368069115513294	1.1060320192598672	0.39536964872982194	-0.00020891091777164083
0.26496315975705337	1.0370011354419937	1.1058483223547317	0.39640918461265306	-0.00023049497168763398
0.2656641204971514	1.0371958594125503	1.105664122582649	0.39744866726843203	-0.00025226467572892115
0.26636508123724945	1.0373910833351137	1.1054794198331461	0.3984880968207167	-0.0002742207870946786
0.26706604197734746	1.037586807081214	1.105294213995771	0.39952747339521977	-0.0002963640655088568
0.26776700271744547	1.0377830305217943	1.1051085049600962	0.40056679711981574	-0.00031869527323300715
0.2684679634575435	1.0379797535272073	1.1049222926157214	0.4016060681245474	-0.0003412151750791696
0.26916892419764155	1.0381769759672115	1.1047355768522784	0.40264528654163306	-0.00036392453842282397
0.26986988493773956	1.0383746977109678	1.104548357559436	0.4036844525054732	-0.00038682413321590296
0.27057084567783757	1.0385729186270363	1.1043606346269017	0.40472356615265737	-0.00040991473199986946
0.2712718064179356	1.038771638583372	1.1041724079444286	0.4057626276219712	-0.0004331971099188564
0.27197276715803365	1.0389708574473229	1.1039836774018168	0.40680163705440325	-0.00045667204473287136
0.27267372789813166	1.0391705750856244	1.10379444288892	0.40784059459315214	-0.0004803403168310649
0.27337468863822967	1.0393707913643968	1.1036047042956476	0.4088795003836332	-0.0005042027092450639
0.2740756493783277	1.039571506149142	1.1034144615119703	0.40991835457348563	-0.0005282600076623698
0.27477661011842575	1.0397727193047388	1.103223714427924	0.4109571573125795	-0.0005525130004398223
0.27547757085852376	1.0399744306954395	1.1030324629336141	0.41199590875302267	-0.0005769624786171287
0.27617853159862177	1.0401766401848669	1.1028407069192192	0.41303460904916794	-0.0006016092359304599
0.2763967822607849	1.0402397016611007	1.1027808988801748	0.41335800765454	-0.0006093236337500025
0.2768794923387198	1.0403793476360095	1.1026484462749966	0.41407325835762004	-0.0006264540688261125
0.2775804530788178	1.0405825529112183	1.102455680891286	0.41511185683724267	-0.0006514977764742377
0.27828141381891586	1.0407862558722025	1.102262410658514	0.4161504046491654	-0.000676741160782638
0.27898237455901387	1.0409904563800263	1.102068635467199	0.4171889019567913	-0.0007021850264106316
0.2796833352991119	1.041195154295104	1.101874355207955	0.4182273489258035	-0.0007278301807829846
0.2803842960392099	1.0414003494771966	1.1016795697714974	0.41926574572417247	-0.0007536774341039114
0.28108525677930796	1.041606041785408	1.1014842790486459	0.4203040925221634	-0.0007797275993711451
0.28178621751940597	1.0418122310781808	1.1012884829303304	0.42134238949234315	-0.000805981492390076
0.282487178259504	1.0420189172132917	1.1010921813075956	0.4223806368095875	-0.0008324399317879603
0.283188138999602	1.042226100047848	1.1008953740716054	0.42341883465108826	-0.0008591037390281994
0.28388909973970006	1.0424337794382834	1.1006980611136479	0.4244569831963607	-0.0008859737384246882
0.28459006047979807	1.0426419552403536	1.1005002423251395	0.4254950826272506	-0.0009130507571562362
0.2852910212198961	1.0428506273091316	1.1003019175976314	0.42653313312794167	-0.0009403356252810581
0.2859919819599941	1.0430597954990048	1.1001030868228125	0.4275711348849627	-0.0009678291757513374
0.28669294270009216	1.0432694596636696	1.0999037498925162	0.4286090880871948	-0.0009955322444278618
0.28739390344019017	1.0434796196561267	1.0997039066987233	0.429646992925879	-0.0010234456700947301
0.2880948641802882	1.043690275328678	1.0995035571335696	0.4306848495946234	-0.0010515702944741342
0.2887958249203862	1.0439014265329216	1.0993027010893488	0.4317226582894105	-0.001079906962241212
0.28949678566048426	1.0441130731197465	1.0991013384585184	0.4327604192086046	-0.0011084565210389753
0.29019774640058227	1.0443252149393294	1.0988994691337055	0.43379813255295924	-0.001137219821493313
0.2908987071406803	1.0445378518411295	1.098697093007711	0.4348357985256247	-0.0011661977172280663
0.2915996678807783	1.0447509836738835	1.098494209973515	0.43587341733215523	-0.0011953910648801812
0.29230062862087636	1.0449646102856023	1.0982908199242831	0.4369109891805167	-0.0012248007241149352
0.29300158936097437	1.045178731523565	1.0980869227533707	0.4379485142810939	-0.0012544275576412407
0.2932198400231375	1.0452455011222717	1.098023333921435	0.43827154788476125	-0.001263696621153158
0.2937025501010724	1.0453933472343142	1.0978825183543286	0.43898599284669826	-0.0012842724312270245
0.2944035108411704	1.0456084572636526	1.0976776066209086	0.4400234250925752	-0.001314336213714683
0.29510447158126846	1.045824061456637	1.0974721874470692	0.4410608112364117	-0.0013446197770366165
0.29580543232136647	1.046040159657573	1.0972662607269807	0.4420981514983441	-0.00137512399623084
0.2965063930614645	1.046256751710012	1.0970598263550313	0.44313544610096506	-0.0014058497494566717
0.2972073538015625	1.0464738374567446	1.0968528842258318	0.444172695269332	-0.0014367979180105008
0.29790831454166056	1.0466914167397958	1.096645434234223	0.44520989923097415	-0.0014679693863416344
0.29860927528175857	1.0469094894004212	1.096437476275279	0.4462470582159002	-0.0014993650420682232
0.2993102360218566	1.0471280552791	1.096229010244316	0.44728417245660645	-0.0015309857759932665
0.3000111967619546	1.047347114215532	1.096020036036895	0.448321242188084	-0.0015628324821206996
0.30071215750205266	1.0475666660486305	1.09581055354883	0.44935826764782655	-0.0015949060576715597
0.30141311824215067	1.0477867106165186	1.095600562676193	0.45039524907583844	-0.0016272074031002345
0.3021140789822487	1.0480072477565228	1.0953900633153202	0.4514321867146422	-0.0016597374221107909
0.3028150397223467	1.048228277305169	1.0951790553628178	0.45246908080928616	-0.0016924970216733886
0.30351600046244476	1.0484497990981752	1.0949675387155684	0.45350593160735264	-0.0017254871120407727
0.30421696120254277	1.0486718129704484	1.094755513270737	0.4545427393589654	-0.0017587086067648524
0.3049179219426408	1.0488943187560775	1.0945429789257772	0.45557950431679783	-0.001792162422713362
0.3056188826827388	1.0491173162883285	1.0943299355784377	0.45661622673608065	-0.0018258494800866049
0.30631984342283686	1.0493408053996385	1.0941163831267684	0.4576529068746097	-0.0018597707024342843
0.30702080416293487	1.0495647859216106	1.0939023214691268	0.4586895449927541	-0.001893927016672417
0.3077217649030329	1.049789257685008	1.0936877505041842	0.459726141353464	-0.0019283193531003334
0.3084227256431309	1.0500142205197487	1.0934726701309325	0.4607626962222788	-0.001962948645417763
0.30912368638322896	1.050239674254899	1.0932570802486912	0.46179920986733475	-0.0019978158307420073
0.30982464712332697	1.0504656187186678	1.0930409807571126	0.46283568255937335	-0.002032921849625197
0.3100428977854901	1.050536068790245	1.0929735921120127	0.4631583896783605	-0.0020439013426630393
0.310525607863425	1.0506920537384021	1.09282437155619	0.46387211457174926	-0.0020682676460716406
0.311226568603523	1.0509189791405793	1.0926072525462636	0.4649085061804383	-0.0021038541675552566
0.31192752934362106	1.0511463947508022	1.0923896236280273	0.4659448576640455	-0.0021396823650370973
0.31262849008371907	1.0513743003937925	1.0921714847025357	0.46698116930381345	-0.0021757531929829594
0.3133294508238171	1.0516026958933855	1.091952835671211	0.46801744138363033	-0.0022120676093810836
0.3140304115639151	1.0518315810725236	1.0917336764358498	0.4690536741900379	-0.002248626575759947
0.31473137230401316	1.0520609557532496	1.0915140068986304	0.47008986801224	-0.0022854310572061427
0.31543233304411117	1.0522908197567011	1.09129382696212	0.47112602314211044	-0.00232248202238235
0.3161332937842092	1.0525211729031043	1.091073136529281	0.47216213987420164	-0.0023597804435453998
0.3168342545243072	1.0527520150117673	1.090851935503479	0.47319821850575244	-0.0023973272965644265
0.31753521526440526	1.0529833459010733	1.0906302237884895	0.4742342593366969	-0.0024351235609391163
0.31823617600450327	1.0532151653884758	1.0904080012885065	0.4752702626696721	-0.002473170219818047
0.3189371367446013	1.05344747329049	1.090185267908148	0.47630622881002693	-0.002511468260017119
0.3196380974846993	1.0536802694226874	1.0899620235524652	0.47734215806583025	-0.0025500186720380856
0.32033905822479736	1.0539135535996895	1.0897382681269485	0.47837805074787926	-0.002588822450087171
0.32104001896489537	1.05414732563516	1.0895140015375364	0.4794139071697081	-0.002627880592093787
0.3217409797049934	1.0543815853417988	1.0892892236906224	0.48044972764759614	-0.0026671940997293475
0.3224419404450914	1.0546163325313354	1.0890639344930633	0.4814855125005766	-0.00270676397842617
0.3231429011851894	1.0548515670145213	1.088838133852186	0.48252126205044493	-0.002746591237396486
0.32384386192528747	1.0550872886011236	1.0886118216757965	0.48355697662176744	-0.002786676889651537
0.3245448226653855	1.0553234970999184	1.0883849978721873	0.4845926565418898	-0.0028270219520207755
0.3252457834054835	1.0555601923186821	1.0881576623501454	0.4856283021409459	-0.00286762744517116
0.3259467441455815	1.0557973740641868	1.0879298150189605	0.48666391375186585	-0.002908494393626551
0.32664770488567957	1.056035042142191	1.0877014557884326	0.4876994917103854	-0.0029496238257872036
0.3268659555478427	1.0561091415693424	1.0876302494934118	0.4880219217464333	-0.0029624836068105286
0.3273486656257776	1.056273196357433	1.0874725845688817	0.4887350363550541	-0.002991016773949364
0.3280496263658756	1.0565118365136241	1.0872432012711541	0.4897705480272442	-0.0030326742743249594
0.3287505871059736	1.0567509624134412	1.0870133058066322	0.49080602707115933	-0.0030745973670613974
0.32945154784607167	1.0569905738585181	1.0867828980872427	0.49184147383384336	-0.003116787096261458
0.3301525085861697	1.05723067064944	1.0865519780254644	0.4928768886651891	-0.0031592445100032942
0.3308534693262677	1.0574712525857342	1.0863205455343379	0.493912271917947	-0.00320197066036053
0.3315544300663657	1.0577123194658635	1.086088600527473	0.4949476239477345	-0.003244966603422464
0.33225539080646377	1.057953871087218	1.0858561429190587	0.49598294511304436	-0.003288233399314379
0.3329563515465618	1.0581959072461078	1.085623172623871	0.4970182357752537	-0.0033317721122179487
0.3336573122866598	1.0584384277377545	1.0853896895572825	0.4980534962986333	-0.0033755838103917547
0.3343582730267578	1.058681432356284	1.0851556936352713	0.4990887270503562	-0.0034196695661919078
0.33505923376685587	1.0589249208947182	1.0849211847744291	0.5001239284005067	-0.0034640304560927732
0.3357601945069539	1.0591688931449672	1.0846861628919717	0.5011591007220897	-0.0035086675607078027
0.3364611552470519	1.0594133488978201	1.0844506279057473	0.5021942443910395	-0.0035535819648104764
0.3371621159871499	1.0596582879429388	1.0842145797342466	0.5032293597862293	-0.0035987747573553467
0.33786307672724797	1.0599037100688482	1.083978018296611	0.5042644472894794	-0.0036442470314991954
0.338564037467346	1.060149615062928	1.0837409435126433	0.5052995072855675	-0.0036899998846222954
0.339264998207444	1.0603960027114048	1.0835033553028164	0.5063345401622373	-0.0037360344183497863
0.339965958947542	1.060642872799344	1.083265253588283	0.5073695463102076	-0.0037823517385731534
0.34066691968764007	1.06089022511064	1.083026638290886	0.508404526123182	-0.0038289529554718224
0.3413678804277381	1.0611380594280087	1.0827875093331674	0.5094394799978578	-0.0038758391835348647
0.3420688411678361	1.061386375532978	1.082547866638379	0.5104744083339355	-0.003923011541582809
0.3427698019079341	1.0616351732058795	1.0823077101304919	0.5115093115341284	-0.00397047115278957
0.34347076264803217	1.0618844522258404	1.0820670397342065	0.5125441900041712	-0.004018219144704492
0.3436890133101953	1.0619621658060283	1.0819919998392409	0.5128664040804934	-0.004033144978603232
0.3441717233881302	1.0621342123707722	1.081825855374963	0.5135790441528304	-0.004066256649274499
0.3448726841282282	1.0623844534173645	1.0815841569789508	0.5146138743919132	-0.004114584802866358
0.3455736448683262	1.062635175141074	1.0813419444731205	0.5156486811362769	-0.004163204746289071
0.34627460560842427	1.0628863773161163	1.0810992177851928	0.5166834648038388	-0.0042121176248163614
0.3469755663485223	1.0631380597154563	1.0808559768436694	0.5177182258155855	-0.004261324588209294
0.3476765270886203	1.0633902221107983	1.080612221577844	0.5187529645955824	-0.004310826790738999
0.3483774878287183	1.0636428642725777	1.0803679519178124	0.5197876815709839	-0.004360625391209521
0.34907844856881637	1.063895985969951	1.0801231677944843	0.520822377172042	-0.0044107215529807795
0.3497794093089144	1.0641495869707864	1.0798778691395925	0.5218570518321174	-0.004461116443991652
0.3504803700490124	1.0644036670416537	1.079632055885706	0.5228917059876876	-0.004511811236783173
0.3511813307891104	1.0646582259478143	1.079385727966239	0.5239263400783581	-0.004562807108521855
0.35188229152920847	1.0649132634532128	1.0791388853154644	0.5249609545468715	-0.004614105241023125
0.3525832522693065	1.0651687793204654	1.0788915278685225	0.5259955498391173	-0.0046657068207748885
0.3532842130094045	1.0654247733108515	1.0786436555614343	0.5270301264041419	-0.004717613038961205
0.3539851737495025	1.0656812451843019	1.0783952683311122	0.5280646846941587	-0.004769825091486097
0.35468613448960057	1.06593819469939	1.078146366115372	0.5290992251645575	-0.00482234417899747
0.3553870952296986	1.0661956216133208	1.0778969488529442	0.5301337482739152	-0.004875171506911165
0.3560880559697966	1.066453525681921	1.0776470164834857	0.5311682544840053	-0.00492830828543513
0.3567890167098946	1.0667119066596282	1.0773965689475922	0.5322027442598077	-0.004981755729593712
0.35748997744999267	1.0669707642994806	1.0771456061868099	0.5332372180695198	-0.005035515059252085
0.3581909381900907	1.0672300983531058	1.076894128143648	0.5342716763845655	-0.005089587499140792
0.3588918989301887	1.067489908570711	1.07664213476159	0.5353061196796061	-0.0051439742788804204
0.3595928596702867	1.0677501947010717	1.0763896259851067	0.5363405484325499	-0.005198676633006402
0.36029382041038477	1.0680109564915203	1.0761366017596692	0.5373749631245629	-0.005253695800993939
0.3605120710725479	1.0680922441733265	1.076057715069522	0.5376970349893088	-0.005270891405722113
0.3609947811504828	1.0682721936879365	1.0758830620317603	0.5384093642400791	-0.0053090330272830616
0.3616957418905808	1.0685339060347343	1.0756290067488876	0.5394437522668106	-0.005364689561303812
0.3623967026306788	1.0687960932748526	1.0753744358595965	0.5404781276957576	-0.005420666657501557
0.36309766337077687	1.0690587551497424	1.075119349313483	0.5415124910212197	-0.0054769655753624325
0.3637986241108749	1.0693218913993563	1.0748637470612066	0.5425468427408052	-0.00553358757943892
0.3644995848509729	1.0695855017621372	1.0746076290545035	0.5435811833554427	-0.005590533939375549
0.3652005455910709	1.0698495859750057	1.0743509952461996	0.5446155133693905	-0.005647805929934739
0.36590150633116897	1.0701141437733495	1.0740938455902242	0.545649833290248	-0.005705404831022767
0.366602467071267	1.0703791748910108	1.0738361800416238	0.5466841436289658	-0.005763331927715872
0.367303427811365	1.0706446790602744	1.0735779985565743	0.5477184448998564	-0.005821588510286496
0.368004388551463	1.0709106560118569	1.0733193010923963	0.5487527376206053	-0.005880175874229651
0.368705349291561	1.0711771054748924	1.073060087607568	0.5497870223122806	-0.005939095320289432
0.3694063100316591	1.071444027176923	1.0728003580617396	0.5508212994993451	-0.005998348154485659
0.3701072707717571	1.0717114208438836	1.072540112415747	0.5518555697096661	-0.006057935688140655
0.3708082315118551	1.071979286200092	1.0722793506316266	0.5528898334745264	-0.006117859237906166
0.3715091922519531	1.0722476229682345	1.0720180726726287	0.5539240913286353	-0.0061781201257904185
0.3722101529920512	1.0725164308693544	1.0717562785032333	0.5549583438101399	-0.006238719679185308
0.3729111137321492	1.0727857096228388	1.0714939680891633	0.5559925914606348	-0.006299659230893737
0.3736120744722472	1.0730554589464054	1.0712311413973998	0.5570268348251747	-0.006360940119157087
0.3743130352123452	1.0733256785560905	1.0709677983961978	0.5580610744522839	-0.006422563687682831
0.3750139959524433	1.0735963681662348	1.0707039390550996	0.5590953108939686	-0.006484531285672289
0.3757149566925413	1.073867527489471	1.070439563344951	0.5601295447057268	-0.006546844267848528
0.3764159174326393	1.0741391562367097	1.0701746712379163	0.5611637764465608	-0.006609503994484394
0.3771168781727373	1.0744112541171267	1.0699092627074935	0.5621980066789871	-0.0066725118314307046
0.3773351288349005	1.0744960700577202	1.0698265198540382	0.5625200236859723	-0.006692201191918184
0.3778178389128354	1.0746838208381493	1.0696433377285306	0.5632322359690485	-0.006735869150144568
0.3785187996529334	1.074956856105442	1.0693768962772399	0.5642664648863247	-0.0067995773277178565
0.3792197603930314	1.0752303596228936	1.069109938331215	0.5653006940039443	-0.0068636377469058225
0.3799207211331294	1.0755043310926027	1.0688424638694463	0.5663349238985957	-0.006928051796155864
0.3806216818732275	1.0757787702148636	1.0685744728723374	0.5673691551505385	-0.006992820869636428
0.3813226426133255	1.0760536766881528	1.0683059653217204	0.5684033883436153	-0.0070579463672660716
0.3820236033534235	1.0763290502091136	1.068036941200874	0.5694376240652623	-0.007123429694742664
0.3827245640935215	1.076604890472543	1.0677674004945377	0.5704718629065222	-0.007189272263572738
0.3834255248336196	1.076881197171376	1.0674973431889307	0.5715061054620545	-0.007255475491100996
0.3841264855737176	1.077157969996672	1.0672267692717679	0.5725403523301477	-0.007322040800539956
0.3848274463138156	1.0774352086375991	1.0669556787322763	0.5735746041127309	-0.007388969620999759
0.3855284070539136	1.0777129127814191	1.0666840715612127	0.5746088614153855	-0.007456263387518125
0.3862293677940117	1.077991082113474	1.0664119477508813	0.5756431248473567	-0.0075239235410904486
0.3869303285341097	1.0782697163171688	1.0661393072951504	0.5766773950215658	-0.007591951528700069
0.3876312892742077	1.0785488150739573	1.0658661501894702	0.5777116725546213	-0.007660348803348677
0.3883322500143057	1.0788283780633268	1.065592476430891	0.5787459580668315	-0.007729116824086878
0.3890332107544038	1.0791084049627815	1.0653182860180812	0.5797802521822158	-0.007798257056044919
0.3897341714945018	1.0793888954478283	1.0650435789513442	0.5808145555285175	-0.007867770970463556
0.3904351322345998	1.0796698491919594	1.0647683552326377	0.5818488687372144	-0.007937660044725098
0.3911360929746978	1.0799512658666375	1.0644926148655924	0.5828831924435326	-0.00800792576238458
0.3918370537147959	1.080233145141279	1.0642163578555293	0.5839175272864571	-0.008078569613201123
0.3925380144548939	1.0805154866832376	1.0639395842094794	0.5849518739087449	-0.008149593093169427
0.3932389751949919	1.0807982901577886	1.0636622939362024	0.5859862329569365	-0.008220997704551444
0.3939399359350899	1.081081555228112	1.063384487046206	0.587020605081369	-0.00829278495590819
0.3941581865972531	1.0811698466313469	1.0632978838143017	0.5873426692590881	-0.008315214940771644
0.394640896675188	1.0813652815552752	1.063106163551764	0.5880549909361873	-0.008364956362131736
0.395341857415286	1.0816494687982177	1.0628273234669374	0.5890893911793573	-0.008437513444477341
0.396042818155384	1.081934116613732	1.0625479668075932	0.5901238064726779	-0.008510457730595765
0.396743778895482	1.0822192246564482	1.0622680935914237	0.5911582374817935	-0.008583790754565728
0.3974447396355801	1.0825047925788158	1.061987703837967	0.5921926848762065	-0.008657514056926545
0.3981457003756781	1.082790820031087	1.0617067975686272	0.5932271493292894	-0.008731629184710914
0.3988466611157761	1.0830773066612978	1.0614253748066942	0.5942616315182983	-0.008806137691477872
0.3995476218558741	1.083364252115252	1.061143435577365	0.5952961321243844	-0.008881041137345919
0.4002485825959722	1.083651656036502	1.0608609799077637	0.5963306518326074	-0.0089563410890263
0.4009495433360702	1.083939518066331	1.0605780078269622	0.597365191331948	-0.00903203911985646
0.4016505040761682	1.0842278378437349	1.060294519366002	0.5983997513153206	-0.009108136809833661
0.4023514648162662	1.0845166150054046	1.060010514557915	0.5994343324795861	-0.009184635745648772
0.4030524255563643	1.084805849185706	1.059725993437745	0.6004689355255647	-0.009261537520720212
0.4037533862964623	1.0850955400166626	1.059440956042569	0.601503561158049	-0.00933884373522809
0.4044543470365603	1.0853856871279361	1.05915540241152	0.6025382100858167	-0.009416555996148475
0.4051553077766583	1.0856762901468073	1.0588693325858072	0.6035728830216436	-0.00949467591728788
0.4058562685167564	1.0859673486981574	1.0585827466087407	0.6046075806823167	-0.009573205119317876
0.4065572292568544	1.0862588624044478	1.0582956445257514	0.6056423037886477	-0.009652145229809905
0.4072581899969524	1.0865508308857013	1.0580080263844158	0.6066770530654851	-0.00973149788327025
0.4079591507370504	1.0868432537594825	1.0577198922344768	0.6077118292417285	-0.009811264721175189
0.4086601114771485	1.0871361306408776	1.0574312421278684	0.6087466330503412	-0.009891447392006305
0.4093610722172465	1.0874294611424735	1.0571420761187384	0.6097814652283635	-0.009972047551285987
0.4100620329573445	1.0877232448743397	1.056852394263471	0.6108163265169261	-0.010053066861613096
0.4107629936974425	1.088017481444006	1.056562196620712	0.6118512176612638	-0.010134506992698812
0.41098124435960565	1.0881091871290907	1.0564717355893318	0.6121734468812114	-0.010159950311805058
0.4114639544375406	1.0883121704564427	1.0562714832513913	0.6128861394107284	-0.010216369621402644
0.4121649151776386	1.08860731151404	1.0559802542187475	0.6139210925188026	-0.01029865643176863
0.4128658759177366	1.0889029042165863	1.055688509588353	0.6149560777431129	-0.010381369115061712
0.4135668366578346	1.0891989481612483	1.0553962494281368	0.6159910958454442	-0.010464509369804274
0.4142677973979326	1.0894954429425487	1.0551034738084109	0.6170261475917523	-0.010548078901812877
0.4149687581380307	1.089792388152345	1.054810182801894	0.6180612337521787	-0.010632079424235164
0.4156697188781287	1.0900897833798082	1.0545163764837382	0.619096355101063	-0.010716512657586934
0.4163706796182267	1.0903876282114002	1.0542220549315526	0.620131512416958	-0.010801380329789417
0.4170716403583247	1.0906859222308527	1.0539272182254307	0.6211667064826424	-0.010886684176206713
0.4177726010984228	1.090984665019144	1.0536318664479747	0.6222019380851355	-0.010972425939683415
0.4184735618385208	1.0912838561544769	1.0533359996843228	0.6232372080157108	-0.011058607370582414
0.4191745225786188	1.091583495212257	1.053039618022175	0.6242725170699098	-0.01114523022682289
0.4198754833187168	1.091883581765068	1.0527427215518206	0.6253078660475564	-0.011232296273918481
0.4205764440588149	1.0921841153826508	1.0524453103661628	0.6263432557527704	-0.011319807285015636
0.4212774047989129	1.0924850956318781	1.052147384560749	0.6273786869939822	-0.011407765040932147
0.4219783655390109	1.0927865220767332	1.0518489442337953	0.6284141605839468	-0.011496171330195874
0.4226793262791089	1.0930883942782843	1.0515499894862153	0.6294496773397579	-0.011585027949083653
0.423380287019207	1.0933907117946622	1.0512505204216482	0.6304852380828619	-0.01167433670166038
0.424081247759305	1.0936934741810351	1.0509505371464865	0.6315208436390732	-0.011764099399818284
0.424782208499403	1.0939966809895856	1.0506500397699041	0.6325564948385874	-0.0118543178633164
0.425483169239501	1.0943003317694848	1.0503490284038854	0.6335921925159963	-0.01194499391982021
0.4261841299795991	1.094604426066869	1.050047503163254	0.6346279375103024	-0.012036129404941474
0.4268850907196971	1.0949089634248135	1.049745464165701	0.6356637306649334	-0.012127726162278264
0.4275860514597951	1.0952139433833084	1.049442911531816	0.6366995728277565	-0.012219786043455165
0.42780430212195825	1.0953089920220263	1.0493486041077413	0.6370221020823675	-0.01224854458576078
0.4282870121998931	1.0955193654792332	1.0491398453851153	0.6377354648510933	-0.012312310908163681
0.4289879729399912	1.0958252292463306	1.048836265852073	0.6387714075917346	-0.012405302624202818
0.4296889336800892	1.0961315342151816	1.0485321730621495	0.6398074019109543	-0.012498763067519866
0.4303898944201872	1.0964382799131784	1.048227567147824	0.6408434486745256	-0.012592694122251365
0.4310908551602852	1.0967454658644995	1.0479224482446243	0.6418795487527342	-0.01268709768076426
0.4317918159003833	1.0970530915900818	1.0476168164911572	0.6429157030203947	-0.012781975643697256
0.4324927766404813	1.0973611566075954	1.0473106720291407	0.6439519123568643	-0.012877329920002347
0.4331937373805793	1.0976696604314153	1.0470040150034354	0.6449881776460583	-0.012973162426986559
0.4338946981206773	1.097978602572595	1.0466968455620762	0.6460244997764654	-0.013069475090353862
0.4345956588607754	1.0982879825388392	1.0463891638563045	0.6470608796411622	-0.013166269844247291
0.4352966196008734	1.0985977998344756	1.0460809700406009	0.6480973181378286	-0.01326354863129125
0.4359975803409714	1.0989080539604272	1.0457722642727172	0.649133816168763	-0.013361313402634014
0.4366985410810694	1.0992187444141848	1.0454630467137112	0.6501703746408974	-0.013459566117990424
0.4373995018211675	1.0995298706897774	1.0451533175279777	0.6512069944658132	-0.013558308745684767
0.4381004625612655	1.0998414322777448	1.044843076883284	0.6522436765597553	-0.013657543262693868
0.4388014233013635	1.1001534286651082	1.044532324950803	0.653280421843649	-0.01375727165469035
0.4395023840414615	1.100465859335341	1.0442210619051477	0.654317231243114	-0.013857495916086123
0.4402033447815596	1.1007787237683393	1.0439092879244063	0.6553541056884812	-0.013958218050076025
0.4409043055216576	1.1010920214403925	1.0435970031901758	0.6563910461148069	-0.014059440068681702
0.4416052662617556	1.101405751824154	1.0432842078875986	0.6574280534618895	-0.014161163992795647
0.4423062270018536	1.1017199143886098	1.0429709022053972	0.6584651286742845	-0.01426339185222546
0.4430071877419517	1.1020345085990486	1.0426570863359108	0.6595022727013202	-0.014366125685738286
0.4437081484820497	1.1023495339170315	1.0423427604751305	0.6605394864971138	-0.014469367541105461
0.4444091092221477	1.102664989800361	1.0420279248227367	0.6615767710205867	-0.014573119475147346
0.44462735988431085	1.1027632977459267	1.041929793763774	0.6618997538192259	-0.014605528065459856
0.4451100699622457	1.102980875703049	1.0417125795821358	0.6626141272354803	-0.01467738355377836
0.4458110307023438	1.1032971910752862	1.041396724960497	0.6636515561103724	-0.014782161852052216
0.4465119914424418	1.1036139353634096	1.04108036116879	0.6646890586186928	-0.014887456454207335
0.4472129521825398	1.1039311080098713	1.0407634884218233	0.6657266357387389	-0.01499326945371248
0.4479139129226378	1.1042487084532049	1.0404461069382822	0.6667642884536924	-0.015099602953312573
0.4486148736627359	1.1045667361279945	1.0401282169407673	0.6678020177516347	-0.015206459065074703
0.4493158344028339	1.1048851904648405	1.0398098186558329	0.6688398246255635	-0.015313839910434347
0.4500167951429319	1.1052040708903268	1.0394909123140275	0.6698777100734085	-0.015421747620241778
0.4507177558830299	1.1055233768269872	1.0391714981499323	0.6709156750980482	-0.015530184334808671
0.451418716623128	1.1058431076932722	1.0388515764022022	0.6719537207073253	-0.015639152203954905
0.452119677363226	1.106163262903514	1.0385311473136052	0.6729918479140639	-0.015748653387055563
0.452820638103324	1.1064838418678935	1.0382102111310643	0.6740300577360852	-0.015858690053088133
0.453521598843422	1.1068048439924039	1.037888768105697	0.6750683511962239	-0.015969264380679894
0.4542225595835201	1.1071262686788166	1.0375668184928588	0.6761067293223452	-0.016080378558155514
0.4549235203236181	1.1074481153246465	1.0372443625521832	0.6771451931473604	-0.016192034783584833
0.4556244810637161	1.1077703833231154	1.0369214005476253	0.6781837437092444	-0.016304235264830845
0.4563254418038141	1.1080930720631164	1.0365979327475037	0.6792223820510512	-0.016416982219597878
0.4570264025439122	1.108416180929178	1.036273959424544	0.6802611092209315	-0.016530277875479976
0.4577273632840102	1.1087397093014273	1.0359494808559222	0.6812999262721486	-0.016644124470009455
0.4584283240241082	1.1090636565555532	1.0356244973233077	0.6823388342630954	-0.016758524250705686
0.4591292847642062	1.1093880220627692	1.0352990091129088	0.6833778342573114	-0.016873479475124048
0.45983024550430424	1.1097128051897756	1.0349730165155164	0.6844169273234988	-0.016988992410905086
0.4605312062444023	1.1100380052987227	1.03464651982655	0.68545611453554	-0.017105065335823868
0.4612321669845003	1.1103636217471708	1.034319519346102	0.686495396972514	-0.01722170053783952
0.46145041764666345	1.110465090359313	1.0342176018953617	0.686819006860264	-0.01725813114667388
0.4619331277245983	1.110689653888054	1.0339920153789839	0.6875347757187138	-0.017338900315144984
0.46263408846469634	1.111016101069639	1.0336640082347737	0.6885742518636626	-0.017456666976216933
0.4633350492047944	1.1113429626354883	1.0333354982278609	0.6896138265021314	-0.017575002839865916
0.4640360099448924	1.111670237924418	1.0330064856774952	0.690653500734156	-0.017693910235286662
0.4647369706849904	1.1119979262704607	1.0326769709078334	0.6916932756650537	-0.0178133915021086
0.46543793142508844	1.1123260270028232	1.0323469542479866	0.6927331524054405	-0.01793344899044657
0.4661388921651865	1.112654539445847	1.0320164360320705	0.6937731320712489	-0.0180540850609517
0.4668398529052845	1.1129834629189665	1.0316854165992528	0.6948132157837439	-0.018175302084862514
0.4675408136453825	1.1133127967366692	1.0313538962938034	0.6958534046695412	-0.01829710244405619
0.46824177438548054	1.1136425402084524	1.0310218754651432	0.696893699860624	-0.018419488531100033
0.4689427351255786	1.1139726926387823	1.0306893544678961	0.6979341024943605	-0.018542462749303133
0.4696436958656766	1.1143032533270505	1.030356333661938	0.6989746137135212	-0.018666027512768198
0.4703446566057746	1.1146342215675331	1.0300228134124483	0.700015234666296	-0.018790185246443585
0.47104561734587264	1.1149655966493452	1.029688794089963	0.701055966506312	-0.018914938386175528
0.4717465780859707	1.1152973778564	1.0293542760704253	0.7020968103926505	-0.01904028937876052
0.4724475388260687	1.1156295644673617	1.0290192597352383	0.7031377674898651	-0.01916624068199792
0.4731484995661667	1.115962155755605	1.0286837454713191	0.7041788389679987	-0.019292794764742695
0.47384946030626474	1.116295150989167	1.0283477336711515	0.7052200260026008	-0.019419954106958404
0.4745504210463628	1.1166285494307044	1.0280112247328406	0.7062613297747458	-0.01954772119977031
0.4752513817864608	1.116962350337447	1.027674219060167	0.7073027514710502	-0.019676098545518703
0.4759523425265588	1.1172965529611523	1.0273367170626422	0.7083442922836899	-0.019805088657812404
0.47665330326665684	1.117631156548059	1.0269987191555638	0.7093859534104187	-0.01993469406158242
0.4773542640067549	1.11796616033884	1.026660225760072	0.7104277360545851	-0.02006491729313581
0.4780552247468529	1.1183015635685565	1.0263212373032062	0.7114696414251506	-0.02019576090020971
0.47827347540901605	1.118406075916612	1.0262155890866298	0.7117940736226924	-0.020236627330368736
0.4787561854869509	1.1186373654666093	1.0259817542179615	0.7125116707367072	-0.020327227442025527
0.47945714622704894	1.1189735652566912	1.0256417769433475	0.713553825209495	-0.02045931948934333
0.480158106967147	1.1193101621567394	1.0253013059244451	0.7145961060694205	-0.02059203962451639
0.480859067707245	1.1196471553788858	1.0249603416124669	0.7156385145480739	-0.020725390441545897
0.481560028447343	1.1199845441294083	1.0246188844648143	0.7166810518827474	-0.020859374546135852
0.48226098918744104	1.1203223276086811	1.0242769349451395	0.7177237193164525	-0.020993994555748137
0.4829619499275391	1.1206605050111247	1.0239344935234045	0.7187665180979385	-0.02112925309965771
0.4836629106676371	1.120999075525156	1.0235915606759423	0.7198094494817097	-0.021265152819008024
0.4843638714077351	1.1213380383331357	1.0232481368855189	0.7208525147280441	-0.02140169636686656
0.48506483214783314	1.121677392611319	1.022904222641394	0.7218957151030109	-0.021538886408280545
0.4857657928879312	1.1220171375298025	1.0225598184393856	0.7229390518784883	-0.021676725620332835
0.4864667536280292	1.1223572722524724	1.0222149247819312	0.723982526332182	-0.021815216692197926
0.4871677143681272	1.1226977959369513	1.0218695421781527	0.7250261397476426	-0.021954362325198155
0.48786867510822524	1.1230387077345456	1.0215236711439208	0.7260698934142843	-0.022094165232860046
0.4885696358483233	1.123380006790192	1.0211773122019192	0.7271137886274022	-0.02223462814097079
0.4892705965884213	1.1237216922424023	1.0208304658817104	0.7281578266881905	-0.022375753787634886
0.4899715573285193	1.1240637632232098	1.0204831327198025	0.7292020089037612	-0.022517544923330947
0.49067251806861734	1.1244062188581139	1.0201353132597153	0.7302463365871613	-0.022660004310968634
0.4913734788087154	1.1247490582660247	1.0197870080520473	0.7312908110573911	-0.022803134725945723
0.4920744395488134	1.1250922805592065	1.0194382176545445	0.7323354336394229	-0.02294693895620533
0.4927754002889114	1.1254358848432222	1.0190889426321688	0.7333802056642178	-0.023091419802293282
0.49347636102900944	1.1257798702168746	1.0187391835571666	0.7344251284687451	-0.023236580077415605
0.4941773217691075	1.126124235772151	1.0183889410091396	0.7354702033959996	-0.023382422607496147
0.4948782825092055	1.1264689805941634	1.0180382155751144	0.7365154317950199	-0.02352895023123435
0.49509653317136865	1.1265763973921354	1.017928915452256	0.7368409049472711	-0.02357471328449558
0.4955792432493035	1.1268141037610908	1.0176870078496143	0.7375608150209064	-0.023676165800163136
0.49628020398940154	1.1271596043441203	1.0173353184347311	0.7386063544348395	-0.02382407217870691
0.4969811647294996	1.127505481407387	1.0169831479401967	0.7396520514040977	-0.02397267224423971
0.4976821254695976	1.127851734007914	1.0166304969834576	0.7406979073020755	-0.024121968887143463
0.4983830862096956	1.128198361195552	1.0162773661897473	0.7417439235083015	-0.02427196501086635
0.49908404694979364	1.128545362012918	1.015923756192162	0.7427901014084567	-0.024422663531981303
0.4997850076898917	1.1288927354953342	1.0155696676317343	0.7438364423943922	-0.024574067380244594
0.5004859684299897	1.1292404806707648	1.0152151011575112	0.7448829478641474	-0.02472617949865455
0.5011869291700878	1.1295885965597536	1.0148600574266282	0.7459296192219683	-0.02487900284351035
0.5018878899101857	1.1299370821753612	1.0145045371043886	0.746976457878325	-0.025032540384470944
0.5025888506502838	1.1302859365231004	1.0141485408643396	0.74802346524993	-0.02518679510461406
0.5032898113903818	1.1306351586008725	1.0137920693883526	0.7490706427597562	-0.0253417700004953
0.5039907721304798	1.1309847473989016	1.0134351233667018	0.7501179918370547	-0.02549746808220733
0.5046917328705779	1.1313347018996698	1.0130777034981442	0.7511655139173729	-0.025653892373439163
0.5053926936106758	1.13168502107785	1.0127198104900006	0.7522132104425721	-0.0258110459115355
0.5060936543507739	1.1320357039002402	1.0123614450582377	0.753261082860846	-0.025968931747556195
0.5067946150908719	1.1323867493256963	1.012002607927549	0.7543091326267382	-0.02612755294633573
0.5074955758309699	1.1327381563050631	1.0116432998314397	0.7553573612011594	-0.026286912586542827
0.508196536571068	1.1330899237811074	1.0112835215123095	0.7564057700514066	-0.026447013760740073
0.508897497311166	1.1334420506884473	1.010923273721537	0.7574543606511797	-0.026607859575443638
0.509598458051264	1.1337945359534838	1.0105625572195656	0.7585031344805994	-0.026769453151183033
0.5102994187913621	1.13414737849433	1.0102013727759893	0.7595520930262257	-0.026931797622560923
0.51100037953146	1.1345005772207402	1.0098397211696404	0.7606012377810745	-0.027094896138313007
0.5117013402715581	1.1348541310340388	1.0094776031886763	0.7616505702446357	-0.027258751861367902
0.5119195909337212	1.1349642856281068	1.0093647592928214	0.7619773282489086	-0.027309924953243785
0.5124023010116561	1.1352080388270478	1.0091150196306684	0.762700091922891	-0.02742336796890709
0.5131032617517541	1.1355622994840142	1.0087519713026913	0.763749804328331	-0.027588747652424916
0.5138042224918522	1.1359169118805368	1.0083884590214136	0.7647997089799726	-0.02775489411778856
0.5145051832319502	1.1362718748834915	1.008024483613188	0.7658498074033772	-0.027921810585298086
0.5152061439720482	1.1366271873509575	1.0076600459141436	0.7669001011306668	-0.028089500289746477
0.5159071047121463	1.136982848132142	1.0072951467702784	0.7679505917005425	-0.028257966480479676
0.5166080654522442	1.1373388560673032	1.0069297870375533	0.769001280658301	-0.028427212421456665
0.5173090261923423	1.1376952099876754	1.0065639675819853	0.7700521695558521	-0.02859724139130951
0.5180099869324403	1.1380519087153897	1.0061976892797437	0.7711032599517357	-0.028768056683403424
0.5187109476725383	1.138408951063398	1.0058309530172462	0.7721545534111389	-0.028939661605896793
0.5194119084126364	1.1387663358353926	1.0054637596912552	0.773206051505913	-0.029112059481801202
0.5201128691527344	1.1391240618257286	1.0050961102089755	0.7742577558145902	-0.02928525364904144
0.5208138298928324	1.1394821278193428	1.0047280054881542	0.7753096679224005	-0.029459247460515457
0.5215147906329305	1.1398405325916734	1.0043594464571788	0.7763617894212889	-0.02963404428415429
0.5222157513730284	1.1401992749085788	1.0039904340551793	0.7774141219099312	-0.029809647502981946
0.5229167121131265	1.1405583535262547	1.0036209692321278	0.7784666669937513	-0.02998606051517524
0.5236176728532245	1.1409177671911526	1.0032510529489425	0.7795194262849375	-0.030163286734123565
0.5243186335933225	1.1412775146398952	1.0028806861775896	0.7805724014024584	-0.030341329588488578
0.5250195943334206	1.1416375945991932	1.0025098699011892	0.7816255939720801	-0.03052019252226386
0.5257205550735186	1.141998005785759	1.0021386051141181	0.7826790056263815	-0.03069987899483445
0.5264215158136166	1.1423587469062226	1.0017668928221184	0.783732638004771	-0.03088039248103632
0.5271224765537147	1.1427198166570443	1.0013947340424023	0.7847864927535022	-0.031061736471215733
0.5278234372938126	1.143081213724427	1.001022129803762	0.7858405715256898	-0.031243914471288492
0.5285243980339107	1.14344293678423	1.000649081146677	0.7868948759813255	-0.03142693000279912
0.5287426486960738	1.1435556289739592	1.0005328384052883	0.7872231898396042	-0.031484085134607376
0.5292253587740087	1.1438049845018785	1.000275589123426	0.7879494077872933	-0.031610786602979855
0.5299263195141067	1.1441673555322758	0.9999016547981959	0.7890041686173856	-0.03179548782480958
0.5306272802542048	1.1445300485197119	0.999527279247195	0.790059160152318	-0.03198103723707254
0.5313282409943028	1.1448930620977726	0.9991524635587654	0.791114384079745	-0.03216743842441701
0.5320292017344008	1.1452563948892496	0.9987772088334977	0.7921698420942747	-0.03235469498741369
0.5327301624744989	1.145620045506045	0.9984015161843451	0.7932255358974842	-0.032542810542614035
0.5334311232145968	1.1459840125490806	0.99802538673674	0.7942814671979342	-0.03273178872260835
0.5341320839546949	1.1463482946082024	0.9976488216287112	0.7953376377111842	-0.03292163317608375
0.5348330446947929	1.146712890262086	0.9972718220110015	0.7963940491598059	-0.03311234756788183
0.5355340054348909	1.1470777980781417	0.9968943890471873	0.7974507032733991	-0.03330393557905626
0.536234966174989	1.147443016612416	0.996516523913799	0.7985076017886048	-0.03349640090693007
0.536935926915087	1.1478085444094972	0.9961382278004418	0.7995647464491198	-0.03368974726515272
0.537636887655185	1.1481743800024138	0.9957595019099186	0.8006221390057104	-0.03388397838375698
0.5383378483952831	1.1485405219125384	0.9953803474583535	0.8016797812162266	-0.034079098009215526
0.539038809135381	1.1489069686494864	0.9950007656753159	0.8027376748456149	-0.03427510990449728
0.5397397698754791	1.1492737187110154	0.9946207578039472	0.8037958216659322	-0.03447201784912348
0.5404407306155771	1.1496407705829244	0.9942403251010865	0.8048542234563592	-0.034669825639223474
0.5411416913556751	1.1500081227389503	0.9938594688373994	0.8059128820032123	-0.034868537087590225
0.5418426520957732	1.1503757736406657	0.9934781902975071	0.8069717990999581	-0.03506815602373551
0.5425436128358712	1.1507437217373737	0.993096490780116	0.8080309765472246	-0.035268686293944765
0.5432445735759692	1.1511119654660042	0.9927143715981498	0.809090416152814	-0.035470131761331666
0.5439455343160673	1.151480503251007	0.9923318340788819	0.8101501197317152	-0.035672496305892316
0.5446464950561652	1.1518493335042446	0.991948879564069	0.8112100891061157	-0.035875783824559075
0.5453474557962633	1.152218454624886	0.9915655094100861	0.8122703261054125	-0.03607999823125406
0.5455657064584264	1.1523334430551664	0.991446058899818	0.8126004957055932	-0.036143772134726505
0.5460484165363613	1.152587864999297	0.991181724988063	0.8133308325662248	-0.03628514345694221
0.5467493772764593	1.1529575630009312	0.990797527684021	0.8143916103324047	-0.03649122344968401
0.5474503380165574	1.153327546990219	0.9904129188990117	0.8154526612550481	-0.03669824217468775
0.5481512987566554	1.1536978153144573	0.9900279000492572	0.8165139871925057	-0.036906203614361394
0.5488522594967534	1.1540683663076956	0.9896424725662905	0.8175755900103934	-0.03711511176836398
0.5495532202368515	1.1544391982906246	0.989256637897098	0.8186374715816027	-0.037324970653656614
0.5502541809769494	1.1548103095704607	0.9888703975042629	0.8196996337863107	-0.03753578430455293
0.5509551417170475	1.1551816984408319	0.9884837528661101	0.8207620785119898	-0.0377475567727691
0.5516561024571455	1.1555533631816608	0.9880967054768522	0.8218248076534167	-0.037960292127473365
0.5523570631972435	1.1559253020590483	0.9877092568467365	0.8228878231126825	-0.03817399445533498
0.5530580239373416	1.1562975133251554	0.9873214085021936	0.8239511267992008	-0.03838866786057269
0.5537589846774396	1.1566699952180843	0.9869331619859879	0.8250147206297164	-0.038604316465002626
0.5544599454175376	1.1570427459617578	0.9865445188573677	0.8260786065283137	-0.038820944408085624
0.5551609061576356	1.1574157637657998	0.9861554806922188	0.8271427864264249	-0.039038555846974
0.5558618668977336	1.1577890468254117	0.9857660490832174	0.8282072622628369	-0.039257154956557655
0.5565628276378317	1.1581625933212507	0.9853762256399857	0.8292720359836995	-0.03947674592950962
0.5572637883779297	1.1585364014193058	0.9849860119892483	0.8303371095425314	-0.03969733297633095
0.5579647491180277	1.1589104692707715	0.9845954097749899	0.8314024849002277	-0.039918920325394916
0.5586657098581258	1.1592847950119238	0.984204420658615	0.8324681640250656	-0.040141512222990575
0.5593666705982238	1.159659376763992	0.9838130463191075	0.8335341488927106	-0.040365112933365616
0.5600676313383218	1.1600342126330303	0.9834212884531935	0.8346004414862217	-0.04058972673876849
0.5607685920784198	1.16040930070979	0.9830291487755044	0.8356670437960572	-0.04081535793948982
0.5614695528185178	1.1607846390695886	0.9826366290187415	0.8367339578200786	-0.041042010853903035
0.5621705135586159	1.1611602257721785	0.982243730933842	0.8378011855635559	-0.041269689818504214
0.562388764220779	1.1612772185864368	0.982121321493101	0.8381335412351019	-0.04134078994162678
0.5628714742987139	1.161536058861615	0.9818504562901471	0.8388687290391708	-0.041498399187951195
0.5635724350388119	1.1619121363661233	0.9814568068755705	0.8399365902670209	-0.04172814333510178
0.56427339577891	1.1622884562979636	0.981062784496769	0.8410047712746225	-0.04195892665105116
0.564974356519008	1.1626650166532955	0.9806683909793142	0.8420732740969133	-0.042190753545168436
0.565675317259106	1.1630418154120423	0.9802736281678665	0.8431421007762553	-0.0424236284451323
0.566376277999204	1.1634188505377527	0.9798784979263485	0.8442112533624355	-0.04265755579696572
0.567077238739302	1.1637961199774625	0.9794830021381231	0.8452807339126686	-0.04289254006506983
0.5677781994794001	1.1641736216615537	0.9790871427061696	0.8463505444915969	-0.04312858573225668
0.5684791602194981	1.1645513535036154	0.9786909215532639	0.8474206871712915	-0.04336569729978119
0.5691801209595961	1.1649293134003	0.9782943406221591	0.8484911640312518	-0.04360387928737194
0.5698810816996942	1.1653074992311807	0.9778974018757676	0.8495619771584053	-0.04384313623326103
0.5705820424397922	1.1656859088586076	0.9775001072973446	0.8506331286471063	-0.04408347269421286
0.5712830031798902	1.1660645401275613	0.9771024588906744	0.8517046205991345	-0.04432489324555178
0.5719839639199882	1.1664433908655072	0.976704458680256	0.852776455123693	-0.04456740248118867
0.5726849246600862	1.1668224588822471	0.9763061087114927	0.8538486343374057	-0.044811005013646404
0.5733858854001843	1.1672017419697707	0.9759074110508811	0.8549211603643141	-0.04505570547408407
0.5740868461402823	1.1675812379021053	0.975508367786203	0.8559940353358734	-0.0453015085123201
0.5747878068803803	1.1679609444351648	0.9751089810267188	0.8570672613909489	-0.04554841879685406
0.5754887676204784	1.168340859306597	0.9747092529033619	0.8581408406758103	-0.04579644101488731
0.5761897283605764	1.16872098023563	0.9743091855689349	0.8592147753441269	-0.04604557987234228
0.5768906891006744	1.1691013049229182	0.9739087811983075	0.8602890675569614	-0.04629584009388051
0.5775916498407724	1.1694818310503854	0.9735080419886165	0.8613637194827629	-0.04654722642291932
0.5782926105808704	1.169862556281068	0.9731069701594663	0.8624387332973603	-0.04679974362164708
0.5789935713209685	1.170243478258957	0.972705567953132	0.8635141111839536	-0.047053396471037116
0.5792118219831316	1.1703621216617337	0.9725805205420358	0.8638490147861015	-0.047132606250516594
0.5796945320610665	1.1706245946088378	0.9723038376347637	0.8645898553331062	-0.04730818977086019
0.5803954928011645	1.17100590293613	0.9719017814925924	0.8656659679427345	-0.047564128339695456
0.5810964535412626	1.1713874008267249	0.9714994018381381	0.8667424512180996	-0.047821217014939986
0.5817974142813606	1.171769085846823	0.9710967010064186	0.8678193073717949	-0.04807946065281667
0.5824983750214586	1.1721509555427692	0.9706936813561612	0.8688965386237364	-0.048338864128380676
0.5831993357615566	1.172533007440887	0.9702903452700146	0.8699741472011494	-0.04859943233552416
0.5839002965016546	1.1729152390473119	0.9698866951547641	0.8710521353385567	-0.04886117018697944
0.5846012572417527	1.173297647847823	0.9694827334415471	0.8721305052777646	-0.04912408261432047
0.5853022179818507	1.1736802313076737	0.9690784625860711	0.8732092592678486	-0.04938817456796257
0.5860031787219487	1.1740629868714216	0.9686738850688333	0.8742883995651389	-0.04965345101716046
0.5867041394620468	1.174445911962756	0.9682690033953418	0.875367928433204	-0.04991991695000445
0.5874051002021448	1.174829003984325	0.9678638200963381	0.8764478481428344	-0.05018757737341485
0.5881060609422428	1.1752122603175608	0.9674583377280225	0.877528160972025	-0.05045643731313452
0.5888070216823408	1.175595678322505	0.9670525588722797	0.8786088692059572	-0.050726501813719425
0.5895079824224388	1.1759792553376307	0.966646486136908	0.879689975136979	-0.05099777593852743
0.5902089431625369	1.1763629886796643	0.9662401221558479	0.8807714810645864	-0.05127026476970489
0.5909099039026349	1.1767468756434072	0.965833469589415	0.8818533892954009	-0.051543973408171385
0.5916108646427329	1.1771309135015533	0.9654265311245324	0.8829357021431492	-0.05181890697360232
0.592311825382831	1.1775150995045092	0.9650193094749665	0.8840184219286396	-0.052095070604409384
0.593012786122929	1.177899430880208	0.9646118073815642	0.8851015509797387	-0.05237246945771892
0.593713746863027	1.178283904833928	0.9642040276124907	0.8861850916313474	-0.052651108709348075
0.594414707603125	1.1786685185481036	0.9637959729634707	0.8872690462253745	-0.05293099355377866
0.595115668343223	1.1790532691821412	0.9633876462580311	0.8883534171107109	-0.053212129204128766
0.5958166290833211	1.1794381538722276	0.9629790503477441	0.889438206643202	-0.05349452089212209
0.5960348797454842	1.1795580182234526	0.9628517756948424	0.8897760518177792	-0.053582703425070544
0.5965175898234191	1.1798231697311432	0.9625701881124737	0.890523417185619	-0.05377817386805473
0.5972185505635171	1.1802083138480686	0.9621610624606238	0.89160905110763	-0.054063093400759744
0.5979195113036151	1.1805935832883938	0.961751676329387	0.8926951107857686	-0.05434928477756907
0.5986204720437132	1.1809789750935236	0.9613420326849961	0.893781598603403	-0.05463675330427299
0.5993214327838112	1.181364486280683	0.9609321345229779	0.8948685169507032	-0.05492550430507705
0.6000223935239092	1.1817501138427209	0.9605219848684072	0.8959558682246068	-0.05521554312255623
0.6007233542640072	1.1821358547479124	0.9601115867761648	0.8970436548287845	-0.0555068751176066
0.6014243150041053	1.1825217059397604	0.9597009433311947	0.8981318791736036	-0.05579950566939412
0.6021252757442033	1.1829076643367946	0.9592900576487658	0.8992205436760915	-0.056093440175300685
0.6028262364843013	1.1832937268323707	0.9588789328747338	0.9003096507598967	-0.056388684050867346
0.6035271972243993	1.183679890294467	0.9584675721858047	0.901399202855249	-0.05668524272973468
0.6042281579644974	1.1840661515654811	0.9580559787898019	0.9024892023989193	-0.0569831216635801
0.6049291187045954	1.1844525074620238	0.9576441559259329	0.9035796518341772	-0.05728232632205227
0.6056300794446934	1.1848389547747127	0.9572321068650598	0.9046705536107477	-0.05758286219270241
0.6063310401847914	1.1852254902679642	0.95681983490997	0.9057619101847663	-0.05788473478091249
0.6070320009248895	1.185612110679784	0.9564073433956504	0.9068537240187334	-0.058187949609820246
0.6077329616649875	1.1859988127215568	0.9559946356895616	0.9079459975814671	-0.05849251222024096
0.6084339224050855	1.1863855930778346	0.9555817151919153	0.9090387333480542	-0.058798428170585955
0.6091348831451835	1.1867724484061224	0.9551685853359532	0.9101319337998004	-0.0591057030367777
0.6098358438852816	1.1871593753366654	0.9547552495882274	0.911225601424179	-0.05941434241216154
0.6105368046253796	1.1875463704722322	0.9543417114488834	0.9123197387147779	-0.05972435190741391
0.6112377653654776	1.1879334303878974	0.9539279744519433	0.9134143481712454	-0.06003573715044702
0.6119387261055756	1.1883205516308248	0.9535140421655931	0.9145094322992348	-0.060348503786309925
0.6126396868456737	1.1887077307200464	0.9530999181924699	0.9156049936103464	-0.06066265747708589
0.6128579375078368	1.1888282937977477	0.9529709382701024	0.9159462046532305	-0.06076075622066137
0.6133406475857717	1.1890949641462425	0.9526856061699518	0.9167010346220696	-0.060978203901786106
0.6140416083258697	1.1894822483715186	0.9522711097704496	0.9177975578577223	-0.06129514875623946
0.6147425690659677	1.1898695798291832	0.9518564327017002	0.9188945658463886	-0.06161349775297853
0.6154435298060658	1.190256954923523	0.9514415787070613	0.9199920611228563	-0.061933256621121625
0.6161444905461638	1.1906443700295761	0.9510265515658091	0.9210900462275511	-0.062254431106250736
0.6168454512862618	1.191031821492906	0.9506113550934363	0.9221885237064702	-0.0625770269702855
0.6175464120263598	1.1914193056293734	0.9501959931419532	0.9232874961111139	-0.0629010499913529
0.6182473727664579	1.1918068187249051	0.9497804696001897	0.9243869659984156	-0.06322650596365288
0.6189483335065559	1.192194357035266	0.9493647883940993	0.9254869359306702	-0.06355340069731942
0.6196492942466539	1.1925819167858243	0.9489489534870652	0.92658740847546	-0.06388174001827752
0.6203502549867519	1.192969494171321	0.9485329688802077	0.9276883862055798	-0.0642115297680955
0.62105121572685	1.1933570853556335	0.9481168386126932	0.9287898716989603	-0.06454277580383284
0.621752176466948	1.1937446864715417	0.9477005667620458	0.9298918675385882	-0.06487548399788348
0.622453137207046	1.194132293620491	0.9472841574444597	0.9309943763124261	-0.06520966023781433
0.623154097947144	1.1945199028723539	0.9468676148151134	0.9320974006133295	-0.06554531042619904
0.6238550586872421	1.1949075102651918	0.9464509430684861	0.9332009430389625	-0.06588244048044702
0.6245560194273401	1.1952951118050152	0.9460341464386754	0.934305006191711	-0.06622105633262733
0.6252569801674381	1.1956827034655426	0.9456172291997171	0.9354095926785945	-0.06656116392928775
0.6259579409075361	1.1960702811879573	0.9452001956659052	0.9365147051111751	-0.06690276923126867
0.6266589016476342	1.1964578408806656	0.9447830501921157	0.9376203461054655	-0.06724587821351184
0.6273598623877322	1.1968453784190518	0.9443657971741305	0.9387265182818343	-0.06759049686486376
0.6280608231278302	1.1972328896452331	0.943948441048963	0.9398332242649089	-0.06793663118787387
0.6287617838679282	1.197620370367813	0.9435309862951858	0.940940466683477	-0.0682842871985871
0.6294627446080263	1.198007816361634	0.9431134374332599	0.9420482481703857	-0.06863347092633121
0.6296809952701894	1.1981284435254012	0.9429834112060361	0.9423932767317542	-0.06874250537224755
0.6301637053481243	1.198395223367529	0.9426957990258645	0.9431565713624381	-0.06898418841349811
0.6308646660882223	1.1987825870920736	0.9422780756782301	0.944265438900288	-0.06933644571531984
0.6315656268283203	1.1991699032073335	0.9418602720384708	0.9453748534283323	-0.0696902488996385
0.6322665875684184	1.199557167350615	0.94144239279792	0.9464848175946009	-0.07004560404667044
0.6329675483085164	1.1999443751242118	0.9410244426914668	0.9475953340506448	-0.07040251724876442
0.6336685090486144	1.2003315220951534	0.9406064264978934	0.948706405451421	-0.07076099461015369
0.6343694697887124	1.20071860379495	0.9401883490402145	0.949818034455176	-0.07112104224670183
0.6350704305288105	1.2011056157193383	0.9397702151860179	0.9509302237233259	-0.07148266628564252
0.6357713912689085	1.2014925533280265	0.9393520298478059	0.9520429759203352	-0.07184587286531274
0.6364723520090065	1.2018794120444374	0.9389337979833389	0.9531562937135917	-0.07221066813487959
0.6371733127491045	1.2022661872554516	0.9385155245959795	0.9542701797732801	-0.07257705825406054
0.6378742734892026	1.2026528743111502	0.9380972147350387	0.9553846367722526	-0.0729450493928371
0.6385752342293006	1.203039468524556	0.9376788734961216	0.9564996673858964	-0.07331464773116154
0.6392761949693986	1.2034259651713741	0.937260506021476	0.9576152742919999	-0.07368585945865697
0.6399771557094966	1.2038123594897332	0.9368421175003421	0.9587314601706142	-0.07405869077431024
0.6406781164495947	1.2041986466799237	0.9364237131693011	0.9598482277039142	-0.07443314788615796
0.6413790771896927	1.2045848219041386	0.936005298312628	0.9609655795760553	-0.07480923701096517
0.6420800379297907	1.2049708802862107	0.9355868782626428	0.962083518473028	-0.07518696437389691
0.6427809986698887	1.2053568169113513	0.9351684584000639	0.9632020470825093	-0.07556633620818222
0.6434819594099868	1.2057426268258877	0.9347500441543625	0.964321168093712	-0.0759473587547708
0.6441829201500848	1.2061283050370002	0.9343316410041169	0.9654408841972304	-0.07633003826198194
0.6448838808901828	1.2065138465124587	0.9339132544773691	0.9665611980848829	-0.07671438098514582
0.6455848416302808	1.2068992461803598	0.9334948901519804	0.9676821124495529	-0.07710039318623702
0.6462858023703788	1.207284498928862	0.9330765536559898	0.9688036299850251	-0.0774880811334999
0.646504053032542	1.2074044201610368	0.9329463072606401	0.9691529484889991	-0.07760913448426462
0.6469867631104769	1.2076695996059221	0.9326582506679709	0.9699257533858198	-0.07787745110106624
0.6476877238505749	1.208054543019031	0.9322399869173912	0.9710484853470237	-0.07826850936856446
0.6483886845906729	1.2084393239349485	0.9318217681849709	0.9721718285641181	-0.07866126222072063
0.649089645330771	1.2088239370794385	0.9314036003030425	0.9732957857328032	-0.07905571594695125
0.649790606070869	1.2092083771370048	0.9309854891559116	0.9744203595488196	-0.07945187684094732
0.650491566810967	1.2095926387506262	0.9305674406802166	0.9755455527077666	-0.0798497512002499
0.651192527551065	1.209976716521491	0.9301494608652898	0.9766713679049172	-0.08024934532581691
0.651893488291163	1.2103606050087325	0.9297315557535193	0.9777978078350297	-0.08065066552158116
0.6525944490312611	1.2107442987291648	0.9293137314407092	0.9789248751921561	-0.08105371809399926
0.6532954097713591	1.2111277921570172	0.9288959940764417	0.980052572669447	-0.08145850935159156
0.6539963705114571	1.2115110797236712	0.9284783498644391	0.9811809029589527	-0.08186504560447289
0.6546973312515552	1.2118941558173952	0.9280608050629244	0.9823098687514218	-0.08227333316387386
0.6553982919916532	1.2122770147830813	0.927643365984984	0.9834394727360953	-0.08268337834165293
0.6560992527317512	1.2126596509219825	0.9272260389989279	0.9845697176004977	-0.08309518744979862
0.6568002134718492	1.2130420584914487	0.9268088305286519	0.9857006060302244	-0.08350876679992231
0.6575011742119472	1.2134242317046653	0.9263917470539982	0.9868321407087248	-0.08392412270274108
0.6582021349520453	1.2138061647303908	0.9259747951111154	0.9879643243170836	-0.08434126146755065
0.6589030956921433	1.2141878516926963	0.9255579812928193	0.9890971595337955	-0.08476018940168834
0.6596040564322413	1.2145692866707039	0.9251413122489521	0.9902306490345393	-0.08518091280998565
0.6603050171723394	1.2149504636983284	0.9247247946867414	0.9913647954919454	-0.08560343799421083
0.6610059779124374	1.2153313767640177	0.9243084353711584	0.9924996015753618	-0.08602777125250081
0.6617069386525354	1.2157120198104951	0.9238922411252751	0.9936350699506139	-0.08645391887878265
0.6624078993926334	1.2160923867345024	0.9234762188306214	0.9947712032797629	-0.08688188716218433
0.6631088601327314	1.2164724713865438	0.9230603754275396	0.995908004220858	-0.08731168238643475
0.6633271107948946	1.216590755687173	0.9229309363270898	0.9962620945051915	-0.08744587709807898
0.6638098208728295	1.2168522675706317	0.9226447179155401	0.9970454754276862	-0.0877433108292528
0.6645107816129275	1.2172317690440329	0.9222292533536537	0.9981836195495166	-0.08817677876172539
0.6652117423530255	1.2176109695170168	0.9218139888607837	0.9993224392308423	-0.08861209244767429
0.6659127030931236	1.2179898626526042	0.9213989316160569	1.0004619371111168	-0.08904925814301173
0.6666136638332216	1.2183684420663183	0.9209840888591722	1.0016021158244868	-0.08948828209508455
0.6673146245733196	1.2187467013259372	0.9205694678907483	1.0027429779995203	-0.08992917054200682
0.6680155853134176	1.2191246339512474	0.9201550760726693	1.0038845262589318	-0.09037192971198076
0.6687165460535156	1.2195022334137997	0.9197409208284285	1.0050267632193015	-0.09081656582260596
0.6694175067936137	1.219879493136667	0.9193270096434706	1.0061696914907912	-0.09126308508017662
0.6701184675337117	1.2202564064942032	0.9189133500655311	1.0073133136768555	-0.09171149367896675
0.6708194282738097	1.2206329668118052	0.9184999497049745	1.0084576323739487	-0.09216179780050329
0.6715203890139078	1.221009167365676	0.9180868162351289	1.0096026501712276	-0.09261400361282687
0.6722213497540058	1.2213850013825915	0.9176739573926195	1.0107483696502488	-0.09306811726974022
0.6729223104941038	1.2217604620396674	0.9172613809776986	1.0118947933846623	-0.09352414491004406
0.6736232712342018	1.2221355424641307	0.9168490948545729	1.0130419239399007	-0.09398209265676032
0.6743242319742998	1.2225102357330928	0.9164371069517284	1.0141897638728634	-0.09444196661634267
0.6750251927143979	1.2228845348733248	0.9160254252622525	1.0153383157315958	-0.09490377287787409
0.6757261534544959	1.2232584328610367	0.9156140578441514	1.0164875820549646	-0.09536751751225152
0.6764271141945939	1.2236319226216585	0.9152030128206664	1.0176375653723282	-0.09583320657135733
0.677128074934692	1.2240049970296247	0.9147922983805854	1.018788268203202	-0.0963008460872177
0.67782903567479	1.224377648908162	0.9143819227785507	1.0199396930569185	-0.0967704420711475
0.678529996414888	1.2247498710290796	0.9139718943353639	1.0210918424322852	-0.09724200051288182
0.679230957154986	1.2251216561125644	0.9135622214382862	1.022244718817233	-0.09771552737969394
0.679931917895084	1.2254929968269777	0.9131529125413355	1.0233983246884646	-0.09819102861549964
0.6801501685572472	1.2256085253419935	0.9130255460496868	1.0237576599467773	-0.09833948436192907
0.6806328786351821	1.2258638857886568	0.9127439761655773	1.0245526625110948	-0.09866851013994761
0.6813338393752801	1.2262343155617197	0.9123354208994141	1.0257077347382866	-0.09914797784749621
0.6820348001153781	1.226604278657875	0.9119272553988674	1.0268635438108835	-0.09962943760647607
0.6827357608554762	1.2269737675362336	0.9115194883878575	1.028020092157035	-0.10011289525813859
0.6834367215955742	1.2273427746031258	0.9111121286584757	1.0291773821918182	-0.10059835661569044
0.6841376823356722	1.2277112922119238	0.9107051850712538	1.0303354163168548	-0.10108582746331357
0.6848386430757702	1.228079312662866	0.9102986665554272	1.0314941969199205	-0.10157531355517092
0.6855396038158682	1.2284468282028882	0.9098925821091924	1.0326537263745534	-0.10206682061439776
0.6862405645559663	1.2288138310254588	0.9094869407999591	1.033814007039653	-0.10256035433207825
0.6869415252960643	1.2291803132704178	0.9090817517645965	1.0349750412590772	-0.1030559203662076
0.6876424860361623	1.2295462670238224	0.9086770242096736	1.036136831361232	-0.10355352434063929
0.6883434467762604	1.2299116843177975	0.9082727674116927	1.0372993796586574	-0.10405317184401762
0.6890444075163583	1.2302765571303897	0.9078689907173175	1.0384626884476076	-0.10455486842869526
0.6897453682564564	1.2306408773854303	0.9074657035435933	1.0396267600076259	-0.10505861960963589
0.6904463289965544	1.2310046369523997	0.9070629153781611	1.0407915966011132	-0.10556443086330183
0.6911472897366524	1.2313678276463018	0.9066606357794643	1.0419572004728948	-0.10607230762652649
0.6918482504767505	1.2317304412275412	0.9062588743769486	1.0431235738497766	-0.10658225529537163
0.6925492112168485	1.2320924694018078	0.9058576408712534	1.0442907189401007	-0.10709427922396952
0.6932501719569465	1.2324539038199689	0.9054569450343964	1.0454586379332937	-0.10760838472334965
0.6939511326970446	1.2328147360779647	0.9050567967099495	1.0466273329994087	-0.10812457706025017
0.6946520934371425	1.2331749577167141	0.9046572058132072	1.047796806288664	-0.10864286145591395
0.6953530541772406	1.233534560222025	0.9042581823313457	1.0489670599309753	-0.10916324308486917
0.6960540149173386	1.2338935350245115	0.9038597363235739	1.0501380960354818	-0.10968572707369442
0.6967549756574366	1.234251873499521	0.9034618779212756	1.0513099166900697	-0.11021031849976834
0.6969732263195998	1.234363314253567	0.9033381225618942	1.0516749344699212	-0.11037408596109811
0.6974559363975347	1.2346095669670651	0.9030646173281418	1.0524825239608866	-0.11073702239000364
0.6981568971376327	1.2349666066917608	0.9026679648202943	1.0536559198918536	-0.11126584371956565
0.6988578578777307	1.2353229838827784	0.9022719307463992	1.0548301065041699	-0.11179678741057517
0.6995588186178288	1.2356786896937968	0.9018765255277705	1.0560050857958145	-0.11232985833079583
0.7002597793579267	1.2360337152229695	0.9014817596584641	1.057180859741039	-0.11286506129230571
0.7009607400980248	1.236388051512895	0.9010876437053599	1.058357430289859	-0.11340240105015352
0.7016617008381228	1.2367416895506005	0.900694188308235	1.059534799367537	-0.11394188230099901
0.7023626615782208	1.2370946202675293	0.9003014041798247	1.060712968874062	-0.11448350968173783
0.7030636223183189	1.237446834539542	0.8999093021058725	1.0618919406836222	-0.11502728776811087
0.7037645830584169	1.2377983231869238	0.8995178929451686	1.063071716644074	-0.11557322107329794
0.7044655437985149	1.2381490769744021	0.899127187629577	1.064252298576405	-0.116121314046496
0.705166504538613	1.2384990866111742	0.8987371971640493	1.0654336882741904	-0.11667157107148186
0.7058674652787109	1.2388483427509445	0.898347932626628	1.0666158875030478	-0.11722399646515938
0.706568426018809	1.2391968359919712	0.8979594051684353	1.0677988980000825	-0.1177785944760914
0.707269386758907	1.2395445568771242	0.8975716260136497	1.06898272147333	-0.11833536928301616
0.707970347499005	1.2398914958939535	0.89718460645947	1.0701673596011942	-0.11889432499334862
0.7086713082391031	1.2402376434747675	0.8967983578760643	1.0713528140318775	-0.11945546564166643
0.7093722689792011	1.240582989996723	0.8964128917065067	1.0725390863828095	-0.12001879518818083
0.7100732297192991	1.2409275257819252	0.8960282194666985	1.073726178240067	-0.12058431751719265
0.7107741904593972	1.2412712410975424	0.8956443527452761	1.0749140911577928	-0.12115203643553313
0.7114751511994951	1.2416141261559273	0.8952613032035032	1.0761028266576058	-0.12172195567099016
0.7121761119395932	1.2419561711147546	0.8948790825751486	1.0772923862280097	-0.1222940788707197
0.7128770726796912	1.2422973660771683	0.8944977026663482	1.0784827713237939	-0.12286840959964268
0.7135780334197892	1.2426377010919427	0.8941171753554515	1.079673983365432	-0.12344495133882737
0.7137962840819524	1.2427434904397705	0.8939988705664517	1.0800450473829353	-0.12362491490352628
0.7142789941598873	1.2429771661536546	0.8937375125928527	1.0808660237384744	-0.12402370748385763
0.7149799548999853	1.2433157512028694	0.8933587264008035	1.0820588937929365	-0.12460468134318688
0.7156809156400833	1.2436534461263404	0.8929808288732122	1.0832525948426819	-0.12518787613647817
0.7163818763801814	1.24399024075722	0.8926038321754228	1.0844471281648025	-0.12577329499293047
0.7170828371202793	1.2443261248752868	0.8922277485439797	1.0856424949989925	-0.12636094094959135
0.7177837978603774	1.2446610882071836	0.8918525902863721	1.0868386965469194	-0.1269508169496563
0.7184847586004754	1.2449951204266718	0.8914783697807626	1.0880357339715898	-0.12754292584075463
0.7191857193405734	1.2453282111548993	0.8911050994756963	1.089233608396712	-0.12813727037322295
0.7198866800806715	1.2456603499606826	0.8907327918897919	1.0904323209060536	-0.12873385319836525
0.7205876408207695	1.245991526360804	0.8903614596114136	1.0916318725427954	-0.129332676866701
0.7212886015608675	1.2463217298203235	0.8899911152983235	1.0928322643088824	-0.12993374382620074
0.7219895623009656	1.246650949752907	0.8896217716773156	1.0940334971643697	-0.1305370564205098
0.7226905230410635	1.2469791755211683	0.8892534415438282	1.0952355720267657	-0.13114261688716047
0.7233914837811616	1.2473063964370283	0.8888861377615377	1.0964384897703707	-0.13175042735577253
0.7240924445212596	1.2476326017620898	0.8885198732619303	1.097642251225614	-0.13236048984624282
0.7247934052613576	1.2479577807080282	0.8881546610438542	1.0988468571783856	-0.13297280626692426
0.7254943660014557	1.2482819224369988	0.8877905141730499	1.1000523083693658	-0.13358737841279406
0.7261953267415537	1.2486050160620616	0.8874274457816587	1.1012586054933522	-0.13420420796361215
0.7268962874816517	1.2489270506476218	0.88706546906771	1.1024657491985832	-0.1348232964820698
0.7275972482217498	1.2492480152098884	0.8867045972945857	1.1036737400860581	-0.13544464541192897
0.7282982089618477	1.2495678987173509	0.8863448437904627	1.1048825787088565	-0.13606825607615256
0.7289991697019458	1.2498866900912708	0.885986221947732	1.1060922655714533	-0.1366941296750262
0.7297001304420438	1.2502043782061958	0.8856287452223952	1.1073028011290331	-0.13732226728427213
0.7304010911821418	1.2505209518904876	0.8852724271334367	1.1085141857868006	-0.13795266985315494
0.730619341844305	1.2506192907824634	0.8851617228465714	1.1088915350975357	-0.13814941409944426
0.7311020519222399	1.2508363999268703	0.884917281262173	1.1097264198992913	-0.13858533820258043
0.7318030126623379	1.2511507110529985	0.884563321251577	1.1109395037696785	-0.13922027302318762
0.7325039734024359	1.251463873962041	0.8842105608055787	1.1121534376490798	-0.1398574748734343
0.733204934142534	1.251775877303287	0.8838590136883403	1.1133682217358618	-0.14049694417767697
0.7339058948826319	1.25208670968277	0.883508693723507	1.1145838561749437	-0.14113868122424533
0.73460685562273	1.252396359663911	0.8831596147934317	1.1158003410570996	-0.1417826861635121
0.735307816362828	1.2527048157681828	0.8828117908383748	1.1170176764182609	-0.14242895900595853
0.736008777102926	1.2530120664757927	0.8824652358556773	1.1182358622388162	-0.14307749962023625
0.7367097378430241	1.2533181002263865	0.8821199638989079	1.1194548984429138	-0.14372830773122597
0.737410698583122	1.2536229054197727	0.8817759890769842	1.1206747848977605	-0.14438138291809383
0.7381116593232201	1.2539264704166673	0.8814333255532659	1.1218955214129231	-0.14503672461234557
0.7388126200633182	1.2542287835394592	0.8810919875446219	1.123117107739629	-0.1456943320958796
0.7395135808034161	1.254529833072997	0.8807519893204693	1.1243395435700674	-0.14635420449903933
0.7402145415435142	1.2548296072653966	0.8804133452017855	1.1255628285366919	-0.14701634079866552
0.7409155022836122	1.2551280943288703	0.8800760695600915	1.126786962211523	-0.14768073981614926
0.7416164630237102	1.2554252824405783	0.8797401768164085	1.1280119441054524	-0.1483474002154864
0.7423174237638083	1.2557211597435003	0.8794056814401839	1.1292377736675492	-0.1490163205013337
0.7430183845039062	1.2560157143473312	0.879072597948191	1.1304644502843673	-0.14968749901706832
0.7437193452440043	1.256308934329396	0.8787409409033985	1.1316919732792543	-0.15036093394285022
0.7444203059841024	1.2566008077355904	0.8784107249138111	1.1329203419116645	-0.15103662329368922
0.7451212667242003	1.256891322581341	0.8780819646312811	1.1341495553764722	-0.1517145649175169
0.7458222274642984	1.257180466852589	0.8777546747502905	1.1353796128032903	-0.15239475649326423
0.7465231882043964	1.2574682285067975	0.8774288700067031	1.1366105132557887	-0.15307719552894614
0.7472241489444944	1.2577545954739797	0.8771045651764873	1.1378422557310204	-0.15376187935975308
0.7474423996066576	1.257843471869236	0.8770038983832522	1.13822594196951	-0.15397551989194064
0.7479251096845925	1.2580395556577515	0.876781775074408	1.1390748391587473	-0.15444880514615114
0.7486260704246904	1.258323096936407	0.8764605145526894	1.1403082624007732	-0.15513796987199116
0.7493270311647885	1.2586052071640166	0.8761407984996465	1.1415425242502784	-0.1558293703426278
0.7500279919048866	1.2588858741715483	0.8758226418382871	1.1427776234311615	-0.1565230031830495
0.7507289526449845	1.259165085768013	0.8755060595248817	1.144013558597385	-0.15721886483602016
0.7514299133850826	1.2594428297416327	0.8751910665475044	1.1452503283323248	-0.15791695156023333
0.7521308741251806	1.2597190938610319	0.874877677924542	1.146487931148129	-0.1586172594284804
0.7528318348652786	1.2599938658764533	0.8745659087031719	1.1477263654850791	-0.15931978432583274
0.7535327956053767	1.2602671335209965	0.8742557739578101	1.1489656297109585	-0.16002452194783973
0.7542337563454746	1.26053888451188	0.873947288788527	1.1502057221204298	-0.16073146779874306
0.7549347170855727	1.260809106551728	0.8736404683194333	1.1514466409344157	-0.16144061718970856
0.7556356778256708	1.2610777873298793	0.8733353276970331	1.1526883842994902	-0.16215196523707626
0.7563366385657687	1.2613449145237214	0.8730318820885477	1.153930950287275	-0.16286550686063
0.7570375993058668	1.2616104758000466	0.8727301466802067	1.1551743368938472	-0.16358123678188768
0.7577385600459648	1.261874458816433	0.8724301366755094	1.1564185420391517	-0.1642991495224126
0.7584395207860628	1.2621368512226485	0.8721318672934536	1.1576635635664254	-0.16501923940214758
0.7591404815261609	1.2623976406620783	0.8718353537667345	1.158909399241629	-0.16574150053777278
0.7598414422662588	1.2626568147731765	0.8715406113399119	1.1601560467528895	-0.16646592684108788
0.7605424030063569	1.2629143611909392	0.8712476552675471	1.1614035037099517	-0.16719251201742025
0.761243363746455	1.2631702675484042	0.8709565008123082	1.1626517676436399	-0.1679212495640599
0.7619443244865529	1.26342452147817	0.8706671632430457	1.1639008360053322	-0.16865213276872232
0.762645285226651	1.2636771106139415	0.8703796578328363	1.1651507061664437	-0.16938515470804036
0.763346245966749	1.2639280225920952	0.8700939998569975	1.1664013754179219	-0.17012030824608637
0.764047206706847	1.2641772450532704	0.8698102045910714	1.167652840969755	-0.17085758603292556
0.7642654573690102	1.2642544959288065	0.8697222249673205	1.1680426585547956	-0.17108757683170675
0.7647481674469451	1.2644247656439807	0.8695282873087778	1.168905099950492	-0.17159698050320174
0.765449128187043	1.2646705720182492	0.8692482632799398	1.1701581494067739	-0.17233848387475678
0.7661500889271411	1.2649146518392653	0.8689701477683761	1.1714119863028807	-0.17308208814728468
0.7668510496672392	1.2651569927810644	0.8686939560297678	1.1726666075202907	-0.17382778510102143
0.7675520104073371	1.2653975825302284	0.8684197033094939	1.173922009857253	-0.174575566295472
0.7682529711474352	1.2656364087876077	0.8681474048404383	1.175178190028375	-0.17532542306817556
0.7689539318875332	1.265873459270067	0.8678770758407688	1.1764351446642258	-0.17607734653350987
0.7696548926276312	1.2661087217122473	0.8676087315116883	1.1776928703109526	-0.17683132758153636
0.7703558533677293	1.2663421838683546	0.8673423870351572	1.1789513634299134	-0.17758735687688665
0.7710568141078272	1.2665738335139647	0.8670780575715902	1.1802106203973273	-0.1783454248576922
0.7717577748479253	1.2668036584478488	0.8668157582575237	1.1814706375039388	-0.17910552173455774
0.7724587355880234	1.2670316464938214	0.8665555042032597	1.1827314109546994	-0.17986763748957985
0.7731596963281213	1.2672577855026042	0.8662973104904808	1.1839929368684687	-0.18063176187541216
0.7738606570682194	1.2674820633537116	0.8660411921698423	1.185255211277729	-0.1813978844143777
0.7745616178083174	1.2677044679573535	0.8657871642585369	1.1865182301283221	-0.18216599439763
0.7752625785484154	1.2679249872563574	0.8655352417378366	1.187781989279201	-0.1829360808843641
0.7759635392885135	1.268143609228107	0.86528543955061	1.1890464845022024	-0.18370813270107836
0.7766645000286114	1.2683603218864996	0.8650377725988162	1.1903117114818385	-0.1844821384408884
0.7773654607687095	1.2685751132839187	0.8647922557409757	1.191577665815106	-0.18525808646289416
0.7780664215088076	1.2687879715132249	0.8645489037896203	1.1928443430113187	-0.18603596489160149
0.7787673822489055	1.2689988847097615	0.8643077315087199	1.194111738491957	-0.1868157616163988
0.7794683429890036	1.2692078410533758	0.8640687536110895	1.19537984759054	-0.18759746429109064
0.7801693037291016	1.2694148287704543	0.863831984755776	1.1966486655525177	-0.18838106033348861
0.7808702644691996	1.269619836135975	0.8635974395454258	1.1979181875351865	-0.1891665369250609
0.7810885151313628	1.2696832609603623	0.8635248679580074	1.1983136079954921	-0.18941148425640536
0.7815712252092977	1.2698228514755692	0.8633651325236326	1.1991884086076237	-0.18995388101064195
0.7822721859493956	1.2700238631676006	0.8631350781722685	1.2004593237506456	-0.19074307929820225
0.7829731466894937	1.2702228596452538	0.8629072909087986	1.2017309278567891	-0.19153411825868055
0.7836741074295918	1.2704198293986364	0.862681785083577	1.2030032157303143	-0.1923269841258785
0.7843750681696897	1.2706147609768907	0.8624585749771297	1.2042761820872314	-0.19312166289641908
0.7850760289097878	1.2708076429903188	0.8622376747974222	1.2055498215553502	-0.19391814032976984
0.7857769896498857	1.2709984641125136	0.8620190986771129	1.2068241286743546	-0.19471640194833192
0.7864779503899838	1.2711872130825026	0.8618028606707943	1.2080990978959014	-0.1955164330375954
0.7871789111300819	1.271373878706898	0.8615889747522228	1.2093747235837404	-0.19631821864636223
0.7878798718701798	1.271558449862055	0.8613774548115368	1.2106510000138642	-0.1971217435870378
0.7885808326102779	1.271740915496237	0.8611683146524653	1.2119279213746788	-0.19792699243599116
0.789281793350376	1.2719212646317872	0.8609615679895282	1.2132054817672018	-0.19873394953398563
0.7899827540904739	1.272099486367306	0.8607572284452276	1.214483675205285	-0.19954259898668014
0.790683714830572	1.2722755698798311	0.8605553095472337	1.2157624956158637	-0.20035292466520196
0.7913846755706699	1.272449504427024	0.8603558247255639	1.2170419368392313	-0.20116491020679184
0.792085636310768	1.2726212793493574	0.8601587873097581	1.218321992629341	-0.20197853901552196
0.7927865970508661	1.272790884072305	0.8599642105260495	1.2196026566541318	-0.20279379426308755
0.793487557790964	1.2729583081085338	0.8597721074945346	1.2208839224958854	-0.20361065888967272
0.7941885185310621	1.2731235410600954	0.8595824912263399	1.222165783651605	-0.20442911560489105
0.7948894792711602	1.273286572620617	0.8593953746207905	1.2234482335334254	-0.2052491468888015
0.7955904400112581	1.2734473925774912	0.8592107704625789	1.2247312654690468	-0.20607073499300027
0.7962914007513562	1.2736059908140636	0.8590286914189356	1.226014872702199	-0.20689386194178883
0.7969923614914541	1.2737623573118162	0.8588491500368043	1.2272990483931316	-0.20771850953341872
0.7976933222315522	1.273916482152548	0.8586721587400216	1.2285837856191313	-0.2085446593414136
0.7979115728937154	1.273964011173331	0.8586175733922644	1.2289839140721734	-0.2088021925401672
0.7983942829716503	1.2740683555205494	0.8584977298265017	1.2298690773750682	-0.20937229271596858
0.7990952437117482	1.2742179677047702	0.8583258754654303	1.231154916573969	-0.21020139078542727
0.7997962044518463	1.274365309100982	0.8581566076944647	1.2324412960476188	-0.21103193445783716
0.8004971651919444	1.2745103702139298	0.8579899384169456	1.2337282085471908	-0.21186390442258282
0.8011981259320423	1.2746531416594786	0.8578258793991193	1.2350156467439026	-0.21269728115209777
0.8018990866721404	1.2747936141667457	0.857664442267372	1.236303603229703	-0.21353204490365466
0.8026000474122383	1.2749317785802243	0.8575056385054787	1.2375920705179846	-0.21436817572123398
0.8033010081523364	1.2750676258618951	0.8573494794518658	1.2388810410443258	-0.21520565343747167
0.8040019688924345	1.2752011470933233	0.857195976296892	1.2401705071672597	-0.21604445767568467
0.8047029296325324	1.275332333477744	0.857045140080145	1.2414604611690725	-0.2168845678519756
0.8054038903726305	1.275461176342129	0.8568969816877581	1.2427508952566284	-0.21772596317741522
0.8061048511127286	1.2755876671392412	0.8567515118497477	1.2440418015622225	-0.21856862266030327
0.8068058118528265	1.275711797449669	0.8566087411373718	1.245333172144463	-0.21941252510850717
0.8075067725929246	1.275833558983844	0.8564686799605116	1.2466249989891776	-0.22025764913187829
0.8082077333330225	1.2759529435840393	0.856331338565078	1.247917274010352	-0.22110397314474553
0.8089086940731206	1.276069943226347	0.8561967270304441	1.2492099890510913	-0.22195147536848558
0.8096096548132187	1.2761845500226345	0.8560648552669039	1.2505031358846117	-0.22280013383416994
0.8103106155533166	1.27629675622248	0.8559357330131604	1.2517967062152575	-0.2236499263852874
0.8110115762934147	1.2764065542150822	0.855809369833843	1.2530906916795457	-0.2245008306805422
0.8117125370335128	1.2765139365311475	0.8556857751170568	1.254385083847236	-0.22535282419672678
0.8124134977736107	1.2766188958447515	0.8555649580719635	1.2556798742224284	-0.2262058842316685
0.8131144585137088	1.2767214249751744	0.8554469277263971	1.2569750542446871	-0.22705998790725004
0.8138154192538067	1.2768215168887072	0.8553316929245135	1.2582706152901875	-0.2279151121725017
0.8145163799939048	1.2769191647004325	0.8552192623244786	1.2595665486728915	-0.22877123380676626
0.814734630656068	1.2769490682255096	0.8551848298295729	1.259970124254021	-0.22903799520079907
0.8152173407340029	1.2770143616759746	0.8551096443961917	1.2608628456457474	-0.22962832942293385
0.8159183014741008	1.277107101233218	0.8550028474190502	1.2621594974019124	-0.23048637547074732
0.8166192622141989	1.2771973769439973	0.8548988794797532	1.2634564950760026	-0.23134534824017622
0.817320222954297	1.277285182535752	0.854797748470147	1.2647538297453647	-0.23220522386485867
0.8180211836943949	1.2773705118931518	0.8546994620851143	1.2660514924313724	-0.23306597832560996
0.818722144434493	1.2774533590596833	0.854604027820506	1.2673494741007463	-0.23392758745399675
0.8194231051745909	1.2775337182392061	0.8545114529711199	1.2686477656668946	-0.23479002693597567
0.820124065914689	1.2776115837974698	0.8544217446287239	1.2699463579912793	-0.2356532723155951
0.8208250266547871	1.277686950263596	0.8543349096801292	1.2712452418848015	-0.2365172989987585
0.821525987394885	1.277759812331522	0.85425095480531	1.2725444081092094	-0.23738208225704852
0.8222269481349831	1.2778301648614059	0.8541698864755746	1.2738438473785267	-0.2382475972316099
0.8229279088750812	1.2778980028809939	0.854091710951787	1.2751435503605022	-0.23911381893709016
0.8236288696151791	1.277963321586944	0.8540164342826406	1.2764435076780778	-0.2399807222656361
0.8243298303552772	1.278026116346113	0.8539440623029848	1.2777437099108764	-0.24084828199094502
0.8250307910953751	1.2780863826967992	0.853874600632206	1.27904414759671	-0.24171647277236888
0.8257317518354732	1.2781441163499427	0.8538080546726637	1.2803448112331026	-0.24258526915906947
0.8264327125755713	1.2781993131902838	0.8537444296081829	1.2816456912788339	-0.24345464559422358
0.8271336733156692	1.2782519692774768	0.8536837304026025	1.2829467781554982	-0.24432457641927563
0.8278346340557673	1.2783020808471588	0.8536259617983833	1.2842480622490797	-0.24519503587823663
0.8285355947958652	1.2783496443119748	0.8535711283152734	1.2855495339115437	-0.24606599812202737
0.8292365555359633	1.278394656262555	0.8535192342490334	1.2868511834624428	-0.24693743721286399
0.8299375162760614	1.2784371134684467	0.853470283670223	1.2881530011905369	-0.24780932712868414
0.8306384770161593	1.2784770128790004	0.8534242804230473	1.2894549773554285	-0.2486816417676118
0.8313394377562574	1.2785143516242055	0.8533812281242661	1.2907571021892077	-0.24955435495245856
0.8315576884184206	1.2785254541979665	0.8533684263707155	1.291162559708433	-0.24982615957695004
0.8320403984963555	1.2785491270154803	0.8533411301621657	1.2920593658981134	-0.25042744043526005
0.8327413592364534	1.2785813365464131	0.8533039896955932	1.2933617586642023	-0.2513008719018445
0.8334423199765515	1.2786109778934527	0.8532698096530553	1.2946642706470317	-0.2521746229764324
0.8341432807166494	1.2786380489165514	0.8532385927318817	1.2959668919853509	-0.253048667226264
0.8348442414567475	1.278662547659757	0.8532103413974529	1.297269612798801	-0.25392297816625453
0.8355452021968456	1.2786844723517554	0.8531850578824932	1.2985724231896263	-0.25479752926367233
0.8362461629369435	1.2787038214063609	0.8531627441864311	1.2998753132443899	-0.2556722939428401
0.8369471236770416	1.2787205934229573	0.8531434020748243	1.301178273035699	-0.25654724558985575
0.8376480844171397	1.2787347871868886	0.853127033078852	1.3024812926239357	-0.25742235755733156
0.8383490451572376	1.2787464016697945	0.8531136384948751	1.3037843620589924	-0.2582976031691484
0.8390500058973357	1.2787554360298987	0.853103219384062	1.3050874713820135	-0.2591729557252238
0.8397509666374336	1.278761889612243	0.8530957765720837	1.30639061062714	-0.2600483885062911
0.8404519273775317	1.2787657619488695	0.853091310648875	1.3076937698232576	-0.26092387477868756
0.8411528881176298	1.2787670527589508	0.8530898219684652	1.3089969389957472	-0.26179938779914946
0.8418538488577277	1.2787657619488695	0.853091310648875	1.3103001081682368	-0.26267490081961137
0.8425548095978258	1.278761889612243	0.8530957765720837	1.3116032673643545	-0.26355038709200784
0.8432557703379239	1.2787554360298987	0.853103219384062	1.3129064066094809	-0.2644258198730751
0.8439567310780218	1.2787464016697945	0.8531136384948751	1.314209515932502	-0.26530117242915047
0.8446576918181199	1.2787347871868886	0.853127033078852	1.3155125853675587	-0.2661764180409673
0.8453586525582178	1.2787205934229573	0.8531434020748243	1.3168156049557953	-0.26705153000844317
0.8460596132983159	1.2787038214063609	0.8531627441864311	1.3181185647471045	-0.26792648165545885
0.846760574038414	1.2786844723517554	0.8531850578824932	1.3194214548018681	-0.26880124633462654
0.8474615347785119	1.278662547659757	0.8532103413974529	1.3207242651926934	-0.26967579743204434
0.84816249551861	1.2786380489165514	0.8532385927318817	1.3220269860061435	-0.27055010837203486
0.8483807461807732	1.2786298957803923	0.8532479945896027	1.322432580433268	-0.2708222800320643
0.8488634562587081	1.2786109778934527	0.8532698096530553	1.3233296073444627	-0.27142415262186653
0.849564416998806	1.2785813365464131	0.8533039896955932	1.324632119327292	-0.27229790369645435
0.8502653777389041	1.2785491270154803	0.8533411301621657	1.325934512093381	-0.2731713351630388
0.850966338479002	1.2785143516242055	0.8533812281242661	1.3272367758022867	-0.27404442064584034
0.8516672992191001	1.2784770128790004	0.8534242804230473	1.328538900636066	-0.2749171338306871
0.8523682599591982	1.2784371134684467	0.853470283670223	1.3298408768009575	-0.27578944846961473
0.8530692206992961	1.278394656262555	0.8535192342490334	1.3311426945290517	-0.2766613383854349
0.8537701814393942	1.2783496443119748	0.8535711283152734	1.3324443440799507	-0.27753277747627153
0.8544711421794923	1.2783020808471588	0.8536259617983833	1.3337458157424147	-0.27840373972006227
0.8551721029195902	1.2782519692774768	0.8536837304026025	1.3350470998359962	-0.27927419917902324
0.8558730636596883	1.2781993131902838	0.8537444296081829	1.3363481867126605	-0.28014413000407534
0.8565740243997862	1.2781441163499427	0.8538080546726637	1.3376490667583918	-0.2810135064392294
0.8572749851398843	1.2780863826967992	0.853874600632206	1.3389497303947846	-0.28188230282593
0.8579759458799824	1.278026116346113	0.8539440623029848	1.340250168080618	-0.2827504936073539
0.8586769066200803	1.277963321586944	0.8540164342826406	1.3415503703134166	-0.28361805333266277
0.8593778673601784	1.2778980028809939	0.854091710951787	1.3428503276309922	-0.2844849566612087
0.8600788281002765	1.2778301648614059	0.8541698864755746	1.3441500306129677	-0.285351178366689
0.8607797888403744	1.277759812331522	0.85425095480531	1.345449469882285	-0.2862166933412504
0.8614807495804725	1.277686950263596	0.8543349096801292	1.346748636106693	-0.2870814765995404
0.8621817103205704	1.2776115837974698	0.8544217446287239	1.348047520000215	-0.2879455032827038
0.8628826710606685	1.2775337182392061	0.8545114529711199	1.3493461123245998	-0.2888087486623232
0.8635836318007666	1.2774533590596833	0.854604027820506	1.3506444038907481	-0.28967118814430215
0.8642845925408645	1.2773705118931518	0.8546994620851143	1.351942385560122	-0.29053279727268894
0.8649855532809626	1.277285182535752	0.854797748470147	1.3532400482461298	-0.2913935517334402
0.8652038039431257	1.2772581086331285	0.8548289319449565	1.3536440210793876	-0.29166137737290304
0.8656865140210607	1.2771973769439973	0.8548988794797532	1.3545373829154919	-0.29225342735812265
0.8663874747611586	1.277107101233218	0.8550028474190502	1.355834380589582	-0.2931124001275516
0.8670884355012567	1.2770143616759746	0.8551096443961917	1.357131032345747	-0.29397044617536505
0.8677893962413546	1.2769191647004325	0.8552192623244786	1.3584273293186029	-0.29482754179153264
0.8684903569814527	1.2768215168887072	0.8553316929245135	1.359723262701307	-0.29568366342579716
0.8691913177215508	1.2767214249751744	0.8554469277263971	1.3610188237468073	-0.29653878769104886
0.8698922784616487	1.2766188958447515	0.8555649580719635	1.362314003769066	-0.2973928913666304
0.8705932392017468	1.2765139365311475	0.8556857751170568	1.3636087941442585	-0.2982459514015721
0.8712941999418449	1.2764065542150822	0.855809369833843	1.3649031863119487	-0.2990979449177567
0.8719951606819428	1.27629675622248	0.8559357330131604	1.366197171776237	-0.2999488492130115
0.8726961214220409	1.2761845500226345	0.8560648552669039	1.3674907421068827	-0.30079864176412896
0.8733970821621388	1.276069943226347	0.8561967270304441	1.3687838889404031	-0.3016473002298133
0.8740980429022369	1.2759529435840393	0.856331338565078	1.3700766039811425	-0.30249480245355337
0.874799003642335	1.275833558983844	0.8564686799605116	1.3713688790023169	-0.3033411264664206
0.8754999643824329	1.275711797449669	0.8566087411373718	1.3726607058470315	-0.3041862504897917
0.876200925122531	1.2755876671392412	0.8567515118497477	1.3739520764292719	-0.3050301529379956
0.876901885862629	1.275461176342129	0.8568969816877581	1.375242982734866	-0.30587281242088366
0.877602846602727	1.275332333477744	0.857045140080145	1.376533416822422	-0.3067142077463233
0.8783038073428251	1.2752011470933233	0.857195976296892	1.3778233708242347	-0.30755431792261423
0.879004768082923	1.275067625861895	0.8573494794518658	1.3791128369471688	-0.30839312216082726
0.8797057288230211	1.2749317785802243	0.8575056385054787	1.3804018074735098	-0.3092305998770649
0.8804066895631192	1.2747936141667457	0.857664442267372	1.3816902747617914	-0.31006673069464424
0.8811076503032171	1.2746531416594786	0.8578258793991193	1.3829782312475918	-0.31090149444620113
0.8818086110433152	1.2745103702139298	0.8579899384169456	1.3842656694443036	-0.3117348711757161
0.8820268617054783	1.274465449115495	0.8580415531601548	1.3846664183537882	-0.3119940645164014
0.8825095717834132	1.274365309100982	0.8581566076944647	1.3855525819438756	-0.31256684114046174
0.8832105325235112	1.2742179677047702	0.8583258754654303	1.3868389614175254	-0.3133973848128716
0.8839114932636093	1.2740683555205494	0.8584977298265017	1.3881248006164262	-0.3142264828823303
0.8846124540037072	1.273916482152548	0.8586721587400216	1.3894100923723631	-0.3150541162568853
0.8853134147438053	1.2737623573118162	0.8588491500368043	1.3906948295983628	-0.3158802660648802
0.8860143754839034	1.2736059908140636	0.8590286914189356	1.3919790052892953	-0.31670491365651005
0.8867153362240013	1.2734473925774912	0.8592107704625789	1.3932626125224477	-0.3175280406052986
0.8874162969640994	1.273286572620617	0.8593953746207905	1.394545644458069	-0.3183496287094974
0.8881172577041974	1.2731235410600954	0.8595824912263399	1.3958280943398893	-0.31916965999340785
0.8888182184442954	1.2729583081085338	0.8597721074945346	1.397109955495609	-0.31998811670862615
0.8895191791843935	1.272790884072305	0.8599642105260497	1.3983912213373626	-0.32080498133521135
0.8902201399244914	1.2726212793493572	0.8601587873097581	1.3996718853621535	-0.32162023658277694
0.8909211006645895	1.272449504427024	0.8603558247255639	1.400951941152263	-0.32243386539150704
0.8916220614046876	1.2722755698798311	0.8605553095472337	1.4022313823756307	-0.32324585093309693
0.8923230221447855	1.272099486367306	0.8607572284452276	1.4035102027862094	-0.3240561766116188
0.8930239828848836	1.2719212646317872	0.8609615679895282	1.4047883962242926	-0.3248648260643133
0.8937249436249816	1.271740915496237	0.8611683146524653	1.4060659566168157	-0.3256717831623077
0.8944259043650796	1.271558449862055	0.8613774548115368	1.4073428779776302	-0.3264770320112611
0.8951268651051777	1.271373878706898	0.8615889747522228	1.408619154407754	-0.32728055695193664
0.8958278258452756	1.2711872130825026	0.8618028606707943	1.4098947800955932	-0.3280823425607035
0.8965287865853737	1.2709984641125136	0.8620190986771129	1.4111697493171398	-0.328882373649967
0.8972297473254718	1.2708076429903188	0.8622376747974222	1.4124440564361442	-0.32968063526852903
0.8979307080655697	1.2706147609768907	0.8624585749771297	1.413717695904263	-0.3304771127018798
0.8986316688056678	1.2704198293986364	0.862681785083577	1.41499066226118	-0.33127179147242036
0.8988499194678309	1.2703587190013064	0.8627517529747575	1.415386873941141	-0.33151885267031006
0.8993326295457658	1.2702228596452538	0.8629072909087986	1.4162629501347053	-0.3320646573396183
0.9000335902858638	1.2700238631676006	0.8631350781722685	1.4175345542408488	-0.33285569630009665
0.9007345510259619	1.2698228514755692	0.8633651325236326	1.4188054693838708	-0.33364489458765695
0.9014355117660598	1.269619836135975	0.8635974395454258	1.4200756904563079	-0.33443223867323796
0.9021364725061579	1.2694148287704543	0.863831984755776	1.4213452124389767	-0.33521771526481026
0.902837433246256	1.2692078410533758	0.8640687536110895	1.4226140304009547	-0.33600131130720823
0.9035383939863539	1.2689988847097615	0.8643077315087199	1.4238821394995373	-0.3367830139819001
0.904239354726452	1.2687879715132249	0.8645489037896203	1.4251495349801757	-0.3375628107066974
0.90494031546655	1.2685751132839187	0.8647922557409757	1.4264162121763884	-0.3383406891354047
0.905641276206648	1.2683603218864996	0.8650377725988162	1.427682166509656	-0.33911663715741047
0.9063422369467461	1.268143609228107	0.8652854395506101	1.428947393489292	-0.33989064289722054
0.907043197686844	1.2679249872563574	0.8655352417378366	1.4302118887122934	-0.3406626947139348
0.9077441584269421	1.2677044679573535	0.8657871642585369	1.4314756478631723	-0.3414327812006689
0.9084451191670402	1.2674820633537116	0.8660411921698423	1.4327386667137654	-0.34220089118392116
0.9091460799071381	1.2672577855026042	0.8662973104904808	1.4340009411230257	-0.34296701372288674
0.9098470406472362	1.2670316464938214	0.8665555042032597	1.435262467036795	-0.343731138108719
0.9105480013873342	1.2668036584478488	0.8668157582575237	1.4365232404875556	-0.3444932538637412
0.9112489621274322	1.2665738335139647	0.8670780575715902	1.4377832575941671	-0.3452533507406067
0.9119499228675303	1.2663421838683546	0.8673423870351572	1.439042514561581	-0.3460114187214122
0.9126508836076282	1.266108721712247	0.8676087315116883	1.440301007680542	-0.3467674480167625
0.9133518443477263	1.265873459270067	0.8678770758407688	1.4415587333272686	-0.347521429064789
0.9140528050878244	1.2656364087876077	0.8681474048404383	1.4428156879631195	-0.3482733525301233
0.9147537658279223	1.2653975825302284	0.8684197033094939	1.4440718681342415	-0.3490232093028269
0.9154547265680204	1.2651569927810644	0.8686939560297678	1.4453272704712037	-0.34977099049727745
0.9156729772301835	1.265081724833204	0.8687797437399818	1.4457179923787373	-0.3500033940425172
0.9161556873081184	1.2649146518392653	0.8689701477683761	1.4465818916886137	-0.3505166874510142
0.9168566480482164	1.2646705720182492	0.8692482632799398	1.4478357285847205	-0.3512602917235421
0.9175576087883145	1.2644247656439807	0.8695282873087778	1.4490887780410024	-0.35200179509509716
0.9182585695284124	1.2641772450532704	0.8698102045910714	1.4503410370217393	-0.3527411895653733
0.9189595302685105	1.2639280225920952	0.8700939998569975	1.4515925025735725	-0.3534784673522125
0.9196604910086085	1.2636771106139415	0.8703796578328363	1.4528431718250507	-0.35421362089025854
0.9203614517487065	1.26342452147817	0.8706671632430457	1.4540930419861622	-0.35494664282957655
0.9210624124888046	1.2631702675484042	0.8709565008123082	1.4553421103478545	-0.35567752603423897
0.9217633732289026	1.2629143611909392	0.8712476552675471	1.456590374281543	-0.3564062635808786
0.9224643339690006	1.2626568147731763	0.8715406113399119	1.4578378312386049	-0.357132848757211
0.9231652947090987	1.2623976406620783	0.8718353537667345	1.4590844787498654	-0.3578572750605261
0.9238662554491966	1.2621368512226485	0.8721318672934536	1.460330314425069	-0.3585795361961513
0.9245672161892947	1.261874458816433	0.8724301366755094	1.4615753359523427	-0.3592996260758863
0.9252681769293927	1.2616104758000466	0.8727301466802067	1.4628195410976472	-0.3600175388164112
0.9259691376694907	1.2613449145237214	0.8730318820885477	1.4640629277042194	-0.36073326873766887
0.9266700984095888	1.2610777873298793	0.8733353276970331	1.4653054936920042	-0.36144681036122267
0.9273710591496868	1.260809106551728	0.8736404683194333	1.4665472370570787	-0.36215815840859034
0.9280720198897848	1.26053888451188	0.873947288788527	1.4677881558710646	-0.36286730779955584
0.9287729806298829	1.2602671335209963	0.8742557739578101	1.469028248280536	-0.36357425365045914
0.9294739413699808	1.2599938658764533	0.8745659087031719	1.4702675125064153	-0.36427899127246616
0.9301749021100789	1.2597190938610319	0.874877677924542	1.4715059468433653	-0.3649815161698185
0.9308758628501769	1.2594428297416327	0.8751910665475044	1.4727435496591696	-0.36568182403806554
0.9315768235902749	1.259165085768013	0.8755060595248817	1.4739803193941095	-0.3663799107622787
0.932277784330373	1.2588858741715483	0.8758226418382871	1.475216254560333	-0.36707577241524936
0.9324960349925361	1.2587986413408625	0.8759215348011448	1.4756009038945628	-0.36729198058293056
0.932978745070471	1.2586052071640166	0.8761407984996465	1.476451353741216	-0.3677694052556711
0.933679705810569	1.258323096936407	0.8764605145526894	1.4776856155907212	-0.36846080572630774
0.9343806665506671	1.2580395556577515	0.876781775074408	1.4789190388327471	-0.36914997045214776
0.935081627290765	1.2577545954739797	0.8771045651764873	1.480151622260474	-0.3698368962385458
0.9357825880308631	1.2574682285067975	0.8774288700067031	1.4813833647357058	-0.37052158006935276
0.9364835487709611	1.257180466852589	0.8777546747502905	1.4826142651882042	-0.37120401910503464
0.9371845095110591	1.256891322581341	0.8780819646312811	1.4838443226150222	-0.371884210680782
0.9378854702511572	1.2566008077355904	0.8784107249138111	1.48507353607983	-0.37256215230460965
0.9385864309912552	1.256308934329396	0.8787409409033985	1.48630190471224	-0.37323784165544865
0.9392873917313532	1.2560157143473312	0.879072597948191	1.4875294277071271	-0.3739112765812306
0.9399883524714513	1.2557211597435003	0.8794056814401839	1.4887561043239452	-0.3745824550969652
0.9406893132115492	1.2554252824405783	0.8797401768164085	1.489981933886042	-0.3752513753828125
0.9413902739516473	1.2551280943288703	0.8800760695600915	1.4912069157799714	-0.3759180357821496
0.9420912346917453	1.2548296072653966	0.8804133452017855	1.4924310494548025	-0.3765824347996334
0.9427921954318433	1.254529833072997	0.8807519893204693	1.493654334421427	-0.3772445710992596
0.9434931561719414	1.2542287835394592	0.8810919875446219	1.4948767702518655	-0.3779044435024193
0.9441941169120394	1.2539264704166673	0.8814333255532659	1.4960983565785713	-0.3785620509859533
0.9448950776521374	1.2536229054197727	0.8817759890769842	1.497319093093734	-0.37921739268020505
0.9455960383922355	1.2533181002263865	0.8821199638989079	1.4985389795485806	-0.3798704678670729
0.9462969991323334	1.2530120664757927	0.8824652358556773	1.4997580157526782	-0.3805212759780626
0.9469979598724315	1.2527048157681828	0.8828117908383748	1.5009762015732335	-0.38116981659234034
0.9476989206125295	1.252396359663911	0.8831596147934317	1.5021935369343948	-0.3818160894347868
0.9483998813526275	1.25208670968277	0.883508693723507	1.5034100218165507	-0.38246009437405354
0.9491008420927256	1.251775877303287	0.8838590136883403	1.5046256562556326	-0.38310183142062193
0.9493190927548887	1.2516788571547883	0.8839683402503296	1.5050039817659449	-0.3833011792587272
0.9498018028328236	1.251463873962041	0.8842105608055787	1.5058404403424146	-0.38374130072486456
0.9505027635729216	1.2511507110529985	0.884563321251577	1.5070543742218159	-0.38437850257511125
0.9512037243130197	1.2508363999268703	0.884917281262173	1.508267458092203	-0.38501343739571847
0.9519046850531176	1.2505209518904876	0.8852724271334367	1.5094796922046938	-0.38564610574514396
0.9526056457932157	1.2502043782061958	0.8856287452223952	1.5106910768624613	-0.38627650831402677
0.9533066065333137	1.2498866900912708	0.885986221947732	1.511901612420041	-0.38690464592327267
0.9540075672734117	1.2495678987173506	0.8863448437904627	1.5131112992826379	-0.38753051952214634
0.9547085280135098	1.2492480152098884	0.8867045972945857	1.5143201379054363	-0.3881541301863699
0.9554094887536078	1.2489270506476218	0.88706546906771	1.5155281287929112	-0.38877547911622906
0.9561104494937058	1.2486050160620616	0.8874274457816587	1.5167352724981422	-0.3893945676346867
0.9568114102338039	1.2482819224369988	0.8877905141730499	1.5179415696221286	-0.3900113971855048
0.9575123709739018	1.2479577807080282	0.8881546610438542	1.5191470208131088	-0.3906259693313746
0.9582133317139999	1.2476326017620898	0.8885198732619303	1.5203516267658803	-0.39123828575205605
0.9589142924540979	1.2473063964370283	0.8888861377615377	1.5215553882211237	-0.39184834824252635
0.9596152531941959	1.2469791755211683	0.8892534415438282	1.5227583059647287	-0.3924561587111384
0.960316213934294	1.246650949752907	0.8896217716773156	1.5239603808271247	-0.3930617191777891
0.961017174674392	1.2463217298203235	0.8899911152983235	1.525161613682612	-0.39366503177209816
0.96171813541449	1.245991526360804	0.8903614596114136	1.526362005448699	-0.3942660987315979
0.9624190961545881	1.2456603499606826	0.8907327918897919	1.5275615570854408	-0.39486492239993365
0.963120056894686	1.2453282111548993	0.8911050994756963	1.5287602695947824	-0.39546150522507595
0.9638210176347841	1.2449951204266718	0.8914783697807626	1.5299581440199046	-0.39605584975754426
0.9645219783748821	1.2446610882071836	0.8918525902863721	1.531155181444575	-0.3966479586486426
0.9652229391149801	1.2443261248752868	0.8922277485439797	1.532351382992502	-0.39723783464870754
0.9659238998550782	1.24399024075722	0.8926038321754228	1.533546749826692	-0.39782548060536843
0.9661421505172413	1.2438854737423	0.8927211162998028	1.533918768215591	-0.3980079948457739
0.9666248605951762	1.2436534461263404	0.8929808288732122	1.5347412831488125	-0.39841089946182073
0.9673258213352742	1.2433157512028694	0.8933587264008035	1.535934984198558	-0.398994094255112
0.9680267820753722	1.2429771661536544	0.8937375125928527	1.53712785425302	-0.39957506811444127
0.9687277428154702	1.2426377010919427	0.8941171753554515	1.5383198946260623	-0.4001538242594715
0.9694287035555683	1.2422973660771683	0.8944977026663481	1.5395111066677005	-0.4007303659986562
0.9701296642956663	1.2419561711147546	0.8948790825751486	1.5407014917634847	-0.4013046967275792
0.9708306250357643	1.2416141261559273	0.8952613032035032	1.5418910513338886	-0.4018768199273087
0.9715315857758624	1.2412712410975424	0.8956443527452761	1.5430797868337016	-0.40244673916276574
0.9722325465159604	1.2409275257819252	0.8960282194666985	1.5442676997514273	-0.40301445808110625
0.9729335072560584	1.240582989996723	0.8964128917065066	1.545454791608685	-0.40357998041011806
0.9736344679961564	1.2402376434747675	0.8967983578760643	1.5466410639596169	-0.40414330995663245
0.9743354287362544	1.2398914958939535	0.89718460645947	1.5478265183903002	-0.40470445060495025
0.9750363894763525	1.2395445568771242	0.8975716260136497	1.5490111565181643	-0.40526340631528274
0.9757373502164505	1.2391968359919712	0.8979594051684353	1.5501949799914119	-0.40582018112220747
0.9764383109565485	1.2388483427509445	0.898347932626628	1.5513779904884466	-0.4063747791331395
0.9771392716966466	1.2384990866111742	0.8987371971640493	1.552560189717304	-0.406927204526817
0.9778402324367446	1.2381490769744021	0.899127187629577	1.5537415794150895	-0.40747746155180287
0.9785411931768426	1.2377983231869238	0.8995178929451686	1.5549221613474205	-0.40802555452500094
0.9792421539169406	1.237446834539542	0.8999093021058725	1.5561019373078722	-0.40857148783018804
0.9799431146570386	1.2370946202675293	0.9003014041798247	1.5572809091174324	-0.40911526591656106
0.9806440753971367	1.2367416895506005	0.900694188308235	1.5584590786239574	-0.4096568932972999
0.9813450361372347	1.236388051512895	0.9010876437053599	1.5596364477016353	-0.41019637454814534
0.9820459968773327	1.2360337152229695	0.9014817596584641	1.5608130182504554	-0.4107337143059932
0.9827469576174308	1.2356786896937968	0.9018765255277705	1.56198879219568	-0.4112689172675031
0.9829652082795939	1.2355680098858988	0.9019995705796072	1.5623547180542587	-0.4114351222149504
0.9834479183575288	1.2353229838827784	0.9022719307463992	1.5631637714873245	-0.41180198818772373
0.9841488790976268	1.2349666066917608	0.9026679648202943	1.5643379580996408	-0.4123329318787332
0.9848498398377248	1.2346095669670651	0.9030646173281418	1.5655113540306078	-0.41286175320829527
0.9855508005778228	1.234251873499521	0.9034618779212756	1.5666839613014247	-0.41338845709853056
0.9862517613179209	1.2338935350245115	0.9038597363235739	1.5678557819560126	-0.4139130485246045
0.9869527220580189	1.233534560222025	0.9042581823313457	1.5690268180605191	-0.41443553251342974
0.9876536827981169	1.2331749577167141	0.9046572058132072	1.5701970717028304	-0.4149559141423849
0.988354643538215	1.2328147360779647	0.9050567967099495	1.5713665449920857	-0.41547419853804873
0.989055604278313	1.2324539038199689	0.9054569450343964	1.5725352400582007	-0.4159903908749492
0.989756565018411	1.2320924694018078	0.9058576408712534	1.5737031590513937	-0.41650449637432935
0.990457525758509	1.2317304412275412	0.9062588743769486	1.574870304141718	-0.41701652030292724
0.991158486498607	1.2313678276463018	0.9066606357794643	1.5760366775185997	-0.4175264679717724
0.9918594472387051	1.2310046369523997	0.9070629153781611	1.5772022813903812	-0.41803434473499707
0.9925604079788031	1.2306408773854303	0.9074657035435933	1.5783671179838688	-0.418540155988663
0.9932613687189011	1.2302765571303897	0.9078689907173175	1.5795311895438868	-0.4190439071696036
0.9939623294589992	1.2299116843177975	0.9082727674116927	1.580694498332837	-0.41954560375428124
0.9946632901990972	1.2295462670238224	0.9086770242096736	1.5818570466302624	-0.42004525125765957
0.9953642509391952	1.2291803132704178	0.9090817517645965	1.5830188367324172	-0.4205428552320913
0.9960652116792932	1.2288138310254588	0.9094869407999591	1.5841798709518413	-0.42103842126622065
0.9967661724193912	1.2284468282028882	0.9098925821091924	1.585340151616941	-0.4215319549839011
0.9974671331594893	1.2280793126628657	0.9102986665554272	1.586499681071574	-0.42202346204312796
0.9981680938995873	1.2277112922119235	0.9107051850712538	1.5876584616746396	-0.4225129481349853
0.9988690546396853	1.2273427746031258	0.9111121286584757	1.5888164957996762	-0.42300041898260843
0.9995700153797834	1.2269737675362336	0.9115194883878575	1.5899737858344594	-0.42348588034016027
0.9997882660419465	1.2268587750256805	0.9116464071985283	1.5903339673472077	-0.42363662392788576
1.0002709761198814	1.226604278657875	0.9119272553988674	1.591130334180611	-0.42396933799182285
1.0009719368599794	1.2262343155617197	0.912335420899414	1.5922861432532078	-0.4244507977508027
1.0016728976000775	1.2258638857886568	0.9127439761655773	1.5934412154803996	-0.4249302654583513
1.0023738583401756	1.2254929968269777	0.9131529125413355	1.5945955533030298	-0.42540774698279926
1.0030748190802734	1.2251216561125644	0.9135622214382862	1.5957491591742614	-0.42588324821860496
1.0037757798203715	1.2247498710290796	0.9139718943353639	1.5969020355592094	-0.4263567750854171
1.0044767405604695	1.224377648908162	0.9143819227785506	1.598054184934576	-0.4268283335271514
1.0051777013005676	1.2240049970296247	0.9147922983805854	1.5992056097882925	-0.4272979295110812
1.0058786620406657	1.2236319226216585	0.9152030128206664	1.6003563126191662	-0.4277655690269416
1.0065796227807635	1.2232584328610367	0.9156140578441514	1.6015062959365298	-0.4282312580860474
1.0072805835208616	1.2228845348733248	0.9160254252622524	1.6026555622598988	-0.42869500272042477
1.0079815442609596	1.2225102357330928	0.9164371069517284	1.603804114118631	-0.4291568089819562
1.0086825050010577	1.2221355424641307	0.9168490948545729	1.6049519540515937	-0.42961668294153854
1.0093834657411558	1.2217604620396674	0.9172613809776986	1.6060990846068322	-0.43007463068825486
1.0100844264812536	1.2213850013825915	0.9176739573926195	1.6072455083412456	-0.4305306583285587
1.0107853872213517	1.221009167365676	0.9180868162351289	1.6083912278202668	-0.430984771985472
1.0114863479614498	1.2206329668118052	0.9184999497049745	1.6095362456175457	-0.4314369777977956
1.0121873087015478	1.2202564064942032	0.9189133500655311	1.6106805643146391	-0.4318872819193321
1.012888269441646	1.219879493136667	0.9193270096434706	1.6118241865007032	-0.43233569051812226
1.0135892301817437	1.2195022334137997	0.9197409208284285	1.612967114772193	-0.4327822097756929
1.0142901909218418	1.2191246339512474	0.9201550760726692	1.6141093517325626	-0.4332268458863181
1.0149911516619399	1.2187467013259372	0.9205694678907483	1.6152508999919741	-0.43366960505629204
1.015692112402038	1.2183684420663183	0.9209840888591722	1.6163917621670079	-0.43411049350321435
1.016393073142136	1.2179898626526042	0.9213989316160568	1.6175319408803777	-0.43454951745528714
1.016611323804299	1.2178719240752078	0.9215281409049813	1.6178868070370154	-0.43468583199683464
1.017094033882234	1.2176109695170168	0.9218139888607837	1.618671438760652	-0.4349866831506246
1.017794994622332	1.2172317690440329	0.9222292533536536	1.6198102584419778	-0.4354219968365735
1.01849595536243	1.2168522675706317	0.9226447179155401	1.6209484025638083	-0.4358554647690461
1.019196916102528	1.2164724713865438	0.9230603754275396	1.6220858737706365	-0.43628709321186415
1.0198978768426261	1.2160923867345024	0.9234762188306214	1.6232226747117315	-0.43671688843611456
1.0205988375827242	1.2157120198104951	0.9238922411252751	1.6243588080408806	-0.43714485671951625
1.021299798322822	1.2153313767640177	0.9243084353711584	1.6254942764161326	-0.4375710043457981
1.02200075906292	1.2149504636983284	0.9247247946867414	1.626629082499549	-0.43799533760408804
1.0227017198030182	1.2145692866707039	0.9251413122489521	1.6277632289569552	-0.43841786278831324
1.0234026805431162	1.2141878516926963	0.9255579812928193	1.6288967184576988	-0.43883858619661054
1.0241036412832143	1.2138061647303908	0.9259747951111154	1.630029553674411	-0.4392575141307482
1.0248046020233121	1.2134242317046653	0.9263917470539982	1.6311617372827696	-0.4396746528955578
1.0255055627634102	1.2130420584914487	0.9268088305286519	1.6322932719612702	-0.44009000879837656
1.0262065235035083	1.2126596509219825	0.9272260389989279	1.6334241603909967	-0.44050358814850027
1.0269074842436063	1.2122770147830813	0.927643365984984	1.634554405255399	-0.44091539725664597
1.0276084449837044	1.2118941558173952	0.9280608050629244	1.6356840092400726	-0.441325442434425
1.0283094057238025	1.2115110797236712	0.928478349864439	1.6368129750325418	-0.441733729993826
1.0290103664639003	1.2111277921570172	0.9288959940764417	1.6379413053220475	-0.4421402662467073
1.0297113272039984	1.2107442987291648	0.9293137314407092	1.6390690027993382	-0.4425450575042996
1.0304122879440964	1.2103606050087325	0.9297315557535193	1.6401960701564646	-0.4429481100767177
1.0311132486841945	1.209976716521491	0.9301494608652898	1.6413225100865771	-0.44334943027248197
1.0318142094242926	1.2095926387506262	0.9305674406802165	1.6424483252837279	-0.443749024398049
1.0325151701643904	1.2092083771370048	0.9309854891559116	1.6435735184426747	-0.4441468987573516
1.0332161309044885	1.2088239370794385	0.9314036003030425	1.6446980922586911	-0.4445430596513476
1.0334343815666518	1.2087042024970556	0.9315337949664616	1.645048112785696	-0.4446660592227927
1.0339170916445866	1.2084393239349485	0.9318217681849709	1.6458220494273763	-0.44493751337757825
1.0346180523846846	1.208054543019031	0.9322399869173912	1.6469453926444708	-0.44533026622973443
1.0353190131247827	1.2076695996059221	0.9326582506679709	1.6480681246056748	-0.4457213244972326
1.0360199738648805	1.207284498928862	0.9330765536559898	1.6491902480064693	-0.446110694464799
1.0367209346049786	1.2068992461803598	0.9334948901519804	1.6503117655419415	-0.44649838241206186
1.0374218953450767	1.2065138465124587	0.9339132544773691	1.6514326799066115	-0.44688439461315305
1.0381228560851747	1.2061283050370002	0.9343316410041169	1.652552993794264	-0.44726873733631695
1.0388238168252728	1.2057426268258877	0.9347500441543625	1.6536727098977824	-0.4476514168435281
1.0395247775653709	1.2053568169113513	0.9351684584000639	1.654791830908985	-0.44803243939011667
1.0402257383054687	1.2049708802862107	0.9355868782626428	1.6559103595184665	-0.448411811224402
1.0409266990455668	1.2045848219041386	0.936005298312628	1.6570282984154392	-0.4487895385873337
1.0416276597856649	1.2041986466799237	0.9364237131693011	1.6581456502875802	-0.4491656277121409
1.042328620525763	1.2038123594897332	0.9368421175003421	1.6592624178208804	-0.44954008482398866
1.043029581265861	1.2034259651713741	0.937260506021476	1.6603786036994945	-0.4499129161396419
1.0437305420059588	1.203039468524556	0.9376788734961216	1.6614942106055979	-0.45028412786713734
1.044431502746057	1.2026528743111502	0.9380972147350387	1.662609241219242	-0.4506537262054618
1.045132463486155	1.2022661872554516	0.9385155245959795	1.6637236982182142	-0.45102171734423835
1.045833424226253	1.2018794120444374	0.9389337979833389	1.6648375842779026	-0.4513881074634193
1.046534384966351	1.2014925533280265	0.9393520298478059	1.6659509020711591	-0.45175290273298613
1.047235345706449	1.2011056157193383	0.9397702151860179	1.6670636542681685	-0.45211610931265633
1.047936306446547	1.20071860379495	0.9401883490402145	1.6681758435363185	-0.4524777333515971
1.048637267186645	1.2003315220951534	0.9406064264978934	1.6692874725400735	-0.4528377809881452
1.0493382279267431	1.1999443751242118	0.9410244426914668	1.6703985439408495	-0.4531962583495345
1.0500391886668412	1.199557167350615	0.94144239279792	1.6715090603968934	-0.45355317155162844
1.0502574393290043	1.1994365948852286	0.9415725112158562	1.671854717174524	-0.4536639814391868
1.0507401494069393	1.1991699032073335	0.9418602720384708	1.672619024563162	-0.4539085266986604
1.0514411101470371	1.1987825870920736	0.9422780756782301	1.6737284390912064	-0.45426232988297904
1.0521420708871352	1.198395223367529	0.9426957990258645	1.6748373066290563	-0.45461458718480074
1.0528430316272333	1.1980078163616337	0.9431134374332599	1.6759456298211086	-0.45496530467196766
1.0535439923673313	1.197620370367813	0.9435309862951858	1.6770534113080173	-0.4553144883997118
1.0542449531074294	1.1972328896452331	0.943948441048963	1.6781606537265856	-0.455662144410425
1.0549459138475272	1.1968453784190518	0.9443657971741305	1.6792673597096601	-0.45600827873343514
1.0556468745876253	1.1964578408806656	0.9447830501921157	1.680373531886029	-0.456352897384787
1.0563478353277234	1.1960702811879573	0.9452001956659052	1.6814791728803193	-0.4566960063670302
1.0570487960678214	1.1956827034655426	0.945617229199717	1.6825842853129	-0.45703761166901113
1.0577497568079195	1.1952951118050152	0.9460341464386754	1.6836888717997833	-0.45737771926567156
1.0584507175480173	1.1949075102651918	0.9464509430684861	1.684792934952532	-0.45771633511785187
1.0591516782881154	1.1945199028723539	0.9468676148151133	1.6858964773781648	-0.4580534651720998
1.0598526390282135	1.194132293620491	0.9472841574444597	1.6869995016790684	-0.45838911536048454
1.0605535997683115	1.1937446864715417	0.9477005667620458	1.6881020104529063	-0.4587232916004154
1.0612545605084096	1.1933570853556335	0.9481168386126932	1.6892040062925342	-0.45905599979446604
1.0619555212485075	1.192969494171321	0.9485329688802077	1.6903054917859146	-0.4593872458302034
1.0626564819886055	1.1925819167858243	0.9489489534870652	1.6914064695160345	-0.45971703558002136
1.0633574427287036	1.1921943570352658	0.9493647883940993	1.6925069420608243	-0.46004537490097946
1.0640584034688017	1.1918068187249051	0.9497804696001897	1.6936069119930788	-0.460372269634646
1.0647593642088997	1.1914193056293734	0.9501959931419532	1.6947063818803805	-0.460697725606946
1.0654603249489978	1.191031821492906	0.9506113550934363	1.6958053542850242	-0.4610217486280134
1.0661612856890956	1.1906443700295761	0.9510265515658091	1.6969038317639433	-0.46134434449204814
1.0668622464291937	1.190256954923523	0.9514415787070613	1.6980018168686382	-0.4616655189771773
1.0670804970913568	1.190136337616023	0.9515707661067854	1.698343584649998	-0.46176523037716016
1.0675632071692918	1.1898695798291832	0.9518564327017002	1.699099312145106	-0.46198527784532034
1.0682641679093898	1.1894822483715186	0.9522711097704496	1.7001963201337722	-0.46230362684205945
1.068965128649488	1.1890949641462423	0.9526856061699518	1.7012928433694248	-0.4626205716965128
1.0696660893895857	1.1887077307200464	0.9530999181924699	1.7023888843811479	-0.462936118121213
1.0703670501296838	1.1883205516308248	0.9535140421655931	1.7034844456922595	-0.46325027181198897
1.0710680108697819	1.1879334303878974	0.9539279744519433	1.704579529820249	-0.46356303844785185
1.07176897160988	1.187546370472232	0.9543417114488834	1.7056741392767165	-0.463874423690885
1.072469932349978	1.1871593753366654	0.9547552495882274	1.7067682765673156	-0.46418443318613734
1.0731708930900759	1.1867724484061224	0.9551685853359531	1.707861944191694	-0.46449307256152117
1.073871853830174	1.1863855930778344	0.9555817151919151	1.7089551446434403	-0.4648003474277129
1.074572814570272	1.1859988127215568	0.9559946356895616	1.7100478804100272	-0.46510626337805794
1.07527377531037	1.185612110679784	0.9564073433956504	1.711140153972761	-0.46541082598847866
1.0759747360504681	1.1852254902679642	0.95681983490997	1.7122319678067282	-0.4657140408173864
1.0766756967905662	1.1848389547747127	0.9572321068650598	1.7133233243807466	-0.46601591340559645
1.077376657530664	1.1844525074620238	0.9576441559259329	1.7144142261573172	-0.4663164492762466
1.078077618270762	1.1840661515654811	0.9580559787898019	1.7155046755925751	-0.46661565393471877
1.0787785790108602	1.183679890294467	0.9584675721858047	1.7165946751362455	-0.4669135328685642
1.0794795397509582	1.1832937268323707	0.9588789328747338	1.7176842272315977	-0.46721009154743154
1.0801805004910563	1.1829076643367946	0.9592900576487658	1.7187733343154028	-0.4675053354229982
1.0808814612311541	1.1825217059397604	0.9597009433311947	1.7198619988178907	-0.46779926992890475
1.0815824219712522	1.1821358547479124	0.9601115867761647	1.72095022316271	-0.46809190048069227
1.0822833827113503	1.1817501138427209	0.9605219848684072	1.7220380097668877	-0.46838323247574265
1.0829843434514483	1.181364486280683	0.9609321345229778	1.7231253610407913	-0.46867327129322184
1.0836853041915464	1.1809789750935236	0.9613420326849961	1.7242122793880914	-0.4689620222940259
1.0839035548537095	1.1808589668227252	0.9614696064803	1.7245506135442867	-0.4690516655409393
1.0843862649316443	1.1805935832883938	0.9617516763293869	1.7252987672057258	-0.4692494908207298
1.0850872256717423	1.1802083138480686	0.9621610624606238	1.7263848268838644	-0.46953568219753916
1.0857881864118404	1.1798231697311432	0.9625701881124737	1.7274704608058753	-0.46982060173024415
1.0864891471519385	1.1794381538722276	0.962979050347744	1.7285556713482926	-0.4701042547061768
1.0871901078920365	1.1790532691821412	0.9633876462580311	1.7296404608807836	-0.4703866463941701
1.0878910686321346	1.1786685185481036	0.9637959729634707	1.73072483176612	-0.4706677820445202
1.0885920293722324	1.178283904833928	0.9642040276124906	1.731808786360147	-0.4709476668889508
1.0892929901123305	1.177899430880208	0.9646118073815642	1.7328923270117558	-0.47122630614058
1.0899939508524286	1.1775150995045092	0.9650193094749665	1.7339754560628549	-0.4715037049938895
1.0906949115925266	1.1771309135015533	0.9654265311245323	1.7350581758483452	-0.47177986862469656
1.0913958723326247	1.1767468756434072	0.9658334695894149	1.7361404886960934	-0.4720548021901275
1.0920968330727225	1.1763629886796643	0.9662401221558479	1.737222396926908	-0.472328510828594
1.0927977938128206	1.1759792553376307	0.966646486136908	1.7383039028545153	-0.4726009996597714
1.0934987545529187	1.175595678322505	0.9670525588722797	1.7393850087855374	-0.47287227378457947
1.0941997152930167	1.1752122603175608	0.9674583377280224	1.7404657170194695	-0.4731423382851644
1.0949006760331148	1.174829003984325	0.9678638200963381	1.74154602984866	-0.47341119822488403
1.0956016367732127	1.174445911962756	0.9682690033953418	1.7426259495582903	-0.47367885864829445
1.0963025975133107	1.1740629868714216	0.9686738850688333	1.7437054784263555	-0.4739453245811384
1.0970035582534088	1.1736802313076737	0.9690784625860711	1.7447846187236458	-0.4742106010303363
1.0977045189935069	1.173297647847823	0.9694827334415471	1.7458633727137298	-0.47447469298397843
1.098405479733605	1.1729152390473119	0.9698866951547641	1.7469417426529377	-0.47473760541131943
1.099106440473703	1.172533007440887	0.9702903452700146	1.7480197307903451	-0.4749993432627747
1.0998074012138008	1.1721509555427692	0.9706936813561612	1.749097339367758	-0.4752599114699182
1.100508361953899	1.171769085846823	0.9710967010064186	1.7501745706196994	-0.4755193149454822
1.100726612616062	1.171650224743011	0.97122211995584	1.7505098999328346	-0.47559984562428237
1.101209322693997	1.1713874008267249	0.9714994018381381	1.751251426773395	-0.4757775585833589
1.101910283434095	1.17100590293613	0.9719017814925924	1.7523279100487599	-0.47603464725860345
1.102611244174193	1.1706245946088378	0.9723038376347637	1.7534040226583882	-0.4762905858274387
1.103312204914291	1.170243478258957	0.972705567953132	1.7544797668075407	-0.47654537912726175
1.104013165654389	1.169862556281068	0.9731069701594663	1.7555551446941342	-0.4767990319766518
1.104714126394487	1.1694818310503854	0.9735080419886165	1.7566301585087314	-0.47705154917537956
1.1054150871345851	1.1691013049229182	0.9739087811983075	1.757704810434533	-0.4773029355044184
1.1061160478746832	1.16872098023563	0.9743091855689348	1.7587791026473674	-0.4775531957259566
1.106817008614781	1.168340859306597	0.9747092529033619	1.7598530373156842	-0.4778023345834116
1.1075179693548791	1.1679609444351648	0.9751089810267188	1.7609266166005455	-0.4780503568014448
1.1082189300949772	1.1675812379021053	0.975508367786203	1.761999842655621	-0.4782972670859788
1.1089198908350753	1.1672017419697707	0.975907411050881	1.7630727176271803	-0.4785430701242148
1.1096208515751733	1.1668224588822471	0.9763061087114927	1.7641452436540888	-0.4787877705846525
1.1103218123152712	1.1664433908655072	0.976704458680256	1.7652174228678015	-0.4790313731171102
1.1110227730553692	1.1660645401275613	0.9771024588906744	1.7662892573923599	-0.4792738823527471
1.1117237337954673	1.1656859088586076	0.9775001072973446	1.7673607493443881	-0.479515302904086
1.1124246945355654	1.1653074992311807	0.9778974018757675	1.768431900833089	-0.47975563936503784
1.1131256552756634	1.1649293134003	0.9782943406221591	1.7695027139602426	-0.47999489631092696
1.1138266160157615	1.1645513535036154	0.9786909215532639	1.770573190820203	-0.4802330782985177
1.1145275767558593	1.1641736216615537	0.9790871427061696	1.7716433334998976	-0.4804701898660422
1.1152285374959574	1.1637961199774625	0.979483002138123	1.772713144078826	-0.48070623553322905
1.1159294982360555	1.1634188505377527	0.9798784979263485	1.773782624629059	-0.48094121980133314
1.1166304589761535	1.1630418154120423	0.9802736281678663	1.7748517772152392	-0.4811751471531666
1.1173314197162516	1.1626650166532955	0.9806683909793142	1.775920603894581	-0.48140802205313044
1.1175496703784147	1.162547745422041	0.9807912287561396	1.7762533268349832	-0.48148031566423244
1.1180323804563495	1.1622884562979636	0.9810627844967689	1.776989106716872	-0.4816398489472477
1.1187333411964475	1.1619121363661233	0.9814568068755705	1.7780572877244736	-0.4818706322631971
1.1194343019365456	1.161536058861615	0.9818504562901471	1.7791251489523237	-0.4821003764103477
1.1201352626766437	1.1611602257721785	0.982243730933842	1.7801926924279385	-0.48232908577979466
1.1208362234167417	1.1607846390695886	0.9826366290187414	1.7812599201714159	-0.48255676474439585
1.1215371841568396	1.16040930070979	0.9830291487755044	1.7823268341954372	-0.48278341765880906
1.1222381448969376	1.1600342126330303	0.9834212884531935	1.7833934365052726	-0.4830090488595304
1.1229391056370357	1.1596593767639918	0.9838130463191075	1.7844597290987838	-0.4832336626649333
1.1236400663771338	1.1592847950119238	0.984204420658615	1.785525713966429	-0.4834572633753083
1.1243410271172318	1.1589104692707715	0.9845954097749899	1.7865913930912667	-0.48367985527290397
1.12504198785733	1.1585364014193058	0.9849860119892483	1.787656768448963	-0.48390144262196794
1.1257429485974277	1.1581625933212507	0.9853762256399856	1.7887218420077948	-0.48412202966878926
1.1264439093375258	1.1577890468254117	0.9857660490832174	1.7897866157286575	-0.48434162064174124
1.1271448700776239	1.1574157637657998	0.9861554806922188	1.7908510915650695	-0.4845602197513249
1.127845830817722	1.1570427459617578	0.9865445188573677	1.7919152714631807	-0.4847778311902133
1.12854679155782	1.1566699952180843	0.9869331619859879	1.7929791573617782	-0.48499445913329625
1.1292477522979179	1.1562975133251554	0.9873214085021936	1.7940427511922936	-0.4852101077377262
1.129948713038016	1.1559253020590483	0.9877092568467365	1.7951060548788118	-0.4854247811429639
1.130649673778114	1.1555533631816608	0.9880967054768522	1.7961690703380777	-0.4856384834708255
1.131350634518212	1.1551816984408319	0.9884837528661101	1.7972317994795046	-0.4858512188255298
1.1320515952583101	1.1548103095704607	0.9888703975042629	1.7982942442051837	-0.48606299129374597
1.132752555998408	1.1544391982906246	0.989256637897098	1.7993564064098917	-0.4862738049446423
1.133453516738506	1.1540683663076956	0.9896424725662905	1.800418287981101	-0.4864836638299349
1.134154477478604	1.1536978153144573	0.9900279000492571	1.8014798907989888	-0.4866925719839375
1.1343727281407672	1.153582498436809	0.990147823133903	1.8018103741214277	-0.48675742402416167
1.1348554382187022	1.153327546990219	0.9904129188990117	1.8025412167364463	-0.4869005334236111
1.1355563989588002	1.1529575630009312	0.990797527684021	1.8036022676590897	-0.4871075521486149
1.1362573596988983	1.152587864999297	0.991181724988063	1.8046630454252697	-0.4873136321413567
1.1369583204389961	1.152218454624886	0.9915655094100861	1.805723551886082	-0.48751877736704485
1.1376592811790942	1.1518493335042443	0.991948879564069	1.8067837888853788	-0.4877229917737398
1.1383602419191923	1.151480503251007	0.9923318340788818	1.807843758259779	-0.48792627929240656
1.1390612026592903	1.1511119654660042	0.9927143715981498	1.8089034618386803	-0.4881286438369672
1.1397621633993884	1.1507437217373737	0.993096490780116	1.80996290144427	-0.4883300893043541
1.1404631241394863	1.1503757736406657	0.9934781902975071	1.8110220788915363	-0.4885306195745634
1.1411640848795843	1.1500081227389503	0.9938594688373994	1.8120809959882822	-0.4887302385107087
1.1418650456196824	1.1496407705829244	0.9942403251010864	1.8131396545351353	-0.48892894995907543
1.1425660063597805	1.1492737187110154	0.9946207578039471	1.8141980563255622	-0.4891267577491754
1.1432669670998785	1.1489069686494864	0.9950007656753159	1.8152562031458794	-0.4893236656938016
1.1439679278399764	1.1485405219125384	0.9953803474583535	1.8163140967752678	-0.4895196775890834
1.1446688885800744	1.1481743800024138	0.9957595019099186	1.817371738985784	-0.4897147972145419
1.1453698493201725	1.1478085444094972	0.9961382278004418	1.8184291315423746	-0.48990902833314615
1.1460708100602706	1.147443016612416	0.996516523913799	1.8194862762028896	-0.4901023746913688
1.1467717708003686	1.1470777980781417	0.9968943890471873	1.8205431747180953	-0.4902948400192426
1.1474727315404667	1.146712890262086	0.9972718220110015	1.8215998288316886	-0.49048642803041703
1.1481736922805645	1.1463482946082024	0.9976488216287112	1.8226562402803104	-0.4906771424222151
1.1488746530206626	1.1459840125490806	0.99802538673674	1.82371241079356	-0.4908669868756905
1.1495756137607607	1.145620045506045	0.998401516184345	1.8247683420940102	-0.49105596505568483
1.1502765745008587	1.1452563948892496	0.9987772088334976	1.8258240358972198	-0.4912440806108852
1.1509775352409568	1.1448930620977726	0.9991524635587654	1.8268794939117494	-0.4914313371738819
1.1511957859031199	1.1447800001487398	0.9992692130379213	1.8272080727367312	-0.4914894664550675
1.1516784959810547	1.1445300485197119	0.999527279247195	1.8279347178391763	-0.49161773836122635
1.1523794567211527	1.1441673555322758	0.9999016547981959	1.8289897093741088	-0.4918032877734893
1.1530804174612508	1.1438049845018785	1.000275589123426	1.8300444702042011	-0.49198798899531904
1.1537813782013489	1.14344293678423	1.000649081146677	1.831099002010169	-0.49217184559549976
1.154482338941447	1.143081213724427	1.0010221298037618	1.8321533064658047	-0.4923548611270104
1.1551832996815448	1.1427198166570443	1.0013947340424023	1.8332073852379922	-0.49253703912708313
1.1558842604216428	1.1423587469062226	1.0017668928221184	1.8342612399867235	-0.49271838311726257
1.156585221161741	1.141998005785759	1.0021386051141181	1.835314872365113	-0.4928988966034644
1.157286181901839	1.1416375945991932	1.0025098699011892	1.8363682840194144	-0.493078583076035
1.157987142641937	1.1412775146398952	1.0028806861775896	1.837421476589036	-0.4932574460098103
1.1586881033820349	1.1409177671911526	1.0032510529489422	1.838474451706557	-0.4934354888641753
1.159389064122133	1.1405583535262547	1.0036209692321276	1.839527210997743	-0.49361271508312365
1.160090024862231	1.1401992749085788	1.0039904340551793	1.840579756081563	-0.49378912809531694
1.160790985602329	1.1398405325916734	1.0043594464571788	1.8416320885702055	-0.4939647313141446
1.1614919463424271	1.1394821278193428	1.004728005488154	1.8426842100690939	-0.49413952813778345
1.1621929070825252	1.1391240618257286	1.0050961102089755	1.8437361221769042	-0.49431352194925743
1.162893867822623	1.1387663358353926	1.0054637596912552	1.8447878264855815	-0.4944867161164977
1.1635948285627211	1.138408951063398	1.0058309530172462	1.8458393245803555	-0.4946591139924021
1.1642957893028192	1.1380519087153897	1.0061976892797437	1.8468906180397586	-0.49483071891489544
1.1649967500429173	1.1376952099876754	1.0065639675819853	1.8479417084356424	-0.4950015342069894
1.1656977107830153	1.1373388560673032	1.0069297870375533	1.8489925973331935	-0.49517156317684224
1.1663986715231132	1.136982848132142	1.0072951467702784	1.850043286290952	-0.4953408091178192
1.1670996322632112	1.1366271873509575	1.0076600459141436	1.8510937768608275	-0.49550927530855243
1.1678005930033093	1.1362718748834915	1.008024483613188	1.8521440705881174	-0.4956769650130008
1.1680188436654724	1.1361613163240072	1.008137860350583	1.852471049389408	-0.4957290187562869
1.1685015537434074	1.1359169118805368	1.0083884590214136	1.8531941690115217	-0.49584388148051034
1.1692025144835054	1.1355622994840142	1.0087519713026913	1.8542440736631634	-0.49601002794587395
1.1699034752236033	1.1352080388270478	1.0091150196306684	1.8552937860686034	-0.4961754076293918
1.1706044359637013	1.1348541310340388	1.0094776031886763	1.8563433077468587	-0.496340023736931
1.1713053967037994	1.1345005772207402	1.0098397211696404	1.85739264021042	-0.49650387945998586
1.1720063574438975	1.13414737849433	1.0102013727759893	1.8584417849652688	-0.49666697797573794
1.1727073181839955	1.1337945359534838	1.0105625572195653	1.859490743510895	-0.49682932244711586
1.1734082789240936	1.1334420506884473	1.010923273721537	1.8605395173403148	-0.4969909160228552
1.1741092396641915	1.1330899237811074	1.0112835215123095	1.8615881079400878	-0.4971517618375588
1.1748102004042895	1.1327381563050631	1.0116432998314397	1.862636516790335	-0.49731186301175606
1.1755111611443876	1.1323867493256963	1.012002607927549	1.8636847453647563	-0.49747122265196314
1.1762121218844857	1.1320357039002402	1.0123614450582377	1.8647327951306483	-0.4976298438507427
1.1769130826245837	1.13168502107785	1.0127198104900006	1.8657806675489224	-0.4977877296867634
1.1776140433646816	1.1313347018996698	1.0130777034981442	1.8668283640741217	-0.49794488322485975
1.1783150041047796	1.1309847473989016	1.0134351233667018	1.8678758861544398	-0.49810130751609155
1.1790159648448777	1.1306351586008725	1.0137920693883526	1.8689232352317382	-0.49825700559780356
1.1797169255849758	1.1302859365231004	1.0141485408643396	1.8699704127415644	-0.49841198049368485
1.1804178863250738	1.1299370821753612	1.0145045371043886	1.8710174201131693	-0.4985662352138279
1.1811188470651717	1.1295885965597536	1.0148600574266282	1.872064258769526	-0.4987197727547885
1.1818198078052697	1.1292404806707648	1.0152151011575112	1.873110930127347	-0.49887259609964435
1.1825207685453678	1.1288927354953342	1.0155696676317343	1.8741574355971022	-0.4990247082180543
1.1832217292854659	1.128545362012918	1.015923756192162	1.8752037765830378	-0.49917611206631757
1.183922690025564	1.128198361195552	1.0162773661897473	1.876249954483193	-0.49932681058743256
1.184623650765662	1.127851734007914	1.0166304969834576	1.877295970689419	-0.4994768067111554
1.184841901427825	1.127743884829133	1.0167403496184475	1.877621624796231	-0.4995233664661218
1.1853246115057599	1.127505481407387	1.0169831479401967	1.8783418265873968	-0.49962610335405916
1.186025572245858	1.1271596043441203	1.0173353184347311	1.8793875235566548	-0.49977470341959196
1.186726532985956	1.1268141037610908	1.0176870078496143	1.880433062970588	-0.49992260979813574
1.187427493726054	1.1264689805941634	1.0180382155751144	1.8814784461964746	-0.5000698253670646
1.1881284544661521	1.126124235772151	1.0183889410091396	1.8825236745954947	-0.5002163529908027
1.18882941520625	1.1257798702168746	1.0187391835571666	1.8835687495227493	-0.5003621955208832
1.189530375946348	1.1254358848432222	1.0190889426321688	1.8846136723272766	-0.5005073557960056
1.190231336686446	1.1250922805592065	1.0194382176545445	1.8856584443520716	-0.5006518366420936
1.1909322974265442	1.1247490582660247	1.0197870080520473	1.8867030669341032	-0.5007956408723532
1.1916332581666422	1.1244062188581139	1.0201353132597153	1.8877475414043332	-0.5009387712873302
1.19233421890674	1.1240637632232098	1.0204831327198025	1.8887918690877332	-0.5010812306749679
1.1930351796468381	1.1237216922424023	1.0208304658817104	1.889836051303304	-0.501223021810664
1.1937361403869362	1.123380006790192	1.0211773122019192	1.8908800893640922	-0.501364147457328
1.1944371011270343	1.1230387077345456	1.0215236711439208	1.89192398457721	-0.5015046103654388
1.1951380618671323	1.1226977959369513	1.0218695421781527	1.8929677382438517	-0.5016444132731007
1.1958390226072302	1.1223572722524724	1.0222149247819312	1.8940113516593124	-0.5017835589061009
1.1965399833473283	1.1220171375298025	1.0225598184393856	1.8950548261130062	-0.5019220499779661
1.1972409440874263	1.121677392611319	1.022904222641394	1.8960981628884837	-0.5020598891900183
1.1979419048275244	1.1213380383331357	1.0232481368855189	1.8971413632634504	-0.5021970792314323
1.1986428655676225	1.120999075525156	1.0235915606759423	1.8981844285097849	-0.5023336227792908
1.1993438263077205	1.1206605050111247	1.0239344935234045	1.899227359893556	-0.5024695224986412
1.2000447870478184	1.1203223276086811	1.0242769349451395	1.900270158675042	-0.5026047810425508
1.2007457477879164	1.1199845441294083	1.0246188844648143	1.901312826108747	-0.5027394010521631
1.2014467085280145	1.1196471553788858	1.0249603416124666	1.9023553634434205	-0.502873385156753
1.2016649591901776	1.1195421869561972	1.025066556887304	1.9026799407988464	-0.5029149729477314
1.2021476692681126	1.1193101621567394	1.0253013059244451	1.903397771922074	-0.5030067359737825
1.2028486300082106	1.1189735652566912	1.0256417769433475	1.9044400527819996	-0.5031394561089556
1.2035495907483085	1.1186373654666093	1.0259817542179615	1.9054822072547872	-0.5032715481562734
1.2042505514884065	1.1183015635685565	1.026321237303206	1.9065242365663437	-0.5034030146980891
1.2049515122285046	1.11796616033884	1.026660225760072	1.9075661419369092	-0.5035338583051631
1.2056524729686027	1.117631156548059	1.0269987191555638	1.9086079245810756	-0.5036640815367165
1.2063534337087007	1.1172965529611523	1.0273367170626422	1.9096495857078044	-0.5037936869404864
1.2070543944487986	1.116962350337447	1.027674219060167	1.9106911265204443	-0.5039226770527802
1.2077553551888967	1.1166285494307044	1.0280112247328406	1.9117325482167487	-0.5040510543985286
1.2084563159289947	1.116295150989167	1.0283477336711515	1.9127738519888937	-0.5041788214913405
1.2091572766690928	1.115962155755605	1.028683745471319	1.9138150390234958	-0.5043059808335562
1.2098582374091909	1.1156295644673617	1.0290192597352381	1.9148561105016293	-0.5044325349163009
1.210559198149289	1.1152973778564	1.029354276070425	1.9158970675988438	-0.5045584862195384
1.2112601588893868	1.1149655966493452	1.029688794089963	1.9169379114851826	-0.5046838372121234
1.2119611196294848	1.1146342215675331	1.0300228134124483	1.9179786433251984	-0.5048085903518553
1.212662080369583	1.1143032533270505	1.030356333661938	1.9190192642779733	-0.5049327480855307
1.213363041109681	1.1139726926387823	1.0306893544678961	1.920059775497134	-0.5050563128489958
1.214064001849779	1.1136425402084524	1.0310218754651432	1.9211001781308705	-0.5051792870671988
1.2147649625898769	1.1133127967366694	1.0313538962938034	1.9221404733219534	-0.5053016731542427
1.215465923329975	1.1129834629189665	1.0316854165992528	1.9231806622077505	-0.5054234735134364
1.216166884070073	1.112654539445847	1.0320164360320705	1.9242207459202456	-0.5055446905373472
1.216867844810171	1.1123260270028232	1.0323469542479866	1.9252607255860539	-0.5056653266078524
1.2175688055502691	1.1119979262704607	1.0326769709078332	1.9263006023264408	-0.5057853840961903
1.218269766290367	1.111670237924418	1.0330064856774952	1.9273403772573385	-0.5059048653630123
1.2184880169525303	1.1115682933976447	1.0331089806596403	1.9276641002671222	-0.5059419497026479
1.218970727030465	1.1113429626354883	1.0333354982278609	1.928380051489363	-0.506023772758433
1.2196716877705631	1.111016101069639	1.0336640082347734	1.9294196261278318	-0.506142108622082
1.2203726485106612	1.110689653888054	1.0339920153789839	1.9304591022727806	-0.5062598752831539
1.2210736092507593	1.1103636217471708	1.034319519346102	1.9314984810189804	-0.5063770750604594
1.2217745699908573	1.1100380052987227	1.03464651982655	1.9325377634559544	-0.506493710262475
1.2224755307309552	1.1097128051897756	1.0349730165155164	1.9335769506679956	-0.5066097831873938
1.2231764914710532	1.1093880220627692	1.0352990091129086	1.934616043734183	-0.5067252961231749
1.2238774522111513	1.1090636565555532	1.0356244973233075	1.935655043728399	-0.5068402513475933
1.2245784129512494	1.1087397093014273	1.0359494808559222	1.9366939517193458	-0.5069546511282894
1.2252793736913474	1.108416180929178	1.036273959424544	1.937732768770563	-0.5070684977228189
1.2259803344314453	1.1080930720631164	1.0365979327475037	1.9387714959404432	-0.5071817933787011
1.2266812951715433	1.1077703833231154	1.0369214005476253	1.93981013428225	-0.507294540333468
1.2273822559116414	1.1074481153246465	1.0372443625521832	1.940848684844134	-0.507406740814714
1.2280832166517395	1.1071262686788166	1.0375668184928588	1.9418871486691491	-0.5075183970401433
1.2287841773918375	1.1068048439924039	1.037888768105697	1.9429255267952705	-0.507629511217619
1.2294851381319354	1.1064838418678935	1.0382102111310643	1.9439638202554093	-0.5077400855452108
1.2301860988720335	1.106163262903514	1.0385311473136052	1.9450020300774304	-0.5078501222112434
1.2308870596121315	1.1058431076932722	1.0388515764022022	1.946040157284169	-0.507959623394344
1.2315880203522296	1.1055233768269872	1.0391714981499323	1.9470782028934464	-0.5080685912634902
1.2322889810923277	1.1052040708903268	1.0394909123140272	1.9481161679180858	-0.5081770279780571
1.2329899418324257	1.1048851904648405	1.0398098186558329	1.949154053365931	-0.5082849356878646
1.2336909025725236	1.1045667361279945	1.0401282169407673	1.9501918602398598	-0.5083923165332241
1.2343918633126216	1.1042487084532049	1.0404461069382822	1.951229589537802	-0.5084991726449863
1.2350928240527197	1.1039311080098713	1.0407634884218233	1.9522672422527554	-0.5086055061445864
1.2353110747148828	1.1038323074597312	1.040862204256726	1.9525903096215733	-0.5086385077112899
1.2357937847928178	1.1036139353634096	1.04108036116879	1.9533048193728015	-0.5087113191440915
1.2364947455329158	1.1032971910752862	1.0413967249604967	1.954342321881122	-0.5088166137462466
1.2371957062730137	1.102980875703049	1.0417125795821358	1.9553797507560142	-0.5089213920445206
1.2378966670131117	1.102664989800361	1.0420279248227367	1.9564171069709078	-0.5090256561231515
1.2385976277532098	1.1023495339170317	1.0423427604751305	1.9574543914943805	-0.5091294080571934
1.2392985884933079	1.1020345085990486	1.0426570863359108	1.9584916052901742	-0.5092326499125606
1.239999549233406	1.1017199143886098	1.0429709022053972	1.95952874931721	-0.5093353837460735
1.2407005099735038	1.101405751824154	1.0432842078875986	1.960565824529605	-0.5094376116055033
1.2414014707136019	1.1010920214403925	1.0435970031901758	1.9616028318766876	-0.5095393355296172
1.2421024314537	1.1007787237683393	1.043909287924406	1.9626397723030133	-0.5096405575482229
1.242803392193798	1.100465859335341	1.0442210619051477	1.9636766467483804	-0.5097412796822127
1.243504352933896	1.1001534286651082	1.0445323249508027	1.9647134561478454	-0.5098415039436085
1.244205313673994	1.0998414322777448	1.0448430768832837	1.965750201431739	-0.5099412323356051
1.244906274414092	1.0995298706897774	1.0451533175279775	1.9667868835256812	-0.5100404668526142
1.24560723515419	1.0992187444141848	1.0454630467137112	1.9678235033505969	-0.5101392094803084
1.246308195894288	1.0989080539604272	1.0457722642727172	1.9688600618227314	-0.5102374621956649
1.2470091566343862	1.0985977998344756	1.0460809700406006	1.969896559853666	-0.5103352269670076
1.2477101173744842	1.0982879825388392	1.0463891638563045	1.9709329983503323	-0.5104325057540516
1.248411078114582	1.097978602572595	1.0466968455620762	1.971969378215029	-0.510529300507945
1.2491120388546801	1.0976696604314153	1.0470040150034354	1.973005700345436	-0.5106256131713123
1.2498129995947782	1.0973611566075954	1.0473106720291407	1.9740419656346302	-0.5107214456782966
1.2505139603348763	1.0970530915900818	1.0476168164911572	1.9750781749710997	-0.5108167999546016
1.2512149210749743	1.0967454658644995	1.0479224482446243	1.9761143292387602	-0.5109116779175347
1.2519158818150722	1.0964382799131784	1.048227567147824	1.9771504293169688	-0.5110060814760475
1.2521341324772355	1.0963427245592676	1.0483224640419726	1.9774730178117186	-0.511035378352781
1.2526168425551703	1.0961315342151816	1.0485321730621493	1.97818647608054	-0.511100012530779
1.2533178032952683	1.0958252292463306	1.0488362658520727	1.9792224703997598	-0.5111934729740961
1.2540187640353664	1.0955193654792332	1.0491398453851153	1.980258413140401	-0.5112864646901352
1.2547197247754645	1.0952139433833084	1.0494429115318158	1.981294305163738	-0.5113789895548437
1.2554206855155623	1.0949089634248135	1.049745464165701	1.982330147326561	-0.5114710494360206
1.2561216462556604	1.094604426066869	1.050047503163254	1.983365940481192	-0.5115626461933575
1.2568226069957584	1.0943003317694848	1.0503490284038854	1.984401685475498	-0.5116537816784786
1.2575235677358565	1.0939966809895856	1.0506500397699041	1.985437383152907	-0.5117444577349824
1.2582245284759546	1.0936934741810351	1.0509505371464865	1.986473034352421	-0.5118346761984806
1.2589254892160526	1.0933907117946622	1.0512505204216482	1.9875086399086324	-0.5119244388966385
1.2596264499561505	1.0930883942782843	1.0515499894862153	1.9885442006517366	-0.5120137476492153
1.2603274106962485	1.0927865220767332	1.051848944233795	1.9895797174075476	-0.5121026042681031
1.2610283714363466	1.0924850956318783	1.052147384560749	1.9906151909975123	-0.5121910105573667
1.2617293321764447	1.0921841153826508	1.0524453103661628	1.991650622238724	-0.5122789683132832
1.2624302929165427	1.091883581765068	1.0527427215518204	1.992686011943938	-0.5123664793243804
1.2631312536566406	1.091583495212257	1.053039618022175	1.9937213609215845	-0.512453545371476
1.2638322143967387	1.0912838561544769	1.0533359996843228	1.9947566699757835	-0.5125401682277165
1.2645331751368367	1.090984665019144	1.0536318664479747	1.9957919399063588	-0.5126263496586154
1.2652341358769348	1.0906859222308527	1.0539272182254307	1.9968271715088521	-0.5127120914220922
1.2659350966170329	1.0903876282114002	1.0542220549315526	1.9978623655745364	-0.5127973952685094
1.2666360573571307	1.0900897833798082	1.0545163764837382	1.9988975228904313	-0.5128822629407119
1.2673370180972288	1.089792388152345	1.054810182801894	1.9999326442393157	-0.5129666961740638
1.2680379788373268	1.0894954429425487	1.0551034738084106	2.000967730399742	-0.5130506966964861
1.268738939577425	1.0891989481612483	1.0553962494281368	2.00200278214605	-0.5131342662284946
1.268957190239588	1.08910672376672	1.0554873026184328	2.002325048253588	-0.5131601986635992
1.269439900317523	1.0889029042165863	1.0556885095883528	2.0030378002483817	-0.5132174064832372
1.270140861057621	1.08860731151404	1.0559802542187475	2.004072785472692	-0.5133001191665303
1.2708418217977189	1.0883121704564427	1.056271483251391	2.005107738580766	-0.5133824059768962
1.271542782537817	1.088017481444006	1.056562196620712	2.0061426603302306	-0.5134642686056001
1.272243743277915	1.0877232448743397	1.056852394263471	2.0071775514745682	-0.5135457087366858
1.272944704018013	1.0874294611424735	1.0571420761187382	2.008212412763131	-0.5136267280470129
1.2736456647581111	1.0871361306408776	1.0574312421278684	2.0092472449411534	-0.5137073282062926
1.274346625498209	1.0868432537594825	1.0577198922344768	2.0102820487497657	-0.5137875108771237
1.275047586238307	1.0865508308857013	1.0580080263844156	2.011316824926009	-0.5138672777150286
1.2757485469784051	1.0862588624044478	1.0582956445257514	2.012351574202847	-0.513946630368489
1.2764495077185032	1.0859673486981574	1.0585827466087407	2.013386297309178	-0.514025570478981
1.2771504684586013	1.0856762901468073	1.0588693325858072	2.014420994969851	-0.514104099681011
1.277851429198699	1.0853856871279361	1.05915540241152	2.0154556679056777	-0.5141822196021504
1.2785523899387972	1.0850955400166626	1.059440956042569	2.0164903168334454	-0.5142599318630708
1.2792533506788952	1.084805849185706	1.059725993437745	2.0175249424659296	-0.5143372380775787
1.2799543114189933	1.0845166150054046	1.060010514557915	2.0185595455119083	-0.5144141398526502
1.2806552721590914	1.084227837843735	1.060294519366002	2.0195941266761737	-0.5144906387884652
1.2813562328991894	1.083939518066331	1.0605780078269622	2.0206286866595464	-0.5145667364784424
1.2820571936392873	1.083651656036502	1.0608609799077635	2.021663226158887	-0.5146424345092726
1.2827581543793853	1.083364252115252	1.061143435577365	2.0226977458671103	-0.5147177344609529
1.2834591151194834	1.0830773066612978	1.0614253748066942	2.0237322464731964	-0.5147926379068211
1.2841600758595815	1.082790820031087	1.0617067975686272	2.024766728662205	-0.514867146413588
1.2848610365996795	1.0825047925788158	1.061987703837967	2.025801193115288	-0.5149412615413723
1.2855619973397774	1.0822192246564482	1.0622680935914237	2.026835640509701	-0.5150149848437332
1.2857802480019407	1.082130404290203	1.0623552901043511	2.0271577219745613	-0.5150378595328903
1.2862629580798755	1.081934116613732	1.0625479668075932	2.0278700715188167	-0.5150883178677031
1.2869639188199735	1.0816494687982177	1.0628273234669374	2.028904486812137	-0.5151612621538215
1.2876648795600716	1.0813652815552754	1.0631061635517638	2.029938887055307	-0.5152338192361672
1.2883658403001697	1.081081555228112	1.0633844870462057	2.0309732729101255	-0.5153059906423907
1.2890668010402675	1.0807982901577886	1.0636622939362024	2.032007645034558	-0.5153777778937474
1.2897677617803656	1.0805154866832376	1.0639395842094792	2.0330420040827497	-0.5154491825051295
1.2904687225204636	1.080233145141279	1.0642163578555293	2.0340763507050372	-0.5155202059850977
1.2911696832605617	1.0799512658666375	1.0644926148655922	2.035110685547962	-0.5155908498359143
1.2918706440006598	1.0796698491919594	1.0647683552326377	2.03614500925428	-0.5156611155535737
1.2925716047407576	1.0793888954478283	1.065043578951344	2.037179322462977	-0.5157310046278354
1.2932725654808557	1.0791084049627815	1.0653182860180812	2.0382136258092785	-0.515800518542254
1.2939735262209537	1.0788283780633268	1.065592476430891	2.039247919924663	-0.515869658774212
1.2946744869610518	1.0785488150739573	1.0658661501894702	2.040282205436873	-0.5159384267949502
1.2953754477011499	1.0782697163171688	1.0661393072951502	2.0413164829699286	-0.5160068240695989
1.296076408441248	1.077991082113474	1.0664119477508813	2.0423507531441376	-0.5160748520572085
1.2967773691813458	1.0777129127814191	1.0666840715612127	2.043385016576109	-0.5161425122107808
1.2974783299214439	1.0774352086375991	1.0669556787322763	2.0444192738787637	-0.5162098059772992
1.298179290661542	1.077157969996672	1.0672267692717679	2.0454535256613466	-0.5162767347977589
1.29888025140164	1.076881197171376	1.0674973431889307	2.04648777252944	-0.5163433001071979
1.299581212141738	1.076604890472543	1.0677674004945374	2.0475220150849722	-0.5164095033347261
1.300282172881836	1.0763290502091136	1.0680369412008737	2.048556253926232	-0.5164753459035563
1.300983133621934	1.0760536766881528	1.0683059653217204	2.0495904896478794	-0.5165408292310328
1.301684094362032	1.0757787702148636	1.0685744728723372	2.050624722840956	-0.5166059547286624
1.30238505510213	1.0755043310926027	1.0688424638694463	2.0516589540928987	-0.5166707238021431
1.3026033057642932	1.0754189773711378	1.0689257999125341	2.0519809713319703	-0.5166908177127298
1.3030860158422282	1.0752303596228936	1.0691099383312148	2.05269318398755	-0.516735137851393
1.303786976582326	1.074956856105442	1.0693768962772399	2.05372741310517	-0.5167991982705811
1.304487937322424	1.0746838208381493	1.0696433377285306	2.054761642022446	-0.5168629064481544
1.3051888980625221	1.0744112541171267	1.0699092627074935	2.0557958713125073	-0.5169262637668682
1.3058898588026202	1.0741391562367097	1.070174671237916	2.0568301015449335	-0.5169892716038145
1.3065908195427183	1.073867527489471	1.0704395633449508	2.0578643332857673	-0.5170519313304504
1.3072917802828163	1.0735963681662348	1.0707039390550996	2.058898567097526	-0.5171142443126266
1.3079927410229142	1.0733256785560905	1.0709677983961978	2.0599328035392106	-0.517176211910616
1.3086937017630123	1.0730554589464054	1.0712311413973998	2.0609670431663196	-0.5172378354791418
1.3093946625031103	1.0727857096228388	1.071493968089163	2.0620012865308595	-0.5172991163674051
1.3100956232432084	1.0725164308693544	1.0717562785032333	2.0630355341813544	-0.5173600559191136
1.3107965839833065	1.0722476229682345	1.0720180726726287	2.0640697866628592	-0.5174206554725085
1.3114975447234043	1.071979286200092	1.0722793506316264	2.065104044516968	-0.5174809163603927
1.3121985054635024	1.0717114208438836	1.072540112415747	2.0661383082818285	-0.5175408399101582
1.3128994662036004	1.071444027176923	1.0728003580617396	2.067172578492149	-0.5176004274438132
1.3136004269436985	1.0711771054748926	1.073060087607568	2.0682068556792137	-0.5176596802780095
1.3143013876837966	1.0709106560118569	1.0733193010923963	2.069241140370889	-0.5177185997240692
1.3150023484238944	1.0706446790602744	1.0735779985565743	2.070275433091638	-0.5177771870880123
1.3157033091639925	1.0703791748910108	1.0738361800416238	2.071309734362529	-0.517835443670583
1.3164042699040905	1.0701141437733495	1.0740938455902242	2.0723440447012464	-0.5178933707672762
1.3171052306441886	1.0698495859750057	1.0743509952461996	2.073378364622104	-0.5179509696683642
1.3178061913842867	1.0695855017621372	1.0746076290545032	2.074412694636052	-0.5180082416589233
1.3185071521243847	1.0693218913993563	1.0748637470612066	2.075447035250689	-0.5180651880188599
1.3192081128644826	1.0690587551497424	1.075119349313483	2.0764813869702747	-0.5181218100229364
1.3194263635266459	1.068976922057273	1.0751988281732323	2.076803444368405	-0.5181393737937973
1.3199090736045807	1.0687960932748526	1.0753744358595965	2.0775157502957367	-0.5181781089407973
1.3206100343446787	1.0685339060347345	1.0756290067488874	2.078550125724684	-0.5182340860369951
1.3213109950847768	1.0682721936879365	1.0758830620317603	2.0795845137514153	-0.5182897425710158
1.3220119558248749	1.0680109564915203	1.0761366017596692	2.0806189148669314	-0.5183450797973049
1.3227129165649727	1.0677501947010717	1.0763896259851067	2.0816533295589448	-0.5184000989652925
1.3234138773050708	1.067489908570711	1.0766421347615898	2.0826877583118883	-0.5184548013194185
1.3241148380451688	1.0672300983531058	1.076894128143648	2.083722201606929	-0.5185091880991581
1.324815798785267	1.0669707642994806	1.0771456061868099	2.0847566599219745	-0.5185632605390468
1.325516759525365	1.0667119066596282	1.0773965689475922	2.0857911337316866	-0.5186170198687052
1.3262177202654628	1.066453525681921	1.0776470164834855	2.0868256235074893	-0.5186704673128638
1.3269186810055609	1.0661956216133208	1.0778969488529442	2.087860129717579	-0.5187236040913877
1.327619641745659	1.06593819469939	1.078146366115372	2.0888946528269368	-0.5187764314193014
1.328320602485757	1.0656812451843019	1.0783952683311122	2.0899291932973356	-0.5188289505068128
1.329021563225855	1.0654247733108515	1.0786436555614343	2.0909637515873523	-0.5188811625593377
1.3297225239659531	1.0651687793204654	1.0788915278685225	2.091998328152377	-0.518933068777524
1.330423484706051	1.0649132634532128	1.0791388853154644	2.093032923444623	-0.5189846703572758
1.331124445446149	1.0646582259478143	1.079385727966239	2.094067537913136	-0.5190359684897771
1.3318254061862471	1.0644036670416537	1.0796320558857058	2.095102172003807	-0.5190869643615157
1.3325263669263452	1.0641495869707867	1.0798778691395925	2.096136826159377	-0.5191376591543072
1.3332273276664433	1.063895985969951	1.080123167794484	2.0971715008194525	-0.5191880540453181
1.333928288406541	1.0636428642725777	1.0803679519178124	2.0982061964205108	-0.5192381502070894
1.3346292491466392	1.0633902221107983	1.080612221577844	2.099240913395912	-0.5192879488075599
1.3353302098867372	1.0631380597154563	1.0808559768436694	2.100275652175909	-0.5193374510100895
1.3360311706268353	1.0628863773161163	1.0810992177851928	2.1013104131876554	-0.5193866579734825
1.3362494212889984	1.0628081116824792	1.0811748481310832	2.101632600282179	-0.5194019189283627
1.3367321313669334	1.062635175141074	1.0813419444731205	2.1023451968552176	-0.5194355708520099
1.3374330921070312	1.0623844534173645	1.0815841569789508	2.103380003599581	-0.5194841907954325
1.3381340528471293	1.0621342123707722	1.0818258553749627	2.104414833838664	-0.5195325189490244
1.3388350135872273	1.0618844522258404	1.0820670397342065	2.1054496879873232	-0.5195805564535944
1.3395359743273254	1.0616351732058795	1.0823077101304919	2.106484566457366	-0.5196283044455093
1.3402369350674235	1.061386375532978	1.082547866638379	2.107519469657559	-0.5196757640567161
1.3409378958075213	1.0611380594280087	1.0827875093331674	2.1085543979936365	-0.5197229364147641
1.3416388565476194	1.06089022511064	1.0830266382908857	2.1095893518683124	-0.5197698226428271
1.3423398172877175	1.060642872799344	1.0832652535882827	2.110624331681287	-0.5198164238597257
1.3430407780278155	1.0603960027114048	1.0835033553028162	2.111659337829257	-0.5198627411799491
1.3437417387679136	1.060149615062928	1.0837409435126433	2.1126943707059267	-0.5199087757136766
1.3444426995080117	1.0599037100688482	1.083978018296611	2.113729430702015	-0.5199545285667997
1.3451436602481095	1.0596582879429388	1.0842145797342466	2.114764518205265	-0.5200000008409436
1.3458446209882076	1.0594133488978201	1.0844506279057473	2.1157996336004548	-0.5200451936334884
1.3465455817283056	1.0591688931449672	1.0846861628919715	2.1168347772694047	-0.520090108037591
1.3472465424684037	1.0589249208947182	1.084921184774429	2.117869949590988	-0.5201347451422061
1.3479475032085018	1.058681432356284	1.085155693635271	2.118905150941138	-0.5201791060321069
1.3486484639485996	1.0584384277377545	1.0853896895572825	2.119940381692861	-0.5202231917879071
1.3493494246886977	1.0581959072461078	1.085623172623871	2.1209756422162407	-0.5202670034860809
1.3500503854287957	1.057953871087218	1.0858561429190585	2.12201093287845	-0.5203105421989845
1.3507513461688938	1.0577123194658635	1.086088600527473	2.12304625404376	-0.5203538089948764
1.3514523069089919	1.0574712525857342	1.0863205455343379	2.1240816060735472	-0.5203968049379384
1.3521532676490897	1.05723067064944	1.0865519780254644	2.1251169893263055	-0.5204395310882955
1.3528542283891878	1.0569905738585181	1.0867828980872427	2.126152404157651	-0.5204819885020374
1.353072479051351	1.056915916558958	1.0868546926017664	2.126474796721955	-0.5204951533161548
1.3535551891292859	1.0567509624134412	1.0870133058066322	2.1271878509203352	-0.5205241782312375
1.354256149869384	1.0565118365136241	1.087243201271154	2.1282233299642503	-0.520566101323974
1.354957110609482	1.056273196357433	1.0874725845688815	2.12925884163644	-0.5206077588243495
1.35565807134958	1.056035042142191	1.0877014557884326	2.130294386281109	-0.5206491517725117
1.356359032089678	1.0557973740641868	1.0879298150189602	2.1313299642396286	-0.5206902812046723
1.357059992829776	1.0555601923186821	1.0881576623501454	2.1323655758505486	-0.5207311481531277
1.357760953569874	1.0553234970999184	1.0883849978721873	2.1334012214496045	-0.5207717536462781
1.358461914309972	1.0550872886011238	1.0886118216757965	2.134436901369727	-0.5208120987086473
1.3591628750500702	1.0548515670145213	1.088838133852186	2.1354726159410493	-0.5208521843609024
1.359863835790168	1.0546163325313354	1.0890639344930633	2.1365083654909176	-0.5208920116198728
1.360564796530266	1.0543815853417988	1.0892892236906224	2.1375441503438983	-0.5209315814985696
1.3612657572703641	1.05414732563516	1.0895140015375364	2.1385799708217865	-0.5209708950062051
1.3619667180104622	1.0539135535996895	1.0897382681269485	2.139615827243615	-0.5210099531482117
1.3626676787505603	1.0536802694226874	1.0899620235524652	2.140651719925664	-0.5210487569262608
1.3633686394906581	1.05344747329049	1.090185267908148	2.1416876491814674	-0.5210873073382818
1.3640696002307562	1.0532151653884758	1.0904080012885065	2.1427236153218225	-0.5211256053784808
1.3647705609708543	1.0529833459010736	1.0906302237884895	2.1437596186547974	-0.5211636520373598
1.3654715217109523	1.0527520150117673	1.0908519355034787	2.144795659485742	-0.5212014483017344
1.3661724824510504	1.0525211729031043	1.091073136529281	2.145831738117293	-0.5212389951547535
1.3668734431911485	1.0522908197567011	1.09129382696212	2.146867854849384	-0.5212762935759165
1.3675744039312463	1.0520609557532496	1.0915140068986304	2.1479040099792543	-0.5213133445410928
1.3682753646713444	1.0518315810725236	1.0917336764358496	2.1489402038014567	-0.521350149022539
1.3689763254114424	1.0516026958933855	1.0919528356712107	2.149976436607864	-0.5213867079889178
1.3696772861515405	1.0513743003937925	1.0921714847025354	2.151012708687681	-0.5214230224053159
1.3698955368137036	1.051303287322363	1.0922394589733884	2.151335369724783	-0.5214342794634284
1.3703782468916386	1.0511463947508022	1.092389623628027	2.152049020327449	-0.5214590932332618
1.3710792076317364	1.0509189791405793	1.0926072525462636	2.153085371811056	-0.5214949214307436
1.3717801683718345	1.0506920537384021	1.09282437155619	2.154121763419745	-0.5215305079522272
1.3724811291119325	1.0504656187186678	1.0930409807571124	2.1551581954321213	-0.5215658537486737
1.3731820898520306	1.050239674254899	1.093257080248691	2.1561946681241597	-0.5216009597675569
1.3738830505921287	1.0500142205197487	1.0934726701309325	2.1572311817692156	-0.5216358269528811
1.3745840113322265	1.049789257685008	1.093687750504184	2.1582677366380305	-0.5216704562451986
1.3752849720723246	1.0495647859216106	1.0939023214691268	2.1593043329987403	-0.5217048485816265
1.3759859328124227	1.0493408053996385	1.0941163831267684	2.160340971116885	-0.5217390048958646
1.3766868935525207	1.0491173162883285	1.0943299355784377	2.161377651255414	-0.5217729261182122
1.3773878542926188	1.0488943187560775	1.0945429789257772	2.1624143736746966	-0.5218066131755855
1.3780888150327166	1.0486718129704484	1.094755513270737	2.163451138632529	-0.5218400669915341
1.3787897757728147	1.0484497990981752	1.0949675387155682	2.164487946384142	-0.5218732884862581
1.3794907365129128	1.048228277305169	1.0951790553628178	2.1655247971822082	-0.5219062785766255
1.3801916972530108	1.048007247756523	1.0953900633153202	2.1665616912768524	-0.5219390381761881
1.380892657993109	1.0477867106165186	1.095600562676193	2.167598628915656	-0.5219715681951986
1.381593618733207	1.0475666660486305	1.09581055354883	2.1686356103436677	-0.5220038695406274
1.3822945794733048	1.047347114215532	1.096020036036895	2.1696726358034106	-0.5220359431161782
1.3829955402134029	1.0471280552791	1.096229010244316	2.170709705534888	-0.5220677898223056
1.383696500953501	1.0469094894004212	1.096437476275279	2.1717468197755943	-0.5220994105562307
1.384397461693599	1.0466914167397958	1.096645434234223	2.17278397876052	-0.5221308062119573
1.385098422433697	1.0464738374567446	1.0968528842258318	2.1738211827221625	-0.5221619776802884
1.385799383173795	1.046256751710012	1.097059826355031	2.1748584318905295	-0.5221929258488422
1.386500343913893	1.046040159657573	1.0972662607269807	2.17589572649315	-0.5222236516020681
1.3867185945760563	1.045972822515963	1.0973304323503985	2.176218707150334	-0.5222331730839957
1.387201304653991	1.045824061456637	1.0974721874470692	2.176933066755083	-0.5222541558212623
1.3879022653940891	1.0456084572636528	1.0976776066209086	2.1779704528989194	-0.5222844393845842
1.3886032261341872	1.0453933472343142	1.0978825183543286	2.179007885144796	-0.5223145031670718
1.389304186874285	1.045178731523565	1.0980869227533707	2.1800453637104007	-0.5223443480406577
1.390005147614383	1.0449646102856023	1.0982908199242831	2.1810828888109777	-0.5223739748741839
1.3907061083544812	1.0447509836738835	1.0984942099735149	2.1821204606593394	-0.5224033845334187
1.3914070690945792	1.0445378518411295	1.098697093007711	2.1831580794658696	-0.5224325778810708
1.3921080298346773	1.0443252149393294	1.0988994691337055	2.1841957454385352	-0.5224615557768055
1.3928089905747754	1.0441130731197465	1.0991013384585184	2.1852334587828897	-0.52249031907726
1.3935099513148732	1.0439014265329216	1.0993027010893486	2.186271219702084	-0.5225188686360577
1.3942109120549713	1.043690275328678	1.0995035571335696	2.187309028396871	-0.5225472053038248
1.3949118727950693	1.0434796196561267	1.0997039066987233	2.1883468850656156	-0.5225753299282042
1.3956128335351674	1.0432694596636696	1.099903749892516	2.1893847899042997	-0.522603243353871
1.3963137942752655	1.0430597954990048	1.1001030868228125	2.1904227431065317	-0.5226309464225476
1.3970147550153633	1.0428506273091316	1.1003019175976314	2.191460744863553	-0.5226584399730179
1.3977157157554614	1.0426419552403536	1.1005002423251395	2.192498795364244	-0.5226857248411426
1.3984166764955595	1.0424337794382834	1.1006980611136477	2.193536894795134	-0.5227128018598742
1.3991176372356575	1.042226100047848	1.1008953740716054	2.1945750433404063	-0.5227396718592707
1.3998185979757556	1.0420189172132919	1.1010921813075956	2.195613241181907	-0.522766335666511
1.4005195587158534	1.0418122310781808	1.1012884829303302	2.1966514884991515	-0.5227927941059088
1.4012205194559515	1.041606041785408	1.1014842790486457	2.197689785469331	-0.5228190479989278
1.4019214801960496	1.0414003494771966	1.1016795697714974	2.198728132267322	-0.522845098164195
1.4026224409361476	1.041195154295104	1.101874355207955	2.199766529065691	-0.5228709454175159
1.4033234016762457	1.0409904563800263	1.102068635467199	2.200804976034703	-0.5228965905718883
1.4035416523384088	1.0409268233156903	1.102129023321637	2.2011283164498665	-0.5229045342984289
1.4040243624163438	1.0407862558722025	1.102262410658514	2.201843473342329	-0.5229220344375163
1.4047253231564416	1.0405825529112183	1.1024556808912858	2.202882021154252	-0.5229472778218247
1.4054262838965397	1.0403793476360095	1.1026484462749964	2.2039206196338745	-0.5229723215294728
1.4061272446366377	1.0401766401848669	1.102840706919219	2.2049592689423263	-0.5229971663623685
1.4068282053767358	1.0399744306954395	1.103032462933614	2.2059979692384717	-0.5230218131196818
1.4075291661168339	1.0397727193047388	1.103223714427924	2.2070367206789148	-0.523046262597859
1.4082301268569317	1.039571506149142	1.1034144615119703	2.208075523418009	-0.5230705155906366
1.4089310875970298	1.0393707913643968	1.1036047042956474	2.2091143776078614	-0.5230945728890538
1.4096320483371279	1.0391705750856244	1.10379444288892	2.210153283398342	-0.5231184352814678
1.410333009077226	1.0389708574473229	1.1039836774018168	2.211192240937091	-0.523142103553566
1.411033969817324	1.038771638583372	1.1041724079444284	2.2122312503695234	-0.5231655784883801
1.4117349305574218	1.0385729186270363	1.1043606346269017	2.213270311838837	-0.523188860866299
1.41243589129752	1.0383746977109678	1.104548357559436	2.214309425486021	-0.523211951465083
1.413136852037618	1.0381769759672115	1.1047355768522784	2.215348591449861	-0.5232348510598761
1.413837812777716	1.0379797535272073	1.1049222926157212	2.216387809866947	-0.5232575604232197
1.414538773517814	1.0377830305217943	1.1051085049600962	2.2174270808716785	-0.5232800803250659
1.4152397342579122	1.037586807081214	1.105294213995771	2.2184664045962745	-0.52330241153279
1.41594069499801	1.0373910833351137	1.105479419833146	2.2195057811707777	-0.5233245548112042
1.416641655738108	1.0371958594125505	1.105664122582649	2.2205452107230625	-0.52334651092257
1.4173426164782061	1.0370011354419937	1.1058483223547317	2.2215846933788415	-0.5233682806266112
1.4180435772183042	1.0368069115513294	1.1060320192598672	2.2226242292616725	-0.5233898646805273
1.4187445379584023	1.0366131878678626	1.1062152134085437	2.2236638184929656	-0.5234112638390052
1.4194454986985001	1.0364199645183212	1.1063979049112624	2.22470346119199	-0.5234324788542327
1.4201464594385982	1.0362272416288592	1.1065800938785333	2.225743157475879	-0.5234535104759113
1.4203647101007613	1.036167337749966	1.1066367175359946	2.226066887565563	-0.5234600215448613
1.4208474201786963	1.0360350193250596	1.1067617804208711	2.22678290745964	-0.5234743594512677
1.4215483809187943	1.0358432977319383	1.106942964648792	2.2278227112561586	-0.523495026525068
1.4222493416588924	1.0356520769739466	1.1071236466728092	2.2288625689762065	-0.5235155124396281
1.4229503023989902	1.0354613571749745	1.10730382660343	2.2299024807284473	-0.5235358179348281
1.4236512631390883	1.0352711384583537	1.107483504551152	2.230942446619445	-0.5235559437481232
1.4243522238791864	1.0350814209468617	1.1076626806264587	2.2319824667536694	-0.5235758906145567
1.4250531846192844	1.0348922047627231	1.1078413549398174	2.2330225412335016	-0.5235956592667722
1.4257541453593825	1.0347034900276144	1.1080195276016744	2.234062670159244	-0.5236152504350254
1.4264551060994803	1.0345152768626655	1.1081971987224517	2.235102853629123	-0.5236346648471966
1.4271560668395784	1.0343275653884638	1.108374368412544	2.236143091739299	-0.5236539032288022
1.4278570275796765	1.0341403557250566	1.1085510367823148	2.2371833845838713	-0.5236729663030076
1.4285579883197745	1.0339536479919538	1.1087272039420935	2.238223732254885	-0.5236918547906383
1.4292589490598726	1.0337674423081318	1.108902870002171	2.2392641348423377	-0.523710569410192
1.4299599097999707	1.0335817387920352	1.1090780350727973	2.2403045924341853	-0.5237291108778508
1.4306608705400685	1.0333965375615801	1.109252699264178	2.2413451051163507	-0.5237474799074923
1.4313618312801666	1.0332118387341573	1.1094268626864705	2.2423856729727274	-0.5237656772107021
1.4320627920202647	1.0330276424266343	1.109600525449781	2.243426296085189	-0.5237837034967847
1.4327637527603627	1.0328439487553587	1.1097736876641617	2.2444669745335935	-0.5238015594727757
1.4334647135004608	1.0326607578361606	1.1099463494396065	2.245507708395791	-0.523819245843453
1.4341656742405586	1.0324780697843556	1.1101185108860492	2.2465484977476287	-0.5238367633113482
1.4348666349806567	1.0322958847147472	1.110290172113359	2.2475893426629607	-0.5238541125767584
1.4355675957207548	1.0321142027416295	1.110461333231338	2.2486302432136505	-0.5238712943377576
1.4362685564608528	1.03193302397879	1.1106319943497185	2.24967119946958	-0.5238883092902074
1.436969517200951	1.0317523485395117	1.110802155578159	2.250712211498655	-0.523905158127769
1.437187767863114	1.0316961963291336	1.1108550348269306	2.25103635169689	-0.5239103703665795
1.4376704779410487	1.0315721765365766	1.1109718170262421	2.2517532793668122	-0.5239218415419142
1.4383714386811468	1.0313925080822677	1.1111409788034703	2.252794403138025	-0.5239383602219365
1.4390723994212449	1.0312133432883708	1.1113096410192638	2.25383558287431	-0.5239547148549619
1.439773360161343	1.0310346822661784	1.111477803782958	2.254876818635734	-0.5239709061259606
1.440474320901441	1.0308565251264918	1.1116454672037992	2.2559181104804202	-0.523986934717758
1.441175281641539	1.0306788719796227	1.1118126313909427	2.256959458464554	-0.5240028013110447
1.441876242381637	1.0305017229353963	1.1119792964534494	2.25800086264239	-0.5240185065843888
1.442577203121735	1.030325078103154	1.1121454625002838	2.2590423230662573	-0.5240340512142455
1.443278163861833	1.0301489375917554	1.1123111296403094	2.2600838397865677	-0.524049435874969
1.4439791246019311	1.02997330150958	1.1124762979822878	2.261125412851821	-0.5240646612388223
1.4446800853420292	1.0297981699645313	1.1126409676348747	2.2621670423086107	-0.5240797279759888
1.445381046082127	1.0296235430640372	1.1128051387066173	2.263208728201631	-0.5240946367545821
1.446082006822225	1.0294494209150535	1.1129688113059522	2.2642504705736837	-0.5241093882406574
1.4467829675623232	1.0292758036240661	1.1131319855412016	2.2652922694656827	-0.5241239830982216
1.4474839283024212	1.0291026912970926	1.1132946615205717	2.2663341249166624	-0.5241384219892439
1.4481848890425193	1.028930084039685	1.113456839352149	2.2673760369637823	-0.5241527055736661
1.4488858497826171	1.0287579819569315	1.1136185191438983	2.2684180056423346	-0.5241668345094138
1.4495868105227152	1.02858638515346	1.11377970100366	2.269460030985749	-0.5241808094524056
1.4502877712628133	1.0284152937334383	1.1139403850391478	2.270502113025601	-0.5241946310565645
1.4509887320029113	1.0282447078005779	1.1141005713579448	2.2715442517916147	-0.5242082999738272
1.4516896927430094	1.0280746274581347	1.1142602600675025	2.272586447311673	-0.5242218168541555
1.4523906534831075	1.0279050528089126	1.1144194512751369	2.273628699611821	-0.5242351823455452
1.4530916142232053	1.0277359839552647	1.1145781450880277	2.274671008716274	-0.5242483970940374
1.4537925749633034	1.027567420999095	1.1147363416132137	2.275713374647422	-0.5242614617437275
1.4540108256254665	1.0275150406469566	1.1147854960708992	2.2760379366036356	-0.5242654990023131
1.4544935357034015	1.0273993640418615	1.114894040957592	2.276755797425837	-0.5242743769367763
1.4551944964434995	1.0272318131845775	1.1150512432279152	2.2777982770702785	-0.5242871433134194
1.4558954571835976	1.0270647685278136	1.1152079485307875	2.2788408135977014	-0.5242997615119771
1.4565964179236954	1.0268982301717002	1.1153641569726649	2.2798834070232585	-0.5243122321688647
1.4572973786637935	1.026732198215929	1.1155198686598504	2.280926057360311	-0.5243245559186019
1.4579983394038916	1.0265666727597547	1.1156750836984932	2.2819687646204323	-0.5243367333938233
1.4586993001439896	1.0264016539019978	1.1158298021945854	2.2830115288134123	-0.5243487652252872
1.4594002608840877	1.0262371417410456	1.11598402425396	2.2840543499472683	-0.5243606520418864
1.4601012216241855	1.0260731363748548	1.116137749982289	2.285097228028246	-0.5243723944706572
1.4608021823642836	1.0259096379009531	1.1162909794850806	2.2861401630608302	-0.524383993136789
1.4615031431043817	1.0257466464164404	1.1164437128676767	2.2871831550477464	-0.5243954486636345
1.4622041038444797	1.025584162017992	1.1165959502352514	2.288226203989971	-0.5244067616727187
1.4629050645845778	1.0254221848018592	1.1167476916928083	2.2892693098867345	-0.5244179327837487
1.4636060253246759	1.0252607148638715	1.1168989373451783	2.290312472735528	-0.524428962614623
1.4643069860647737	1.0250997522994387	1.1170496872970175	2.2913556925321115	-0.5244398517814411
1.4650079468048718	1.0249392972035523	1.1171999416528051	2.2923989692705162	-0.5244506008985129
1.4657089075449699	1.0247793496707869	1.1173497005168413	2.293442302943054	-0.5244612105783679
1.466409868285068	1.0246199097953028	1.1174989639932447	2.2944856935403215	-0.5244716814317646
1.467110829025166	1.0244609776708473	1.1176477321859504	2.2955291410512064	-0.5244820140676996
1.4678117897652638	1.0243025533907562	1.1177960051987086	2.296572645462894	-0.5244922090934172
1.468512750505362	1.024144637047955	1.1179437831350814	2.2976162067608725	-0.5245022671144184
1.46921371124546	1.0239872287349625	1.1180910660984416	2.29865982492894	-0.5245121887344697
1.469914671985558	1.0238303285438897	1.11823785419197	2.299703499949209	-0.524521974555613
1.470615632725656	1.0236739365664438	1.1183841475186542	2.300747231802114	-0.5245316251781739
1.4708338833878192	1.023625346233261	1.1184295963184956	2.3010722190454347	-0.524534602482635
1.471316593465754	1.0235180528939283	1.1185299461812859	2.301791020466416	-0.5245411412007709
1.472017554205852	1.0233626776172453	1.1186752502824586	2.302834865919209	-0.5245505232203248
1.47271851494595	1.023207810826897	1.118820059924567	2.3038787681359274	-0.5245597718320673
1.4734194756860481	1.0230534526129869	1.1189643752098035	2.304922727090349	-0.5245688876295497
1.4741204364261462	1.0228996030652215	1.1191081962401577	2.3059667427546042	-0.5245778712046524
1.474821397166244	1.0227462622729127	1.1192515231174127	2.307010815099178	-0.5245867231475932
1.4755223579063421	1.0225934303249773	1.1193943559431452	2.30805494409292	-0.5245954440469363
1.4762233186464402	1.0224411073099406	1.1195366948187222	2.3090991297030485	-0.5246040344896009
1.4769242793865383	1.0222892933159369	1.1196785398452995	2.3101433718951556	-0.5246124950608704
1.4776252401266363	1.022137988430711	1.1198198911238204	2.311187670633214	-0.5246208263444001
1.4783262008667344	1.021987192741619	1.1199607487550127	2.312232025879583	-0.5246290289222272
1.4790271616068322	1.0218369063356316	1.1201011128393885	2.313276437595015	-0.524637103374778
1.4797281223469303	1.0216871292993335	1.1202409834772402	2.314320905738659	-0.5246450502808777
1.4804290830870284	1.0215378617189261	1.1203803607686413	2.315365430268069	-0.5246528702177581
1.4811300438271264	1.0213891036802283	1.1205192448134427	2.3164100111392085	-0.5246605637610663
1.4818310045672245	1.0212408552686778	1.1206576357112712	2.3174546483064575	-0.5246681314848735
1.4825319653073223	1.021093116569333	1.1207955335615285	2.3184993417226165	-0.5246755739616827
1.4832329260474204	1.0209458876668744	1.1209329384633895	2.319544091338914	-0.5246828917624383
1.4839338867875185	1.0207991686456046	1.1210698505157994	2.320588897105012	-0.524690085456533
1.4846348475276165	1.020652959589451	1.1212062698174734	2.3216337589690106	-0.524697155611817
1.4853358082677146	1.020507260581967	1.1213421964668937	2.322678676877457	-0.5247041027946063
1.4860367690078125	1.0203620717063326	1.1214776305623095	2.3237236507753463	-0.5247109275696906
1.4867377297479105	1.0202173930453564	1.1216125722017336	2.3247686806061325	-0.5247176305003416
1.4874386904880086	1.020073224681476	1.121747021482942	2.3258137663117306	-0.5247242121483214
1.4876569411501717	1.0200284407082403	1.1217887830196918	2.3261391748881293	-0.5247262367338537
1.4881396512281067	1.0199295666967603	1.1218809785034711	2.326858907832525	-0.5247306730738905
1.4888406119682047	1.0197864191729096	1.122014443360618	2.327904105107372	-0.5247370138358157
1.4895415727083028	1.019643782191258	1.1221474161514369	2.3289493580736096	-0.5247432349913784
1.4902425334484006	1.019501655832774	1.1222798969727386	2.329994666667061	-0.5247493370963828
1.4909434941884987	1.0193600401780614	1.1224118859210885	2.33104003082204	-0.5247553207051636
1.4916444549285968	1.0192189353073606	1.1225433830928055	2.3320854504713573	-0.5247611863705941
1.4923454156686948	1.0190783413005509	1.1226743885839598	2.333130925546328	-0.5247669346440942
1.493046376408793	1.0189382582371498	1.1228049024903726	2.334176455976775	-0.524772566075638
1.4937473371488907	1.0187986861963156	1.1229349249076128	2.335222041691034	-0.5247780812137625
1.4944482978889888	1.018659625256848	1.1230644559309972	2.336267682615963	-0.5247834806055742
1.4951492586290869	1.018521075497189	1.1231934956555878	2.3373133786769453	-0.5247887647967582
1.495850219369185	1.0183830369954248	1.1233220441761909	2.3383591297978947	-0.5247939343315847
1.496551180109283	1.0182455098292855	1.123450101587356	2.339404935901264	-0.5247989897529182
1.4972521408493809	1.0181084940761478	1.123577667983373	2.3404507969080477	-0.5248039316022237
1.497953101589479	1.017971989813035	1.123704743458273	2.3414967127377895	-0.5248087604195757
1.498654062329577	1.0178359971166187	1.1238313281058245	2.342542683308588	-0.5248134767436649
1.499355023069675	1.017700516063219	1.1239574220195334	2.343588708537101	-0.5248180811118064
1.5000559838097731	1.0175655467288065	1.1240830252926415	2.344634788338553	-0.5248225740599469
1.5007569445498712	1.0174310891890028	1.1242081380181244	2.345680922626741	-0.5248269561226728
1.501457905289969	1.0172971435190816	1.124332760288691	2.346727111314037	-0.5248312278332171
1.502158866030067	1.0171637097939699	1.1244568921967817	2.347773354311398	-0.5248353897234672
1.5028598267701652	1.0170307880882483	1.1245805338345671	2.3488196515283692	-0.5248394423239724
1.5035607875102632	1.0168983784761532	1.124703685293947	2.3498660028730893	-0.5248433861639514
1.5042617482503613	1.0167664810315766	1.1248263466665478	2.350912408252298	-0.5248472217712997
1.5044799989125244	1.0167255181039896	1.1248644383907895	2.351238227340159	-0.5248483940103661
1.5049627089904591	1.016635095828068	1.1249485180437235	2.3519588675713403	-0.5248509496725965
1.5056636697305572	1.0165042229388344	1.125070199516552	2.3530053807341726	-0.5248545703931128
1.5063646304706553	1.0163738624367418	1.1251913911758356	2.3540519476433697	-0.5248580844568184
1.5070655912107533	1.0162440143943166	1.1253120931120983	2.3550985682001264	-0.5248614923863888
1.5077665519508514	1.0161146788837454	1.1254323054155861	2.356145242304269	-0.5248647947032132
1.5084675126909493	1.0159858559768769	1.1255520281762643	2.357191969854255	-0.5248679919274013
1.5091684734310473	1.0158575457452221	1.125671261483817	2.358238750747183	-0.5248710845777905
1.5098694341711454	1.0157297482599559	1.1257900054276457	2.359285584878798	-0.5248740731719531
1.5105703949112435	1.015602463591917	1.1259082600968682	2.360332472143494	-0.524876958226204
1.5112713556513415	1.01547569181161	1.1260260255803174	2.3613794124343226	-0.5248797402556065
1.5119723163914396	1.015349432989205	1.12614330196654	2.362426405642997	-0.5248824197739809
1.5126732771315374	1.0152236871945393	1.1262600893437948	2.3634734516599	-0.5248849972939107
1.5133742378716355	1.0150984544971182	1.1263763878000532	2.3645205503740856	-0.5248874733267499
1.5140751986117336	1.0149737349661156	1.1264921974229956	2.3655677016732883	-0.5248898483826299
1.5147761593518316	1.0148495286703745	1.1266075183000126	2.3666149054439276	-0.5248921229704666
1.5154771200919297	1.0147258356784086	1.126722350518202	2.367662161571112	-0.5248942975979672
1.5161780808320275	1.014602656058402	1.126836694164369	2.3687094699386475	-0.5248963727716376
1.5168790415721256	1.0144799898782118	1.1269505493250245	2.3697568304290404	-0.5248983489967886
1.5175800023122237	1.0143578372053663	1.1270639160863836	2.3708042429235054	-0.5249002267775431
1.5182809630523217	1.0142361981070687	1.1271767945343656	2.3718517073019694	-0.5249020066168434
1.5189819237924198	1.0141150726501953	1.1272891847545918	2.372899223443077	-0.5249036890164572
1.5196828845325177	1.0139944609012979	1.127401086832385	2.373946791224198	-0.5249052744769852
1.5203838452726157	1.0138743629266038	1.1275125008527682	2.3749944105214302	-0.5249067634978671
1.5210848060127138	1.0137547787920167	1.127623426900464	2.3760420812096092	-0.5249081565773892
1.5213030566748769	1.013717650068512	1.1276578651523825	2.3763682937185306	-0.5249085708172949
1.5217857667528119	1.0136357085631178	1.1277338650598923	2.3770898031623084	-0.5249094542126904
1.52248672749291	1.0135171523051658	1.1278438154151713	2.3781375762518495	-0.5249106568997692
1.5231876882330078	1.0133991100830981	1.1279532780501145	2.379185400349305	-0.5249117651334906
1.5238886489731058	1.0132815819615315	1.128062253048231	2.380233275324505	-0.5249127794075923
1.524589609713204	1.013164568004763	1.1281707404927233	2.381281201046044	-0.5249137002146915
1.525290570453302	1.0130480682767702	1.1282787404664876	2.3823291773812825	-0.5249145280462919
1.5259915311934	1.0129320828412116	1.1283862530521118	2.383377204196358	-0.5249152633927896
1.526692491933498	1.0128166117614286	1.1284932783318753	2.3844252813561857	-0.5249159067434801
1.527393452673596	1.0127016551004449	1.128599816387747	2.385473408724467	-0.5249164585865648
1.528094413413694	1.0125872129209674	1.1287058673013857	2.386521586163694	-0.5249169194091572
1.528795374153792	1.0124732852853873	1.1288114311541375	2.3875698135351553	-0.5249172896972899
1.5294963348938901	1.0123598722557805	1.1289165080270365	2.3886180906989414	-0.5249175699359205
1.5301972956339882	1.0122469738939084	1.1290210980008024	2.3896664175139497	-0.5249177606089387
1.530898256374086	1.0121345902612178	1.129125201155841	2.3907147938378914	-0.5249178621991718
1.5315992171141841	1.0120227214188426	1.129228817572242	2.3917632195272964	-0.5249178751883921
1.5323001778542822	1.0119113674276037	1.129331947329779	2.392811694437518	-0.5249178000573222
1.5330011385943803	1.0118005283480094	1.1294345905079073	2.3938602184227404	-0.5249176372856428
1.5337020993344783	1.0116902042402574	1.1295367471857654	2.3949087913359812	-0.5249173873519972
1.5344030600745762	1.011580395164233	1.129638417442171	2.3959574130291	-0.5249170507339992
1.5351040208146742	1.0114711011795123	1.129739601355623	2.397006083352802	-0.5249166279082383
1.5358049815547723	1.0113623223453612	1.1298402990042986	2.3980548021566457	-0.5249161193502867
1.5365059422948704	1.0112540587207355	1.1299405104660538	2.399103569289045	-0.5249155255347052
1.5372069030349684	1.0111463103642835	1.1300402358184214	2.400152384597278	-0.5249148469350491
1.5379078637750665	1.0110390773343443	1.1301394751386107	2.4012012479274896	-0.524914084023875
1.5381261144372296	1.011005794544698	1.130170275013928	2.4015278310843517	-0.5249138293462033
1.5386088245151643	1.0109323596889501	1.130238228503507	2.4022501591247005	-0.5249132372727465
1.5393097852552624	1.0108261574858257	1.1303364959896702	2.40329911803281	-0.5249123071522408
1.5400107459953605	1.0107204707823894	1.130434277673334	2.404348124494601	-0.5249112941319543
1.5407117067354585	1.0106152996357534	1.1305315736304058	2.4053971783517496	-0.5249101986805089
1.5414126674755566	1.0105106441027245	1.1306283839364648	2.4064462794448254	-0.5249090212655584
1.5421136282156545	1.0104065042398045	1.1307247086667618	2.4074954276133007	-0.5249077623537941
1.5428145889557525	1.0103028801031908	1.1308205478962186	2.4085446226955542	-0.5249064224109512
1.5435155496958506	1.0101997717487767	1.1309159016994268	2.4095938645288775	-0.5249050019018144
1.5442165104359487	1.0100971792321523	1.131010770150647	2.410643152949479	-0.5249035012902246
1.5449174711760467	1.009995102608604	1.131105153323809	2.411692487792493	-0.5249019210390838
1.5456184319161446	1.009893541933117	1.131199051292509	2.41274186889198	-0.5249002616103624
1.5463193926562426	1.009792497260373	1.131292464130011	2.4137912960809365	-0.524898523465104
1.5470203533963407	1.0096919686447532	1.131385391909245	2.414840769191299	-0.5248967070634318
1.5477213141364388	1.0095919561403373	1.1314778347028056	2.4158902880539483	-0.5248948128645546
1.5484222748765368	1.0094924598009045	1.1315697925829533	2.4169398524987176	-0.5248928413267726
1.549123235616635	1.009393479679934	1.1316612656216116	2.4179894623543956	-0.524890792907483
1.5498241963567327	1.0092950158306049	1.1317522538903673	2.419039117448733	-0.524888668063186
1.5505251570968308	1.0091970683057974	1.13184275746047	2.4200888176084483	-0.5248864672494912
1.5512261178369289	1.0090996371580923	1.1319327764028304	2.421138562659232	-0.5248841909211222
1.551927078577027	1.0090027224397728	1.1320223107880214	2.4221883524257546	-0.5248818395319234
1.552628039317125	1.008906324202824	1.132111360686275	2.4232381867316684	-0.5248794135348653
1.5533290000572229	1.0088104424989324	1.1321999261674833	2.4242880653996166	-0.5248769133820508
1.554029960797321	1.0087150773794888	1.1322880073011978	2.4253379882512363	-0.5248743395247197
1.554730921537419	1.0086202288955863	1.132375604156628	2.4263879551071654	-0.5248716924132562
1.554949172199582	1.008590802415924	1.1324027793987888	2.4267148810328387	-0.5248708533261741
1.555431882277517	1.0085258970980222	1.1324627168026409	2.4274379657870475	-0.5248689724971927
1.5561328430176151	1.0084320820372976	1.1325493453077602	2.428488020109537	-0.5248661802252168
1.556833803757713	1.008338783763618	1.1326354897401667	2.4295381178923052	-0.5248633160451767
1.557534764497811	1.008246002326894	1.1327211501676964	2.430588258952046	-0.5248603804040863
1.558235725237909	1.0081537377767413	1.13280632665784	2.4316384431044806	-0.5248573737481316
1.5589366859780072	1.0080619901624817	1.132891019277743	2.4326886701643633	-0.5248542965226755
1.5596376467181052	1.007970759533142	1.1329752280942047	2.4337389399454867	-0.524851149172264
1.5603386074582033	1.0078800459374562	1.1330589531736772	2.4347892522606878	-0.5248479321406317
1.5610395681983011	1.0077898494238646	1.133142194582265	2.4358396069218533	-0.524844645870707
1.5617405289383992	1.007700170040515	1.133224952385725	2.4368900037399244	-0.5248412908046177
1.5624414896784973	1.0076110078352623	1.1333072266494648	2.4379404425249027	-0.5248378673836972
1.5631424504185953	1.007522362855669	1.1333890174385428	2.438990923085856	-0.5248343760484887
1.5638434111586934	1.0074342351490067	1.1334703248176679	2.440041445230924	-0.5248308172387522
1.5645443718987913	1.0073466247622542	1.1335511488511978	2.4410920087673222	-0.5248271913934688
1.5652453326388893	1.0072595317421	1.1336314896031394	2.4421426135013484	-0.5248234989508466
1.5659462933789874	1.0071729561349414	1.1337113471371483	2.443193259238389	-0.5248197403483261
1.5666472541190855	1.0070868979868854	1.1337907215165268	2.4442439457829224	-0.5248159160225857
1.5673482148591835	1.0070013573437484	1.1338696128042254	2.445294672938527	-0.524812026409547
1.5680491755992814	1.0069163342510572	1.1339480210628408	2.4463454405078844	-0.5248080719443803
1.5687501363393794	1.006831828754049	1.1340259463546156	2.4473962482927853	-0.5248040530615097
1.5694510970794775	1.0067478408976716	1.134103388741438	2.448447096094137	-0.5247999701946185
1.5701520578195756	1.0066643707265843	1.1341803482848412	2.4494979837119653	-0.5247958237766551
1.5708530185596736	1.006581418285157	1.1342568250460028	2.4505489109454235	-0.5247916142398377
1.5715539792997715	1.0064989836174718	1.1343328190857442	2.4515998775927956	-0.5247873420156596
1.5717722299619348	1.0064734225264989	1.1343563819995717	2.451927113872219	-0.5247859990888547
1.5722549400398695	1.0064170667673225	1.13440833046453	2.452650883451502	-0.5247830075348949
1.5729559007799676	1.0063356677782151	1.1344833592424681	2.4537019283181056	-0.5247786112276037
1.5736568615200657	1.0062547866933682	1.134557905479308	2.4547530119883176	-0.524774153523137
1.5743578222601637	1.0061744235557135	1.1346319692344418	2.4558041342570016	-0.5247696348501423
1.5750587830002618	1.006094578407895	1.134705550566902	2.4568552949181797	-0.5247650556365687
1.5757597437403597	1.0060152512922704	1.1347786495353624	2.457906493765039	-0.5247604163096722
1.5764607044804577	1.0059364422509112	1.134851266198137	2.4589577305899346	-0.5247557172960207
1.5771616652205558	1.0058581513256029	1.1349234006131794	2.4600090051843977	-0.5247509590214995
1.5778626259606539	1.005780378557844	1.1349950528380828	2.4610603173391397	-0.5247461419113162
1.578563586700752	1.0057031239888492	1.1350662229300787	2.462111666844057	-0.524741266390006
1.5792645474408498	1.0056263876595464	1.1351369109460376	2.4631630534882376	-0.524736332881437
1.5799655081809478	1.0055501696105786	1.1352071169424671	2.4642144770599668	-0.5247313418088148
1.580666468921046	1.0054744698823046	1.135276840975513	2.4652659373467314	-0.5247262935946881
1.581367429661144	1.005399288514798	1.135346083100957	2.4663174341352256	-0.5247211886609541
1.582068390401242	1.005324625547848	1.1354148433742182	2.4673689672113572	-0.5247160274288626
1.5827693511413399	1.0052504810209602	1.1354831218503512	2.468420536360252	-0.5247108103190219
1.583470311881438	1.0051768549733555	1.1355509185840462	2.469472141366259	-0.5247055377514036
1.584171272621536	1.0051037474439717	1.1356182336296285	2.470523782012958	-0.5247002101453477
1.584872233361634	1.0050311584714628	1.1356850670410585	2.471575458083162	-0.5246948279195677
1.5855731941017321	1.0049590880942	1.1357514188719302	2.472627169358926	-0.5246893914921552
1.5862741548418302	1.0048875363502712	1.1358172891754719	2.473678915621549	-0.5246839012805856
1.586975115581928	1.0048165032774814	1.1358826780045446	2.4747306966515805	-0.5246783577017227
1.5876760763220261	1.0047459889133528	1.135947585411643	2.475782512228829	-0.5246727611718235
1.5883770370621242	1.004675993295126	1.1360120114488939	2.4768343621323625	-0.5246671121065437
1.5885952877242873	1.004654305415576	1.1360319728318435	2.477161872380173	-0.5246653425574959
1.5890779978022223	1.0046065164597586	1.1360759561680565	2.4778862461405176	-0.5246614109209423
1.5897789585423203	1.0045375584439271	1.1361394196205212	2.478938164030903	-0.5246556580294864
1.5904799192824182	1.0044691192840252	1.1362024018573105	2.4799901155804056	-0.5246498538460568
1.5911808800225162	1.0044011990161656	1.136264902929077	2.481042100565197	-0.5246439987839522
1.5918818407626143	1.00433379767618	1.1363269228861044	2.482094118760737	-0.5246380932558943
1.5925828015027124	1.0042669152996178	1.1363884617783062	2.483146169941779	-0.524632137674033
1.5932837622428104	1.0042005519217487	1.1364495196552256	2.4841982538823784	-0.5246261324499513
1.5939847229829083	1.0041347075775608	1.1365100965660353	2.485250370355894	-0.5246200779946695
1.5946856837230063	1.0040693823017617	1.136570192559537	2.4863025191349966	-0.5246139747186509
1.5953866444631044	1.0040045761287786	1.1366298076841608	2.487354699991673	-0.5246078230318061
1.5960876052032025	1.0039402890927585	1.1366889419879653	2.488406912697231	-0.5246016233434982
1.5967885659433005	1.003876521227568	1.1367475955186368	2.4894591570223064	-0.5245953760625475
1.5974895266833986	1.003813272566794	1.1368057683234891	2.4905114327368665	-0.5245890815972359
1.5981904874234965	1.0037505431437443	1.136863460449463	2.4915637396102173	-0.5245827403553128
1.5988914481635945	1.0036883329914457	1.1369206719431262	2.492616077411008	-0.5245763527439985
1.5995924089036926	1.0036266421426467	1.136977402850673	2.493668445907237	-0.5245699191699902
1.6002933696437907	1.003565470629816	1.1370336532179235	2.4947208448662552	-0.5245634400394661
1.6009943303838887	1.0035048184851438	1.137089423090324	2.495773274054775	-0.5245569157580902
1.6016952911239866	1.0034446857405404	1.1371447125129452	2.4968257332388735	-0.5245503467310173
1.6023962518640846	1.0033850724276379	1.1371995215304844	2.4978782221839975	-0.5245437333628978
1.6030972126041827	1.00332597857779	1.1372538501872622	2.498930740654971	-0.524537076057882
1.6037981733442808	1.0032674042220713	1.1373076985272244	2.499983288415997	-0.5245303752196254
1.6044991340843788	1.0032093493912784	1.1373610665939407	2.5010358652306683	-0.524523631251293
1.6052000948244767	1.0031518141159297	1.1374139544306046	2.502088470861968	-0.5245168445555637
1.60541834548664	1.0031340060445277	1.1374303235185048	2.5024162152853444	-0.5245147227949616
1.6059010555645747	1.0030947984262657	1.1374663620800327	2.503141105072277	-0.5245100155346362
1.6066020163046728	1.0030383023522482	1.1375182895846656	2.50419376762338	-0.5245031445902323
1.6073029770447709	1.0029823259235622	1.1375697369865658	2.505246458276469	-0.5244962321236024
1.608003937784869	1.0029268691696147	1.1376207043274191	2.506299176792151	-0.52448927853553
1.6087048985249668	1.0028719321195347	1.1376711916485327	2.507351922930452	-0.524482284226336
1.6094058592650649	1.0028175148021745	1.1377211989908367	2.5084046964508224	-0.5244752495958842
1.610106820005163	1.0027636172461087	1.1377707263948817	2.5094574971121433	-0.5244681750435847
1.610807780745261	1.0027102394796352	1.1378197739008409	2.5105103246727305	-0.5244610609683997
1.611508741485359	1.0026573815307747	1.1378683415485076	2.5115631788903428	-0.5244539077688475
1.6122097022254571	1.0026050434272704	1.1379164293772963	2.5126160595221827	-0.5244467158430072
1.612910662965555	1.0025532251965896	1.137964037426242	2.5136689663249068	-0.5244394855885233
1.613611623705653	1.0025019268659228	1.1380111657339997	2.514721899054628	-0.5244322174026103
1.614312584445751	1.0024511484621834	1.1380578143388447	2.515774857466922	-0.5244249116820575
1.6150135451858492	1.0024008900120092	1.1381039832786715	2.516827841316833	-0.5244175688232334
1.6157145059259472	1.0023511515417611	1.1381496725909945	2.5178808503588783	-0.5244101892220899
1.616415466666045	1.002301933077524	1.138194882312947	2.518933884347055	-0.5244027732741676
1.6171164274061431	1.0022532346451067	1.1382396124812812	2.519986943034844	-0.5243953213745997
1.6178173881462412	1.0022050562700422	1.1382838631323682	2.5210400261752155	-0.5243878339181168
1.6185183488863393	1.0021573979775873	1.138327634302197	2.522093133520636	-0.5243803112990518
1.6192193096264373	1.0021102597927232	1.138370926026375	2.5231462648230725	-0.5243727539113435
1.6199202703665352	1.0020636417401552	1.1384137383401278	2.524199419833998	-0.5243651621485421
1.6206212311066333	1.0020175438443137	1.1384560712782983	2.5252525983043967	-0.5243575364038131
1.6213221918467313	1.001971966129353	1.1384979248753466	2.5263057999847702	-0.524349877069942
1.6220231525868294	1.0019269086191518	1.1385392991653505	2.5273590246251425	-0.5243421845393387
1.6222414032489925	1.001912985747786	1.1385520835901453	2.5276869605851013	-0.5243397826827055
1.6227241133269275	1.0018823713373146	1.1385801941820042	2.5284122719750655	-0.5243344592040421
1.6234250740670255	1.0018383543071696	1.1386206099586191	2.5294655417836234	-0.5243267014557246
1.6241260348071234	1.0017948575517703	1.138660546528123	2.530518833799441	-0.5243189116856964
1.6248269955472214	1.0017518810938957	1.1387000039230597	2.5315721477706847	-0.5243110902849103
1.6255279562873195	1.0017094249560488	1.138738982175589	2.5326254834450728	-0.5243032376439655
1.6262289170274176	1.0016674891604587	1.1387774813174871	2.533678840569877	-0.5242953541531128
1.6269298777675156	1.0016260737290792	1.1388155013801453	2.53473221889193	-0.5242874402022586
1.6276308385076135	1.0015851786835896	1.1388530423945704	2.53578561815763	-0.5242794961809695
1.6283317992477115	1.0015448040453951	1.1388901043913844	2.536839038112947	-0.5242715224784764
1.6290327599878096	1.0015049498356254	1.1389266874008244	2.5378924785034274	-0.5242635194836797
1.6297337207279077	1.0014656160751365	1.138962791452742	2.5389459390741984	-0.5242554875851527
1.6304346814680057	1.0014268027845101	1.1389984165766038	2.539999419569977	-0.5242474271711467
1.6311356422081036	1.001388509984053	1.1390335628014907	2.5410529197350717	-0.5242393386295953
1.6318366029482017	1.0013507376937982	1.1390682301560973	2.542106439313389	-0.5242312223481185
1.6325375636882997	1.0013134859335049	1.1391024186687329	2.54315997804844	-0.5242230787140275
1.6332385244283978	1.0012767547226573	1.1391361283673203	2.5442135356833457	-0.5242149081143287
1.6339394851684959	1.0012405440804666	1.1391693592793959	2.5452671119608397	-0.5242067109357283
1.634640445908594	1.0012048540258696	1.1392021114321096	2.5463207066232765	-0.5241984875646367
1.6353414066486918	1.0011696845775289	1.1392343848522248	2.5473743194126373	-0.5241902383871727
1.6360423673887898	1.0011350357538342	1.1392661795661174	2.5484279500705327	-0.5241819637891678
1.636743328128888	1.0011009075729007	1.1392974955997772	2.54948159833821	-0.524173664156171
1.637444288868986	1.0010673000525703	1.139328332978806	2.550535263956559	-0.5241653398734524
1.638145249609084	1.001034213210411	1.1393586917284182	2.551588946666115	-0.5241569913260082
1.6388462103491819	1.0010016470637177	1.139388571873441	2.552642646207068	-0.5241486188985651
1.6390644610113452	1.000991613593992	1.1393977776309772	2.552970728779054	-0.5241460072505462
1.63954717108928	1.0009696016295113	1.1394179734383139	2.5536963623192643	-0.5241402229755838
1.640248131829378	1.0009380769245397	1.1394468964470879	2.554750094742215	-0.5241318039412641
1.640949092569476	1.0009070729652774	1.1394753409234268	2.5558038432150987	-0.524123362179549
1.6416500533095741	1.000876589767925	1.1395033068906057	2.5568576074767693	-0.5241148980741289
1.642351014049672	1.0008466273484107	1.1395307943715116	2.55791138726576	-0.5241064120084461
1.64305197478977	1.0008171857223889	1.1395578033886427	2.5589651823202897	-0.5240979043656988
1.6437529355298681	1.0007882649052409	1.1395843339641087	2.5600189923782675	-0.5240893755288458
1.6444538962699662	1.0007598649120752	1.1396103861196307	2.561072817177298	-0.5240808258806106
1.6451548570100643	1.0007319857577268	1.1396359598765406	2.5621266564546885	-0.5240722558034853
1.6458558177501623	1.0007046274567584	1.1396610552557818	2.5631805099474514	-0.5240636656797357
1.6465567784902602	1.0006777900234587	1.1396856722779076	2.5642343773923133	-0.524055055891405
1.6472577392303582	1.0006514734718441	1.139709810963083	2.5652882585257175	-0.524046426820318
1.6479586999704563	1.0006256778156586	1.1397334713310827	2.5663421530838297	-0.5240377788480858
1.6486596607105544	1.0006004030683722	1.1397566534012926	2.567396060802546	-0.5240291123561098
1.6493606214506524	1.0005756492431832	1.139779357192708	2.5684499814174955	-0.5240204277255861
1.6500615821907503	1.0005514163530167	1.1398015827239354	2.5695039146640464	-0.5240117253375093
1.6507625429308483	1.0005277044105247	1.1398233300131906	2.570557860277312	-0.5240030055726775
1.6514635036709464	1.0005045134280874	1.1398445990782995	2.571611817992156	-0.5239942688116962
1.6521644644110445	1.0004818434178118	1.1398653899366984	2.5726657875431984	-0.5239855154349821
1.6528654251511425	1.0004596943915323	1.1398857026054328	2.573719768664819	-0.5239767458227679
1.6535663858912404	1.000438066360811	1.1399055371011577	2.574773761091165	-0.5239679603551067
1.6542673466313385	1.0004169593369374	1.1399248934401383	2.575827764556156	-0.5239591594118757
1.6549683073714365	1.0003963733309282	1.1399437716382483	2.5768817787934877	-0.5239503433727805
1.6556692681115346	1.0003763083535282	1.1399621717109716	2.5779358035366404	-0.5239415126173597
1.6558875187736977	1.0003701673064045	1.1399678031373175	2.5782639860709464	-0.5239387601346309
1.6563702288516327	1.0003567644152096	1.1399800936734008	2.578989838518881	-0.5239326675249888
1.6570711895917305	1.0003377415261718	1.1399975375402378	2.580043883473271	-0.5239238084748845
1.6577721503318286	1.0003192396963425	1.1400145033257936	2.5810979381326704	-0.5239149358461092
1.6584731110719266	1.0003012589353766	1.1400309910439879	2.582152002229745	-0.5239060500175745
1.6591740718120247	1.000283799252657	1.1400470007083496	2.5832060754969692	-0.5238971513680463
1.6598750325521228	1.000266860657294	1.1400625323320164	2.584260157666634	-0.5238882402761483
1.6605759932922208	1.000250443158126	1.1400775859277341	2.58531424847085	-0.5238793171203666
1.6612769540323187	1.0002345467637193	1.1400921615078576	2.586368347641555	-0.5238703822790537
1.6619779147724167	1.0002191714823672	1.1401062590843507	2.587422454910518	-0.5238614361304329
1.6626788755125148	1.0002043173220916	1.140119878668785	2.588476570009345	-0.5238524790526022
1.6633798362526129	1.0001899842906423	1.1401330202723405	2.5895306926694857	-0.523843511423539
1.664080796992711	1.0001761723954967	1.1401456839058064	2.5905848226222368	-0.5238345336211034
1.6647817577328088	1.0001628816438601	1.1401578695795789	2.591638959598748	-0.5238255460230437
1.6654827184729069	1.0001501120426657	1.1401695773036635	2.5926931033300287	-0.5238165490069991
1.666183679213005	1.0001378635985747	1.1401808070876733	2.5937472535469523	-0.5238075429505052
1.666884639953103	1.0001261363179763	1.1401915589408294	2.594801409980262	-0.5237985282309973
1.667585600693201	1.000114930206988	1.140201832871961	2.595855572360576	-0.523789505225815
1.668286561433299	1.0001042452714546	1.1402116288895057	2.5969097404183925	-0.5237804743122062
1.668987522173397	1.0000940815169495	1.1402209470015086	2.597963913884097	-0.5237714358673313
1.669688482913495	1.0000844389487737	1.1402297872156224	2.5990180924879653	-0.5237623902682679
1.670389443653593	1.0000753175719568	1.1402381495391083	2.60007227596017	-0.5237533378920136
1.6710904043936912	1.000066717391256	1.1402460339788347	2.6011264640307874	-0.523744279115492
1.6717913651337892	1.000058638411157	1.1402534405412783	2.6021806564297996	-0.5237352143155555
1.672492325873887	1.0000510806358727	1.1402603692325226	2.6032348528871028	-0.5237261438689897
1.6727105765360504	1.00004883385769	1.1402624289877008	2.603563087569388	-0.5237233186073648
1.6731932866139851	1.0000440440693454	1.1402668200582597	2.604289053132512	-0.5237170681525183
1.6738942473540832	1.0000375287152443	1.140272793023789	2.605343256895765	-0.5237079875428062
1.6745952080941813	1.0000315345769677	1.1402782881340172	2.6063974639065313	-0.5236989024164649
1.6752961688342793	1.0000260616576415	1.1402833053934587	2.6074516738944125	-0.5236898131500551
1.6759971295743772	1.0000211099601197	1.1402878448062357	2.608505886588952	-0.5236807201200925
1.6766980903144753	1.0000166794869847	1.1402919063760775	2.6095601017196395	-0.5236716237030509
1.6773990510545733	1.000012770240547	1.1402954901063214	2.610614319015914	-0.5236625242753665
1.6781000117946714	1.000009382222845	1.1402985959999115	2.611668538207173	-0.5236534222134427
1.6788009725347695	1.0000065154356457	1.1403012240593997	2.612722759022774	-0.5236443178936533
1.6795019332748673	1.0000041698804443	1.1403033742869455	2.613776981192044	-0.5236352116923474
1.6802028940149654	1.0000023455584635	1.1403050466843159	2.6148312044442816	-0.5236261039858532
1.6809038547550634	1.0000010424706547	1.1403062412528844	2.615885428508764	-0.5236169951504823
1.6816048154951615	1.0000002606176976	1.140306957993633	2.6169396531147515	-0.5236078855625339
1.6823057762352596	1.	1.1403071969071503	2.6179938779914944	-0.5235987755982989
1.6823057762352596	1.	1.1403071969071503	2.6179938779914944	-0.5235987755982989


==> anc/data-ver2/orbit_4_180.tsv <==
0.	1.	1.9007900367591828	0.	0.
6.5929219890648065e-6	1.0000000000089124	1.9007900367501815	6.2139769943995305e-6	1.0453050239613753e-6
0.000029881763226836024	1.0000000001830862	1.900790036574277	0.000028164232724397645	4.737741061808501e-6
0.00008824230508141398	1.0000000015966022	1.9007900351467122	0.00008317035365403706	0.000013990780560596576
0.0002388931997695582	1.0000000117017445	1.9007900249411371	0.00022516220344655387	0.00003787641683265062
0.000627780817141089	1.0000000808088865	1.9007899551471523	0.000591697500118492	0.00009953438460177336
0.0014076985958557464	1.0000004063145764	1.9007896264062836	0.0013267873673628125	0.00022319000789496106
0.0016316485954106313	1.000000545878908	1.9007894854548113	0.0015378651785814973	0.00025869717789706883
0.002815397191711493	1.0000016252584178	1.9007883953468612	0.0026535737512912356	0.000446379921430632
0.0034622269696529245	1.0000024578431732	1.900787554486178	0.0032632242118734232	0.0005489344040312957
0.004223095787567239	1.0000036568318609	1.9007863435787402	0.003980358168361978	0.0006695696462455229
0.005630794383422986	1.000006501035467	1.9007834710982958	0.005307139635173944	0.0008927590879737446
0.007038492979278732	1.000010157870022	1.9007797779004525	0.006633917168359331	0.0011159481522428083
0.007383883318195398	1.0000111792575987	1.9007787463547992	0.006959452150722396	0.0011707093421780414
0.008446191575134479	1.0000146273365362	1.9007752639786852	0.007960689784594731	0.0013391367446714262
0.009853890170990224	1.0000199094362447	1.900769929325018	0.009287456500612221	0.0015623247708673104
0.011261588766845972	1.0000260041706075	1.9007637739300254	0.010614216333210464	0.0017855121364249726
0.012669287362701717	1.000032911541309	1.900756797782831	0.011940968299265801	0.0020086987469235236
0.014076985958557464	1.0000406315502588	1.9007490008711085	0.013267711415743353	0.0022318845079244707
0.01548468455441321	1.000049164199592	1.9007403831810805	0.014594444699708106	0.0024550693249695173
0.015785265489242445	1.0000510914321505	1.9007384367345248	0.014877736028127865	0.0025027250634003543
0.016892383150268957	1.000058509491668	1.9007309446975198	0.01592116716833601	0.0026782531035783584
0.018300081746124703	1.0000686674290726	1.9007206854037477	0.01724787783892507	0.00290143574924648
0.01970778034198045	1.0000796380146162	1.9007096052816352	0.01857457572890643	0.0031246171674429524
0.021115478937836194	1.0000914212513357	1.900697704311602	0.01990125985585548	0.0033477972636082286
0.022523177533691943	1.0001040171424933	1.9006849824726166	0.02122792923750292	0.0035709759431519364
0.02393087612954769	1.0001174256915777	1.9006714397421964	0.02255458289174586	0.0037941531114506735
0.025338574725403434	1.000131646902304	1.9006570760964072	0.02388121983665891	0.0040173286738458
0.026187210364140498	1.0001406128381738	1.9006480202964349	0.024680978713153393	0.004151869965866054
0.02674627332125918	1.0001466807786135	1.9006418915098633	0.02520783909050525	0.004240502535641231
0.02815397191711493	1.0001625273246744	1.900625885955727	0.026534439671747706	0.004463674602101226
0.029561670512970675	1.0001791865448828	1.9006090594057086	0.027861020599059858	0.004686844778448177
0.03096936910882642	1.0001966584438609	1.9005914118300657	0.029187580891337078	0.004910012969860404
0.03237706770468217	1.00021494302646	1.9005729431976042	0.03051411956770764	0.005133179081469933
0.033784766300537915	1.000234040297758	1.9005536534756764	0.03184063564754376	0.005356343018360288
0.03519246489639366	1.0002539502630623	1.9005335426301824	0.033167128150472694	0.005579504685564272
0.036600163492249406	1.0002746729279086	1.900512610625568	0.03449359609638778	0.0058026639880617535
0.03800786208810515	1.0002962082980613	1.9004908574248265	0.03582003850545953	0.006025820830777446
0.0394155606839609	1.0003185563795145	1.9004682829894965	0.03714645439814664	0.006248975118578688
0.04082325927981664	1.0003417171784923	1.9004448872796633	0.03847284279520713	0.00647212675627322
0.04223095787567239	1.0003656907014487	1.900420670253957	0.039799202717709314	0.006695275648606966
0.04363865647152814	1.0003904769550682	1.9003956318695534	0.04112553318704291	0.006918421700261803
0.045046355067383886	1.0004160759462666	1.900369772082173	0.04245183322493006	0.007141564815853336
0.045864839291756124	1.0004313337363349	1.9003543586571316	0.043222975159327985	0.007271306485756508
0.04645405366323963	1.0004424876821911	1.900343090846081	0.04377810185343639	0.00736470489992867
0.04786175225909538	1.000469712170221	1.9003155881140865	0.04510433809498205	0.007587841856964181
0.04926945085495112	1.000497749417968	1.9002872638375428	0.046430540972352746	0.0078109755913632764
0.05067714945080687	1.0005265994332762	1.9002581179663467	0.04775670950871077	0.008034106007454168
0.052084848046662614	1.0005562622242237	1.9002281504489376	0.049082842727606046	0.008257233009487634
0.05349254664251836	1.000586737799122	1.900197361232298	0.05040893965298716	0.008480356501634772
0.054900245238374105	1.0006180261665176	1.9001657502619524	0.05173499930921234	0.008703476387984766
0.05630794383422986	1.000650127335192	1.900133317481968	0.05306102072106054	0.008926592572542642
0.057715642430085604	1.0006830413141614	1.9001000628349516	0.05438700291374241	0.009149704959227019
0.05912334102594135	1.0007167681126792	1.900065986262053	0.05571294491291132	0.009372813451867856
0.060531039621797095	1.000751307740235	1.9000310877029611	0.057038845744674355	0.009595917954204213
0.06193873821765284	1.0007866602065556	1.8999953670959056	0.058364704435603335	0.009819018369881988
0.06334643681350859	1.0008228255216058	1.8999588243776555	0.05969052001274579	0.010042114602451661
0.06475413540936434	1.0008598036955896	1.8999214594835185	0.06101629150363597	0.010265206555366039
0.06616183400522008	1.0008975947389491	1.8998832723473418	0.062342017936305824	0.01048829413197799
0.06756953260107583	1.0009361986623675	1.89984426290151	0.06366769833929597	0.010711377235538184
0.06897723119693157	1.0009756154767673	1.8998044310769449	0.06499333174166672	0.010934455769192818
0.07038492979278732	1.0010158451933133	1.8997637768031064	0.06631891717300896	0.011157529635981349
0.07179262838864306	1.0010568878234118	1.8997223000079897	0.0676444536634552	0.011380598738834223
0.07320032698449881	1.001098743378712	1.8996800006181267	0.0689699402436905	0.011603662980570596
0.07460802558035456	1.0011414118711057	1.8996368785585842	0.07029537594496346	0.011826722263896049
0.0760157241762103	1.00118489331273	1.8995929337529642	0.07162075979909707	0.012049776491400313
0.07742342277206606	1.0012291877159663	1.8995481661234022	0.0729460908384998	0.012272825565554979
0.0788311213679218	1.0012742950934415	1.899502575590568	0.0742713680961764	0.012495869388711209
0.07964960559229405	1.0013008958391747	1.8994756893300502	0.07504190462036005	0.012625552261381826
0.08023881996377755	1.0013202154580294	1.8994561620736632	0.07559659060573894	0.012718907863097439
0.08164651855963329	1.001366948822851	1.8994089254904232	0.07692175740141764	0.012941940890817087
0.08305421715548904	1.001414495201275	1.899360865757114	0.07824686751807187	0.013164968373846252
0.08446191575134478	1.0014628546069198	1.899311982788533	0.07957191999120103	0.013387990214031404
0.08586961434720053	1.0015120270536528	1.8992622764980076	0.08089691385695545	0.013611006313087088
0.08727731294305628	1.0015620125555926	1.8992117467973957	0.0822218481521473	0.013834016572593597
0.08868501153891202	1.001612811127109	1.8991603935970833	0.08354672191426146	0.014057020893994672
0.09009271013476777	1.0016644227828244	1.8991082168059852	0.08487153418146647	0.014280019178595173
0.09150040873062351	1.0017168475376144	1.8990552163315435	0.08619628399262536	0.014503011327558761
0.09290810732647926	1.001770085406609	1.8990013920797277	0.0875209703873065	0.014725997241905564
0.094315805922335	1.001824136405193	1.898946743955033	0.08884559240579452	0.014948976822509855
0.09572350451819076	1.001879000549008	1.8988912718604796	0.09017014908910118	0.015171949970097706
0.0971312031140465	1.0019346778539517	1.8988349756976135	0.09149463947897613	0.01539491658524466
0.09853890170990225	1.0019911683361808	1.8987778553665036	0.09281906261791786	0.015617876568373375
0.099946600305758	1.0020484720121108	1.8987199107657424	0.09414341754918451	0.015840829819751285
0.10135429890161374	1.0021065888984169	1.8986611417924444	0.09546770331680463	0.016063776239488244
0.10276199749746949	1.0021655190120358	1.898601548342246	0.09679191896558809	0.016286715727534158
0.10416969609332523	1.002225262370166	1.8985411303093038	0.09811606354113685	0.016509648183676645
0.10557739468918098	1.0022858189902693	1.898479887586295	0.0994401360898558	0.016732573507538647
0.10698509328503672	1.0023471888900717	1.8984178200644148	0.10076413565896351	0.016955491598576077
0.10839279188089247	1.0024093720875649	1.8983549276333778	0.10208806129650308	0.017178402356075418
0.10980049047674821	1.0024723686010062	1.898291210181415	0.10341191205135288	0.017401305679151373
0.11120818907260396	1.0025361784489208	1.8982266675952741	0.10473568697323732	0.01762420146674445
0.11261588766845972	1.002600801650103	1.8981612997602189	0.10605938511273766	0.01784708961761859
0.11343437189283195	1.002638749741515	1.898122913205734	0.1068289929159678	0.01797668087881325
0.11402358626431545	1.0026662382236158	1.8980951065600273	0.10738300552130273	0.01806997003035877
0.11543128486017121	1.0027324881887942	1.8980280878769913	0.1087065472512597	0.01829284260336858
0.11683898345602695	1.0027995515652444	1.8979602435919156	0.11003000935582483	0.018515707234867847
0.1182466820518827	1.0028674283728463	1.8978915735841169	0.11135339088911417	0.018738563822890204
0.11965438064773844	1.002936118631754	1.8978220777314228	0.11267669090615429	0.018961412265280676
0.12106207924359419	1.0030056223623975	1.897751755910171	0.11399990846289305	0.019184252459693265
0.12246977783944993	1.0030759395854834	1.8976806079952087	0.11532304261621025	0.019407084303588503
0.12387747643530568	1.0031470703219965	1.8976086338598905	0.11664609242392833	0.01962990769423104
0.12528517503116143	1.003219014593201	1.8975358333760786	0.11796905694482307	0.019852722528687198
0.12669287362701717	1.0032917724206412	1.897462206414141	0.11929193523863431	0.020075528703822516
0.1281005722228729	1.003365343826144	1.8973877528429512	0.12061472636607652	0.020298326116299312
0.12950827081872868	1.003439728831819	1.8973124725298864	0.1219374293888496	0.02052111466257421
0.13091596941458442	1.0035149274600605	1.8972363653408268	0.12326004336964941	0.020743894238895704
0.13232366801044015	1.0035909397335483	1.8971594311401554	0.12458256737217845	0.020966664741301655
0.1337313666062959	1.0036677656752493	1.8970816697907549	0.12590500046115652	0.021189426065616846
0.13513906520215166	1.0037454053084192	1.8970030811540086	0.12722734170233133	0.021412178107450483
0.1365467637980074	1.0038238586566033	1.8969236650897985	0.12854959016248907	0.021634920762193716
0.13795446239386314	1.003903125743638	1.8968434214565044	0.1298717449094651	0.021857653925017144
0.1393621609897189	1.0039832065936523	1.8967623501110025	0.13119380501215447	0.0220803774908683
0.14076985958557464	1.0040641012310694	1.8966804509086643	0.13251576954052252	0.022303091354469177
0.14217755818143038	1.0041458096806075	1.8965977237033558	0.13383763756561548	0.022525795410313684
0.14358525677728612	1.0042283319672818	1.8965141683474362	0.135159408159571	0.022748489552665136
0.14499295537314189	1.004311668116406	1.8964297846917568	0.1364810803956287	0.02297117367555374
0.14640065396899762	1.004395818153593	1.8963445725856596	0.1378026533481408	0.02319384767277404
0.14721913819336988	1.0044451200654867	1.8962946464055501	0.1385710151593814	0.023323313271410937
0.14780835256485336	1.0044807821047577	1.8962585318769762	0.13912412609258246	0.023416511437882395
0.14921605116070913	1.0045665599961164	1.8961716624120268	0.14044549770556256	0.023639164864194418
0.15062374975656487	1.004653151854191	1.896083964035619	0.14176676726483398	0.023861807844782434
0.1520314483524206	1.004740557705808	1.895995436591046	0.14308793384930427	0.02408444027247291
0.15343914694827634	1.0048287775781017	1.8959060799200866	0.14440899653904596	0.0243070620398439
0.1548468455441321	1.004917811498515	1.8958158938630025	0.14572995441530728	0.024529673039222443
0.15625454413998785	1.0050076594948005	1.8957248782585379	0.1470508065605224	0.024752273162682012
0.1576622427358436	1.005098321595024	1.8956330329439182	0.14837155205832203	0.024974862302039894
0.15906994133169933	1.0051897978275637	1.8955403577548484	0.14969218999354378	0.025197440348854617
0.1604776399275551	1.005282088221113	1.8954468525255121	0.15101271945224265	0.02542000719442333
0.16188533852341083	1.0053751928046823	1.8953525170885703	0.15233313952170144	0.025642562729779196
0.16329303711926657	1.0054691116075998	1.8952573512751596	0.1536534492904412	0.025865106845688764
0.16470073571512234	1.0055638446595143	1.8951613549148913	0.15497364784823153	0.026087639432649353
0.16610843431097808	1.0056593919903953	1.8950645278358496	0.15629373428610108	0.026310160380886398
0.16751613290683381	1.0057557536305364	1.894966869864591	0.15761370769634783	0.02653266958035082
0.16892383150268955	1.0058529296105554	1.894868380826142	0.1589335671725496	0.026755166920716375
0.17033153009854532	1.0059509199613974	1.8947690605439986	0.16025331180957422	0.026977652291376976
0.17173922869440106	1.006049724714335	1.8946689088401247	0.16157294070359007	0.02720012558144404
0.1731469272902568	1.0061493439009714	1.89456792553495	0.16289245295207622	0.027422586679743805
0.17455462588611256	1.0062497775532415	1.8944661104473695	0.1642118476538329	0.027645035474814648
0.1759623244819683	1.0063510257034136	1.894363463394741	0.16553112390899175	0.027867471854904385
0.17737002307782404	1.0064530883840914	1.8942599841928855	0.1668502808190261	0.02808989570796757
0.17877772167367978	1.0065559656282155	1.8941556726560838	0.16816931748676128	0.02831230692166279
0.18018542026953555	1.0066596574690652	1.8940505285970755	0.16948823301638494	0.028534705383349932
0.18100390449390777	1.0067203219844227	1.8939890114097118	0.17025503967510622	0.02866400956615372
0.18159311886539128	1.0067641639402605	1.8939445518270588	0.17080702651345722	0.028757090980087465
0.18300081746124702	1.0068694850757645	1.8938377421556873	0.17212569708492106	0.028979463598629705
0.18440851605710276	1.0069756209098837	1.8937300993910697	0.1734442438391124	0.029201823125424055
0.18581621465295853	1.0070825714772709	1.8936216233397676	0.17476266588577039	0.02942416944660826
0.18722391324881427	1.0071903368129274	1.893512313806794	0.17608096233604772	0.029646502448007633
0.18863161184467	1.0072989169522035	1.8934021705956123	0.17739913230252072	0.02986882201513229
0.19003931044052577	1.0074083119308022	1.8932911935081345	0.1787171748991995	0.030091128033174364
0.1914470090363815	1.0075185217847793	1.893179382344719	0.18003508924153824	0.03031342038700521
0.19285470763223725	1.0076295465505467	1.89306673690417	0.1813528744464453	0.030535698961172593
0.194262406228093	1.0077413862648732	1.8929532569837355	0.18267052963229338	0.030757963639897898
0.19567010482394875	1.0078540409648875	1.8928389423791057	0.1839880539189296	0.030980214307073286
0.1970778034198045	1.0079675106880794	1.8927237928844105	0.18530544642768576	0.03120245084625888
0.19848550201566023	1.008081795472302	1.89260780829222	0.18662270628138827	0.031424673140679905
0.199893200611516	1.008196895355774	1.8924909883935408	0.18793983260436847	0.03164688107322385
0.20130089920737174	1.0083128103770809	1.892373332977815	0.18925682452247244	0.031869074526437606
0.20270859780322747	1.0084295405751775	1.892254841832919	0.19057368116307138	0.032091253382524595
0.2041162963990832	1.0085470859893901	1.8921355147451615	0.19189040165507143	0.03231341752334187
0.20552399499493898	1.0086654466594187	1.8920153514992815	0.1932069851289238	0.03253556683039724
0.20693169359079472	1.008784622625338	1.8918943518784468	0.19452343071663492	0.032757701184846374
0.20833939218665046	1.0089046139276006	1.8917725156642526	0.19583973755177617	0.03297982046748986
0.20974709078250622	1.009025420607038	1.8916498426367196	0.19715590476949424	0.033201924558770315
0.21115478937836196	1.0091470427048639	1.8915263325742915	0.19847193150652087	0.033424013338769425
0.2125624879742177	1.0092694802626754	1.8914019852538342	0.19978781690118297	0.033646086687205
0.21397018657007344	1.0093927333224553	1.8912768004506342	0.2011035600934125	0.033868144483428037
0.2147886707944457	1.00946477182077	1.891203628592094	0.20186851257631797	0.03399724930106508
0.2153778851659292	1.0095168019265748	1.8911507779383958	0.20241916022475645	0.03409018660641973
0.21678558376178494	1.0096416861177944	1.8910239174892396	0.20373461643838686	0.03431221293478851
0.21819328235764068	1.0097673859392675	1.8908962188737013	0.2050499278791107	0.03453422334676705
0.21960098095349642	1.0098939014345414	1.8907676818607295	0.20636509369337963	0.034756217720209245
0.2210086795493522	1.01002123264756	1.8906383062176837	0.20768011302930026	0.03497819593258722
0.22241637814520793	1.0101493796226662	1.8905080917103325	0.20899498503664363	0.03520015786098831
0.22382407674106367	1.0102783424046033	1.8903770381028517	0.21030970886685538	0.035422103382112005
0.22523177533691943	1.0104081210385185	1.890245145157823	0.21162428367306554	0.035644032372266925
0.22663947393277517	1.0105387155699639	1.890112412636231	0.21293870861009825	0.03586594470736773
0.2280471725286309	1.010670126044899	1.8899788402974624	0.21425298283448183	0.036087840262932075
0.22945487112448665	1.0108023525096934	1.8898444278993032	0.21556710550445835	0.03630971891407753
0.23086256972034241	1.010935395011129	1.8897091751979376	0.21688107577999358	0.03653158053551846
0.23227026831619815	1.011069253596402	1.8895730819479453	0.2181948928227868	0.03675342500156292
0.2336779669120539	1.0112039283131256	1.8894361479022996	0.2195085557962806	0.036975252186109586
0.23508566550790966	1.0113394192093312	1.8892983728123665	0.22082206386567038	0.03719706196264454
0.2364933641037654	1.0114757263334726	1.8891597564279008	0.22213541619791452	0.03741885420423819
0.23790106269962114	1.0116128497344263	1.8890202984970461	0.22344861196174384	0.03764062878354208
0.23930876129547687	1.0117507894614954	1.8888799987663312	0.22476165032767137	0.03786238557278574
0.24071645989133264	1.0118895455644112	1.8887388569806691	0.22607453046800208	0.03808412444377349
0.24212415848718838	1.012029118093336	1.8885968728833542	0.22738725155684264	0.03830584526788124
0.24353185708304412	1.012169507098865	1.8884540462160613	0.228699812770111	0.0385275479160533
0.24493955567889986	1.0123107126320288	1.888310376718842	0.23001221328554614	0.03874923225879913
0.24634725427475562	1.012452734744296	1.8881658641301242	0.23132445228271767	0.03897089816619013
0.24775495287061136	1.012595573487576	1.8880205081867085	0.23263652894303552	0.03919254550785637
0.2485734370949836	1.0126790002967665	1.8879356054208376	0.23339934033827714	0.039321410283807784
0.2491626514664671	1.0127392289142205	1.8878743086237673	0.23394844244975954	0.039414174152983365
0.25057035006232287	1.0128837010770266	1.8877272651748422	0.23526019198800913	0.03963578397030874
0.2519780486581786	1.0130289900292393	1.887579377571842	0.23657177674477275	0.03985737482811898
0.25338574725403434	1.0131750958245536	1.8874306455450396	0.23788319590891774	0.04007894659424613
0.2547934458498901	1.0133220185171172	1.8872810688230717	0.23919444867119963	0.040300499136064455
0.2562011444457458	1.013469758161533	1.8871306471329348	0.2405055342242718	0.04052203232048713
0.2576088430416016	1.0136183148128617	1.8869793801999841	0.2418164517626951	0.04074354601396286
0.25901654163745735	1.013767688526624	1.886827267747931	0.24312720048294728	0.04096504008247255
0.26042424023331306	1.0139178793588035	1.8866743094988403	0.24443777958343252	0.04118651439152595
0.26183193882916883	1.0140688873658492	1.8865205051731286	0.24574818826449102	0.0414079688061582
0.2632396374250246	1.0142207126046776	1.8863658544895627	0.24705842572840836	0.04162940319092647
0.2646473360208803	1.0143733551326761	1.8862103571652555	0.24836849117942503	0.041850817409906566
0.2660550346167361	1.014526815007705	1.8860540129156653	0.24967838382374596	0.04207221132668942
0.2674627332125918	1.0146810922880998	1.8858968214545926	0.25098810286954987	0.04229358480437772
0.26887043180844755	1.014836187032675	1.8857387824941783	0.25229764752699874	0.042514937705582394
0.2702781304043033	1.0149920993007255	1.8855798957449015	0.2536070170082472	0.04273626989241917
0.27168582900015903	1.01514882915203	1.8854201609155763	0.254916210527452	0.04295758122650503
0.2730935275960148	1.015306376646853	1.8852595777133503	0.25622522730078134	0.04317887156895475
0.27450122619187056	1.0154647418459481	1.885098145843702	0.25753406654642425	0.04340014078037737
0.2759089247877263	1.0156239248105605	1.8849358650104382	0.2588427274846	0.0436213887208726
0.27731662338358204	1.0157839256024292	1.8847727349156915	0.26015120933756747	0.04384261525002733
0.2787243219794378	1.0159447442837908	1.8846087552599187	0.2614595113296343	0.04406382022691201
0.2801320205752935	1.0161063809173805	1.8844439257418972	0.2627676326871664	0.04428500351007708
0.2815397191711493	1.0162688355664369	1.8842782460587237	0.2640755726385973	0.044506164957549374
0.28235820339552153	1.016363668376753	1.8841815232269563	0.26483597006106696	0.04463474570997075
0.282947417767005	1.016432108294703	1.8841117159058105	0.26538333041443724	0.04472730442682847
0.28435511636286076	1.01659619916643	1.883944334976884	0.26669090524728256	0.044948421774883084
0.2857628149587165	1.0167611082463794	1.8837761029639826	0.26799829637182493	0.045169516858147366
0.28717051355457224	1.0169268355998264	1.8836070195574521	0.2693055030248607	0.04539058953251729
0.288578212150428	1.0170933812925622	1.8834370844459458	0.27061252444530015	0.04561163965334692
0.28998591074628377	1.017260745390897	1.88326629731642	0.2719193598741763	0.045832667075444714
0.2913936093421395	1.0174289279616628	1.8830946578541328	0.27322600855465484	0.04605367165306981
0.29280130793799525	1.017597929072216	1.8829221657426405	0.27453246973204265	0.046274653239928284
0.294209006533851	1.0177677487904406	1.8827488206637955	0.2758387426537974	0.04649561168916938
0.2956167051297067	1.0179383871847512	1.8825746222977435	0.27714482656953654	0.04671654685338174
0.2970244037255625	1.018109844324095	1.8823995703229217	0.27845072073104654	0.04693745858458961
0.29843210232141826	1.0182821202779555	1.8822236644160546	0.2797564243922919	0.04715834673424904
0.29983980091727397	1.0184552151163553	1.8820469042521533	0.28106193680942454	0.04737921115324405
0.30124749951312974	1.0186291289098586	1.8818692895045104	0.2823672572407925	0.04760005169188275
0.30265519810898545	1.0188038617295743	1.8816908198447002	0.2836723849469494	0.04782086819989354
0.3040628967048412	1.018979413647159	1.881511494942574	0.28497731919066344	0.04804166052642116
0.305470595300697	1.01915578473482	1.8813313144662573	0.2862820592369264	0.04826242852002281
0.3068782938965527	1.0193329750653182	1.8811502780821485	0.2875866043529627	0.04848317202866427
0.30828599249240846	1.0195109847119705	1.8809683854549155	0.28889095380823854	0.04870389089971589
0.3096936910882642	1.0196898137486539	1.8807856362474922	0.29019510687447075	0.048924584979948664
0.31110138968411993	1.0198694622498072	1.8806020301210769	0.29149906282563603	0.049145254115530265
0.3125090882799757	1.0200499302904356	1.8804175667351284	0.2928028209379799	0.04936589815202103
0.31391678687583147	1.0202312179461115	1.8802322457473646	0.2941063804900255	0.04958651693436995
0.3153244854716872	1.0204133252929797	1.8800460668137582	0.29540974076258286	0.049807110306910596
0.31614296969605943	1.0205195856311111	1.8799374214215405	0.29616746720625553	0.04993535911244162
0.31673218406754294	1.0205962524077594	1.8798590295885347	0.2967129010387575	0.05002767811335714
0.31813988266339865	1.0207799993677469	1.8796711337241698	0.2980158606039599	0.05024822019680022
0.3195475812592544	1.0209645662508195	1.879482378871386	0.29931861874591387	0.05046873639970283
0.3209552798551102	1.0211499531354382	1.879292764679149	0.3006211747546659	0.05068922656389625
0.3223629784509659	1.0213361601006505	1.8791022907946673	0.3019235279225938	0.0509096905305759
0.32377067704682166	1.0215231872260937	1.8789109568633862	0.3032256775444158	0.05113012814029715
0.32517837564267743	1.0217110345919984	1.8787187625289872	0.3045276229171993	0.05135053923297117
0.32658607423853314	1.021899702279191	1.8785257074333837	0.3058293633403698	0.05157092364786073
0.3279937728343889	1.0220891903690967	1.8783317912167186	0.3071308981157198	0.05179128122357595
0.3294014714302447	1.022279498943744	1.878137013517362	0.3084322265474175	0.0520116117980701
0.3308091700261004	1.022470628085766	1.8779413739719064	0.3097333479420157	0.052231915208635314
0.33221686862195615	1.022662577878405	1.8777448722151657	0.3110342616084608	0.052452191291898306
0.3336245672178119	1.0228553484055147	1.8775475078801704	0.31233496685810147	0.05267243988381607
0.33503226581366763	1.0230489397515639	1.8773492805981662	0.31363546300469725	0.05289266081967155
0.3364399644095234	1.0232433520016395	1.8771501899986098	0.3149357493644276	0.05311285393406928
0.3378476630053791	1.0234385852414503	1.8769502357091663	0.3162358252559007	0.05333301906093104
0.3392553616012349	1.0236346395573288	1.8767494173557056	0.31753569000016196	0.05355315603349143
0.34066306019709064	1.0238315150362365	1.8765477345623	0.318835342920703	0.05377326468429346
0.34207075879294635	1.024029211765765	1.8763451869512213	0.32013478334347023	0.053993344845184144
0.3434784573888021	1.0242277298341407	1.876141774142936	0.3214340105968736	0.05421339634730999
0.3448861559846579	1.0244270693302275	1.8759374957561046	0.3227330240117955	0.05443341902111254
0.3462938545805136	1.0246272303435302	1.8757323514075759	0.32403182292159904	0.05465341269632385
0.34770155317636936	1.024828212964198	1.8755263407123857	0.32533040666213725	0.05487337720196199
0.3491092517722251	1.0250300172830271	1.8753194632837529	0.3266287745717613	0.05509331236632643
0.3499277359965973	1.0251477310444639	1.8751987790198723	0.3273835906977889	0.05522117665318684
0.35051695036808084	1.025232643391465	1.875111718733076	0.32792692599132955	0.055313218016993536
0.3519246489639366	1.0254360913816127	1.8749031066699304	0.3292248602642158	0.05553309398081189
0.3533323475597923	1.0256403613462295	1.874693626702065	0.33052257673631835	0.055752940083897716
0.3547400461556481	1.0258454533787347	1.8744832784353986	0.3318200747560681	0.05597275615163022
0.35614774475150385	1.0260513675732124	1.8742720614740167	0.33311735367443784	0.05619254200864688
0.35755544334735956	1.0262581040244134	1.874059975420169	0.3344144128449502	0.05641229747883881
0.3589631419432153	1.0264656628277604	1.8738470198742645	0.33571125162368676	0.05663202238534596
0.3603708405390711	1.0266740440793496	1.87363319443487	0.33700786936929616	0.05685171655055243
0.3617785391349268	1.0268832478759553	1.873418498698705	0.33830426544300307	0.05707137979608165
0.36318623773078257	1.0270932743150327	1.8732029322606398	0.33960043920861654	0.05729101194279162
0.36459393632663833	1.027304123494722	1.872986494713691	0.3408963900325387	0.05751061281077004
0.36600163492249405	1.0275157955138505	1.8727691856490185	0.3421921172837729	0.05773018221932948
0.3674093335183498	1.0277282904719378	1.8725510046559226	0.3434876203339328	0.05794971998700252
0.3688170321142055	1.027941608469198	1.8723319513218395	0.3447828985572506	0.05816922593153681
0.3702247307100613	1.0281557496065434	1.8721120252323389	0.3460779513305853	0.05838869986989016
0.37163242930591706	1.0283707139855884	1.8718912259711196	0.3473727780334317	0.058608141618225584
0.37304012790177277	1.0285865017086528	1.8716695531200065	0.3486673780479286	0.05882755099190632
0.37444782649762853	1.028803112878765	1.8714470062589472	0.34996175075886704	0.05904692780549079
0.3758555250934843	1.0290205475996657	1.8712235849660082	0.3512558955536994	0.05926627187272761
0.37726322368934	1.0292388059758117	1.8709992888173712	0.3525498118225472	0.05948558300655048
0.3786709222851958	1.029457888112379	1.8707741173873302	0.3538434989582099	0.05970486101907311
0.38007862088105154	1.0296777941152668	1.8705480702482868	0.3551369563561732	0.05992410572158412
0.38148631947690725	1.0298985240911005	1.870321146970748	0.3564301834146175	0.06014331692454185
0.382894018072763	1.030120078147236	1.8700933471233212	0.3577231795344265	0.06036249443756921
0.38371250229713527	1.0302492761848008	1.8699604933078775	0.35847486539672696	0.060489916193242066
0.3843017166686188	1.0303424563917625	1.8698646702727115	0.35901594411919513	0.060581638069448496
0.3857094152644745	1.0305656589335064	1.8696351159837177	0.3603084765752384	0.06080074762811609
0.38711711386033026	1.0307896858820356	1.8694046838192286	0.36160077631159954	0.06101982292065725
0.388524812456186	1.0310145373476616	1.8691733733402196	0.3628928427400585	0.06123886375330084
0.38993251105204174	1.0312402134414447	1.8689411841057482	0.36418467527514026	0.06145786993141393
0.3913402096478975	1.0314667142751965	1.8687081156729513	0.3654762733341232	0.06167684125949652
0.3927479082437532	1.0316940399614842	1.8684741675970407	0.36676763633704723	0.06189577754117612
0.394155606839609	1.031922190613634	1.8682393394312995	0.36805876370672264	0.06211467857920236
0.39556330543546475	1.0321511663457348	1.868003630727079	0.3693496548687379	0.06233354417544154
0.39697100403132046	1.032380967272642	1.8677670410337934	0.3706403092514682	0.06255237413087116
0.39837870262717623	1.0326115935099807	1.8675295698989176	0.3719307262860839	0.06277116824557442
0.399786401223032	1.0328430451741502	1.8672912168679823	0.37322090540655856	0.06298992631873472
0.4011940998188877	1.033075322382327	1.8670519814845705	0.37451084604967744	0.06320864814863
0.4026017984147435	1.0333084252524691	1.8668118632903132	0.3758005476550456	0.06342733353262728
0.4040094970105992	1.033542353903319	1.8665708618248866	0.3770900096650965	0.06364598226717692
0.40541719560645495	1.0337771084544085	1.8663289766260072	0.3783792315250997	0.06386459414780706
0.4068248942023107	1.034012689026061	1.8660862072294278	0.37966821268316997	0.06408316896911781
0.4082325927981664	1.034249095739397	1.8658425531689338	0.3809569525902746	0.06430170652477567
0.4096402913940222	1.0344863287163364	1.86559801397634	0.38224545070024246	0.06452020660750767
0.41104798998987796	1.0347243880796029	1.865352589181485	0.3835337064697716	0.06473866900909561
0.41245568858573367	1.034963273952728	1.8651062783122287	0.38482171935843795	0.06495709352037028
0.41386338718158944	1.0352029864600543	1.8648590808944476	0.38610948882870333	0.06517547993120554
0.4152710857774452	1.0354435257267396	1.8646109964520303	0.38739701434592366	0.06539382803051247
0.4166787843733009	1.0356848918787611	1.8643620245068746	0.38868429537835736	0.06561213760623348
0.41749726859767317	1.0358256106451138	1.8642168554630687	0.3894326520918055	0.06573905248250278
0.4180864829691567	1.0359270850429183	1.8641121645788818	0.38997133139717327	0.0658304084453363
0.41949418156501245	1.0361701053468377	1.8638614161859544	0.391258121876459	0.06604864033380803
0.42090188016086816	1.0364139529189764	1.8636097788439905	0.3925446662932292	0.06626683305664907
0.4223095787567239	1.0366586278886254	1.8633572520668806	0.3938309641274337	0.06648498639786714
0.42371727735257964	1.0369041303859146	1.863103835366503	0.3951170148619655	0.0667031001404711
0.4251249759484354	1.0371504605418156	1.862849528252719	0.3964028179826693	0.06692117406646489
0.42653267454429117	1.0373976184881466	1.8625943302333705	0.3976883729783493	0.06713920795684132
0.4279403731401469	1.0376456043575755	1.8623382408142735	0.3989736793407777	0.0673572015915759
0.42934807173600265	1.0378944182836238	1.8620812594992158	0.4002587365647027	0.06757515474962061
0.4307557703318584	1.0381440604006715	1.8618233857899515	0.4015435441478564	0.0677930672088976
0.4321634689277141	1.03839453084396	1.861564619186197	0.40282810159096355	0.06801093874629288
0.4335711675235699	1.0386458297495962	1.8613049591856272	0.40411240839774915	0.06822876913765
0.43497886611942566	1.038897957254557	1.8610444052838704	0.4053964640749469	0.06844655815776367
0.43638656471528137	1.0391509134966928	1.8607829569745045	0.40668026813230707	0.06866430558037329
0.43779426331113713	1.0394046986147318	1.8605206137490524	0.40796382008260496	0.06888201117815657
0.43920196190699284	1.039659312748284	1.8602573750969777	0.4092471194416488	0.06909967472272295
0.4406096605028486	1.0399147560378443	1.8599932405056805	0.4105301657282879	0.06931729598460716
0.4420173590987044	1.0401710286247983	1.8597282094604919	0.4118129584644208	0.06953487473326253
0.4434250576945601	1.040428130651424	1.859462281444671	0.4130954971750034	0.0697524107370545
0.44483275629041585	1.040686062260898	1.8591954559394002	0.4143777813880571	0.06996990376325388
0.4462404548862716	1.0409448235972987	1.8589277324237792	0.4156598106346768	0.07018735357803019
0.44764815348212733	1.0412044148056094	1.8586591103748222	0.41694158444903906	0.07040475994644495
0.4490558520779831	1.041464836031724	1.8583895892674531	0.41822310236841037	0.07062212263244487
0.45046355067383886	1.04172608742245	1.8581191685745	0.4195043639331549	0.07083944139885508
0.45128203489821106	1.0418783696642415	1.8579615229188502	0.42024921529315556	0.0709657776938187
0.4518712492696946	1.0419881691255135	1.857847847766691	0.4207853686867429	0.07105671600737222
0.45327894786555034	1.0422510812895613	1.857575626312651	0.4220661161757587	0.07127394621855762
0.45468664646140605	1.0425148240641677	1.8573025036788948	0.42334660594990875	0.07149113179183035
0.4560943450572618	1.042779397599837	1.8570284793298237	0.4246268375620298	0.07170827248546015
0.4575020436531176	1.043044802048007	1.8567535527277212	0.4259068105680969	0.07192536805656057
0.4589097422489733	1.043311037561055	1.8564777233327474	0.4271865245272317	0.07214241826108177
0.46031744084482906	1.043578104292301	1.8562009906029349	0.42846597900171013	0.0723594228538035
0.46172513944068483	1.0438460023960112	1.8559233539941835	0.4297451735569709	0.07257638158832794
0.46313283803654054	1.044114732027403	1.8556448129602567	0.4310241077616233	0.07279329421707247
0.4645405366323963	1.0443842933426488	1.8553653669527752	0.43230278118745563	0.0730101604912625
0.4659482352282521	1.0446546864988808	1.8550850154212135	0.4335811934094428	0.07322698016092412
0.4673559338241078	1.0449259116541945	1.8548037578128942	0.43485934400575477	0.07344375297487687
0.46876363241996355	1.0451979689676525	1.8545215935729842	0.43613723255776465	0.07366047868072632
0.4701713310158193	1.0454708585992898	1.8542385221444886	0.4374148586500565	0.07387715702485664
0.471579029611675	1.0457445807101178	1.8539545429682465	0.4386922218704338	0.07409378775242319
0.4729867282075308	1.0460191354621275	1.8536696554829264	0.439969321809927	0.074310370607345
0.4743944268033865	1.0462945230182952	1.8533838591250205	0.44124615806280226	0.0745269053322972
0.47580212539924227	1.0465707435425853	1.8530971533288403	0.44252273022656907	0.07474339166870349
0.47720982399509804	1.0468477971999555	1.8528095375265115	0.4437990379019885	0.07495982935672844
0.47861752259095375	1.0471256841563612	1.852521011147969	0.44507508069308116	0.07517621813526983
0.4800252211868095	1.047404404578759	1.8522315736209525	0.44635085820713566	0.0753925577419509
0.4814329197826653	1.047683958635111	1.8519412243709996	0.4476263700547162	0.07560884791311258
0.482840618378521	1.0479643464943904	1.8516499628214436	0.44890161584967103	0.07582508838380568
0.48424831697437676	1.048245568326584	1.8513577883934054	0.45017659520914044	0.07604127888778295
0.485066801198749	1.048409463827773	1.8511874882384776	0.45091778927538506	0.07616695638055682
0.4856560155702325	1.0485276243026977	1.851064700505791	0.45145130775356485	0.07625741915749122
0.48706371416608824	1.0488105145947606	1.8507706985752845	0.45272575310669283	0.07647350892406339
0.488471412761944	1.0490942393758285	1.8504757820163442	0.45399993089558943	0.07668954791731042
0.4898791113577997	1.0493787988199896	1.8501799502411966	0.45527384075064414	0.07690553586571319
0.4912868099536555	1.049664193102368	1.8498832026598322	0.45654748230557896	0.07712147249641449
0.49269450854951125	1.0499504223991283	1.8495855386799986	0.45782085519745663	0.07733735753521075
0.49410220714536696	1.0502374868874795	1.8492869577071973	0.4590939590666887	0.07755319070654382
0.4955099057412227	1.0505253867456799	1.8489874591446769	0.46036679355704374	0.07776897173349274
0.4969176043370785	1.0508141221530416	1.8486870423934287	0.46163935831565533	0.07798470033776538
0.4983253029329342	1.051103693289934	1.8483857068521812	0.4629116529930303	0.07820037623969002
0.49973300152878997	1.0513941003377894	1.848083451917394	0.46418367724305676	0.07841599915820696
0.5011407001246457	1.0516853434791065	1.847780276983254	0.4654554307230125	0.07863156881086003
0.5025483987205015	1.051977422897455	1.847476181441669	0.46672691309357284	0.078847084913788
0.5039560973163572	1.05227033877748	1.8471711646822617	0.467998124018819	0.07906254718171606
0.5053637959122129	1.0525640913049077	1.846865226092366	0.46926906316624617	0.07927795532794706
0.5067714945080687	1.052858680666547	1.8465583650570199	0.47053973020677176	0.07949330906435291
0.5081791931039245	1.0531541070502966	1.8462505809589613	0.47181012481474344	0.07970860810136575
0.5095868916997802	1.0534503706451483	1.8459418731786221	0.4730802466679475	0.07992385214796915
0.510994590295636	1.0537474716411919	1.845632241094122	0.4743500954476169	0.08013904091168927
0.5124022888914916	1.0540454102296188	1.8453216840812634	0.47561967083843965	0.08035417409858585
0.5138099874873474	1.0543441866027279	1.845010201513527	0.47688897252856677	0.0805692514132433
0.5152176860832032	1.0546438009539287	1.8446977927620642	0.4781580002096207	0.08078427255876161
0.5166253846790589	1.0549442534777465	1.8443844571956933	0.47942675357670345	0.08099923723674728
0.5180330832749147	1.055245544369827	1.8440701941808921	0.480695232328405	0.08121414514730413
0.518851567499287	1.05542111074142	1.8438870442441504	0.4814326429900139	0.08133907375627887
0.5194407818707704	1.0555476738269403	1.8437550030817942	0.48196343616681125	0.08142899598902407
0.5208484804666261	1.055850642046986	1.8434388832601818	0.4832313647975125	0.08164378945897789
0.5222561790624819	1.0561544492289971	1.8431218340754807	0.4844990179296116	0.08185852525270583
0.5236638776583377	1.0564590955731457	1.8428038548847543	0.48576639527573234	0.08207320306420823
0.5250715762541934	1.0567645812807456	1.8424849450426983	0.48703349655202766	0.08228782258593609
0.5264792748500492	1.0570709065542587	1.8421651039016347	0.48830032147818786	0.08250238350878146
0.5278869734459049	1.057378071597299	1.8418443308115051	0.4895668697774492	0.08271688552206798
0.5292946720417606	1.0576860766146363	1.8415226251198664	0.49083314117660176	0.08293132831354116
0.5307023706376164	1.057994921812202	1.8411999861718844	0.49209913540599826	0.08314571156935868
0.5321100692334721	1.0583046073970932	1.8408764133103275	0.49336485219956205	0.08336003497408062
0.5335177678293279	1.058615133577577	1.8405519058755608	0.49463029129479563	0.08357429821065965
0.5349254664251836	1.058926500563096	1.840226463205541	0.495895452432789	0.0837885009604311
0.5363331650210393	1.059238708564271	1.8399000846358098	0.49716033535822785	0.08400264290310304
0.5377408636168951	1.059551757792908	1.839572769499488	0.4984249398194024	0.08421672371674618
0.5391485622127509	1.0598656484620017	1.8392445171272696	0.49968926556821525	0.08443074307778389
0.5405562608086066	1.0601803807857397	1.8389153268474157	0.5009533123601903	0.08464470066098193
0.5419639594044624	1.0604959549795077	1.8385851979857488	0.5022170799544807	0.08485859613943826
0.5433716580003181	1.0608123712598938	1.838254129865646	0.5034805681138779	0.08507242918457278
0.5447793565961738	1.061129629844694	1.8379221218080344	0.5047437766048194	0.08528619946611696
0.5461870551920296	1.0614477309529156	1.8375891731313825	0.5060067051973978	0.08549990665210336
0.5475947537878854	1.061766674804783	1.8372552831516964	0.5072693536653692	0.0857135504088552
0.5490024523837411	1.0620864616217416	1.836920451182513	0.5085317217861614	0.08592713040097576
0.5504101509795968	1.0624070916264625	1.8365846765348928	0.5097938093408827	0.08614064629133773
0.5518178495754525	1.0627285650428482	1.8362479585174152	0.5110556161143304	0.08635409774107257
0.5526363337998248	1.0629158685559206	1.8360517451294496	0.5117891446584503	0.08647817597053688
0.5532255481713083	1.063050882096036	1.8359102964361709	0.5123171418949993	0.08656748440955962
0.5546332467671641	1.0633740430124032	1.835571689594757	0.5135783864750906	0.08678080595441537
0.5560409453630198	1.0636980480195724	1.8352321372942686	0.5148393496505195	0.08699406203148245
0.5574486439588756	1.0640228973464148	1.8348916388332956	0.5161000312209254	0.08720725229481871
0.5588563425547313	1.0643485912230566	1.8345501935079134	0.517360430989679	0.08742037639668607
0.560264041150587	1.0646751298808825	1.834207800611678	0.5186205487638919	0.08763343398753946
0.5616717397464428	1.065002513552541	1.8338644594356195	0.5198803843544249	0.08784642471601556
0.5630794383422986	1.0653307424719491	1.8335201692682355	0.5211399375758969	0.0880593482289215
0.5644871369381543	1.0656598168742968	1.8331749293954842	0.5223992082466933	0.08827220417122356
0.56589483553401	1.065989736996052	1.8328287391007791	0.523658196188975	0.08848499218603562
0.5673025341298658	1.0663205030749654	1.8324815976649818	0.5249169012286871	0.08869771191460776
0.5687102327257215	1.066652115350075	1.8321335043663947	0.5261753231955675	0.08891036299631462
0.5701179313215773	1.0669845740617112	1.8317844584807559	0.5274334619231559	0.08912294506864364
0.571525629917433	1.0673178794515015	1.8314344592812317	0.5286913172488026	0.08933545776718346
0.5729333285132888	1.0676520317623748	1.8310835060384103	0.5299488890136772	0.08954790072561199
0.5743410271091445	1.0679870312385666	1.8307315980202956	0.5312061770627775	0.0897602735756845
0.5757487257050002	1.0683228781256244	1.8303787344922993	0.5324631812449386	0.08997257594722168
0.577156424300856	1.0686595726704113	1.8300249147172352	0.5337199014128415	0.09018480746809751
0.5785641228967118	1.0689971151211117	1.8296701379553129	0.5349763374230221	0.09039696776422716
0.5799718214925675	1.0693355057272356	1.8293144034641298	0.5362324891358803	0.09060905645955472
0.5813795200884233	1.0696747447396238	1.8289577104986654	0.5374883564156888	0.09082107317604086
0.582787218684279	1.0700148324104526	1.8286000583112736	0.5387439391306025	0.09103301753365049
0.5841949172801347	1.0703557689932386	1.8282414461516772	0.5399992371526668	0.0912448891503402
0.5856026158759905	1.0706975547428434	1.8278818732669595	0.5412542503578275	0.0914566876420457
0.5864211001003627	1.070896671201047	1.82767236327217	0.5419838270691909	0.0915798007744298
0.5870103144718463	1.0710401899154791	1.8275213389015588	0.5425089786259392	0.09166841262266925
0.588418013067702	1.0713836747687118	1.8271598422972606	0.5437634218407745	0.09188006370406679
0.5898257116635577	1.071728009561468	1.826797382693191	0.545017579890034	0.09209164049603517
0.5912334102594134	1.072073194554039	1.8264339593258099	0.546271452665354	0.09230314260629922
0.5926411088552692	1.0724192300080846	1.826069571428904	0.5475250400623171	0.09251456964049873
0.594048807451125	1.0727661161866398	1.825704218233579	0.5487783419804604	0.09272592120217536
0.5954565060469807	1.0731138533541182	1.8253378989682545	0.5500313583232852	0.09293719689275949
0.5968642046428365	1.073462441776318	1.8249706128586545	0.5512840889982664	0.09314839631155683
0.5982719032386922	1.0738118817204263	1.8246023591278022	0.5525365339168616	0.09335951905573518
0.5996796018345479	1.0741621734550233	1.824233136996012	0.5537886929945204	0.09357056472031085
0.6010873004304037	1.0745133172500891	1.8238629456808828	0.5550405661506939	0.0937815328981352
0.6024949990262595	1.0748653133770067	1.8234917843972906	0.5562921533088439	0.09399242317988094
0.6039026976221152	1.075218162108568	1.823119652357381	0.5575434543964527	0.09420323515402834
0.6053103962179709	1.075571863718978	1.8227465487705625	0.5587944693450324	0.0944139684068515
0.6067180948138267	1.0759264184838608	1.8223724728434998	0.5600451980901342	0.09462462252240432
0.6081257934096824	1.0762818266802634	1.8219974237801047	0.5612956405713582	0.09483519708250651
0.6095334920055382	1.0766380885866607	1.8216214007815303	0.5625457967323626	0.09504569166672944
0.610941190601394	1.0769952044829614	1.821244403046164	0.5637956665208741	0.09525610585238191
0.6123488891972497	1.0773531746505123	1.820866429769619	0.5650452498886963	0.09546643921449582
0.6137565877931054	1.0777119993721025	1.820487480144727	0.5662945467917208	0.09567669132581176
0.6151642863889611	1.0780716789319698	1.8201075533615316	0.5675435571899357	0.09588686175676447
0.6165719849848169	1.0784322136158049	1.8197266486072803	0.5687922810474357	0.09609695007546819
0.6179796835806727	1.078793603710756	1.8193447650664174	0.5700407183324326	0.09630695584770192
0.6193873821765284	1.0791558495054343	1.8189619019205763	0.5712888690172641	0.09651687863689463
0.6202058664009007	1.0793668651521824	1.8187388414635306	0.5720144548423962	0.09663889661840082
0.6207950807723841	1.0795189512899193	1.8185780583485716	0.572536733078404	0.09672671800411028
0.6222027793682399	1.079882909355762	1.8181932335263924	0.5737843104964725	0.09693647350803275
0.6236104779640956	1.0802477239959927	1.817807426627194	0.5750316012562454	0.09714614470495075
0.6250181765599514	1.080613395505123	1.8174206368212906	0.576278605346665	0.09735573114874248
0.6264258751558072	1.080979924179153	1.8170328632761479	0.5775253227608491	0.09756523239086033
0.6278335737516629	1.0813473103155749	1.816644105156375	0.5787717534961018	0.09777464798031538
0.6292412723475186	1.0817155542133787	1.8162543616237172	0.5800178975539233	0.09798397746366179
0.6306489709433744	1.0820846561730573	1.8158636318370474	0.58126375494002	0.0981932203849811
0.6320566695392301	1.0824546164966105	1.8154719149523595	0.5825093256643148	0.0984023762858665
0.6334643681350859	1.082825435487551	1.8150792101227602	0.5837546097409573	0.09861144470540677
0.6348720667309417	1.083197113450909	1.8146855164984608	0.584999607188334	0.09882042518017038
0.6362797653267973	1.083569650693237	1.8142908332267698	0.5862443180290785	0.09902931724418927
0.6376874639226531	1.0839430475226153	1.813895159452085	0.5874887422900824	0.09923812042894258
0.6390951625185088	1.0843173042486562	1.8134984943158856	0.5887328800025049	0.09944683426334028
0.6405028611143646	1.0846924211825102	1.8131008369567247	0.5899767312017837	0.09965545827370673
0.6419105597102204	1.0850683986368692	1.8127021865102202	0.5912202959276455	0.09986399198376396
0.6433182583060761	1.0854452369259735	1.812302542109048	0.5924635742241164	0.10007243491461501
0.6447259569019318	1.0858229363656156	1.8119019028829335	0.5937065661395327	0.10028078658472706
0.6461336554977876	1.0862014972731449	1.8115002679586443	0.5949492717265511	0.1004890465099144
0.6475413540936433	1.086580919967474	1.8110976364599807	0.5961916910421597	0.10069721420332144
0.6489490526894991	1.0869612047690826	1.8106940075077687	0.5974338241476889	0.10090528917540538
0.6503567512853549	1.087342352000023	1.8102893802198523	0.5986756711088217	0.10111327093391893
0.6517644498812105	1.0877243619839243	1.8098837537110843	0.5999172319956049	0.10132115898389282
0.6531721484770663	1.0881072350459988	1.8094771270933188	0.6011585068824599	0.10152895282761817
0.6539906327014385	1.0883302474999474	1.8092402402846068	0.6018800951993546	0.10164972778304651
0.654579847072922	1.0884909715130464	1.8090694994754022	0.6023994958481933	0.10173665196462883
0.6559875456687778	1.0888755717134586	1.8086608699631668	0.6036401989760084	0.10194425589168347
0.6573952442646336	1.0892610359772248	1.8082512376594206	0.6048806163535162	0.10215176410274762
0.6588029428604893	1.0896473646359373	1.8078406016639401	0.6061207480727457	0.10235917608897557
0.660210641456345	1.0900345580227948	1.8074289610734615	0.6073605942301564	0.10256649133869211
0.6616183400522008	1.0904226164726096	1.8070163149816734	0.608600154926648	0.1027737093373741
0.6630260386480565	1.0908115403218108	1.8066026624792064	0.6098394302675728	0.10298082956763209
0.6644337372439123	1.0912013299084504	1.8061880026536274	0.6110784203627464	0.10318785150919153
0.6658414358397681	1.0915919855722072	1.8057723345894288	0.6123171253264594	0.10339477463887407
0.6672491344356238	1.091983507654393	1.8053556573680216	0.6135555452774887	0.10360159843057862
0.6686568330314795	1.092375896497957	1.8049379700677264	0.6147936803391088	0.10380832235526226
0.6700645316273353	1.092769152447491	1.8045192717637648	0.6160315306391034	0.10401494588092111
0.671472230223191	1.0931632758492338	1.804099561528251	0.6172690963097774	0.10422146847257092
0.6728799288190468	1.0935582670510768	1.8036788384301834	0.6185063774879681	0.10442788959222764
0.6742876274149026	1.0939541264025696	1.8032571015354362	0.6197433743150571	0.1046342086988877
0.6756953260107582	1.0943508542549232	1.8028343499067498	0.620980086936982	0.1048404252485084
0.677103024606614	1.0947484509610164	1.8024105826037238	0.6222165155042484	0.10504653869398783
0.6785107232024697	1.0951469168754007	1.8019857986828067	0.6234526601719413	0.10525254848514493
0.6799184217983255	1.0955462523543047	1.8015599971972884	0.6246885210997383	0.10545845406869918
0.6813261203941813	1.0959464577556395	1.8011331771972914	0.62592409845192	0.1056642548882503
0.682733818990037	1.0963475334390034	1.8007053377297608	0.6271593923973832	0.10586995038425774
0.6841415175858927	1.0967494797656874	1.8002764778384575	0.6283944031096528	0.10607553999401997
0.6855492161817485	1.0971522970986793	1.7998465965639479	0.6296291307668941	0.1062810231516537
0.6869569147776042	1.0975559858026696	1.7994156929435954	0.6308635755519247	0.10648639928807291
0.6877753990019765	1.0977911050127465	1.7991646804003487	0.631581194094409	0.1066057625855025
0.68836461337346	1.0979605462440558	1.7989837660115522	0.6320977376522275	0.10669166783096766
0.6897723119693158	1.0983659787909477	1.7985508147987501	0.6333316172599627	0.10689682820478288
0.6911800105651714	1.0987722838131722	1.798116838332891	0.6345652145719801	0.10710187983069688
0.6925877091610272	1.0991794616822783	1.7976818356384385	0.6357985297898324	0.10730682212659978
0.693995407756883	1.0995875127715422	1.7972458057366094	0.6370315631197874	0.10751165450707167
0.6954031063527387	1.0999964374559719	1.796808747645364	0.6382643147728404	0.10771637638336076
0.6968108049485945	1.1004062361123124	1.7963706603793974	0.6394967849647277	0.10792098716336125
0.6982185035444503	1.1008169091190507	1.7959315429501304	0.640728973915939	0.10812548625159103
0.6996262021403059	1.1012284568564203	1.7954913943657003	0.6419608818517302	0.10832987304916933
0.7010339007361617	1.1016408797064068	1.7950502136309523	0.6431925090021371	0.10853414695379406
0.7024415993320174	1.102054178052752	1.7946079997474298	0.6444238556019878	0.10873830735971905
0.7038492979278732	1.1024683522809595	1.794164751713366	0.6456549218909161	0.10894235365773117
0.705256996523729	1.1028834027782994	1.7937204685236738	0.6468857081133749	0.10914628523512708
0.7066646951195846	1.1032993299338127	1.7932751491699375	0.6481162145186491	0.10935010147569012
0.7080723937154404	1.1037161341383175	1.7928287926404027	0.6493464413608697	0.1095538017596667
0.7094800923112962	1.1041338157844116	1.7923813979199685	0.6505763888990266	0.10975738546374271
0.7108877909071519	1.1045523752664803	1.7919329639901762	0.6518060573969825	0.10996085196101972
0.7122954895030077	1.104971812980699	1.7914834898292018	0.6530354471234865	0.11016420062099096
0.7137031880988635	1.1053921293250382	1.791032974411846	0.6542645583521878	0.11036743080951707
0.7151108866947191	1.10581332469927	1.7905814167095246	0.6554933913616494	0.11057054188880185
0.7165185852905749	1.1062353995049716	1.7901288156902597	0.6567219464353624	0.11077353321736762
0.7179262838864306	1.10665835414553	1.7896751703186697	0.6579502238617596	0.1109764041500305
0.7193339824822864	1.1070821890261477	1.7892204795559603	0.6591782239342294	0.11117915403787546
0.7207416810781422	1.1075069045538466	1.7887647423599151	0.6604059469511306	0.1113817822282312
0.7215601653025144	1.1077542537615674	1.788499279618594	0.6611196599472022	0.11149954099492823
0.7221493796739978	1.1079325011374739	1.788307957684886	0.6616333932158062	0.11158428806464488
0.7235570782698536	1.1083589791877053	1.7878501244817835	0.6628605630365975	0.11178667088685652
0.7249647768657094	1.1087863391170518	1.7873912416980677	0.6640874567268592	0.11198893003077341
0.7263724754615651	1.1092145813398624	1.7869313082777383	0.6653140746049734	0.11219106482844407
0.7277801740574209	1.1096437062723308	1.7864703231613253	0.6665404169943644	0.11239307460803226
0.7291878726532767	1.1100737143324984	1.786008285285879	0.667766484223513	0.11259495869379059
0.7305955712491323	1.1105046059402603	1.785545193584961	0.6689922766259724	0.11279671640603409
0.7320032698449881	1.1109363815173694	1.7850810469886347	0.6702177945403814	0.11299834706111342
0.7334109684408439	1.1113690414874413	1.7846158444234543	0.6714430383104811	0.113199849971388
0.7348186670366996	1.111802586275959	1.7841495848124571	0.6726680082851288	0.11340122444519887
0.7362263656325554	1.1122370163102777	1.7836822670751515	0.6738927048183135	0.11360246978684134
0.737634064228411	1.112672332019629	1.7832138901275099	0.6751171282691716	0.11380358529653742
0.7390417628242668	1.1131085338351263	1.7827444528819565	0.6763412790020015	0.11400457027040811
0.7404494614201226	1.1135456221897688	1.7822739542473593	0.6775651573862798	0.11420542400044538
0.7418571600159783	1.1139835975184462	1.7818023931290194	0.6787887637966765	0.11440614577448394
0.7432648586118341	1.114422460257944	1.781329768428661	0.6800120986130708	0.1146067348761729
0.7446725572076899	1.1148622108469475	1.780856079044423	0.6812351622205666	0.11480719058494704
0.7460802558035455	1.1153028497260458	1.780381323870847	0.682457955009509	0.115007512175998
0.7474879543994013	1.1157443773377376	1.7799055017988692	0.6836804773754999	0.11520769892024517
0.7488956529952571	1.1161867941264354	1.7794286117158098	0.6849027297194138	0.11540775008430634
0.7503033515911128	1.1166301005384696	1.7789506525053629	0.6861247124474146	0.11560766493046823
0.7517110501869686	1.1170742970220928	1.778471623047587	0.6873464259709717	0.11580744271665659
0.7531187487828244	1.1175193840274855	1.777991522218895	0.6885678707068765	0.11600708269640628
0.75452644737868	1.1179653620067596	1.7775103488920432	0.6897890470772585	0.11620658411883097
0.7553449316030523	1.1182250786983998	1.7772300846952094	0.6904989576729471	0.11632251708505459
0.7559341459745358	1.1184122314139626	1.7770281019361234	0.6910099555096028	0.11640594622859267
0.7573418445703916	1.1188599927050833	1.7765447802165508	0.6922305964367658	0.11660516826587093
0.7587495431662473	1.119308646338055	1.776060382595055	0.6934509702969931	0.11680424946633196
0.7601572417621031	1.1197581927727605	1.7755749079296699	0.694671077533936	0.11700318906109736
0.7615649403579587	1.1202086324710363	1.7750883550747232	0.6958909185966686	0.11720198627671259
0.7629726389538145	1.1206599658966772	1.7746007228808267	0.6971104939397053	0.11740064033511538
0.7643803375496703	1.1211121935154402	1.7741120101948662	0.6983298040230177	0.11759915045360364
0.765788036145526	1.1215653157950491	1.7736222158599912	0.6995488493120526	0.1177975158448033
0.7671957347413818	1.122019333205199	1.7731313387156047	0.7007676302777492	0.11799573571663578
0.7686034333372376	1.1224742462175605	1.7726393775973528	0.7019861473965573	0.1181938092722853
0.7700111319330932	1.1229300553057835	1.7721463313371157	0.7032044011504544	0.11839173571016583
0.771418830528949	1.1233867609455015	1.7716521987629958	0.7044223920269643	0.11858951422388782
0.7728265291248048	1.1238443636143367	1.7711569786993089	0.7056401205191751	0.11878714400222473
0.7742342277206605	1.124302863791903	1.7706606699665732	0.7068575871257574	0.11898462422907914
0.7756419263165163	1.1247622619598112	1.7701632713814994	0.7080747923509824	0.11918195408344873
0.777049624912372	1.125222558601672	1.76966478175698	0.7092917367047407	0.11937913273939192
0.7784573235082277	1.1256837542031009	1.7691651999020797	0.7105084207025606	0.11957615936599325
0.7798650221040835	1.1261458492517225	1.7686645246220247	0.7117248448656276	0.11977303312732844
0.7812727206999392	1.1266088442371736	1.7681627547181922	0.7129410097208021	0.11996975318242925
0.782680419295795	1.127072739651108	1.7676598889881008	0.7141569158006397	0.12016631868524802
0.7840881178916508	1.1275375359872002	1.7671559262253993	0.7153725636434092	0.12036272878462183
0.7854958164875064	1.1280032337411496	1.7666508652198571	0.7165879537931128	0.12055898262423655
0.7869035150833622	1.1284698334106842	1.7661447047573535	0.7178030867995052	0.12075507934259047
0.788311213679218	1.128937335495564	1.7656374436198672	0.7190179632181131	0.12095101807295765
0.7891296979035902	1.1292095723192233	1.7653419980852554	0.7197242162735991	0.12106487058851664
0.7897189122750737	1.129405740497586	1.765129080585466	0.7202325836102549	0.12114679794335098
0.7911266108709295	1.1298750489205873	1.7646196144282973	0.7214469485430608	0.12134241807648502
0.7925343094667852	1.130345261270449	1.7641090439185763	0.7226610585894927	0.12153787758973837
0.7939420080626409	1.1308163780550997	1.763597367822576	0.7238749143283645	0.12173317559511591
0.7953497066584967	1.1312883997845204	1.7630845849026178	0.7250885163443619	0.1219283111992106
0.7967574052543525	1.1317613269707467	1.7625706939170598	0.7263018652280636	0.12212328350316506
0.7981651038502082	1.1322351601278733	1.7620556936202871	0.7275149615759614	0.12231809160263274
0.799572802446064	1.132709899772057	1.761539582762701	0.7287278059904813	0.1225127345877389
0.8009805010419196	1.133185546421522	1.761022360090709	0.7299403990800039	0.12270721154304112
0.8023881996377754	1.1336621005965608	1.7605040243467138	0.731152741458886	0.12290152154748964
0.8037958982336312	1.1341395628195399	1.7599845742691034	0.732364833747482	0.1230956636743872
0.805203596829487	1.1346179336149027	1.7594640085922402	0.7335766765721644	0.12328963699134877
0.8066112954253427	1.1350972135091721	1.7589423260464507	0.7347882705653463	0.1234834405602607
0.8080189940211984	1.1355774030309551	1.758419525358015	0.7359996163655027	0.12367707343723973
0.8094266926170541	1.1360585027109456	1.757895605249157	0.7372107146171921	0.12387053467259157
0.8108343912129099	1.1365405130819273	1.7573705644380326	0.7384215659710794	0.12406382331076915
0.8122420898087657	1.137023434678778	1.7568444016387204	0.7396321710839571	0.12425693839033053
0.8136497884046214	1.1375072680384721	1.7563171155612103	0.7408425306187685	0.12444987894389647
0.8150574870004772	1.1379920137000834	1.755788704911394	0.7420526452446295	0.12464264399810764
0.8164651855963329	1.1384776722047898	1.755259168391054	0.7432625156368525	0.12483523257358141
0.8178728841921886	1.1389642440958745	1.754728504697853	0.7444721424769677	0.12502764368486843
0.8192805827880444	1.1394517299187303	1.7541967125253235	0.7456815264527475	0.12521987634040876
0.8206882813839002	1.1399401302208625	1.7536637905628578	0.7468906682582294	0.12541192954248753
0.8220959799797559	1.140429445551891	1.7531297374956971	0.7480995685937388	0.1256038022871904
0.8229144642041282	1.1407143711635288	1.752818700186233	0.748802353957513	0.1257152803143649
0.8235036785756116	1.1409196764635545	1.752594552004921	0.7493082281659137	0.12579549356435862
0.8249113771714673	1.1414108235097122	1.7520582327674374	0.7505166476877273	0.1259870023575436
0.8263190757673231	1.141902887246347	1.7515207784559716	0.7517248278785132	0.12617832764396122
0.8277267743631789	1.142395868231569	1.750982187739056	0.7529327694639886	0.12636946839444574
0.8291344729590346	1.1428897670256164	1.7504424592810197	0.754140473176279	0.1265604235734031
0.8305421715548904	1.1433845841908603	1.749901591741979	0.755347939753943	0.12675119213876437
0.8319498701507461	1.143880320291806	1.7493595837778249	0.7565551699419965	0.12694177304193807
0.8333575687466018	1.1443769758950955	1.7488164340402148	0.757762164491938	0.12713216522776274
0.8347652673424576	1.1448745515695102	1.748272141176561	0.7589689241617738	0.12732236763445873
0.8361729659383134	1.145373047885974	1.7477267038300202	0.7601754497160428	0.12751237919357977
0.8375806645341691	1.1458724654175545	1.7471801206394837	0.7613817419258427	0.12770219882996392
0.8389883631300249	1.146372804739466	1.746632390239567	0.7625878015688553	0.12789182546168437
0.8403960617258805	1.1468740664290713	1.746083511260599	0.7637936294293723	0.12808125799999964
0.8418037603217363	1.147376251065885	1.7455334823286122	0.7649992262983218	0.12827049534930343
0.8432114589175921	1.1478793592315737	1.744982302065332	0.7662045929732946	0.12845953640707397
0.8446191575134478	1.14838339150996	1.7444299690881662	0.7674097302585701	0.12864838006382298
0.8460268561093036	1.148888348487023	1.7438764820101957	0.768614638965144	0.12883702520304435
0.8474345547051593	1.1493942307509009	1.7433218394401633	0.7698193199107548	0.12902547070116202
0.848842253301015	1.1499010388918929	1.7427660399824636	0.7710237739199106	0.12921371542747778
0.8502499518968708	1.1504087735024608	1.7422090822371337	0.7722280018239173	0.1294017582441184
0.8516576504927266	1.1509174351772307	1.7416509647998413	0.7734320044609055	0.1295895980059824
0.8530653490885823	1.1514270245129947	1.7410916862618762	0.774635782675859	0.12977723356068635
0.8544730476844381	1.1519375421087124	1.7405312452101396	0.775839337320642	0.1299646637485107
0.8558807462802938	1.152448988565512	1.7399696402271332	0.7770426692540282	0.1301518874023451
0.856699230504666	1.1527467883521476	1.739642568156471	0.7777422256450643	0.13026065023499073
0.8572884448761495	1.152961364486693	1.7394068698909506	0.7782457793417288	0.13033890334763332
0.8586961434720053	1.153474670477726	1.7388429327752661	0.7794486684564217	0.13052571040231764
0.8601038420678611	1.1539889071462544	1.738277827449325	0.7806513374777798	0.13071230737678288
0.8615115406637168	1.154504075102096	1.7377115524779336	0.781853787292501	0.13089869307379967
0.8629192392595725	1.1550201749572446	1.7371441064214495	0.7830560187943371	0.1310848662884676
0.8643269378554282	1.155537207325869	1.7365754878357715	0.7842580328841233	0.13127082580815758
0.865734636451284	1.1560551728243158	1.7360056952723295	0.7854598304698089	0.13145657041245373
0.8671423350471398	1.15657407207111	1.7354347272780752	0.786661412466487	0.13164209887309508
0.8685500336429955	1.1570939056869545	1.7348625823954713	0.7878627797964247	0.13182740995391623
0.8699577322388513	1.1576146742947324	1.734289259162483	0.7890639333890941	0.132012502410788
0.871365430834707	1.1581363785195067	1.7337147561125676	0.790264874181203	0.1321973749915572
0.8727731294305627	1.1586590189885202	1.7331390717746644	0.7914656031167263	0.1323820264359862
0.8741808280264185	1.1591825963311975	1.7325622046731861	0.7926661211469375	0.13256645547569154
0.8755885266222743	1.159707111179144	1.7319841533280083	0.7938664292304396	0.13275066083408243
0.87699622521813	1.160232564166146	1.7314049162544605	0.795066528333198	0.13293464122629856
0.8784039238139857	1.1607589559281721	1.730824491963316	0.7962664194285725	0.13311839535914713
0.8798116224098415	1.161286287103372	1.7302428789607838	0.7974661034973491	0.13330192193103974
0.8812193210056972	1.1618145583320765	1.729660075748497	0.7986655815277736	0.13348521963192841
0.882627019601553	1.1623437702567976	1.729076080823506	0.7998648545155839	0.1336682871432412
0.8840347181974088	1.1628739235222287	1.7284908926782672	0.8010639234640438	0.1338511231378171
0.8854424167932645	1.1634050187752432	1.7279045098006347	0.8022627893839764	0.1340337262798406
0.8868501153891202	1.163937056664894	1.7273169306738514	0.8034614532937979	0.1342160952247753
0.8882578139849759	1.164470037842414	1.726728153776539	0.8046599162195516	0.13439822861929746
0.8896655125808317	1.1650039629612141	1.7261381775826898	0.8058581791949423	0.13458012510122838
0.890483996805204	1.16531483956639	1.7257945932151888	0.8065547988538774	0.13468577648923927
0.8910732111766875	1.165538832676883	1.7255470005616573	0.8070562432613714	0.13476178329946661
0.8924809097725432	1.166074647647186	1.7249546211781477	0.8082541094679714	0.1349432018339194
0.8938886083683989	1.166611408532064	1.72436103789221	0.8094517788716414	0.13512437931543342
0.8952963069642547	1.167149115993632	1.7237662491592294	0.8106492525370825	0.13530531434572515
0.8967040055601104	1.1676877706961786	1.7231702534299158	0.8118465315368341	0.13548600551731038
0.8981117041559662	1.168227373306163	1.7225730491502977	0.8130436169513093	0.13566645141343317
0.899519402751822	1.1687679244922151	1.7219746347617124	0.8142405098688321	0.13584665060799428
0.9009271013476777	1.1693094249251326	1.7213750087007977	0.8154372113856738	0.13602660166547878
0.9023347999435334	1.1698518752778795	1.7207741693994836	0.8166337226060904	0.13620630314088308
0.9037424985393891	1.1703952762255845	1.720172115284984	0.8178300446423594	0.13638575357964144
0.9051501971352449	1.170939628445538	1.7195688447797888	0.8190261786148182	0.13656495151755155
0.9065578957311007	1.1714849326171912	1.7189643563016557	0.8202221256519017	0.13674389548069962
0.9079655943269564	1.1720311894221518	1.7183586482636015	0.8214178868901808	0.1369225839853849
0.9093732929228121	1.1725783995441834	1.7177517190738956	0.8226134634744012	0.1371010155380431
0.9107809915186679	1.1731265636692014	1.7171435671360507	0.8238088565575222	0.13727918863516972
0.9121886901145236	1.1736756824852712	1.716534190848816	0.8250040673007563	0.13745710176324205
0.9135963887103794	1.1742257566826042	1.7159235886061692	0.8261990968736083	0.137634753398641
0.9150040873062352	1.1747767869535555	1.7153117587973095	0.8273939464539162	0.1378121420075719
0.9164117859020909	1.1753287739926201	1.7146986998066494	0.828588617227891	0.1379892660459846
0.9178194844979466	1.17588171849643	1.714084410013808	0.8297831103901574	0.1381661239594931
0.9192271830938024	1.1764356211637501	1.7134688877936037	0.830977427143795	0.13834271418329405
0.9206348816896581	1.176990482695474	1.7128521315160474	0.8321715687003799	0.13851903514208488
0.9220425802855139	1.1775463037946217	1.7122341395463347	0.8333655362800259	0.1386950852499809
0.9234502788813697	1.1781030851663332	1.7116149102448401	0.8345593311114273	0.1388708629104318
0.9242687631057419	1.1784272587092948	1.7112542995859361	0.8352533654219056	0.13897294017534376
0.9248579774772254	1.1786608275178667	1.71099444196711	0.8357529544319009	0.13904636651613742
0.9262656760730811	1.179219531558592	1.7103727330638554	0.836946407487429	0.13922159444896248
0.9276733746689368	1.1797791979999874	1.7097497818809468	0.8381396915327027	0.13939654507985091
0.9290810732647926	1.1803398275556338	1.7091255867594068	0.8393328078311656	0.13957121676873913
0.9304887718606484	1.1809014209412105	1.7085001460354048	0.8405257576550573	0.13974560786446855
0.9318964704565041	1.1814639788744896	1.7078734580402497	0.8417185422854583	0.1399197167046973
0.9333041690523598	1.1820275020753308	1.7072455211003854	0.8429111630123344	0.14009354161581125
0.9347118676482156	1.182591991265676	1.7066163335373847	0.844103621134582	0.1402670809128341
0.9361195662440713	1.183157447169543	1.7059858936679435	0.8452959179600736	0.14044033289933652
0.9375272648399271	1.1837238705130202	1.7053541998038748	0.8464880548057038	0.14061329586734472
0.9389349634357829	1.1842912620242603	1.704721250252105	0.8476800329974351	0.14078596809724794
0.9403426620316386	1.1848596224334738	1.704087043314667	0.8488718538703456	0.1409583478577052
0.9417503606274943	1.1854289524729218	1.7034515772886973	0.850063518768675	0.14113043340555115
0.94315805922335	1.185999252876911	1.702814850466429	0.8512550290458732	0.141302222985701
0.9445657578192058	1.186570524381785	1.702176861135189	0.8524463860646475	0.1414737148310547
0.9459734564150616	1.1871427677259179	1.7015376075773927	0.8536375911970114	0.14164490716239997
0.9473811550109174	1.1877159836497064	1.7008970880705396	0.8548286458243332	0.14181579818831475
0.948788853606773	1.1882901728955628	1.7002553008872106	0.8560195513373852	0.14198638610506845
0.9501965522026288	1.188865336207907	1.699612244295062	0.8572103091363936	0.14215666909652236
0.9516042507984845	1.1894414743331572	1.6989679165568243	0.8584009206310887	0.1423266453340293
0.9530119493943403	1.1900185880197234	1.6983223159302965	0.8595913872407549	0.14249631297633208
0.9544196479901961	1.1905966780179977	1.697675440668344	0.8607817103942822	0.14266567016946105
0.9558273465860518	1.1911757450803455	1.6970272890188962	0.8619718915302174	0.1428347150466308
0.9572350451819075	1.1917557899610969	1.6963778592249417	0.863161932096816	0.1430034457281359
0.9580535294062797	1.1920934977918698	1.6959996701542137	0.8638537984305463	0.14310140633132487
0.9586427437777633	1.1923368134165366	1.6957271495245274	0.8643518335520952	0.14317186032124532
0.960050442373619	1.192918816204895	1.6950751581507557	0.8655415973638855	0.1433399569200964
0.9614581409694748	1.1935017990863381	1.694421883331782	0.8667312250098851	0.14350773360558736
0.9628658395653306	1.1940857628229573	1.6937673232908126	0.8679207179777132	0.1436751884452689
0.9642735381611862	1.1946707081787593	1.693111476246104	0.8691100777649642	0.1438423194932349
0.965681236757042	1.1952566359196546	1.6924543404109602	0.8702993058792626	0.14400912479001204
0.9670889353528977	1.1958435468134478	1.6917959139937322	0.8714884038383185	0.14417560236244817
0.9684966339487535	1.1964314416298256	1.6911361951978172	0.8726773731699825	0.1443417502235999
0.9699043325446093	1.1970203211403447	1.6904751822216573	0.8738662154123027	0.1445075663726189
0.971312031140465	1.1976101861184216	1.6898128732587392	0.8750549321135811	0.14467304879463724
0.9727197297363207	1.1982010373393188	1.6891492664975944	0.8762435248324311	0.14483819546065158
0.9741274283321765	1.1987928755801338	1.6884843601217996	0.8774319951378345	0.1450030043274062
0.9755351269280322	1.1993857016197849	1.6878181523099753	0.8786203446092009	0.14516747333727503
0.976942825523888	1.1999795162389995	1.687150641235789	0.8798085748364256	0.14533160041814244
0.9783505241197438	1.2005743202202999	1.686481825067954	0.8809966874199491	0.14549538348328292
0.9797582227155994	1.2011701143479903	1.6858117019702323	0.8821846839708173	0.14565882043123957
0.9811659213114552	1.201766899408142	1.6851402701014349	0.8833725661107413	0.14582190914570148
0.982573619907311	1.2023646761885796	1.6844675276154242	0.8845603354721594	0.14598464749537987
0.9839813185031667	1.2029634454788658	1.6837934726611161	0.885747993698297	0.14614703333388301
0.9853890170990225	1.2035632080702874	1.6831181033824834	0.8869355424432304	0.14630906449959002
0.9867967156948783	1.2041639647558384	1.6824414179185565	0.8881229833719478	0.14647073881552336
0.9882044142907339	1.2047657163302057	1.6817634144034288	0.889310318160414	0.1466320540892201
0.9896121128865897	1.205368463589752	1.6810840909662594	0.8904975484956327	0.14679300811260187
0.9910198114824454	1.2059722073324994	1.6804034457312766	0.8916846760757121	0.1469535986618438
0.9918382957068177	1.2063237030924319	1.6800070868163755	0.8923748661836332	0.14704680352013638
0.9924275100783012	1.2065769483581137	1.6797214768177826	0.892871702609929	0.14711382349724184
0.993835208674157	1.2071826874678855	1.6790381823401574	0.8940586298187948	0.14727368036307897
0.9952429072700126	1.2077894254647135	1.6783535604078652	0.895245459434121	0.14743316698749012
0.9966506058658684	1.2083971631530863	1.6776676091254585	0.8964321931990871	0.14759228108232558
0.9980583044617242	1.2090059013390642	1.676980326592584	0.8976188328683062	0.14775102034301343
0.9994660030575799	1.2096156408302599	1.6762917109039892	0.8988053802078949	0.14790938244842017
1.0008737016534357	1.2102263824358197	1.6756017601495286	0.8999918369955402	0.1480673650607103
1.0022814002492915	1.2108381269664037	1.674910472414171	0.9011782050205696	0.14822496582520447
1.0036890988451472	1.2114508752341653	1.6742178457780064	0.902364486084021	0.14838218237023604
1.005096797441003	1.2120646280527312	1.6735238783162538	0.9035506819987127	0.14853901230700647
1.0065044960368588	1.2126793862371805	1.6728285680992707	0.9047367945893148	0.14869545322943914
1.0079121946327143	1.2132951506040224	1.6721319131925596	0.9059228256924209	0.14885150271403175
1.00931989322857	1.2139119219711754	1.6714339116567791	0.9071087771566209	0.14900715831970723
1.0107275918244258	1.2145297011579446	1.6707345615477525	0.9082946508425737	0.14916241758766327
1.0121352904202816	1.215148488984998	1.670033860916478	0.909480448623081	0.1493172780412202
1.0135429890161374	1.2157682862743444	1.66933180780914	0.910666172383162	0.14947173718566747
1.0149506876119931	1.2163890938493096	1.6686284002671188	0.9118518240201289	0.1496257925081086
1.016358386207849	1.2170109125345105	1.6679236363270036	0.913037405443662	0.1497794414773045
1.0177660848037047	1.2176337431558328	1.6672175140206038	0.9142229185758867	0.14993268154351522
1.0191737833995604	1.2182575865404033	1.6665100313749617	0.9154083653514509	0.15008551013834034
1.0205814819954162	1.2188824435165653	1.6658011864123656	0.9165937477176029	0.15023792467455743
1.021989180591272	1.2195083149138521	1.665090977150364	0.9177790676342703	0.1503899225459591
1.0233968791871275	1.2201352015629605	1.6643794016017786	0.918964327074139	0.15054150112718837
1.0248045777829833	1.2207631042957219	1.663666457774721	0.9201495280227341	0.1506926577735723
1.0256230620073556	1.2211286559451964	1.6632512979357401	0.9208386183856965	0.15078035039223886
1.026212276378839	1.2213920239450762	1.6629521436726065	0.9213346724785002	0.1508433898209542
1.0276199749746948	1.2220219613450414	1.6622364572941708	0.9225197624528839	0.15099369458552367
1.0290276735705506	1.222652917330686	1.661519396633486	0.9237047999704154	0.1511435693636455
1.0304353721664063	1.223284892738098	1.6608009596799787	0.9248897870687928	0.1512930114316864
1.0318430707622621	1.2239178884043556	1.660081144418447	0.9260747257989651	0.1514420180458402
1.0332507693581179	1.2245519051674951	1.6593599488290796	0.927259618225218	0.15159058644195114
1.0346584679539736	1.2251869438664809	1.6586373708874742	0.9284444664252588	0.15173871383533544
1.0360661665498294	1.2258230053411714	1.6579134085646579	0.9296292724903036	0.15188639742060112
1.0374738651456852	1.2264600904322878	1.6571880598271072	0.9308140385251638	0.15203363437146586
1.0388815637415407	1.2270981999813795	1.6564613226367693	0.9319987666483347	0.15218042184057304
1.0402892623373965	1.2277373348307907	1.6557331949510843	0.9331834589920845	0.15232675695930595
1.0416969609332523	1.2283774958236253	1.655003674723007	0.9343681177025438	0.1524726368376001
1.043104659529108	1.2290186838037114	1.654272759901031	0.9355527449397962	0.1526180585637535
1.0445123581249638	1.229660899615565	1.6535404484292118	0.9367373428779704	0.15276301920423507
1.0459200567208196	1.2303041441043532	1.652806738247192	0.9379219137053315	0.1529075158034912
1.0473277553166753	1.2309484181158563	1.6520716272902276	0.9391064596243754	0.15305154538375015
1.048735453912531	1.2315937224964306	1.6513351134892134	0.9402909828519223	0.15319510494482438
1.0501431525083869	1.2322400580929675	1.65059719477071	0.9414754856192113	0.15333819146391117
1.0515508511042426	1.2328874257528555	1.6498578690569727	0.9426599701719977	0.15348080189539082
1.0529585497000984	1.233535826323938	1.6491171342659794	0.9438444387706485	0.15362293317062295
1.054366248295954	1.2341852606544732	1.648374988311461	0.945028893690241	0.15376458219774072
1.0557739468918097	1.2348357295930907	1.6476314291029313	0.946213337220661	0.15390574586144282
1.0571816454876655	1.23548723398875	1.6468864545457185	0.9473977716667029	0.1540464210227833
1.0585893440835212	1.236139774690695	1.6461400625409983	0.9485821993481702	0.1541866045189593
1.0594078283078936	1.2365196610040652	1.6457054321372384	0.9492708640214846	0.1542678847067814
1.059997042679377	1.236793352548411	1.6453922509858259	0.949766622599977	0.15432629316309662
1.0614047412752328	1.237447968411578	1.6446430177731708	0.9509510437722505	0.15446548374403282
1.0628124398710885	1.238103623130025	1.6438923607919522	0.9521354652304348	0.1546041730260983
1.0642201384669443	1.2387603175536825	1.6431402779270745	0.9533198893553955	0.154742357748895
1.0656278370628	1.2394180525325345	1.6423867670594645	0.9545043185435248	0.15488003462707275
1.0670355356586558	1.2400768289165691	1.6416318260661102	0.9556887552068487	0.1550172003501034
1.0684432342545116	1.2407366475557295	1.6408754528200988	0.9568732017731343	0.15515385158205247
1.0698509328503671	1.241397509299862	1.6401176451906578	0.9580576606859984	0.15528998496134838
1.071258631446223	1.2420594149986648	1.6393584010431956	0.9592421344050175	0.1554255971005494
1.0726663300420787	1.242722365501635	1.6385977182393445	0.9604266254058382	0.1555606845861081
1.0740740286379344	1.243386361658015	1.6378355946370036	0.9616111361802895	0.15569524397813314
1.0754817272337902	1.2440514043167372	1.6370720280903834	0.9627956692364954	0.1558292718101488
1.076889425829646	1.244717494326369	1.6363070164500522	0.9639802270989892	0.15596276458885192
1.0782971244255017	1.245384632535055	1.635540557562982	0.9651648123088286	0.15609571879386602
1.0797048230213575	1.2460528197904601	1.6347726492725978	0.9663494274237115	0.1562281308774932
1.0811125216172133	1.246722056939709	1.6340032894188257	0.9675340750180947	0.1563599972644632
1.082520220213069	1.2473923448293283	1.633232475838145	0.968718757683311	0.1564913143516797
1.0839279188089248	1.2480636843051827	1.6324602063636382	0.9699034780276895	0.15662207850796417
1.0853356174047804	1.2487360762124151	1.6316864788250458	0.971088238676677	0.15675228607379676
1.0867433160006361	1.2494095213953813	1.6309112910488204	0.9722730422729597	0.1568819333610547
1.0881510145964919	1.250084020697587	1.6301346408581818	0.973457891476586	0.15701101665274755
1.0895587131923476	1.2507595749616198	1.6293565260731748	0.974642788965092	0.15713953220275004
1.0909664117882034	1.2514361850290845	1.6285769445107283	0.9758277374336264	0.1572674762355316
1.0923741103840592	1.252113851740533	1.6277958939847141	0.9770127395950777	0.15739484494588343
1.0931925946084313	1.252508356523572	1.6273410882098096	0.9777017662425674	0.15746863546023934
1.093781808979915	1.2527925759353962	1.6270133723060098	0.9781977981802029	0.15752163449864237
1.0951895075757707	1.2534723584519114	1.6262293772825602	0.9793829159377564	0.1576478410284118
1.0965972061716265	1.2541532001270523	1.6254439067194435	0.9805680956346207	0.15777346063927983
1.0980049047674822	1.2548351017964543	1.624656958418936	0.9817533400559391	0.15789848940453396
1.099412603363338	1.255518064294339	1.6238685301805804	0.9829386520052485	0.15802292336637325
1.1008203019591936	1.2562020884534406	1.6230786198012548	0.9841240343046146	0.1581467585356169
1.1022280005550493	1.2568871751049255	1.6222872250752434	0.9853094897947671	0.15826999089140997
1.103635699150905	1.2575733250783152	1.621494343794309	0.9864950213352378	0.15839261638092578
1.1050433977467609	1.2582605392014055	1.6206999737477676	0.9876806318044995	0.15851463091906506
1.1064510963426166	1.258948818300184	1.619904112722564	0.9888663241001053	0.15863603038815213
1.1078587949384724	1.2596381631987479	1.6191067585033492	0.9900521011388309	0.15875681063762737
1.1092664935343282	1.2603285747192186	1.6183079088725603	0.991237965856817	0.15887696748373653
1.110674192130184	1.2610200536816545	1.6175075616105017	0.9924239212097141	0.15899649670921687
1.1120818907260397	1.261712600903965	1.6167057144954282	0.9936099701728281	0.1591153940629795
1.1134895893218955	1.2624062172018187	1.61590236530363	0.9947961157412675	0.15923365525978847
1.1148972879177512	1.263100903388554	1.6150975118095199	0.995982360930092	0.15935127597993642
1.1163049865136068	1.2637966602750859	1.6142911517857217	0.9971687087744633	0.15946825186891653
1.1177126851094625	1.26449348866981	1.613483283003162	0.9983551623297964	0.15958457853709088
1.1191203837053183	1.2651913893785087	1.6126739032311628	0.9995417246719127	0.15970025155935538
1.120528082301174	1.2658903632042515	1.6118630102375366	1.0007283988971951	0.15981526647480082
1.1219357808970298	1.2665904109472963	1.6110506017886839	1.0019151881227448	0.1599296187863702
1.1233434794928856	1.2672915334049866	1.610236675649692	1.0031020954865377	0.1600433039605124
1.1247511780887414	1.2679937313716498	1.6094212295844375	1.0042891241475862	0.16015631742683206
1.1261588766845971	1.2686970056384907	1.6086042613556892	1.005476277286098	0.16026865457773545
1.1269773609089693	1.2691064085488182	1.6081285473188522	1.0061665873147019	0.16033365847644587
1.127566575280453	1.269401356993485	1.6077857687252157	1.0066635581036405	0.16038031076807258
1.1289742738763087	1.2701067862212698	1.6069657494538923	1.0078509698233047	0.16049128131477514
1.1303819724721644	1.270813294103033	1.606144201301813	1.009038515689871	0.16060156149649085
1.13178967106802	1.2715208814164007	1.6053211220284038	1.010226198969977	0.16071114655321328
1.1331973696638757	1.2722295489353206	1.6044965093925383	1.011414022952288	0.16082003168590783
1.1346050682597315	1.2729392974299463	1.6036703611526555	1.0126019909476662	0.16092821205613367
1.1360127668555873	1.273650127666518	1.602842675066882	1.0137901062893457	0.16103568278566108
1.137420465451443	1.27436204040724	1.6020134488931548	1.0149783723331056	0.16114243895608502
1.1388281640472988	1.2750750364101584	1.6011826803893476	1.016166792457447	0.16124847560843397
1.1402358626431546	1.2757891164290345	1.6003503673134	1.0173553700637716	0.16135378774277476
1.1416435612390103	1.276504281213217	1.5995165074234492	1.0185441085765614	0.1614583703178127
1.143051259834866	1.277220531507512	1.5986810984779647	1.0197330114435605	0.1615622182504875
1.1444589584307219	1.2779378680520495	1.5978441382358854	1.0209220821359593	0.16166532641556436
1.1458666570265776	1.2786562915821487	1.5970056244567612	1.0221113241485793	0.16176768964522092
1.1472743556224334	1.2793758028281805	1.5961655549008946	1.0233007410000614	0.1618693027286291
1.148682054218289	1.2800964025154282	1.5953239273294895	1.0244903362330555	0.1619701604115326
1.1500897528141447	1.2808180913639433	1.594480739504799	1.0256801134144107	0.16207025739581948
1.1514974514100005	1.281540870088402	1.5936359891902792	1.0268700761353704	0.1621695883390901
1.1529051500058562	1.2822647393979565	1.5927896741507455	1.0280602280117657	0.16226814785421986
1.154312848601712	1.2829896999960853	1.591941792152531	1.0292505726842143	0.16236593050891746
1.1557205471975678	1.28371575258044	1.5910923409636504	1.0304411138183194	0.16246293082527785
1.1571282457934235	1.2844428978426887	1.5902413183539659	1.0316318551048707	0.16255914327933027
1.1585359443892793	1.2851711364683591	1.5893887220953566	1.0328228002600481	0.16265456230058115
1.159943642985135	1.285900469136675	1.5885345499618926	1.0340139530256278	0.16274918227155175
1.1607621272095072	1.2863250314066472	1.5880371796112365	1.034706627018635	0.1628038279640656
1.1613513415809908	1.2866308965203939	1.5876787997300108	1.0352053171691893	0.16284299752731085
1.1627590401768466	1.2873624192856372	1.5868214691786968	1.0363968964843253	0.16293600235500175
1.1641667387727022	1.2880950380917229	1.5859625560896693	1.0375886947908548	0.16302819099336424
1.165574437368558	1.28882875359099	1.5851020582475672	1.0387807159350357	0.16311955763225092
1.1669821359644137	1.2895635664286218	1.584239973440144	1.0399729637897819	0.16321009641213816
1.1683898345602695	1.2902994772424685	1.583376299458462	1.0411654422548828	0.16329980142363137
1.1697975331561252	1.2910364866628614	1.582511034097094	1.042358155257223	0.1633886667069648
1.171205231751981	1.2917745953124287	1.5816441751543284	1.0435511067510055	0.16347668625149547
1.1726129303478368	1.292513803805905	1.5807757204323762	1.0447443007179789	0.1635638539951914
1.1740206289436925	1.2932541127499377	1.5799056677375864	1.0459377411676627	0.16365016382411401
1.1754283275395483	1.2939955227428928	1.579034014880662	1.04713143213758	0.16373560957189462
1.176836026135404	1.2947380343746515	1.5781607596768834	1.0483253776934884	0.16382018501920484
1.1782437247312598	1.2954816482264095	1.5772858999463337	1.049519581929616	0.16390388389322108
1.1796514233271154	1.2962263648704682	1.5764094335141323	1.050714048968898	0.16398669986708275
1.1810591219229711	1.2969721848700233	1.5755313582106691	1.0519087829632179	0.1640686265593443
1.182466820518827	1.2977191087789515	1.574651671871847	1.0531037880936485	0.16414965753342106
1.1838745191146827	1.2984671371415897	1.5737703723393277	1.0542990685706983	0.1642297862970286
1.1852822177105384	1.2992162704925139	1.5728874574607827	1.055494628634558	0.1643090063016157
1.1866899163063942	1.2999665093563115	1.5720029250901502	1.0566904725553505	0.1643873109417907
1.18809761490225	1.3007178542473512	1.5711167730878957	1.0578866046333848	0.16446469355474136
1.1895053134981057	1.3014703056695467	1.5702289993212808	1.0590830291994104	0.16454114741964804
1.1909130120939615	1.302223864116119	1.5693396016646346	1.0602797506148756	0.16461666575708997
1.1923207106898173	1.3029785300693515	1.5684485779996316	1.0614767732721873	0.1646912417284448
1.193728409285673	1.3037343040003424	1.5675559262155772	1.0626741015949766	0.1647648684352811
1.1945468935100452	1.304174246449506	1.5670361585051316	1.0633704116212481	0.1648072383519607
1.1951361078815286	1.3044911863687523	1.5666616442096952	1.0638717400383628	0.164837538918744
1.1965438064773843	1.305249177622547	1.565765729887426	1.0650696930892236	0.16490924615893351
1.19795150507324	1.3060082781977351	1.5648681811627259	1.0662679652664664	0.16497998307427586
1.1993592036690959	1.3067684885181028	1.5639689959583767	1.067466561121303	0.16504974252088733
1.2007669022649516	1.3075298089949412	1.5630681722062996	1.0686654852375277	0.16511851729193086
1.2021746008608074	1.30829224002677	1.562165707847875	1.0698647422317964	0.16518630011696517
1.2035822994566632	1.3090557819990574	1.561261600834271	1.0710643367539117	0.16525308366128635
1.204989998052519	1.3098204352839322	1.5603558491267766	1.0722642734871075	0.16531886052526162
1.2063976966483747	1.3105862002398931	1.5594484506971424	1.0734645571483399	0.16538362324365558
1.2078053952442305	1.3113530772115107	1.558539403527929	1.0746651924885777	0.16544736428494852
1.2092130938400862	1.312121066529126	1.5576287056128606	1.0758661842931003	0.16551007605064677
1.2106207924359418	1.3128901685085421	1.556716354957188	1.0770675373817935	0.1655717508745851
1.2120284910317976	1.3136603834507108	1.5558023495780589	1.0782692566094536	0.16563238102222078
1.2134361896276533	1.3144317116414124	1.554886687504892	1.0794713468660901	0.16569195868991984
1.214843888223509	1.315204153350932	1.5539693667797647	1.0806738130772358	0.16575047600423448
1.2162515868193648	1.3159777088337272	1.5530503854578046	1.081876660204256	0.16580792502117253
1.2176592854152206	1.3167523783280919	1.5521297416075894	1.0830798932446646	0.1658642977254579
1.2190669840110764	1.317528162055812	1.551207433311556	1.084283517232441	0.1659195860297829
1.2204746826069321	1.3183050602218163	1.550283458666418	1.0854875372383517	0.16597378177405148
1.221882381202788	1.319083073013821	1.5493578157835908	1.0866919583702748	0.16602687672461364
1.2232900797986437	1.319862200601966	1.5484305027896252	1.0878967857735276	0.1660788625734911
1.2246977783944994	1.320642443138447	1.547501517826652	1.0891020246311978	0.16612973093759373
1.226105476990355	1.3214238007571377	1.5465708590528324	1.0903076801644798	0.16617947335792685
1.2275131755862108	1.3222062735732087	1.5456385246428204	1.0915137576330105	0.1662280812987893
1.2283316598105831	1.3226617428451946	1.5450956623632615	1.0922152085009116	0.16625581864085717
1.2289208741820665	1.3229898616827367	1.5447045127882324	1.0927202623352141	0.16627554614696205
1.2303285727779223	1.323774565162307	1.5437688216981287	1.093927199608645	0.16632185921088743
1.231736271373778	1.3245603840686095	1.5428314495995028	1.0951345748303385	0.1663670117198386
1.2331439699696338	1.3253473184380271	1.5418923947377807	1.0963423934171632	0.16641099482307933
1.2345516685654896	1.326135368286215	1.540951655377333	1.0975506608261771	0.16645379958901413
1.2359593671613454	1.3269245336076743	1.5400092298019932	1.098759382554988	0.16649541700432804
1.2373670657572011	1.3277148143753166	1.5390651163155902	1.0999685641421175	0.16653583797311677
1.238774764353057	1.328506210540021	1.5381193132424902	1.1011782111673687	0.16657505331600625
1.2401824629489127	1.3292987220301813	1.537171818928149	1.1023883292521983	0.1666130537692622
1.2415901615447682	1.3300923487512482	1.5362226317396768	1.103598924060091	0.166649829983889
1.242997860140624	1.3308870905852592	1.5352717500664141	1.1048100012969393	0.16668537252471818
1.2444055587364797	1.3316829473903624	1.5343191723205187	1.1060215667114282	0.16671967186948616
1.2458132573323355	1.33247991900033	1.5333648969375646	1.10723362609542	0.16675271840790118
1.2472209559281913	1.333278005224064	1.5324089223771553	1.1084461852843484	0.16678450244069926
1.248628654524047	1.334077205845091	1.5314512471235464	1.1096592501576115	0.16681501417868916
1.2500363531199028	1.3348775206210495	1.5304918696862826	1.1108728266389736	0.16684424374178622
1.2514440517157586	1.3356789492831662	1.529530788600848	1.1120869206969672	0.1668721811580347
1.2528517503116143	1.3364814915357235	1.528568002429329	1.113301538345302	0.16689881636261888
1.25425944890747	1.3372851470555158	1.5276035097610907	1.1145166856432764	0.16692413919686241
1.2556671475033259	1.3380899154912973	1.5266373092134666	1.1157323686961942	0.16694813940721606
1.2570748460991814	1.338895796463218	1.5256693994324646	1.1169485936557857	0.16697080664423367
1.2584825446950372	1.3397027895622495	1.5246997790934838	1.1181653667206317	0.16699213046153605
1.259890243290893	1.3405108943496016	1.5237284469020493	1.119382694136594	0.16701210031476268
1.2612979418867487	1.3413201103561245	1.5227554015945606	1.1206005821972493	0.16703070556051153
1.262116426111121	1.3417911269715475	1.5221888515995492	1.1213089643323395	0.1670408916638683
1.2627056404826045	1.342130437081704	1.5217806419390543	1.1218190372443264	0.16704793545526603
1.2641133390784602	1.3429418739946413	1.520804166735984	1.1230380656681507	0.16706377915430998
1.265521037674316	1.3437544205310246	1.5198259748190162	1.12425767390809	0.16707822571062936
1.2669287362701718	1.3445680760940866	1.51884606505584	1.125477868453008	0.1670912640738019
1.2683364348660275	1.34538284005355	1.5178644363489966	1.1266986558417194	0.16710288308887314
1.2697441334618833	1.346198711744962	1.5168810876367238	1.1279200426634521	0.1671130714952199
1.271151832057739	1.3470156904690158	1.5158960178938183	1.1291420355583137	0.16712181792540023
1.2725595306535946	1.3478337754908578	1.514909226132515	1.1303646412177604	0.16712911090399027
1.2739672292494504	1.3486529660393836	1.513920711403386	1.1315878663850745	0.16713493884640743
1.2753749278453061	1.3494732613065192	1.5129304727962556	1.1328117178558432	0.16713929005772
1.276782626441162	1.3502946604464903	1.5119385094411364	1.1340362024784447	0.16714215273144298
1.2781903250370177	1.3511171625750755	1.5109448205091829	1.135261327154538	0.1671435149483202
1.2795980236328734	1.3519407667688474	1.5099494052136655	1.1364870988395572	0.16714336467509192
1.2810057222287292	1.3527654720643978	1.5089522628109637	1.1377135245432126	0.1671416897632488
1.282413420824585	1.3535912774575487	1.5079533926015813	1.1389406113299947	0.16713847794777112
1.2838211194204407	1.3544181819025487	1.5069527939311804	1.1401683663196849	0.1671337168458536
1.2852288180162965	1.355246184311253	1.5059504661916376	1.1413967966878695	0.16712739395561577
1.2866365166121523	1.3560752835522893	1.5049464088221223	1.1426259096664615	0.1671194966547974
1.2880442152080078	1.356905478450206	1.5039406213101967	1.1438557125442241	0.16711001219943897
1.2894519138038636	1.3577367677846046	1.5029331031929376	1.1450862126673027	0.1670989277225473
1.2908596123997194	1.3585691502892576	1.5019238540580837	1.1463174174397595	0.1670862302327458
1.2922673109955751	1.3594026246512059	1.5009128735452035	1.147549334324115	0.16707190661290935
1.293675009591431	1.3602371895098415	1.499900161346889	1.148781970841894	0.1670559436187839
1.2950827081872867	1.3610728434559722	1.4988857172099743	1.1500153345741775	0.1670383278775902
1.2959011924116588	1.3615592214423733	1.4982950882707393	1.1507327918893675	0.16702732029485823
1.2964904067831424	1.3619095850308671	1.497869540936778	1.1512494331621592	0.16701904588661204
1.2978981053789982	1.3627474127252845	1.4968516323863719	1.1524842743077073	0.16699808401176822
1.299305803974854	1.3635863249784828	1.4958319914758766	1.1537198657739334	0.16697542848616873
1.3007135025707097	1.3644263201772082	1.4948106181817822	1.1549562153857642	0.1669510654086548
1.3021212011665655	1.3652673966546673	1.4937875125412976	1.1561933310305208	0.16692498074232234
1.303528899762421	1.3661095526894773	1.4927626746537273	1.1574312206585022	0.16689716031302926
1.3049365983582768	1.366952786504596	1.4917361046818767	1.1586698922835752	0.16686758980788585
1.3063442969541326	1.3677970962662325	1.4907078028534857	1.1599093539837693	0.16683625477372868
1.3077519955499883	1.368642480082735	1.489677769462694	1.1611496139018764	0.16680314061557763
1.309159694145844	1.3694889360034588	1.4886460048715333	1.1623906802460586	0.16676823259507575
1.3105673927416999	1.3703364620176108	1.4876125095114552	1.1636325612904581	0.16673151582891219
1.3119750913375556	1.371185056053073	1.4865772838848852	1.1648752653758154	0.16669297528722782
1.3133827899334114	1.3720347159752007	1.4855403285668138	1.1661188009100925	0.1666525957920034
1.3147904885292672	1.3728854395856016	1.4845016442064183	1.1673631763691	0.16661036201543047
1.316198187125123	1.373737224620886	1.4834612315287168	1.168608400297133	0.1665662584782644
1.3176058857209787	1.374590068751397	1.482419091336261	1.16985448130761	0.16652026954815988
1.3190135843168345	1.3754439695799123	1.4813752245108591	1.1711014280837178	0.16647237943798848
1.32042128291269	1.3762989246403239	1.4803296320153383	1.1723492493790635	0.16642257220413847
1.3218289815085458	1.3771549313962894	1.479282314895342	1.1735979540183312	0.16637083174479625
1.3232366801044015	1.378011987239859	1.478233274281165	1.174847550897944	0.16631714179821
1.3246443787002573	1.3788700894900738	1.4771825113896262	1.1760980489867323	0.16626148594093484
1.326052077296113	1.3797292353915371	1.4761300275259825	1.1773494573266077	0.1662038475860598
1.3274597758919688	1.3805894221129593	1.4750758240858792	1.1786017850332415	0.1661442099814163
1.3288674744878246	1.3814506467456718	1.4740199025573446	1.1798550412967517	0.16608255620776816
1.3296859587121967	1.3819518682740588	1.473405164310841	1.1805841580206071	0.16604577490315425
1.3302751730836804	1.3823129063021131	1.4729622645228224	1.1811092353823909	0.16601886917698308
1.3316828716795361	1.3831761977142847	1.4719029116612512	1.182364376631245	0.16595313163018535
1.333090570275392	1.384040517832177	1.4708418457501828	1.1836204744609338	0.16588532613588994
1.3344982688712477	1.3849058634221636	1.4697790686679475	1.1848775383663184	0.1658154350881179
1.3359059674671032	1.3857722311653649	1.4687145823958643	1.1861355779202143	0.16574344070449282
1.337313666062959	1.386639617655977	1.4676483890204963	1.18739460277411	0.1656693250243183
1.3387213646588147	1.3875080193995717	1.4665804907359545	1.188654622658891	0.165593069906637
1.3401290632546705	1.3883774328113587	1.4655108898462492	1.189915647385568	0.16551465702827012
1.3415367618505263	1.3892478542144158	1.4644395887676904	1.1911776868460136	0.16543406788183854
1.342944460446382	1.3901192798378839	1.4633665900313393	1.1924407510136994	0.1653512837737645
1.3443521590422378	1.3909917058151249	1.4622918962855103	1.1937048499444443	0.16526628582225475
1.3457598576380936	1.3918651281818448	1.4612155102983255	1.194969993777163	0.1651790549552644
1.3471675562339493	1.3927395428741787	1.4601374349603247	1.1962361927346223	0.16508957190844206
1.3485752548298051	1.393614945726737	1.4590576732871268	1.197503457124202	0.164997817223056
1.3499829534256609	1.3944913324706145	1.4579762284221494	1.1987717973386602	0.16490377124390154
1.3513906520215164	1.3953686987313585	1.4568931036393857	1.200041223856904	0.1648074141171894
1.3527983506173722	1.3962470400268971	1.4558083023462387	1.201311747244765	0.1647087257884157
1.354206049213228	1.3971263517654262	1.4547218280864145	1.202583378155779	0.1646076860002128
1.3556137478090837	1.3980066292432538	1.453633684542878	1.2038561273319726	0.16450427429018225
1.3570214464049395	1.3988878676426026	1.4525438755408702	1.2051300056046494	0.16439846998870847
1.3584291450007953	1.3997700620293674	1.4514524050509878	1.2064050238951873	0.16429025221675492
1.359836843596651	1.4006532073508282	1.45035927719233	1.2076811932158331	0.16417959988364147
1.3612445421925068	1.4015372984333188	1.449264496235708	1.2089585246705072	0.16406649168480403
1.3626522407883626	1.402422329979846	1.4481680666069263	1.2102370294556084	0.16395090609953636
1.3634707250127347	1.4029373479013243	1.4475298086611186	1.2109809398702978	0.16388255310805075
1.3640599393842183	1.4033082965676646	1.4470699928901298	1.2115167188608245	0.16383282138871405
1.365467637980074	1.4041951926458012	1.4459702798312224	1.2127976042699449	0.16371221559250115
1.3668753365759296	1.4050830125325298	1.4448689323413588	1.2140796971616792	0.1635890665280397
1.3682830351717854	1.4059717504127967	1.4437659555005076	1.215363009110477	0.1634633517871221
1.3696907337676412	1.4068614003355937	1.442661354561092	1.216647551787351	0.16333504873384705
1.371098432363497	1.4077519562112781	1.4415551349517048	1.2179333369607048	0.16320413450225887
1.3725061309593527	1.4086434118088402	1.440447302280904	1.219220376497161	0.16307058599397103
1.3739138295552085	1.409535760753115	1.4393378623410862	1.2205086823623934	0.16293437987577375
1.3753215281510642	1.4104289965219379	1.4382268211124438	1.2217982666219618	0.1627954925772266
1.37672922674692	1.4113231124432444	1.4371141847670046	1.2230891414421468	0.16265390028823595
1.3781369253427758	1.4122181016921105	1.4359999596727557	1.2243813190907882	0.16250957895661797
1.3795446239386315	1.4131139572877345	1.4348841523978557	1.2256748119381247	0.16236250428564794
1.3809523225344873	1.4140106720903574	1.4337667697149359	1.2269696324576336	0.16221265173159563
1.3823600211303428	1.4149082387981216	1.4326478186054907	1.2282657932268726	0.16205999650124814
1.3837677197261986	1.4158066499438684	1.4315273062643616	1.229563306928321	0.16190451354942012
1.3851754183220544	1.4167058978918672	1.4304052401043157	1.2308621863502225	0.1617461775764522
1.3865831169179101	1.4176059748344838	1.4292816277607205	1.232162444387427	0.16158496302569855
1.387990815513766	1.4185068727887775	1.428156477096317	1.233464094042231	0.1614208440810036
1.3893985141096217	1.4194085835930328	1.4270297962060934	1.2347671484252194	0.16125379466416948
1.3908062127054774	1.4203110989032204	1.4259015934222619	1.2360716207561033	0.16108378843241405
1.3922139113013332	1.4212144101893864	1.4247718773193396	1.237377524364558	0.16091079877582118
1.393621609897189	1.4221185087319712	1.4236406567193367	1.238684872691058	0.16073479881478359
1.3950293084930447	1.4230233856180516	1.422507940697054	1.239993679287709	0.16055576139743924
1.3964370070889005	1.4239290317375102	1.421373738585491	1.2413039578190779	0.1603736590971025
1.3972554913132726	1.4244559554199883	1.4207135951492833	1.2420664808460014	0.16026635854816135
1.397844705684756	1.4248354377791257	1.420238059981369	1.242615722063017	0.1601884642096907
1.3992524042806118	1.425742594226587	1.4191009147507685	1.243928985911486	0.16000014875114776
1.4006601028764676	1.4266504913544258	1.4179623130348864	1.245243763371368	0.15980868445486496
1.4020678014723233	1.4275591192238686	1.416822265255913	1.246560068565281	0.15961404276910146
1.4034755000681791	1.4284684676786046	1.415680782123033	1.2478779157323818	0.15941619485440445
1.4048831986640349	1.4293785263404706	1.4145378746385517	1.249197319229165	0.15921511158103122
1.4062908972598906	1.4302892846050481	1.4133935541041494	1.2505182935302528	0.15901076352637405
1.4076985958557464	1.4312007316371733	1.4122478321272658	1.2518408532291792	0.15880312097238938
1.4091062944516022	1.432112856366357	1.411100720627621	1.2531650130391618	0.1585921539030331
1.410513993047458	1.433025647482114	1.4099522318438678	1.2544907877938682	0.1583778320017033
1.4119216916433137	1.4339390934291973	1.408802378340387	1.2558181924481677	0.15816012464869197
1.4133293902391693	1.434853182402741	1.4076511730142207	1.2571472420788758	0.15793900091864818
1.414737088835025	1.4357679023433032	1.4064986291021535	1.2584779518854834	0.15771442957805346
1.4161447874308808	1.4366832409318118	1.4053447601879372	1.2598103371908742	0.15748637908271243
1.4175524860267366	1.4375991855844106	1.404189580209668	1.2611444134420289	0.15725481757525997
1.4189601846225923	1.4385157234472028	1.4030331034673145	1.2624801962107128	0.1570197128826873
1.420367883218448	1.43943284139089	1.401875344630404	1.2638177011941487	0.1567810325138893
1.4217755818143039	1.440350526005306	1.4007163187458647	1.2651569442156716	0.1565387436572352
1.4231832804101596	1.4412687635938433	1.3995560412460317	1.2664979412253667	0.15629281317816518
1.4245909790060154	1.4421875401677684	1.3983945279568166	1.2678407083006857	0.1560432076168156
1.4259986776018712	1.4431068414404264	1.3972317951060456	1.2691852616470447	0.1557898931856749
1.427406376197727	1.4440266528213324	1.396067859331968	1.2705316175983992	0.15553283576727414
1.4288140747935825	1.4449469594101458	1.3949027376919394	1.2718797926177956	0.1552720009119135
1.4302217733894382	1.445867745990529	1.3937364476712817	1.273229803297899	0.15500735383542943
1.4310402576138106	1.446403337418624	1.3930577965775839	1.2740155963456374	0.1548517124033154
1.431629471985294	1.4467889970238834	1.3925690071923238	1.2745816663614944	0.15473885941700413
1.4330371705811498	1.4477106966429683	1.391400434623626	1.27593539866196	0.15446648219702208
1.4344448691770055	1.4486328286453904	1.3902307487893912	1.277291017183713	0.15419018637497567
1.4358525677728613	1.4495553764869724	1.3890599689790666	1.2786485390426228	0.1539099358074249
1.437260266368717	1.450478323274991	1.387888114957139	1.2800079814863927	0.15362569400601384
1.4386679649645728	1.4514016517612847	1.3867152069731263	1.281369361894909	0.1533374241355482
1.4400756635604286	1.4523253443352329	1.385541265771771	1.2827326977805513	0.1530450890121385
1.4414833621562844	1.4532493830165953	1.3843663126034345	1.2840980067884682	0.15274865110141225
1.4428910607521401	1.454173749448221	1.383190369234701	1.28546530669681	0.15244807251680018
1.4442987593479957	1.4550984248886143	1.3820134579591905	1.2868346154169235	0.15214331501790124
1.4457064579438514	1.4560233902043636	1.3808356016085863	1.2882059509935002	0.1518343400089306
1.4471141565397072	1.4569486258624254	1.3796568235638778	1.289579331604679	0.15152110853725634
1.448521855135563	1.4578741119222656	1.3784771477668256	1.290954775562102	0.1512035812920295
1.4499295537314187	1.4587998280278531	1.377296598731651	1.2923323013109185	0.15088171860291325
1.4513372523272745	1.4597257533995043	1.3761152015569498	1.293711927429736	0.15055548043891692
1.4527449509231303	1.4606518668255783	1.3749329819378397	1.2950936726305171	0.1502248264073403
1.454152649518986	1.4615781466540179	1.3737499661783408	1.2964775557584165	0.1498897157528348
1.4555603481148418	1.4625045707837372	1.372566181203991	1.2978635957915583	0.14955010735658764
1.4569680467106976	1.4634311166558516	1.371381654574706	1.2992518118407494	0.14920595973563566
1.4583757453065533	1.4643577612447496	1.3701964144978793	1.3006422231491261	0.14885723104231566
1.4597834439024089	1.4652844810490038	1.3690104898417306	1.3020348490917326	0.14850387906385829
1.4611911424982647	1.4662112520821209	1.3678239101489038	1.3034297091750238	0.148145861222133
1.4625988410941204	1.467138049863126	1.3666367056503195	1.3048268230362956	0.14778313457355188
1.4640065396899762	1.468064849406981	1.3654489072792793	1.3062262104430344	0.14741565580913993
1.4648250239143485	1.468603713180215	1.3647580200424665	1.3070409153857623	0.14719978900897557
1.465414238285832	1.4689916252148392	1.3642605466858342	1.307627891292183	0.1470433812547804
1.4668219368816877	1.4699183512641247	1.3630716562514114	1.3090318856093226	0.14666626687164372
1.4682296354775435	1.4708450009984475	1.3618822691037047	1.3104382135477626	0.14628426825680887
1.4696373340733992	1.4717715473173418	1.3606924191318357	1.3118468953875375	0.14589734064408635
1.471045032669255	1.4726979625658347	1.35950214100178	1.313257951534307	0.14550543890505235
1.4724527312651108	1.4736242185238377	1.3583114701720682	1.314671402518152	0.14510851755030432
1.4738604298609665	1.4745502863953637	1.3571204429097588	1.3160872689922667	0.14470653073094758
1.475268128456822	1.4754761367975675	1.3559290963066888	1.3175055717315391	0.14429943224032415
1.4766758270526779	1.4764017397496085	1.3547374682960005	1.318926331631017	0.14388717551599478
1.4780835256485336	1.4773270646613348	1.3535455976689483	1.320349569704253	0.143469713641985
1.4794912242443894	1.478252080321789	1.352353524091987	1.3217753070815288	0.14304699935130763
1.4808989228402452	1.479176754887533	1.3511612881241415	1.3232035650079448	0.14261898502877376
1.482306621436101	1.480101055870797	1.3499689312346588	1.324634364841379	0.14218562271410431
1.4837143200319567	1.4810249501274437	1.3487764958209458	1.3260677280503055	0.14174686410535597
1.4851220186278125	1.4819484038447572	1.3475840252267897	1.3275036762114665	0.1413026605626743
1.4865297172236682	1.4828713825290503	1.346391563760863	1.3289422310073946	0.1408529631123882
1.487937415819524	1.4837938509930932	1.3451991567155142	1.3303834142237776	0.14039772245146018
1.4893451144153798	1.4847157733433658	1.344006850385839	1.331827247746661	0.13993688895230671
1.4907528130112353	1.4856371129671306	1.3428146920890385	1.3332737535594832	0.13947041266800464
1.492160511607091	1.4865578325193334	1.3416227301840549	1.3347229537399325	0.13899824333789873
1.4935682102029468	1.4874778939093256	1.3404310140914906	1.3361748704566259	0.13852033039362696
1.4949759087988026	1.4883972582874188	1.3392395943138018	1.337629525965597	0.1380366229655802
1.4963836073946584	1.4893158860312663	1.3380485224557697	1.339086942606592	0.13754706988981324
1.4977913059905141	1.4902337367320795	1.336857851245242	1.3405471427991593	0.13705161971542532
1.4986097902148865	1.4907670330820277	1.3361657596448608	1.3413974418860006	0.13676081635356357
1.49919900458637	1.4911507691806778	1.3356676345541447	1.342010149038535	0.13655022071242784
1.5006067031822257	1.49206694135338	1.3344779274197551	1.3434759838913066	0.13604282088011851
1.5020144017780814	1.4929822103977357	1.3332887860662375	1.3449446699908563	0.13552936795598064
1.5034221003739372	1.4938965326181064	1.3321002679264298	1.3464162300325704	0.1350098094251279
1.504829798969793	1.494809863461096	1.3309124316638796	1.3478906867688085	0.13448409253031443
1.5062374975656487	1.4957221575008386	1.3297253371951216	1.3493680630036256	0.13395216428253123
1.5076451961615043	1.4966333684241493	1.3285390457121866	1.350848381587236	0.1334139714722104
1.50905289475736	1.4975434490155426	1.3273536197053362	1.3523316654102142	0.13286946068105865
1.5104605933532158	1.498452351142126	1.3261691229860149	1.3538179373974202	0.13231857829454297
1.5118682919490716	1.4993600257383768	1.324985620710005	1.3553072205016419	0.1317612705150511
1.5132759905449273	1.500266422790809	1.323803179400779	1.356799537696947	0.1311974833757503
1.514683689140783	1.501171491322539	1.3226218669730327	1.3582949119717334	0.13062716275516834
1.5160913877366389	1.5020751793777603	1.3214417527563889	1.3597933663214676	0.13005025439252121
1.5174990863324946	1.502977434006136	1.3202629075192565	1.3612949237411045	0.12946670390381262
1.5189067849283504	1.5038782012471208	1.3190854034928303	1.362799607217177	0.12887645679873033
1.5203144835242062	1.504777426114224	1.3179093143952147	1.3643074397195452	0.1282794584983656
1.521722182120062	1.5056750525792244	1.3167347154556537	1.3658184441927945	0.12767565435378184
1.5231298807159175	1.506571023556354	1.3155616834388486	1.367332643547278	0.1270649896654594
1.5245375793117732	1.50746528088646	1.314390296669343	1.3688500606497813	0.12644740970364338
1.525945277907629	1.5083577653211628	1.3132206350559532	1.3703707183138143	0.12582285972962245
1.5273529765034848	1.509248416507028	1.3120527801162216	1.3718946392895046	0.12519128501796586
1.5287606750993405	1.5101371729697632	1.3108868150008675	1.3734218462530932	0.12455263087974767
1.5301683736951963	1.5110239720984668	1.309722824518209	1.3749523617960153	0.12390684268678605
1.531576072291052	1.511908750129939	1.3085608951585308	1.3764862084135592	0.1232538658969265
1.5323945565154242	1.5124222355728532	1.3078862920149128	1.3773795797456445	0.12287087630905853
1.5329837708869078	1.5127914421330815	1.3074011151183618	1.378023408493089	0.1225936460803981
1.5343914694827636	1.5136719819934055	1.3062435743246392	1.3795639843018228	0.12192612894727174
1.5357991680786194	1.5145503023976714	1.3050883644587206	1.381107957974156	0.12125126037604915
1.5372068666744751	1.515426334818682	1.3039355789802085	1.3826553514985165	0.12056898644341245
1.5386145652703307	1.5163000095002597	1.3027853131505545	1.3842061867037432	0.11987925345516301
1.5400222638661865	1.517171255442428	1.3016376640563971	1.3857604852449752	0.11918200797837863
1.5414299624620422	1.5180400003868313	1.3004927306326	1.3873182685890457	0.11847719687481813
1.542837661057898	1.5189061708024199	1.2993506136849384	1.3888795579993625	0.11776476733560179
1.5442453596537538	1.5197696918714316	1.2982114159123954	1.3904443745202726	0.11704466691719592
1.5456530582496095	1.5206304874757022	1.2970752419290146	1.3920127389608974	0.11631684357872948
1.5470607568454653	1.5214884801833406	1.2959421982852601	1.393584671878428	0.11558124572067004
1.548468455441321	1.522343591235804	1.2948123934888338	1.395160193560873	0.11483782222488548
1.5498761540371768	1.5231957405354093	1.293685938024888	1.39673932400925	0.11408652249611788
1.5512838526330326	1.5240448466333212	1.2925629443755813	1.3983220829192098	0.11332729650489404
1.5526915512288884	1.5248908267180592	1.291443527038915	1.399908489662088	0.11256009483189701
1.554099249824744	1.5257335966045629	1.290327802546784	1.4014985632653747	0.11178486871382141
1.5555069484205997	1.5265730707238625	1.2892158894821797	1.403092322392595	0.11100157009073414
1.5569146470164554	1.5274091621134012	1.2881079084954759	1.4046897853225953	0.11021015165496065
1.5583223456123112	1.5282417824080554	1.287003982319721	1.4062909699282269	0.10941056690151525
1.559730044208167	1.529070841831904	1.2859042357848696	1.4078958936544264	0.10860277018009246
1.5611377428040227	1.5298962491907993	1.2848087958308694	1.409504573495683	0.10778671674863388
1.5625454413998785	1.5307179118657912	1.2837177915195277	1.4111170259728936	0.10696236282848366
1.5639531399957343	1.5315357358074613	1.282631354045073	1.4127332671096022	0.10612966566114268
1.56536083859159	1.5323496255312248	1.2815496167433238	1.4143533124076222	0.10528858356662943
1.5661793228159622	1.5328210018789286	1.2809228720044732	1.4152970171876702	0.1047956785436158
1.5667685371874458	1.5331594841136573	1.2804727150993809	1.4159771768220397	0.10443907600345244
1.5681762357833016	1.5339652131899106	1.2794007867537451	1.4176048747356027	0.10358110363019679
1.569583934379157	1.5347667129522757	1.2783339715067734	1.4192364199324956	0.10271462836872312
1.5709916329750129	1.5355638821499624	1.27727241132137	1.4208718255715018	0.10183961346897502
1.5723993315708686	1.5363566180901578	1.2762162503238168	1.422511104158565	0.10095602357538633
1.5738070301667244	1.5371448166404333	1.2751656348026412	1.4241542675187486	0.10006382479487635
1.5752147287625802	1.5379283722325687	1.2741207132054126	1.4258013267676086	0.09916298476641669
1.576622427358436	1.5387071778678652	1.2730816361333679	1.4274522922819854	0.09825347273214867
1.5780301259542917	1.5394811251240166	1.2720485563337478	1.4291071736702297	0.09733525961002613
1.5794378245501475	1.5402501041636167	1.271021628689743	1.4307659797418752	0.09640831806795302
1.5808455231460032	1.541014003744373	1.2700010102079282	1.432428718476775	0.09547262259937972
1.582253221741859	1.5417727112311035	1.2689868600030745	1.4340953969937213	0.09452814960031719
1.5836609203377148	1.5425261126095964	1.2679793392802245	1.4357660215185655	0.0935748774477214
1.5850686189335703	1.5432740925024033	1.2669786113139097	1.4374405973518678	0.0926127865791949
1.586476317529426	1.5440165341866503	1.2659848414243948	1.4391191288360967	0.09164185957394588
1.5878840161252818	1.5447533196139391	1.2649981969508295	1.4408016193224094	0.09066208123493812
1.5892917147211376	1.54548432943242	1.2640188472211884	1.4424880711370456	0.08967343867215877
1.5906994133169934	1.5462094430111144	1.263046963518881	1.444178485547364	0.08867592138692323
1.5921071119128491	1.5469285384665596	1.2620827190459138	1.4458728627275654	0.08766952135712928
1.593514810508705	1.5476414926918598	1.261126288882485	1.4475712017241336	0.0866542331233646
1.5949225091045607	1.5483481813882127	1.2601778499428975	1.4492735004210469	0.085630053875764
1.5963302077004164	1.5490484790989905	1.259237580927677	1.4509797555047974	0.0845969835415049
1.5977379062962722	1.5497422592464443	1.2583056622717796	1.4526899624292735	0.08355502487282031
1.599145604892128	1.5504293941711063	1.2573822760887838	1.454404115380556	0.08250418353540108
1.5999640891165001	1.5508258119598703	1.2568493831302647	1.4554025940990032	0.081889107850055
1.6005533034879835	1.5511097551739552	1.2564676061109579	1.4561222072416848	0.08144446819704981
1.6019610020838393	1.5517832125614135	1.2555618376251032	1.4578442295574532	0.08037589061644018
1.603368700679695	1.5524496356932354	1.2546651574040755	1.4595701724992975	0.07929846573182678
1.6047763992755508	1.5531088930333463	1.2537777536338932	1.4613000248303432	0.07821221174954113
1.6061840978714066	1.5537608522036919	1.2528998158363445	1.4630337738706805	0.07711715023210097
1.6075917964672624	1.5544053800411382	1.2520315347870177	1.4647714054629424	0.0760133061857507
1.6089994950631181	1.555042342657479	1.2511731024286805	1.4665129039382607	0.07490070814724197
1.610407193658974	1.5556716055025819	1.2503247117799448	1.4682582520826795	0.07377938826965477
1.6118148922548297	1.55629303343071	1.2494865568391638	1.470007431104113	0.0726493824070503
1.6132225908506854	1.5569064907700478	1.2486588324835137	1.4717604205999284	0.071510730197739
1.6146302894465412	1.557511841395451	1.24784173436323	1.47351719852525	0.07036347514593844
1.6160379880423967	1.5581089488044295	1.2470354587909678	1.4752777411620694	0.06920766470158804
1.6174456866382525	1.5586976761963744	1.246240202626283	1.4770420230892656	0.06804335033808048
1.6188533852341083	1.5592778865550214	1.2454561631552294	1.478810017153625	0.06687058762766192
1.620261083829964	1.559849442734137	1.2446835379650905	1.4805816944419667	0.06568943631424709
1.6216687824258198	1.560412207546409	1.2439225248142736	1.482357024254474	0.06449996038338959
1.6230764810216756	1.560966043855505	1.2431733214974126	1.4841359740793354	0.06330222812914171
1.6244841796175313	1.561510814671257	1.2424361257057386	1.4859185095688028	0.062096312217534325
1.625891878213387	1.5620463832479201	1.2417111348827954	1.4877045945167733	0.06088228974640305
1.6272995768092429	1.5625726131854347	1.240998546075596	1.4894941908380022	0.05966024230128445
1.6287072754050986	1.5630893685336222	1.2402985557813304	1.4912872585490575	0.058430256007103755
1.6301149740009544	1.563596513899218	1.2396113597897565	1.493083755751123	0.057192421575374824
1.63152267259681	1.5640939145556418	1.2389371530214233	1.494883638614761	0.05594683434663329
1.6329303711926657	1.5645814365553936	1.238276129361895	1.4966868613667403	0.05469359432782494
1.633748855417038	1.5648603041699418	1.2378979247595905	1.497736833609016	0.05396144047151366
1.6343380697885215	1.565058946844942	1.2376284814921656	1.4984933762790376	0.053432806224374116
1.6357457683843772	1.5655263133819688	1.236994400715472	1.5003031336601171	0.052164579466660636
1.637153466980233	1.565983405254812	1.2363740767807343	1.5021160818485932	0.05088902823063887
1.6385611655760888	1.5664300928039403	1.2357676977028726	1.503932167209372	0.04960627145233912
1.6399688641719445	1.5668662477452802	1.2351754495802694	1.5057513341323732	0.04831643283599952
1.6413765627678003	1.5672917432951976	1.234597516409668	1.5075735250339237	0.047019640855585895
1.642784261363656	1.5677064542969303	1.234034079898815	1.5093986803609127	0.04571602874946805
1.6441919599595118	1.5681102573482488	1.233485319277175	1.5112267385977876	0.0444057345080334
1.6455996585553676	1.5685030309301118	1.2329514111050692	1.5130576362764774	0.04308890085403267
1.6470073571512232	1.5688846555360758	1.2324325290815976	1.5148913079893063	0.04176567521546795
1.648415055747079	1.5692550138021986	1.2319288438517357	1.516727686404969	0.04043620969085038
1.6498227543429347	1.5696139906371702	1.231440522813	1.518566702287624	0.03910066100667307
1.6512304529387904	1.569961473352396	1.230967729922103	1.5204082845191518	0.037759190466965
1.6526381515346462	1.5702973517917418	1.230510625502024	1.5222523601246272	0.03641196389481269
1.654045850130502	1.5706215184606476	1.2300693660499444	1.524098854301027	0.03505915156575936
1.6554535487263577	1.570933868654307	1.2296441040464987	1.525947690449209	0.03370092813301509
1.6568612473222135	1.571234300584601	1.229234987766808	1.5277987902091659	0.03233747254443671
1.6582689459180693	1.5715227155054727	1.2288421610937719	1.5296520734985604	0.030968967951262326
1.659676644513925	1.5717990178364218	1.2284657633340956	1.5315074585545365	0.02959560160861265
1.6610843431097808	1.572063115283798	1.2281059290375427	1.5333648619787856	0.028217564767799328
1.6624920417056364	1.572314918959569	1.2277627878198958	1.5352241987858362	0.026835052560509307
1.6638997403014921	1.5725543434972382	1.2274364641901176	1.5370853824545299	0.025448263874963604
1.665307438897348	1.5727813071645886	1.2271270773821985	1.5389483249826281	0.02405740122417867
1.6667151374932037	1.5729957319729362	1.2268347411921712	1.5408129369444856	0.022662670606488567
1.667533621717576	1.5731146116742174	1.2266726489724011	1.5418978179248934	0.021850030792128793
1.6681228360890594	1.5731975437825705	1.2265595638207725	1.5426791275517133	0.021264281358516313
1.6695305346849152	1.573386672404078	1.2263016477222177	1.5445468047167459	0.01986244600081283
1.670938233280771	1.5735630516952424	1.2260610894595456	1.5464158751192083	0.01845738007641159
1.6723459318766267	1.573726619653227	1.225837979566979	1.548286244274978	0.017049301982576474
1.6737536304724825	1.573877318501758	1.2256324024197256	1.5501578166078132	0.01563843279604884
1.6751613290683383	1.5740150947730351	1.2254444361116363	1.5520304955234192	0.014224996092127712
1.676569027664194	1.57413989938411	1.2252741523411028	1.5539041834858092	0.012809217757943627
1.6779767262600498	1.5742516877074924	1.2251216163055687	1.5557787820958018	0.011391325800312274
1.6793844248559053	1.5743504196357523	1.2249868866049956	1.5576541921714993	0.00997155014857811
1.680792123451761	1.5744360596399118	1.2248700151546015	1.5595303138305698	0.008550122452880735
1.6821998220476169	1.5745085768214333	1.2247710471071607	1.5614070465741585	0.007127275878297509
1.6836075206434726	1.5745679449576309	1.224690020785124	1.5632842893722358	0.005703244895334905
1.6850152192393284	1.5746141425403584	1.224626967622789	1.5651619407501955	0.004278265067257853
1.6864229178351842	1.5746471528078416	1.224581912118713	1.5670398988764995	0.002852572834761096
1.68783061643104	1.5746669637695478	1.2245548717985328	1.568918061651166	0.0014264052984989807
1.6892383150268957	1.5746735682240103	1.2245458571883157	1.5707963267948966	1.6466828468340994e-16
1.6906460136227515	1.5746669637695478	1.2245548717985328	1.5726745919386271	-0.0014264052984986513
1.6920537122186072	1.5746471528078416	1.224581912118713	1.5745527547132936	-0.002852572834760767
1.693461410814463	1.5746141425403584	1.224626967622789	1.5764307128395973	-0.004278265067257524
1.6948691094103185	1.5745679449576309	1.224690020785124	1.5783083642175573	-0.005703244895334576
1.6962768080061743	1.5745085768214333	1.2247710471071607	1.5801856070156346	-0.00712727587829718
1.69768450660203	1.5744360596399118	1.2248700151546015	1.5820623397592233	-0.008550122452880407
1.6990922051978858	1.5743504196357523	1.2249868866049956	1.5839384614182939	-0.009971550148577783
1.7004999037937416	1.5742516877074924	1.2251216163055687	1.5858138714939913	-0.011391325800311946
1.701318388018114	1.574188276431959	1.2252081428437693	1.5869039325150482	-0.012215980800948238
1.7019076023895974	1.5741398993841103	1.2252741523411028	1.587688470103984	-0.0128092177579433
1.7033153009854531	1.5740150947730354	1.2254444361116363	1.5895621580663737	-0.014224996092127384
1.704722999581309	1.5738773185017583	1.2256324024197256	1.59143483698198	-0.015638432796048513
1.7061306981771647	1.573726619653227	1.2258379795669787	1.593306409314815	-0.017049301982576145
1.7075383967730204	1.5735630516952424	1.2260610894595456	1.5951767784705846	-0.018457380076411265
1.7089460953688762	1.573386672404078	1.2263016477222177	1.5970458488730472	-0.019862446000812505
1.7103537939647318	1.5731975437825705	1.2265595638207725	1.5989135260380796	-0.02126428135851599
1.7117614925605875	1.5729957319729362	1.2268347411921712	1.6007797166453075	-0.02266267060648824
1.7131691911564433	1.5727813071645886	1.2271270773821983	1.602644328607165	-0.024057401224178345
1.714576889752299	1.5725543434972382	1.2274364641901176	1.604507271135263	-0.02544826387496328
1.7159845883481548	1.572314918959569	1.2277627878198956	1.6063684548039567	-0.026835052560508985
1.7173922869440106	1.572063115283798	1.2281059290375427	1.6082277916110073	-0.028217564767799005
1.7187999855398663	1.5717990178364218	1.2284657633340956	1.6100851950352564	-0.02959560160861233
1.7202076841357221	1.571522715505473	1.2288421610937716	1.6119405800912328	-0.030968967951262007
1.7216153827315779	1.5712343005846012	1.229234987766808	1.6137938633806272	-0.03233747254443639
1.7230230813274336	1.570933868654307	1.2296441040464987	1.6156449631405838	-0.03370092813301477
1.7244307799232894	1.5706215184606476	1.2300693660499444	1.6174937992887661	-0.03505915156575904
1.725838478519145	1.570297351791742	1.230510625502024	1.619340293465166	-0.036411963894812376
1.7272461771150007	1.569961473352396	1.230967729922103	1.6211843690706411	-0.03775919046696468
1.7286538757108565	1.5696139906371702	1.231440522813	1.6230259513021692	-0.03910066100667275
1.7300615743067123	1.5692550138021986	1.2319288438517357	1.6248649671848239	-0.04043620969085006
1.731469272902568	1.5688846555360758	1.2324325290815976	1.6267013456004868	-0.04176567521546764
1.7328769714984238	1.5685030309301118	1.2329514111050692	1.6285350173133155	-0.04308890085403236
1.7342846700942796	1.5681102573482488	1.233485319277175	1.6303659149920053	-0.0444057345080331
1.7351031543186517	1.5678768067723385	1.2338025914697983	1.6314291603537872	-0.045168389507135386
1.7356923686901353	1.5677064542969306	1.234034079898815	1.6321939732288804	-0.045716028749467744
1.737100067285991	1.5672917432951976	1.234597516409668	1.6340191285558692	-0.04701964085558558
1.7385077658818469	1.5668662477452802	1.2351754495802694	1.63584131945742	-0.048316432835999214
1.7399154644777026	1.5664300928039403	1.2357676977028724	1.6376604863804212	-0.04960627145233881
1.7413231630735582	1.565983405254812	1.2363740767807343	1.6394765717411997	-0.05088902823063856
1.742730861669414	1.565526313381969	1.2369944007154718	1.6412895199296758	-0.05216457946666034
1.7441385602652697	1.565058946844942	1.2376284814921654	1.6430992773107556	-0.05343280622437381
1.7455462588611255	1.5645814365553936	1.238276129361895	1.6449057922230528	-0.05469359432782464
1.7469539574569812	1.5640939145556418	1.2389371530214233	1.6467090149750319	-0.055946834346632994
1.748361656052837	1.563596513899218	1.2396113597897565	1.64850889783867	-0.057192421575374526
1.7497693546486928	1.5630893685336225	1.2402985557813302	1.6503053950407356	-0.05843025600710346
1.7511770532445485	1.5625726131854347	1.2409985460755957	1.6520984627517907	-0.05966024230128415
1.7525847518404043	1.5620463832479201	1.2417111348827952	1.6538880590730198	-0.06088228974640276
1.75399245043626	1.5615108146712573	1.2424361257057384	1.6556741440209903	-0.06209631221753403
1.7554001490321158	1.560966043855505	1.2431733214974123	1.6574566795104577	-0.06330222812914142
1.7568078476279714	1.5604122075464093	1.2439225248142733	1.6592356293353192	-0.0644999603833893
1.7582155462238271	1.5598494427341372	1.2446835379650902	1.6610109591478264	-0.0656894363142468
1.759623244819683	1.5592778865550214	1.2454561631552292	1.6627826364361682	-0.06687058762766163
1.7610309434155387	1.5586976761963747	1.2462402026262829	1.6645506305005275	-0.0680433503380802
1.7624386420113944	1.5581089488044295	1.2470354587909678	1.6663149124277237	-0.06920766470158775
1.7638463406072502	1.5575118413954512	1.24784173436323	1.6680754550645431	-0.07036347514593815
1.765254039203106	1.556906490770048	1.2486588324835137	1.6698322329898647	-0.07151073019773872
1.7666617377989617	1.55629303343071	1.2494865568391635	1.6715852224856802	-0.07264938240705002
1.7680694363948175	1.555671605502582	1.2503247117799448	1.6733344015071137	-0.07377938826965448
1.7688879206191896	1.5553066752152274	1.2508167621299002	1.6743496741538035	-0.07443242142154856
1.7694771349906733	1.5550423426574793	1.2511731024286803	1.6750797496515324	-0.07490070814724169
1.770884833586529	1.5544053800411384	1.2520315347870175	1.6768212481268505	-0.07601330618575042
1.7722925321823846	1.553760852203692	1.2528998158363442	1.6785588797191127	-0.0771171502321007
1.7737002307782403	1.5531088930333465	1.253777753633893	1.68029262875945	-0.07821221174954085
1.7751079293740961	1.5524496356932354	1.2546651574040755	1.6820224810904956	-0.0792984657318265
1.7765156279699519	1.5517832125614137	1.255561837625103	1.68374842403234	-0.0803758906164399
1.7779233265658076	1.5511097551739554	1.2564676061109576	1.6854704463481083	-0.08144446819704954
1.7793310251616634	1.5504293941711063	1.2573822760887838	1.687188538209237	-0.08250418353540082
1.7807387237575192	1.5497422592464445	1.2583056622717794	1.6889026911605196	-0.08355502487282004
1.782146422353375	1.5490484790989907	1.2592375809276768	1.6906128980849957	-0.08459698354150463
1.7835541209492307	1.548348181388213	1.2601778499428973	1.692319153168746	-0.08563005387576374
1.7849618195450865	1.54764149269186	1.2611262888824848	1.6940214518656593	-0.08665423312336433
1.7863695181409422	1.5469285384665599	1.2620827190459138	1.6957197908622277	-0.08766952135712902
1.7877772167367978	1.5462094430111146	1.263046963518881	1.697414168042429	-0.08867592138692297
1.7891849153326536	1.5454843294324203	1.2640188472211882	1.6991045824527475	-0.0896734386721585
1.7905926139285093	1.5447533196139391	1.2649981969508293	1.7007910342673838	-0.09066208123493787
1.792000312524365	1.5440165341866505	1.2659848414243946	1.7024735247536964	-0.09164185957394563
1.7934080111202209	1.5432740925024035	1.2669786113139097	1.704152056237925	-0.09261278657919465
1.7948157097160766	1.5425261126095966	1.2679793392802243	1.7058266320712274	-0.09357487744772115
1.7962234083119324	1.5417727112311037	1.2689868600030743	1.7074972565960718	-0.09452814960031694
1.7976311069077882	1.5410140037443731	1.270001010207928	1.709163935113018	-0.09547262259937947
1.799038805503644	1.540250104163617	1.2710216286897429	1.7108266738479179	-0.09640831806795278
1.8004465040994997	1.5394811251240168	1.2720485563337476	1.7124854799195635	-0.09733525961002588
1.8018542026953555	1.5387071778678654	1.2730816361333677	1.7141403613078077	-0.09825347273214842
1.8026726869197276	1.5382549377724215	1.2736850712394374	1.7151007651602082	-0.09878335116868962
1.803261901291211	1.537928372232569	1.2741207132054124	1.7157913268221845	-0.09916298476641645
1.8046695998870668	1.5371448166404336	1.275165634802641	1.7174383860710445	-0.10006382479487612
1.8060772984829225	1.536356618090158	1.2762162503238168	1.7190815494312282	-0.10095602357538608
1.8074849970787783	1.5355638821499626	1.2772724113213698	1.7207208280182913	-0.10183961346897479
1.808892695674634	1.534766712952276	1.2783339715067732	1.7223562336572975	-0.10271462836872289
1.8103003942704898	1.5339652131899109	1.279400786753745	1.7239877788541904	-0.10358110363019656
1.8117080928663456	1.5331594841136575	1.2804727150993807	1.7256154767677534	-0.1044390760034522
1.8131157914622014	1.5323496255312248	1.2815496167433236	1.727239341182171	-0.10528858356662919
1.8145234900580571	1.5315357358074615	1.2826313540450727	1.7288593864801909	-0.10612966566114246
1.815931188653913	1.5307179118657914	1.2837177915195275	1.7304756276168995	-0.10696236282848343
1.8173388872497687	1.5298962491907995	1.2848087958308692	1.73208808009411	-0.10778671674863365
1.8187465858456242	1.5290708418319041	1.2859042357848693	1.7336967599353665	-0.10860277018009223
1.82015428444148	1.5282417824080554	1.2870039823197208	1.7353016836615662	-0.10941056690151503
1.8215619830373357	1.5274091621134014	1.2881079084954756	1.7369028682671979	-0.11021015165496041
1.8229696816331915	1.5265730707238627	1.2892158894821797	1.738500331197198	-0.11100157009073391
1.8243773802290473	1.525733596604563	1.2903278025467837	1.7400940903244184	-0.11178486871382119
1.825785078824903	1.5248908267180594	1.2914435270389149	1.7416841639277052	-0.11256009483189679
1.8271927774207588	1.5240448466333214	1.2925629443755813	1.7432705706705833	-0.11332729650489383
1.8286004760166146	1.5231957405354093	1.2936859380248877	1.744853329580543	-0.11408652249611766
1.8300081746124703	1.5223435912358043	1.2948123934888336	1.74643246002892	-0.11483782222488526
1.831415873208326	1.5214884801833408	1.29594219828526	1.7480079817113652	-0.11558124572066981
1.8328235718041819	1.5206304874757024	1.2970752419290144	1.7495799146288957	-0.11631684357872928
1.8342312704000374	1.5197696918714318	1.2982114159123952	1.7511482790695205	-0.1170446669171957
1.8356389689958932	1.51890617080242	1.2993506136849382	1.7527130955904306	-0.11776476733560158
1.8364574532202655	1.5184028671825718	1.3000143310473842	1.753621310628948	-0.11817992836396508
1.837046667591749	1.5180400003868313	1.3004927306325997	1.7542743850007474	-0.11847719687481792
1.8384543661876047	1.5171712554424281	1.301637664056397	1.755832168344818	-0.11918200797837841
1.8398620647834605	1.51630000950026	1.3027853131505542	1.75738646688605	-0.1198792534551628
1.8412697633793162	1.5154263348186823	1.3039355789802083	1.7589373020912766	-0.12056898644341224
1.842677461975172	1.5145503023976716	1.3050883644587203	1.760484695615637	-0.12125126037604894
1.8440851605710278	1.5136719819934057	1.306243574324639	1.7620286692879703	-0.12192612894727153
1.8454928591668835	1.5127914421330817	1.3074011151183615	1.7635692450967042	-0.12259364608039791
1.8469005577627393	1.5119087501299393	1.3085608951585306	1.765106445176234	-0.12325386589692629
1.848308256358595	1.511023972098467	1.3097228245182089	1.7666402917937778	-0.12390684268678585
1.8497159549544508	1.5101371729697635	1.3108868150008672	1.7681708073367	-0.12455263087974748
1.8511236535503064	1.5092484165070281	1.3120527801162214	1.7696980143002885	-0.12519128501796567
1.8525313521461622	1.508357765321163	1.313220635055953	1.7712219352759788	-0.12582285972962226
1.853939050742018	1.5074652808864601	1.3143902966693428	1.7727425929400116	-0.12644740970364318
1.8553467493378737	1.5065710235563543	1.3155616834388484	1.7742600100425152	-0.1270649896654592
1.8567544479337295	1.5056750525792246	1.3167347154556535	1.7757742093969986	-0.12767565435378164
1.8581621465295852	1.5047774261142242	1.3179093143952145	1.777285213870248	-0.12827945849836542
1.859569845125441	1.503878201247121	1.31908540349283	1.778793046372616	-0.12887645679873017
1.8609775437212968	1.5029774340061361	1.3202629075192562	1.7802977298486886	-0.12946670390381243
1.8623852423171525	1.5020751793777605	1.3214417527563886	1.7817992872683255	-0.13005025439252102
1.8637929409130083	1.5011714913225391	1.3226218669730325	1.7832977416180598	-0.13062716275516814
1.865200639508864	1.5002664227908091	1.3238031794007787	1.784793115892846	-0.1311974833757501
1.8666083381047196	1.4993600257383768	1.3249856207100048	1.7862854330881512	-0.1317612705150509
1.8680160367005754	1.4984523511421262	1.3261691229860146	1.787774716192373	-0.13231857829454277
1.8694237352964311	1.4975434490155428	1.327353619705336	1.789260988179579	-0.13286946068105845
1.8702422195208035	1.4970144372510696	1.3280427580700636	1.7901237823875495	-0.13318682980196375
1.870831433892287	1.4966333684241495	1.3285390457121864	1.790744272002557	-0.1334139714722102
1.8722391324881427	1.4957221575008388	1.3297253371951214	1.7922245905861676	-0.13395216428253107
1.8736468310839984	1.4948098634610962	1.3309124316638794	1.7937019668209846	-0.13448409253031424
1.8750545296798542	1.4938965326181066	1.3321002679264295	1.7951764235572227	-0.13500980942512772
1.87646222827571	1.492982210397736	1.3332887860662372	1.7966479835989368	-0.13552936795598047
1.8778699268715657	1.4920669413533802	1.334477927419755	1.7981166696984865	-0.13604282088011835
1.8792776254674215	1.491150769180678	1.3356676345541445	1.7995825045512581	-0.13655022071242767
1.8806853240632773	1.4902337367320797	1.3368578512452418	1.8010455107906338	-0.13705161971542515
1.8820930226591328	1.4893158860312665	1.3380485224557694	1.8025057109832012	-0.13754706988981305
1.8835007212549886	1.488397258287419	1.3392395943138016	1.803963127624196	-0.13803662296558003
1.8849084198508443	1.4874778939093258	1.3404310140914903	1.8054177831331673	-0.1385203303936268
1.8863161184467	1.4865578325193336	1.3416227301840546	1.8068696998498606	-0.13899824333789856
1.8877238170425559	1.4856371129671309	1.3428146920890383	1.80831890003031	-0.13947041266800447
1.8891315156384116	1.484715773343366	1.3440068503858387	1.809765405843132	-0.13993688895230655
1.8905392142342674	1.4837938509930935	1.345199156715514	1.8112092393660155	-0.14039772245146
1.8919469128301232	1.4828713825290505	1.3463915637608628	1.8126504225823985	-0.14085296311238804
1.893354611425979	1.4819484038447575	1.3475840252267894	1.8140889773783266	-0.14130266056267413
1.8947623100218347	1.481024950127444	1.3487764958209456	1.8155249255394876	-0.1417468641053558
1.8961700086176905	1.4801010558707972	1.3499689312346586	1.8169582887484141	-0.14218562271410415
1.897577707213546	1.4791767548875332	1.3511612881241413	1.8183890885818483	-0.1426189850287736
1.8989854058094018	1.4782520803217891	1.3523535240919868	1.8198173465082643	-0.1430469993513075
1.9003931044052575	1.477327064661335	1.353545597668948	1.82124308388554	-0.14346971364198483
1.9018008030011133	1.4764017397496088	1.3547374682960003	1.8226663219587762	-0.14388717551599461
1.903208501596969	1.4754761367975677	1.3559290963066886	1.824087081858254	-0.14429943224032402
1.9040269858213414	1.4749378438063232	1.3566218227605862	1.8249120293497667	-0.14453675794036958
1.9046162001928248	1.474550286395364	1.3571204429097585	1.8255053845975264	-0.1447065307309474
1.9060238987886806	1.473624218523838	1.358311470172068	1.826921251071641	-0.14510851755030418
1.9074315973845364	1.472697962565835	1.3595021410017798	1.828334702055486	-0.14550543890505221
1.9088392959803921	1.471771547317342	1.3606924191318355	1.8297457582022556	-0.1458973406440862
1.910246994576248	1.4708450009984477	1.3618822691037045	1.8311544400420305	-0.1462842682568087
1.9116546931721037	1.469918351264125	1.363071656251411	1.8325607679804705	-0.14666626687164355
1.9130623917679592	1.4689916252148394	1.364260546685834	1.83396476229761	-0.14704338125478023
1.914470090363815	1.4680648494069812	1.365448907279279	1.835366443146759	-0.14741565580913976
1.9158777889596708	1.4671380498631261	1.3666367056503193	1.8367658305534975	-0.14778313457355174
1.9172854875555265	1.466211252082121	1.3678239101489036	1.8381629444147694	-0.14814586122213286
1.9186931861513823	1.465284481049004	1.3690104898417301	1.8395578044980605	-0.14850387906385812
1.920100884747238	1.4643577612447498	1.370196414497879	1.840950430440667	-0.14885723104231552
1.9215085833430938	1.4634311166558518	1.3713816545747057	1.842340841749044	-0.14920595973563552
1.9229162819389496	1.4625045707837374	1.3725661812039909	1.8437290577982348	-0.1495501073565875
1.9243239805348054	1.461578146654018	1.3737499661783406	1.8451150978313766	-0.14988971575283463
1.9257316791306611	1.4606518668255786	1.3749329819378395	1.846498980959276	-0.15022482640734014
1.9271393777265169	1.4597257533995045	1.3761152015569496	1.8478807261600572	-0.15055548043891678
1.9285470763223724	1.4587998280278534	1.3772965987316508	1.8492603522788746	-0.1508817186029131
1.9299547749182282	1.4578741119222658	1.3784771477668254	1.850637878027691	-0.15120358129202935
1.931362473514084	1.4569486258624256	1.3796568235638775	1.852013321985114	-0.1515211085372562
1.9327701721099397	1.4560233902043638	1.380835601608586	1.853386702596293	-0.15183434000893045
1.9341778707057955	1.4550984248886145	1.3820134579591903	1.8547580381728697	-0.1521433150179011
1.9355855693016513	1.4541737494482212	1.3831903692347007	1.856127346892983	-0.15244807251680004
1.936993267897507	1.4532493830165956	1.3843663126034342	1.8574946468013251	-0.15274865110141211
1.9378117521218792	1.4527120741798158	1.3850495925567892	1.8582887253837805	-0.1529215116820541
1.9384009664933628	1.452325344335233	1.3855412657717707	1.8588599558092418	-0.1530450890121384
1.9398086650892186	1.4514016517612849	1.3867152069731261	1.8602232916948842	-0.15333742413554807
1.9412163636850743	1.4504783232749912	1.3878881149571387	1.8615846721034004	-0.1536256940060137
1.94262406228093	1.4495553764869726	1.3890599689790664	1.8629441145471706	-0.1539099358074248
1.9440317608767856	1.4486328286453907	1.390230748789391	1.86430163640608	-0.15419018637497553
1.9454394594726414	1.4477106966429685	1.3914004346236257	1.8656572549278332	-0.15446648219702194
1.9468471580684972	1.4467889970238839	1.3925690071923236	1.867010987228299	-0.15473885941700402
1.948254856664353	1.4458677459905291	1.3937364476712815	1.8683628502918943	-0.1550073538354293
1.9496625552602087	1.444946959410146	1.3949027376919392	1.8697128609719977	-0.1552720009119134
1.9510702538560645	1.4440266528213326	1.3960678593319678	1.871061035991394	-0.155532835767274
1.9524779524519202	1.4431068414404267	1.3972317951060453	1.8724073919427484	-0.1557898931856748
1.953885651047776	1.4421875401677686	1.3983945279568164	1.8737519452891074	-0.15604320761681545
1.9552933496436318	1.4412687635938435	1.3995560412460315	1.8750947123644264	-0.15629281317816507
1.9567010482394875	1.4403505260053062	1.4007163187458644	1.8764357093741215	-0.15653874365723508
1.9581087468353433	1.4394328413908901	1.4018753446304038	1.8777749523956446	-0.1567810325138892
1.9595164454311989	1.438515723447203	1.4030331034673142	1.8791124573790805	-0.15701971288268718
1.9609241440270546	1.4375991855844108	1.4041895802096676	1.8804482401477642	-0.15725481757525986
1.9623318426229104	1.436683240931812	1.405344760187937	1.881782316398919	-0.15748637908271232
1.9637395412187661	1.4357679023433034	1.4064986291021533	1.8831147017043097	-0.15771442957805334
1.965147239814622	1.4348531824027413	1.4076511730142205	1.8844454115109173	-0.15793900091864807
1.9665549384104777	1.4339390934291976	1.4088023783403867	1.8857744611416254	-0.15816012464869186
1.9679626370063334	1.4330256474821141	1.4099522318438675	1.887101865795925	-0.15837783200170316
1.9693703356021892	1.4321128563663572	1.4111007206276207	1.8884276405506313	-0.158592153903033
1.970778034198045	1.4312007316371735	1.4122478321272656	1.889751800360614	-0.15880312097238924
1.9715965184224171	1.430670701904595	1.412914164018684	1.890520975673224	-0.15892425408087213
1.9721857327939007	1.4302892846050483	1.413393554104149	1.8910743600595403	-0.15901076352637392
1.9735934313897565	1.4293785263404708	1.4145378746385515	1.8923953343606283	-0.1592151115810311
1.975001129985612	1.4284684676786048	1.4156807821230328	1.8937147378574113	-0.15941619485440434
1.9764088285814678	1.4275591192238688	1.4168222652559128	1.8950325850245122	-0.15961404276910135
1.9778165271773236	1.4266504913544262	1.4179623130348862	1.8963488902184251	-0.15980868445486485
1.9792242257731794	1.4257425942265873	1.4191009147507683	1.8976636676783072	-0.16000014875114765
1.9806319243690351	1.424835437779126	1.4202380599813689	1.8989769315267762	-0.1601884642096906
1.982039622964891	1.4239290317375104	1.4213737385854908	1.9002886957707152	-0.16037365909710238
1.9834473215607467	1.423023385618052	1.4225079406970538	1.901598974302084	-0.16055576139743913
1.9848550201566024	1.4221185087319714	1.4236406567193365	1.9029077808987351	-0.16073479881478347
1.9862627187524582	1.4212144101893867	1.4247718773193394	1.9042151292252352	-0.16091079877582107
1.987670417348314	1.4203110989032206	1.4259015934222616	1.9055210328336898	-0.16108378843241394
1.9890781159441697	1.419408583593033	1.4270297962060932	1.9068255051645737	-0.16125379466416936
1.9904858145400253	1.4185068727887777	1.4281564770963169	1.908128559547562	-0.16142084408100352
1.991893513135881	1.417605974834484	1.4292816277607203	1.909430209202366	-0.16158496302569844
1.9933012117317368	1.4167058978918676	1.4304052401043155	1.9107304672395706	-0.1617461775764521
1.9947089103275926	1.4158066499438686	1.4315273062643614	1.9120293466614722	-0.16190451354942
1.9961166089234483	1.414908238798122	1.4326478186054905	1.9133268603629205	-0.16205999650124805
1.997524307519304	1.4140106720903576	1.4337667697149357	1.9146230211321595	-0.16221265173159552
1.9989320061151599	1.4131139572877347	1.4348841523978555	1.9159178416516685	-0.16236250428564783
2.0003397047110156	1.4122181016921107	1.4359999596727555	1.917211334499005	-0.16250957895661788
2.0017474033068714	1.4113231124432446	1.4371141847670044	1.9185035121476464	-0.16265390028823584
2.003155101902727	1.410428996521938	1.4382268211124436	1.9197943869678313	-0.16279549257722653
2.004562800498583	1.4095357607531154	1.4393378623410857	1.9210839712273997	-0.16293437987577367
2.0053812847229553	1.4090168101498255	1.439983123997019	1.9218331912091944	-0.16301389952251605
2.0059704990944387	1.4086434118088407	1.4404473022809037	1.9223722770926324	-0.16307058599397092
2.0073781976902945	1.4077519562112784	1.4415551349517046	1.9236593166290883	-0.1632041345022588
2.0087858962861502	1.406861400335594	1.4426613545610918	1.9249451018024422	-0.16333504873384697
2.010193594882006	1.4059717504127969	1.4437659555005073	1.9262296444793163	-0.163463351787122
2.0116012934778618	1.40508301253253	1.4448689323413586	1.927512956428114	-0.1635890665280396
2.0130089920737175	1.4041951926458014	1.4459702798312222	1.9287950493198482	-0.16371221559250104
2.014416690669573	1.4033082965676649	1.4470699928901294	1.9300759347289689	-0.16383282138871394
2.0158243892654286	1.4024223299798464	1.448168066606926	1.9313556241341847	-0.16395090609953628
2.0172320878612844	1.401537298433319	1.4492644962357077	1.9326341289192859	-0.16406649168480394
2.01863978645714	1.4006532073508287	1.4503592771923297	1.93391146037396	-0.16417959988364136
2.020047485052996	1.3997700620293676	1.4514524050509876	1.935187629694606	-0.16429025221675483
2.0214551836488517	1.3988878676426029	1.45254387554087	1.9364626479851437	-0.16439846998870838
2.0228628822447074	1.398006629243254	1.4536336845428777	1.9377365262578206	-0.16450427429018213
2.024270580840563	1.3971263517654264	1.4547218280864143	1.939009275434014	-0.16460768600021272
2.025678279436419	1.3962470400268974	1.4558083023462385	1.9402809063450281	-0.16470872578841558
2.0270859780322747	1.3953686987313587	1.4568931036393855	1.941551429732889	-0.16480741411718933
2.0284936766281305	1.3944913324706147	1.4579762284221491	1.9428208562511329	-0.16490377124390146
2.0299013752239863	1.3936149457267373	1.4590576732871265	1.944089196465591	-0.16499781722305593
2.031309073819842	1.392739542874179	1.4601374349603244	1.9453564608551708	-0.16508957190844195
2.032716772415698	1.391865128181845	1.4612155102983253	1.9466226598126304	-0.1651790549552643
2.0341244710115536	1.390991705815125	1.46229189628551	1.947887803645349	-0.16526628582225467
2.0355321696074093	1.390119279837884	1.463366590031339	1.949151902576094	-0.16535128377376443
2.036939868203265	1.389247854214416	1.4644395887676902	1.9504149667437798	-0.16543406788183845
2.038347566799121	1.388377432811359	1.465510889846249	1.951677006204225	-0.16551465702827003
2.039166051023493	1.387871803152656	1.4661329995168606	1.952410332053305	-0.16556051259014445
2.0397552653949766	1.387508019399572	1.4665804907359543	1.9529380309309021	-0.1655930699066369
2.0411629639908324	1.3866396176559772	1.467648389020496	1.954198050815683	-0.16566932502431822
2.042570662586688	1.385772231165365	1.468714582395864	1.9554570756695788	-0.16574344070449273
2.043978361182544	1.384905863422164	1.4697790686679473	1.956715115223475	-0.16581543508811783
2.0453860597783993	1.3840405178321773	1.4708418457501826	1.9579721791288593	-0.16588532613588985
2.046793758374255	1.383176197714285	1.471902911661251	1.959228276958548	-0.16595313163018527
2.048201456970111	1.3823129063021133	1.4729622645228222	1.9604834182074022	-0.166018869176983
2.0496091555659666	1.3814506467456722	1.4740199025573444	1.9617376122930414	-0.1660825562077681
2.0510168541618223	1.3805894221129595	1.475075824085879	1.9629908685565516	-0.1661442099814162
2.052424552757678	1.3797292353915374	1.4761300275259823	1.9642431962631857	-0.16620384758605972
2.053832251353534	1.378870089490074	1.477182511389626	1.9654946046030608	-0.16626148594093476
2.0552399499493896	1.3780119872398593	1.4782332742811646	1.9667451026918492	-0.16631714179820992
2.0566476485452454	1.3771549313962899	1.4792823148953418	1.9679946995714621	-0.16637083174479617
2.058055347141101	1.376298924640324	1.480329632015338	1.9692434042107296	-0.1664225722041384
2.059463045736957	1.3754439695799126	1.481375224510859	1.9704912255060756	-0.1664723794379884
2.0608707443328127	1.3745900687513974	1.4824190913362607	1.9717381722821832	-0.1665202695481598
2.0622784429286685	1.3737372246208865	1.4834612315287166	1.97298425329266	-0.1665662584782643
2.0636861415245242	1.3728854395856018	1.484501644206418	1.9742294772206932	-0.1666103620154304
2.06509384012038	1.372034715975201	1.4855403285668136	1.9754738526797007	-0.16665259579200334
2.0665015387162358	1.3711850560530732	1.486577283884885	1.9767173882139777	-0.16669297528722773
2.0679092373120915	1.3703364620176113	1.487612509511455	1.9779600922993352	-0.16673151582891213
2.0693169359079473	1.3694889360034592	1.488646004871533	1.9792019733437347	-0.16676823259507567
2.070724634503803	1.3686424800827355	1.4896777694626937	1.9804430396879167	-0.16680314061557755
2.072132333099659	1.367797096266233	1.4907078028534855	1.981683299606024	-0.1668362547737286
2.0729508173240307	1.3673060548067726	1.4913059035144594	1.9824040617382501	-0.16685468958875
2.0735400316955146	1.3669527865045965	1.4917361046818765	1.982922761306218	-0.16686758980788577
2.0749477302913704	1.3661095526894775	1.492762674653727	1.9841614329312909	-0.1668971603130292
2.0763554288872257	1.3652673966546678	1.4937875125412974	1.9853993225592723	-0.1669249807423223
2.0777631274830815	1.3644263201772084	1.494810618181782	1.986636438204029	-0.16695106540865473
2.079170826078937	1.363586324978483	1.4958319914758764	1.9878727878158597	-0.16697542848616864
2.080578524674793	1.362747412725285	1.4968516323863716	1.9891083792820858	-0.16699808401176813
2.0819862232706488	1.3619095850308673	1.4978695409367777	1.9903432204276341	-0.16701904588661198
2.0833939218665045	1.3610728434559725	1.498885717209974	1.9915773190156156	-0.16703832787759015
2.0848016204623603	1.360237189509842	1.4999001613468887	1.992810682747899	-0.16705594361878381
2.086209319058216	1.359402624651206	1.5009128735452033	1.9940433192656783	-0.16707190661290927
2.087617017654072	1.3585691502892578	1.5019238540580835	1.9952752361500337	-0.16708623023274574
2.0890247162499276	1.3577367677846048	1.5029331031929374	1.9965064409224904	-0.16709892772254725
2.0904324148457833	1.3569054784502061	1.5039406213101965	1.997736941045569	-0.1671100121994389
2.091840113441639	1.3560752835522898	1.504946408822122	1.9989667439233316	-0.16711949665479733
2.093247812037495	1.3552461843112533	1.5059504661916374	2.000195856901924	-0.1671273939556157
2.0946555106333506	1.354418181902549	1.5069527939311802	2.0014242872701082	-0.16713371684585354
2.0960632092292064	1.353591277457549	1.5079533926015811	2.0026520422597986	-0.16713847794777104
2.097470907825062	1.352765472064398	1.5089522628109635	2.0038791290465805	-0.16714168976324875
2.098878606420918	1.3519407667688477	1.5099494052136653	2.005105554750236	-0.16714336467509186
2.1002863050167737	1.3511171625750757	1.5109448205091827	2.006331326435255	-0.16714351494832014
2.1016940036126295	1.3502946604464905	1.5119385094411362	2.0075564511113484	-0.16714215273144292
2.1031017022084852	1.3494732613065195	1.5129304727962554	2.00878093573395	-0.16713929005771994
2.104509400804341	1.3486529660393838	1.5139207114033857	2.0100047872047186	-0.16713493884640737
2.105917099400197	1.3478337754908583	1.5149092261325148	2.0112280123720327	-0.1671291109039902
2.1067355836245687	1.3473579782369385	1.5154831902911385	2.011938952168159	-0.16712504804241474
2.107324797996052	1.3470156904690163	1.5158960178938181	2.0124506180314796	-0.16712181792540015
2.108732496591908	1.3461987117449623	1.5168810876367236	2.0136726109263408	-0.1671130714952198
2.1101401951877636	1.3453828400535501	1.5178644363489964	2.0148939977480738	-0.16710288308887308
2.1115478937836194	1.3445680760940868	1.5188460650558397	2.0161147851367853	-0.16709126407380184
2.112955592379475	1.343754420531025	1.519825974819016	2.017334979681703	-0.1670782257106293
2.114363290975331	1.3429418739946415	1.5208041667359837	2.0185545879216424	-0.16706377915430992
2.1157709895711867	1.3421304370817042	1.521780641939054	2.0197736163454665	-0.16704793545526597
2.1171786881670425	1.3413201103561248	1.5227554015945604	2.020992071392544	-0.16703070556051147
2.1185863867628982	1.3405108943496018	1.5237284469020491	2.0222099594531993	-0.16701210031476263
2.119994085358754	1.3397027895622498	1.5246997790934835	2.0234272868691616	-0.16699213046153596
2.1214017839546098	1.3388957964632182	1.5256693994324644	2.0246440599340074	-0.1669708066442336
2.1228094825504655	1.3380899154912975	1.5266373092134664	2.0258602848935987	-0.166948139407216
2.1242171811463213	1.337285147055516	1.5276035097610905	2.0270759679465167	-0.16692413919686236
2.125624879742177	1.3364814915357237	1.5285680024293289	2.028291115244491	-0.16689881636261883
2.127032578338033	1.3356789492831664	1.5295307886008478	2.029505732892826	-0.16687218115803465
2.1284402769338886	1.3348775206210497	1.5304918696862824	2.0307198269508198	-0.16684424374178616
2.1298479755297444	1.3340772058450912	1.5314512471235462	2.0319334034321814	-0.1668150141786891
2.1312556741256	1.3332780052240643	1.532408922377155	2.033146468305445	-0.1667845024406992
2.132663372721456	1.3324799190003305	1.5333648969375644	2.0343590274943733	-0.16675271840790112
2.1340710713173117	1.3316829473903626	1.5343191723205185	2.035571086878365	-0.1667196718694861
2.1354787699131674	1.3308870905852597	1.535271750066414	2.0367826522928536	-0.16668537252471813
2.136886468509023	1.3300923487512486	1.5362226317396768	2.037993729529702	-0.16664982998388894
2.138294167104879	1.3292987220301815	1.5371718189281487	2.039204324337595	-0.16661305376926214
2.1397018657007343	1.3285062105400212	1.53811931324249	2.040414442422424	-0.1665750533160062
2.1405203499251066	1.3280459299554563	1.5386694412663082	2.0411178296327397	-0.16655239940796865
2.14110956429659	1.327714814375317	1.53906511631559	2.0416240894476756	-0.16653583797311672
2.142517262892446	1.3269245336076745	1.540009229801993	2.042833271034805	-0.16649541700432802
2.1439249614883016	1.3261353682862151	1.5409516553773328	2.044041992763616	-0.16645379958901407
2.1453326600841574	1.3253473184380273	1.5418923947377805	2.04525026017263	-0.16641099482307928
2.146740358680013	1.32456038406861	1.5428314495995026	2.0464580787594544	-0.16636701171983853
2.148148057275869	1.3237745651623072	1.5437688216981285	2.047665453981148	-0.16632185921088738
2.1495557558717246	1.322989861682737	1.5447045127882322	2.048872391254579	-0.166275546146962
2.1509634544675804	1.322206273573209	1.5456385246428201	2.0500788959567826	-0.16622808129878924
2.152371153063436	1.321423800757138	1.5465708590528322	2.0512849734253136	-0.1661794733579268
2.153778851659292	1.3206424431384471	1.5475015178266518	2.052490628958595	-0.16612973093759367
2.1551865502551477	1.3198622006019665	1.548430502789625	2.053695867816266	-0.16607886257349105
2.1565942488510035	1.3190830730138212	1.5493578157835906	2.0549006952195183	-0.16602687672461358
2.1580019474468592	1.3183050602218165	1.5502834586664178	2.0561051163514414	-0.16597378177405142
2.159409646042715	1.3175281620558121	1.5512074333115558	2.057309136357352	-0.16591958602978288
2.160817344638571	1.316752378328092	1.5521297416075892	2.0585127603451285	-0.16586429772545785
2.1622250432344265	1.3159777088337274	1.5530503854578044	2.059715993385537	-0.16580792502117248
2.1636327418302823	1.3152041533509322	1.5539693667797645	2.0609188405125574	-0.16575047600423445
2.165040440426138	1.3144317116414128	1.5548866875048917	2.0621213067237028	-0.1656919586899198
2.166448139021994	1.313660383450711	1.5558023495780586	2.0633233969803397	-0.16563238102222072
2.1678558376178496	1.3128901685085426	1.5567163549571879	2.0645251162079994	-0.16557175087458503
2.1692635362137054	1.3121210665291263	1.5576287056128604	2.065726469296693	-0.16551007605064674
2.1706712348095607	1.311353077211511	1.5585394035279287	2.066927461101215	-0.16544736428494847
2.1720789334054165	1.3105862002398934	1.5594484506971422	2.0681280964414532	-0.16538362324365552
2.1734866320012722	1.3098204352839327	1.5603558491267764	2.0693283801026854	-0.16531886052526157
2.1743051162256446	1.30937570439901	1.5608826844720451	2.0700261063696472	-0.1652807385266536
2.174894330597128	1.3090557819990578	1.5612616008342708	2.0705283168358815	-0.1652530836612863
2.1763020291929838	1.3082922400267702	1.5621657078478748	2.0717279113579967	-0.16518630011696514
2.1777097277888395	1.3075298089949414	1.5630681722062993	2.0729271683522654	-0.1651185172919308
2.1791174263846953	1.3067684885181032	1.5639689959583765	2.0741260924684903	-0.16504974252088728
2.180525124980551	1.3060082781977356	1.5648681811627256	2.075324688323327	-0.16497998307427583
2.181932823576407	1.3052491776225472	1.5657657298874257	2.0765229605005695	-0.1649092461589335
2.1833405221722626	1.3044911863687525	1.566661644209695	2.0777209135514303	-0.16483753891874395
2.1847482207681184	1.3037343040003426	1.567555926215577	2.0789185519948163	-0.16476486843528104
2.186155919363974	1.3029785300693517	1.5684485779996316	2.0801158803176056	-0.16469124172844474
2.18756361795983	1.3022238641161195	1.5693396016646344	2.0813129029749176	-0.16461666575708994
2.1889713165556857	1.3014703056695471	1.5702289993212806	2.0825096243903825	-0.164541147419648
2.1903790151515414	1.3007178542473514	1.5711167730878954	2.083706048956408	-0.16446469355474133
2.191786713747397	1.299966509356312	1.57200292509015	2.0849021810344426	-0.16438731094179065
2.193194412343253	1.299216270492514	1.5728874574607827	2.0860980249552354	-0.16430900630161568
2.1946021109391087	1.29846713714159	1.5737703723393275	2.087293585019095	-0.16422978629702858
2.1960098095349645	1.2977191087789517	1.5746516718718468	2.0884888654961444	-0.16414965753342103
2.1974175081308203	1.2969721848700237	1.575531358210669	2.0896838706265752	-0.16406862655934426
2.198825206726676	1.2962263648704684	1.576409433514132	2.090878604620895	-0.1639866998670827
2.200232905322532	1.2954816482264098	1.5772858999463335	2.0920730716601774	-0.16390388389322105
2.201640603918387	1.2947380343746517	1.5781607596768832	2.093267275896305	-0.1638201850192048
2.203048302514243	1.293995522742893	1.5790340148806619	2.0944612214522134	-0.1637356095718946
2.2044560011100987	1.2932541127499382	1.5799056677375862	2.0956549124221304	-0.163650163824114
2.2058636997059544	1.2925138038059052	1.580775720432376	2.0968483528718145	-0.16356385399519136
2.20727139830181	1.291774595312429	1.5816441751543282	2.0980415468387874	-0.16347668625149545
2.2080898825261825	1.2913452998442643	1.5821483907028269	2.0987351989848704	-0.16342561193139574
2.208679096897666	1.2910364866628619	1.5825110340970938	2.0992344983325704	-0.16338866670696478
2.2100867954935217	1.2902994772424687	1.5833762994584617	2.1004272113349103	-0.16329980142363135
2.2114944940893775	1.2895635664286222	1.5842399734401438	2.1016196898000112	-0.16321009641213813
2.2129021926852332	1.2888287535909901	1.585102058247567	2.1028119376547574	-0.1631195576322509
2.214309891281089	1.2880950380917233	1.585962556089669	2.1040039587989385	-0.1630281909933642
2.215717589876945	1.2873624192856377	1.5868214691786966	2.105195757105468	-0.16293600235500172
2.2171252884728005	1.286630896520394	1.5876787997300106	2.106387336420604	-0.1628429975273108
2.2185329870686563	1.2859004691366756	1.5885345499618924	2.1075787005641655	-0.16274918227155172
2.219940685664512	1.2851711364683593	1.5893887220953566	2.108769853329745	-0.16265456230058112
2.221348384260368	1.2844428978426892	1.5902413183539656	2.1099607984849227	-0.16255914327933024
2.2227560828562236	1.2837157525804401	1.5910923409636502	2.1111515397714737	-0.16246293082527782
2.2241637814520794	1.2829896999960855	1.5919417921525307	2.1123420809055786	-0.16236593050891743
2.225571480047935	1.2822647393979567	1.5927896741507452	2.1135324255780277	-0.1622681478542198
2.226979178643791	1.2815408700884021	1.593635989190279	2.114722577454423	-0.16216958833909006
2.2283868772396467	1.2808180913639435	1.5944807395047988	2.1159125401753824	-0.16207025739581946
2.2297945758355024	1.2800964025154284	1.5953239273294892	2.117102317356738	-0.16197016041153256
2.231202274431358	1.279375802828181	1.5961655549008944	2.118291912589732	-0.16186930272862907
2.2326099730272135	1.2786562915821489	1.597005624456761	2.119481329441214	-0.1617676896452209
2.2340176716230693	1.2779378680520497	1.5978441382358852	2.1206705714538336	-0.16166532641556433
2.235425370218925	1.2772205315075122	1.5986810984779645	2.1218596421462323	-0.16156221825048747
2.236833068814781	1.2765042812132175	1.599516507423449	2.1230485450132317	-0.16145837031781268
2.2382407674106366	1.2757891164290347	1.6003503673133999	2.1242372835260217	-0.16135378774277473
2.2396484660064924	1.2750750364101586	1.6011826803893474	2.125425861132346	-0.16124847560843394
2.241056164602348	1.2743620404072402	1.6020134488931546	2.1266142812566877	-0.161142438956085
2.2418746488267205	1.2739479781655754	1.6024957769527048	2.127305198404313	-0.16108045449361302
2.242463863198204	1.2736501276665182	1.6028426750668818	2.1278025473004476	-0.16103568278566105
2.2438715617940597	1.2729392974299467	1.6036703611526553	2.128990662642127	-0.16092821205613364
2.2452792603899154	1.2722295489353208	1.604496509392538	2.1301786306375052	-0.1608200316859078
2.246686958985771	1.271520881416401	1.6053211220284036	2.131366454619816	-0.16071114655321325
2.248094657581627	1.2708132941030335	1.6061442013018128	2.1325541378999224	-0.16060156149649082
2.2495023561774827	1.27010678622127	1.606965749453892	2.1337416837664884	-0.1604912813147751
2.2509100547733385	1.2694013569934852	1.6077857687252155	2.134929095486153	-0.16038031076807255
2.2523177533691943	1.268697005638491	1.608604261355689	2.136116376303695	-0.16026865457773543
2.25372545196505	1.26799373137165	1.6094212295844372	2.137303529442207	-0.16015631742683203
2.255133150560906	1.267291533404987	1.6102366756496918	2.138490558103255	-0.16004330396051236
2.2565408491567616	1.2665904109472965	1.6110506017886839	2.1396774654670483	-0.15992961878637016
2.2579485477526173	1.265890363204252	1.6118630102375366	2.140864254692598	-0.1598152664748008
2.259356246348473	1.265191389378509	1.6126739032311626	2.1420509289178806	-0.15970025155935536
2.260763944944329	1.2644934886698103	1.6134832830031618	2.1432374912599967	-0.15958457853709085
2.2621716435401846	1.263796660275086	1.6142911517857215	2.1444239448153297	-0.1594682518689165
2.26357934213604	1.2631009033885545	1.6150975118095197	2.1456102926597014	-0.1593512759799364
2.2649870407318957	1.2624062172018191	1.61590236530363	2.146796537848526	-0.15923365525978844
2.2663947393277515	1.2617126009039652	1.616705714495428	2.147982683416965	-0.15911539406297948
2.2678024379236073	1.261020053681655	1.6175075616105015	2.149168732380079	-0.15899649670921684
2.269210136519463	1.2603285747192188	1.61830790887256	2.150354687732976	-0.1588769674837365
2.270617835115319	1.2596381631987483	1.619106758503349	2.151540552450962	-0.15875681063762734
2.2720255337111745	1.2589488183001842	1.6199041127225637	2.152726329489688	-0.1586360303881521
2.2734332323070303	1.2582605392014057	1.6206999737477674	2.1539120217852936	-0.15851463091906504
2.274840930902886	1.2575733250783154	1.6214943437943088	2.1550976322545554	-0.15839261638092575
2.2756594151272584	1.257174244523033	1.621955533171172	2.1557869503555938	-0.15832139179766844
2.276248629498742	1.2568871751049258	1.6222872250752431	2.156283163795026	-0.15826999089140997
2.2776563280945976	1.2562020884534408	1.6230786198012546	2.1574686192851784	-0.1581467585356169
2.2790640266904534	1.2555180642943395	1.6238685301805802	2.158654001584545	-0.15802292336637325
2.280471725286309	1.2548351017964545	1.6246569584189359	2.1598393135338543	-0.15789848940453394
2.281879423882165	1.2541532001270528	1.6254439067194433	2.1610245579551726	-0.1577734606392798
2.2832871224780207	1.2534723584519118	1.62622937728256	2.1622097376520366	-0.1576478410284118
2.2846948210738764	1.2527925759353964	1.6270133723060096	2.16339485540959	-0.15752163449864234
2.286102519669732	1.2521138517405335	1.627795893984714	2.1645799139947153	-0.15739484494588343
2.287510218265588	1.2514361850290847	1.628576944510728	2.1657649161561667	-0.15726747623553158
2.2889179168614437	1.25075957496162	1.6293565260731746	2.166949864624701	-0.15713953220275
2.2903256154572995	1.2500840206975872	1.6301346408581816	2.168134762113207	-0.15701101665274753
2.2917333140531553	1.2494095213953818	1.6309112910488202	2.1693196113168334	-0.15688193336105466
2.293141012649011	1.2487360762124153	1.6316864788250456	2.170504414913116	-0.15675228607379674
2.294548711244867	1.248063684305183	1.632460206363638	2.1716891755621037	-0.15662207850796414
2.295956409840722	1.2473923448293285	1.6332324758381447	2.1728738959064824	-0.15649131435167968
2.297364108436578	1.2467220569397095	1.6340032894188254	2.1740585785716986	-0.1563599972644632
2.2987718070324337	1.2460528197904603	1.6347726492725976	2.1752432261660815	-0.1562281308774932
2.3001795056282894	1.2453846325350555	1.6355405575629818	2.176427841280965	-0.156095718793866
2.301587204224145	1.2447174943263692	1.636307016450052	2.177612426490804	-0.1559627645888519
2.302994902820001	1.2440514043167374	1.6370720280903832	2.1787969843532977	-0.1558292718101488
2.3044026014158567	1.2433863616580152	1.6378355946370033	2.179981517409504	-0.1556952439781331
2.3058103000117125	1.2427223655016353	1.6385977182393443	2.181166028183955	-0.15556068458610808
2.3072179986075683	1.242059414998665	1.6393584010431954	2.1823505191847756	-0.1554255971005494
2.308625697203424	1.2413975092998624	1.6401176451906576	2.1835349929037946	-0.15528998496134835
2.3094441814277964	1.241013134646895	1.6405584351912397	2.184223679566594	-0.15521089555632572
2.31003339579928	1.24073664755573	1.6408754528200986	2.184719451816659	-0.15515385158205244
2.3114410943951356	1.2400768289165696	1.64163182606611	2.1859038983829446	-0.15501720035010338
2.3128487929909913	1.239418052532535	1.6423867670594643	2.187088335046268	-0.15488003462707273
2.314256491586847	1.238760317553683	1.6431402779270743	2.1882727642343975	-0.15474235774889497
2.315664190182703	1.2381036231300255	1.643892360791952	2.1894571883593583	-0.1546041730260983
2.3170718887785586	1.2374479684115784	1.6446430177731706	2.1906416098175425	-0.15446548374403282
2.3184795873744144	1.2367933525484114	1.6453922509858256	2.1918260309898163	-0.15432629316309662
2.31988728597027	1.2361397746906952	1.646140062540998	2.193010454241623	-0.1541866045189593
2.321294984566126	1.2354872339887502	1.6468864545457182	2.19419488192309	-0.15404642102278326
2.3227026831619817	1.234835729593091	1.647631429102931	2.195379316369132	-0.1539057458614428
2.3241103817578375	1.2341852606544734	1.6483749883114607	2.196563759899552	-0.15376458219774072
2.3255180803536932	1.2335358263239384	1.6491171342659792	2.1977482148191445	-0.15362293317062292
2.3269257789495486	1.232887425752856	1.6498578690569725	2.1989326834177954	-0.1534808018953908
2.3283334775454043	1.232240058092968	1.6505971947707099	2.200117167970582	-0.15333819146391114
2.32974117614126	1.2315937224964308	1.6513351134892131	2.201301670737871	-0.15319510494482436
2.331148874737116	1.2309484181158568	1.6520716272902276	2.202486193965418	-0.15305154538375013
2.3325565733329716	1.2303041441043534	1.6528067382471918	2.2036707398844615	-0.1529075158034912
2.3339642719288274	1.2296608996155654	1.6535404484292116	2.2048553107118227	-0.15276301920423505
2.335371970524683	1.2290186838037118	1.6542727599010307	2.206039908649997	-0.15261805856375346
2.336779669120539	1.2283774958236258	1.655003674723007	2.2072245358872493	-0.1524726368376001
2.3381873677163947	1.227737334830791	1.655733194951084	2.2084091945977087	-0.15232675695930595
2.3395950663122504	1.2270981999813797	1.656461322636769	2.2095938869414584	-0.152180421840573
2.341002764908106	1.226460090432288	1.657188059827107	2.2107786150646294	-0.15203363437146583
2.342410463503962	1.2258230053411716	1.6579134085646576	2.2119633810994896	-0.15188639742060112
2.3432289477283343	1.2254530528893872	1.658334513653321	2.212652262958561	-0.15180058328762014
2.3438181620998177	1.225186943866481	1.658637370887474	2.2131481871645344	-0.15173871383533544
2.3452258606956735	1.2245519051674956	1.6593599488290793	2.214333035364575	-0.15159058644195111
2.3466335592915293	1.2239178884043558	1.660081144418447	2.215517927790828	-0.1514420180458402
2.348041257887385	1.2232848927380984	1.6608009596799784	2.2167028665210005	-0.1512930114316864
2.349448956483241	1.2226529173306862	1.6615193966334858	2.2178878536193776	-0.15114356936364548
2.3508566550790966	1.2220219613450416	1.6622364572941706	2.2190728911369093	-0.15099369458552364
2.3522643536749523	1.2213920239450764	1.6629521436726062	2.220257981111293	-0.15084338982095416
2.353672052270808	1.2207631042957223	1.6636664577747209	2.2214431255670593	-0.1506926577735723
2.355079750866664	1.2201352015629607	1.6643794016017783	2.2226283265156543	-0.15054150112718834
2.3564874494625196	1.2195083149138526	1.6650909771503637	2.223813585955523	-0.1503899225459591
2.357895148058375	1.2188824435165655	1.6658011864123654	2.2249989058721904	-0.15023792467455743
2.3593028466542307	1.2182575865404035	1.6665100313749615	2.2261842882383425	-0.15008551013834032
2.3607105452500865	1.217633743155833	1.6672175140206036	2.2273697350139066	-0.1499326815435152
2.3621182438459423	1.217010912534511	1.6679236363270034	2.2285552481461313	-0.14977944147730446
2.363525942441798	1.2163890938493098	1.6686284002671186	2.229740829569664	-0.1496257925081086
2.364933641037654	1.2157682862743449	1.6693318078091397	2.230926481206631	-0.14947173718566747
2.3663413396335096	1.2151484889849982	1.6700338609164778	2.2321122049667124	-0.1493172780412202
2.3677490382293653	1.2145297011579448	1.6707345615477522	2.2332980027472193	-0.14916241758766327
2.369156736825221	1.2139119219711758	1.671433911656779	2.2344838764331723	-0.14900715831970723
2.370564435421077	1.2132951506040228	1.6721319131925594	2.235669827897372	-0.14885150271403175
2.3719721340169326	1.2126793862371807	1.6728285680992705	2.2368558590004786	-0.14869545322943914
2.3733798326127884	1.2120646280527316	1.6735238783162538	2.2380419715910804	-0.14853901230700647
2.374787531208644	1.2114508752341657	1.6742178457780061	2.239228167505772	-0.14838218237023604
2.3761952298045	1.2108381269664041	1.6749104724141708	2.2404144485692234	-0.14822496582520447
2.3770137140288723	1.2104823156367646	1.6753125736030732	2.2411042329140978	-0.1481333779385621
2.3776029284003557	1.2102263824358201	1.6756017601495283	2.241600816594253	-0.1480673650607103
2.3790106269962115	1.2096156408302603	1.676291710903989	2.2427872733818983	-0.14790938244842017
2.3804183255920672	1.2090059013390646	1.6769803265925838	2.2439738207214868	-0.14775102034301343
2.381826024187923	1.2083971631530865	1.6776676091254583	2.2451604603907063	-0.14759228108232558
2.3832337227837788	1.2077894254647137	1.6783535604078652	2.246347194155672	-0.1474331669874901
2.3846414213796345	1.2071826874678857	1.6790381823401572	2.2475340237709984	-0.14727368036307897
2.3860491199754903	1.2065769483581141	1.6797214768177824	2.2487209509798642	-0.14711382349724184
2.387456818571346	1.2059722073324999	1.6804034457312764	2.249907977514081	-0.1469535986618438
2.3888645171672014	1.2053684635897521	1.6810840909662594	2.2510951050941603	-0.14679300811260187
2.390272215763057	1.204765716330206	1.6817634144034288	2.252282335429379	-0.1466320540892201
2.391679914358913	1.2041639647558389	1.6824414179185563	2.253469670217845	-0.14647073881552336
2.3930876129547687	1.2035632080702876	1.6831181033824831	2.254657111146563	-0.14630906449959002
2.3944953115506245	1.2029634454788662	1.6837934726611161	2.2558446598914963	-0.14614703333388301
2.39590301014648	1.2023646761885798	1.684467527615424	2.2570323181176337	-0.14598464749537987
2.397310708742336	1.2017668994081423	1.6851402701014346	2.2582200874790517	-0.14582190914570148
2.3987184073381917	1.2011701143479907	1.6858117019702323	2.2594079696189757	-0.14565882043123957
2.4001261059340475	1.2005743202203003	1.686481825067954	2.260595966169844	-0.14549538348328292
2.4015338045299033	1.1999795162389997	1.6871506412357888	2.2617840787533674	-0.14533160041814244
2.402941503125759	1.199385701619785	1.6878181523099751	2.262972308980592	-0.14516747333727503
2.404349201721615	1.198792875580134	1.6884843601217994	2.2641606584519587	-0.14500300432740618
2.4057569003174706	1.1982010373393193	1.6891492664975942	2.265349128757362	-0.14483819546065158
2.4071645989133263	1.197610186118422	1.689812873258739	2.266537721476212	-0.14467304879463724
2.408572297509182	1.1970203211403452	1.690475182221657	2.2677264381774904	-0.1445075663726189
2.409979996105038	1.1964314416298258	1.691136195197817	2.2689152804198107	-0.1443417502235999
2.4107984803294102	1.1960894996563178	1.6915199356888386	2.2696065723875316	-0.1442451863964797
2.4113876947008936	1.1958435468134483	1.691795913993732	2.2701042497514745	-0.14417560236244817
2.4127953932967494	1.195256635919655	1.69245434041096	2.2712933477105306	-0.14400912479001204
2.414203091892605	1.1946707081787595	1.6931114762461037	2.272482575824829	-0.1438423194932349
2.415610790488461	1.1940857628229578	1.6937673232908124	2.27367193561208	-0.1436751884452689
2.4170184890843167	1.1935017990863384	1.6944218833317817	2.274861428579908	-0.14350773360558736
2.4184261876801725	1.1929188162048954	1.6950751581507555	2.2760510562259078	-0.1433399569200964
2.419833886276028	1.1923368134165369	1.6957271495245272	2.277240820037698	-0.14317186032124532
2.4212415848718836	1.191755789961097	1.6963778592249414	2.278430721492977	-0.1430034457281359
2.4226492834677393	1.191175745080346	1.697027289018896	2.279620762059576	-0.1428347150466308
2.424056982063595	1.190596678017998	1.6976754406683439	2.280810943195511	-0.14266567016946105
2.425464680659451	1.1900185880197238	1.6983223159302963	2.282001266349038	-0.14249631297633208
2.4268723792553066	1.1894414743331574	1.698967916556824	2.2831917329587044	-0.1423266453340293
2.4282800778511624	1.1888653362079071	1.6996122442950619	2.2843823444533995	-0.14215666909652236
2.429687776447018	1.1882901728955633	1.7002553008872103	2.285573102252408	-0.14198638610506845
2.431095475042874	1.1877159836497069	1.7008970880705394	2.28676400776546	-0.14181579818831475
2.4325031736387297	1.1871427677259183	1.7015376075773925	2.287955062392782	-0.14164490716239997
2.4339108722345855	1.1865705243817855	1.7021768611351888	2.2891462675251457	-0.1414737148310547
2.4353185708304412	1.1859992528769114	1.7028148504664289	2.2903376245439198	-0.141302222985701
2.436726269426297	1.1854289524729222	1.7034515772886971	2.291529134821118	-0.14113043340555115
2.4381339680221528	1.184859622433474	1.704087043314667	2.2927207997194476	-0.1409583478577052
2.4395416666180085	1.1842912620242607	1.7047212502521047	2.293912620592358	-0.14078596809724794
2.4409493652138643	1.1837238705130206	1.7053541998038746	2.2951045987840892	-0.14061329586734472
2.44235706380972	1.1831574471695432	1.7059858936679433	2.2962967356297197	-0.14044033289933655
2.443764762405576	1.1825919912656762	1.7066163335373847	2.297489032455211	-0.1402670809128341
2.4445832466299477	1.182263660310482	1.70698231703508	2.2981823487776754	-0.14016621406810176
2.4451724610014316	1.1820275020753312	1.7072455211003852	2.298681490577459	-0.14009354161581128
2.4465801595972874	1.1814639788744898	1.7078734580402495	2.299874111304335	-0.1399197167046973
2.447987858193143	1.1809014209412108	1.7085001460354046	2.301066895934736	-0.13974560786446855
2.449395556788999	1.1803398275556343	1.7091255867594068	2.3022598457586274	-0.13957121676873913
2.450803255384854	1.1797791979999879	1.7097497818809466	2.3034529620570905	-0.13939654507985091
2.45221095398071	1.1792195315585925	1.7103727330638552	2.3046462461023642	-0.13922159444896248
2.4536186525765658	1.1786608275178672	1.7109944419671097	2.305839699157892	-0.13904636651613742
2.4550263511724215	1.1781030851663337	1.71161491024484	2.307033322478366	-0.1388708629104318
2.4564340497682773	1.1775463037946219	1.7122341395463345	2.3082271173097673	-0.1386950852499809
2.457841748364133	1.1769904826954745	1.7128521315160472	2.3094210848894132	-0.13851903514208488
2.459249446959989	1.1764356211637503	1.7134688877936035	2.3106152264459983	-0.13834271418329405
2.4606571455558446	1.1758817184964305	1.7140844100138077	2.3118095431996357	-0.1381661239594931
2.4620648441517003	1.1753287739926206	1.7146986998066491	2.313004036361902	-0.1379892660459846
2.463472542747556	1.174776786953556	1.7153117587973095	2.314198707135877	-0.1378121420075719
2.464880241343412	1.1742257566826046	1.7159235886061692	2.315393556716185	-0.137634753398641
2.4662879399392676	1.1736756824852717	1.7165341908488159	2.3165885862890367	-0.13745710176324205
2.4676956385351234	1.1731265636692019	1.7171435671360507	2.3177837970322708	-0.13727918863516972
2.469103337130979	1.1725783995441836	1.7177517190738956	2.318979190115392	-0.1371010155380431
2.470511035726835	1.1720311894221522	1.7183586482636015	2.3201747666996124	-0.1369225839853849
2.4719187343226907	1.1714849326171914	1.7189643563016554	2.3213705279378916	-0.13674389548069965
2.4733264329185465	1.1709396284455384	1.7195688447797886	2.322566474974975	-0.13656495151755155
2.4747341315144022	1.1703952762255847	1.7201721152849838	2.3237626089474337	-0.13638575357964144
2.476141830110258	1.16985187527788	1.7207741693994834	2.3249589309837027	-0.13620630314088308
2.477549528706114	1.1693094249251328	1.7213750087007975	2.326155442204119	-0.13602660166547878
2.4783680129304857	1.1689944624618953	1.7217237993813848	2.32685122226596	-0.13592200222861334
2.4789572273019695	1.1687679244922153	1.7219746347617124	2.327352143720961	-0.13584665060799428
2.4803649258978253	1.1682273733061634	1.7225730491502977	2.328549036638484	-0.13566645141343317
2.481772624493681	1.1676877706961788	1.7231702534299156	2.329746122052959	-0.13548600551731038
2.4831803230895364	1.1671491159936325	1.7237662491592292	2.3309434010527106	-0.13530531434572515
2.484588021685392	1.1666114085320642	1.7243610378922098	2.3321408747181516	-0.13512437931543342
2.485995720281248	1.1660746476471864	1.7249546211781475	2.3333385441218217	-0.1349432018339194
2.4874034188771037	1.1655388326768832	1.725547000561657	2.334536410328422	-0.13476178329946661
2.4888111174729595	1.1650039629612143	1.7261381775826896	2.335734474394851	-0.13458012510122838
2.4902188160688152	1.1644700378424142	1.7267281537765389	2.3369327373702418	-0.13439822861929746
2.491626514664671	1.1639370566648943	1.7273169306738512	2.338131200295995	-0.13421609522477532
2.4930342132605268	1.1634050187752434	1.7279045098006347	2.339329864205817	-0.1340337262798406
2.4944419118563825	1.1628739235222292	1.728490892678267	2.3405287301257496	-0.1338511231378171
2.4958496104522383	1.162343770256798	1.729076080823506	2.341727799074209	-0.13366828714324122
2.497257309048094	1.1618145583320767	1.7296600757484968	2.3429270720620194	-0.13348521963192844
2.49866500764395	1.1612862871033722	1.7302428789607835	2.344126550092444	-0.13330192193103974
2.5000727062398056	1.1607589559281726	1.730824491963316	2.3453262341612207	-0.13311839535914713
2.5014804048356614	1.1602325641661464	1.7314049162544602	2.346526125256595	-0.13293464122629856
2.502888103431517	1.1597071111791442	1.731984153328008	2.3477262243593535	-0.13275066083408246
2.504295802027373	1.159182596331198	1.732562204673186	2.3489265324428557	-0.13256645547569154
2.5057035006232287	1.1586590189885206	1.7331390717746642	2.3501270504730667	-0.1323820264359862
2.5071111992190844	1.158136378519507	1.7337147561125674	2.35132777940859	-0.13219737499155723
2.50851889781494	1.1576146742947329	1.734289259162483	2.352528720200699	-0.132012502410788
2.509926596410796	1.157093905686955	1.734862582395471	2.3537298737933683	-0.13182740995391623
2.5113342950066517	1.1565740720711102	1.735434727278075	2.354931241123306	-0.13164209887309508
2.5121527792310236	1.1562722526012637	1.735766850759833	2.3556298559096525	-0.13153425263774673
2.5127419936025075	1.1560551728243162	1.7360056952723295	2.3561328231199843	-0.13145657041245376
2.514149692198363	1.1555372073258692	1.7365754878357713	2.35733462070567	-0.13127082580815758
2.5155573907942186	1.1550201749572448	1.7371441064214495	2.358536634795456	-0.13108486628846763
2.5169650893900744	1.1545040751020965	1.7377115524779334	2.3597388662972922	-0.1308986930737997
2.51837278798593	1.1539889071462546	1.7382778274493247	2.3609413161120134	-0.13071230737678288
2.519780486581786	1.1534746704777261	1.738842932775266	2.3621439851333714	-0.13052571040231767
2.5211881851776416	1.1529613644866934	1.7394068698909504	2.363346874248064	-0.13033890334763332
2.5225958837734974	1.1524489885655125	1.739969640227133	2.364549984335765	-0.13015188740234512
2.524003582369353	1.1519375421087126	1.7405312452101394	2.365753316269151	-0.12996466374851073
2.525411280965209	1.151427024512995	1.741091686261876	2.366956870913934	-0.12977723356068638
2.5268189795610647	1.150917435177231	1.741650964799841	2.3681606491288876	-0.1295895980059824
2.5282266781569205	1.150408773502461	1.7422090822371334	2.369364651765876	-0.1294017582441184
2.5296343767527762	1.149901038891893	1.7427660399824634	2.3705688796698827	-0.12921371542747778
2.531042075348632	1.149394230750901	1.743321839440163	2.3717733336790383	-0.12902547070116205
2.532449773944488	1.1488883484870231	1.7438764820101955	2.3729780146246493	-0.12883702520304438
2.5338574725403435	1.1483833915099604	1.744429969088166	2.374182923331223	-0.128648380063823
2.5352651711361993	1.1478793592315741	1.7449823020653317	2.3753880606164985	-0.12845953640707397
2.536672869732055	1.1473762510658854	1.7455334823286122	2.3765934272914713	-0.12827049534930346
2.538080568327911	1.1468740664290717	1.7460835112605988	2.3777990241604208	-0.12808125799999967
2.5394882669237666	1.1463728047394663	1.7466323902395668	2.379004852020938	-0.12789182546168437
2.5408959655196224	1.1458724654175547	1.7471801206394835	2.3802109116639505	-0.12770219882996392
2.542303664115478	1.1453730478859743	1.74772670383002	2.38141720387375	-0.12751237919357977
2.543711362711334	1.1448745515695107	1.7482721411765607	2.3826237294280195	-0.12732236763445876
2.5451190613071892	1.1443769758950957	1.7488164340402148	2.383830489097855	-0.12713216522776274
2.5459375455315616	1.1440880913786717	1.7491323789322517	2.384532248479134	-0.1270214877084941
2.546526759903045	1.1438803202918064	1.7493595837778249	2.3850374836477966	-0.12694177304193807
2.5479344584989008	1.1433845841908608	1.7499015917419787	2.38624471383585	-0.12675119213876437
2.5493421570947565	1.1428897670256168	1.7504424592810197	2.387452180413514	-0.12656042357340314
2.5507498556906123	1.1423958682315691	1.7509821877390557	2.3886598841258047	-0.12636946839444574
2.552157554286468	1.1419028872463475	1.7515207784559714	2.38986782571128	-0.12617832764396125
2.553565252882324	1.1414108235097125	1.7520582327674374	2.391076005902066	-0.12598700235754362
2.5549729514781796	1.140919676463555	1.752594552004921	2.3922844254238793	-0.12579549356435862
2.5563806500740354	1.1404294455518915	1.7531297374956971	2.393493084996054	-0.1256038022871904
2.557788348669891	1.139940130220863	1.7536637905628576	2.394701985331564	-0.12541192954248753
2.559196047265747	1.1394517299187308	1.7541967125253233	2.3959111271370457	-0.1252198763404088
2.5606037458616027	1.138964244095875	1.7547285046978527	2.3971205111128255	-0.12502764368486846
2.5620114444574584	1.1384776722047902	1.7552591683910537	2.3983301379529407	-0.12483523257358142
2.563419143053314	1.1379920137000838	1.7557887049113938	2.3995400083451637	-0.12464264399810765
2.56482684164917	1.1375072680384724	1.75631711556121	2.400750122971025	-0.12444987894389649
2.5662345402450257	1.1370234346787784	1.7568444016387201	2.401960482505836	-0.12425693839033054
2.5676422388408815	1.1365405130819277	1.7573705644380324	2.4031710876187136	-0.12406382331076916
2.5690499374367373	1.136058502710946	1.757895605249157	2.404381938972601	-0.12387053467259158
2.570457636032593	1.1355774030309556	1.758419525358015	2.4055930372242904	-0.12367707343723974
2.571865334628449	1.1350972135091724	1.7589423260464505	2.406804383024447	-0.12348344056026071
2.5732730332243046	1.134617933614903	1.75946400859224	2.408015977017629	-0.12328963699134879
2.5746807318201603	1.1341395628195403	1.7599845742691032	2.4092278198423114	-0.12309566367438722
2.5760884304160157	1.133662100596561	1.7605040243467136	2.410439912130907	-0.12290152154748965
2.5774961290118714	1.1331855464215221	1.761022360090709	2.4116522545097894	-0.12270721154304114
2.578903827607727	1.1327098997720575	1.761539582762701	2.412864847599312	-0.12251273458773891
2.5797223118320995	1.1324337595322742	1.7618398025191293	2.413570006300936	-0.1223995826275286
2.580311526203583	1.1322351601278735	1.762055693620287	2.414077692013832	-0.12231809160263277
2.5817192247994387	1.1317613269707472	1.7625706939170596	2.4152907883617294	-0.12212328350316508
2.5831269233952945	1.131288399784521	1.7630845849026175	2.4165041372454312	-0.12192831119921062
2.5845346219911502	1.1308163780551002	1.7635973678225758	2.4177177392614286	-0.12173317559511593
2.585942320587006	1.1303452612704492	1.764109043918576	2.4189315950003003	-0.12153787758973839
2.587350019182862	1.1298750489205875	1.7646196144282973	2.4201457050467323	-0.12134241807648503
2.5887577177787175	1.1294057404975864	1.765129080585466	2.421360069979538	-0.121146797943351
2.5901654163745733	1.1289373354955643	1.765637443619867	2.42257469037168	-0.12095101807295766
2.591573114970429	1.1284698334106844	1.7661447047573533	2.423789566790288	-0.12075507934259049
2.592980813566285	1.12800323374115	1.766650865219857	2.42500469979668	-0.12055898262423657
2.5943885121621406	1.1275375359872006	1.767155926225399	2.426220089946384	-0.12036272878462184
2.5957962107579964	1.1270727396511082	1.7676598889881006	2.4274357377891533	-0.12016631868524803
2.597203909353852	1.1266088442371738	1.768162754718192	2.428651643868991	-0.11996975318242928
2.598611607949708	1.1261458492517227	1.7686645246220245	2.4298678087241656	-0.11977303312732845
2.6000193065455637	1.1256837542031013	1.7691651999020797	2.4310842328872324	-0.11957615936599326
2.6014270051414194	1.1252225586016722	1.76966478175698	2.4323009168850525	-0.11937913273939195
2.602834703737275	1.1247622619598114	1.7701632713814992	2.4335178612388106	-0.11918195408344875
2.604242402333131	1.1243028637919035	1.7706606699665732	2.4347350664640355	-0.11898462422907916
2.6056501009289867	1.1238443636143371	1.7711569786993089	2.4359525330706178	-0.11878714400222475
2.607057799524842	1.123386760945502	1.7716521987629956	2.437170261562829	-0.11858951422388785
2.608465498120698	1.122930055305784	1.7721463313371155	2.438388252439339	-0.11839173571016584
2.6098731967165536	1.122474246217561	1.7726393775973526	2.4396065061932357	-0.11819380927228533
2.6112808953124094	1.1220193332051995	1.7731313387156045	2.4408250233120437	-0.11799573571663581
2.612688593908265	1.1215653157950496	1.773622215859991	2.4420438042777404	-0.11779751584480333
2.6135070781326375	1.1213017460740011	1.7739071307644274	2.442752566807529	-0.11768219706220961
2.614096292504121	1.1211121935154404	1.7741120101948662	2.4432628495667754	-0.11759915045360367
2.6155039910999767	1.1206599658966776	1.7746007228808265	2.4444821596500876	-0.11740064033511541
2.6169116896958324	1.1202086324710367	1.775088355074723	2.4457017349931243	-0.11720198627671262
2.618319388291688	1.119758192772761	1.7755749079296697	2.446921576055857	-0.11700318906109737
2.619727086887544	1.1193086463380555	1.776060382595055	2.4481416832928002	-0.11680424946633199
2.6211347854833997	1.1188599927050837	1.7765447802165506	2.4493620571530275	-0.11660516826587095
2.6225424840792555	1.118412231413963	1.7770281019361232	2.4505826980801904	-0.11640594622859268
2.6239501826751113	1.11796536200676	1.777510348892043	2.4518036065125344	-0.116206584118831
2.625357881270967	1.117519384027486	1.7779915222188947	2.453024782882917	-0.1160070826964063
2.626765579866823	1.117074297022093	1.7784716230475868	2.4542462276188215	-0.1158074427166566
2.6281732784626786	1.1166301005384698	1.7789506525053627	2.4554679411423783	-0.11560766493046824
2.6295809770585343	1.1161867941264358	1.7794286117158096	2.456689923870379	-0.11540775008430637
2.63098867565439	1.115744377337738	1.779905501798869	2.4579121762142933	-0.11520769892024518
2.632396374250246	1.115302849726046	1.7803813238708468	2.459134698580284	-0.11500751217599803
2.6338040728461016	1.1148622108469477	1.7808560790444228	2.4603574913692263	-0.11480719058494707
2.6352117714419574	1.1144224602579444	1.781329768428661	2.4615805549767225	-0.11460673487617293
2.636619470037813	1.1139835975184467	1.7818023931290192	2.4628038897931166	-0.11440614577448396
2.638027168633669	1.113545622189769	1.7822739542473591	2.464027496203513	-0.1142054240004454
2.6394348672295243	1.1131085338351268	1.7827444528819565	2.4652513745877918	-0.11400457027040814
2.64084256582538	1.1126723320196295	1.7832138901275099	2.4664755253206216	-0.11380358529653745
2.642250264421236	1.112237016310278	1.7836822670751515	2.4676999487714797	-0.11360246978684135
2.6436579630170916	1.1118025862759593	1.784149584812457	2.4689246453046643	-0.1134012244451989
2.6450656616129473	1.1113690414874415	1.7846158444234543	2.470149615279312	-0.11319984997138803
2.646473360208803	1.1109363815173696	1.7850810469886345	2.4713748590494116	-0.11299834706111345
2.6472918444331754	1.1106852248046288	1.785351046158097	2.4720873837986073	-0.1128811275859872
2.647881058804659	1.1105046059402606	1.7855451935849609	2.472600376963821	-0.11279671640603411
2.6492887574005146	1.1100737143324988	1.7860082852858787	2.47382616936628	-0.11259495869379062
2.6506964559963704	1.1096437062723312	1.786470323161325	2.475052236595429	-0.11239307460803229
2.652104154592226	1.1092145813398628	1.786931308277738	2.47627857898482	-0.1121910648284441
2.653511853188082	1.108786339117052	1.7873912416980675	2.477505196862934	-0.11198893003077344
2.6549195517839377	1.1083589791877058	1.7878501244817833	2.4787320905531955	-0.11178667088685655
2.6563272503797934	1.107932501137474	1.7883079576848857	2.479959260373987	-0.11158428806464489
2.657734948975649	1.107506904553847	1.788764742359915	2.4811867066386624	-0.11138178222823122
2.659142647571505	1.107082189026148	1.78922047955596	2.482414429655564	-0.11117915403787547
2.6605503461673607	1.1066583541455304	1.7896751703186695	2.4836424297280337	-0.11097640415003052
2.6619580447632165	1.106235399504972	1.7901288156902595	2.4848707071544305	-0.11077353321736765
2.6633657433590723	1.1058133246992705	1.7905814167095246	2.486099262228144	-0.11057054188880187
2.664773441954928	1.1053921293250386	1.791032974411846	2.4873280952376056	-0.1103674308095171
2.666181140550784	1.1049718129806991	1.7914834898292018	2.488557206466307	-0.11016420062099097
2.6675888391466396	1.1045523752664808	1.791932963990176	2.4897865961928107	-0.10996085196101975
2.6689965377424953	1.104133815784412	1.7923813979199683	2.4910162646907663	-0.10975738546374274
2.6704042363383507	1.1037161341383177	1.7928287926404027	2.4922462122289235	-0.10955380175966672
2.6718119349342064	1.1032993299338132	1.7932751491699372	2.493476439071144	-0.10935010147569015
2.673219633530062	1.1028834027782999	1.7937204685236736	2.4947069454764184	-0.10914628523512711
2.674627332125918	1.10246835228096	1.7941647517133659	2.495937731698877	-0.1089423536577312
2.6760350307217737	1.1020541780527524	1.7946079997474298	2.4971687979878054	-0.10873830735971908
2.6774427293176295	1.1016408797064072	1.795050213630952	2.498400144587656	-0.10853414695379408
2.6788504279134853	1.1012284568564208	1.7954913943657003	2.4996317717380627	-0.10832987304916936
2.680258126509341	1.1008169091190512	1.7959315429501304	2.5008636796738544	-0.10812548625159106
2.6810766107337134	1.1005780233371603	1.7961869862895823	2.5015800823640544	-0.10800659709627172
2.681665825105197	1.1004062361123128	1.7963706603793974	2.5020958686250654	-0.10792098716336126
2.6830735237010526	1.0999964374559723	1.796808747645364	2.5033283388169525	-0.10771637638336079
2.6844812222969083	1.0995875127715424	1.7972458057366094	2.5045610904700055	-0.1075116545070717
2.685888920892764	1.0991794616822785	1.7976818356384383	2.505794123799961	-0.10730682212659981
2.68729661948862	1.0987722838131724	1.7981168383328907	2.507027439017813	-0.10710187983069691
2.6887043180844756	1.0983659787909479	1.79855081479875	2.5082610363298303	-0.10689682820478291
2.6901120166803314	1.097960546244056	1.7989837660115522	2.5094949159375655	-0.10669166783096769
2.691519715276187	1.09755598580267	1.7994156929435952	2.510729078037868	-0.10648639928807294
2.692927413872043	1.0971522970986796	1.7998465965639476	2.511963522822899	-0.10628102315165373
2.6943351124678987	1.0967494797656878	1.8002764778384572	2.5131982504801402	-0.10607553999402
2.6957428110637545	1.0963475334390038	1.8007053377297606	2.51443326119241	-0.10586995038425777
2.6971505096596102	1.09594645775564	1.8011331771972912	2.5156685551378732	-0.10566425488825033
2.698558208255466	1.0955462523543051	1.8015599971972884	2.5169041324900547	-0.1054584540686992
2.6999659068513218	1.095146916875401	1.8019857986828065	2.5181399934178517	-0.10525254848514495
2.701373605447177	1.0947484509610168	1.8024105826037236	2.5193761380855446	-0.10504653869398786
2.702781304043033	1.0943508542549236	1.8028343499067496	2.520612566652811	-0.10484042524850842
2.7041890026388886	1.09395412640257	1.803257101535436	2.521849279274736	-0.10463420869888773
2.7055967012347444	1.0935582670510773	1.8036788384301834	2.523086276101825	-0.10442788959222767
2.7070043998306	1.093163275849234	1.804099561528251	2.524323557280016	-0.10422146847257095
2.708412098426456	1.0927691524474914	1.8045192717637646	2.52556112295069	-0.10401494588092114
2.7098197970223117	1.0923758964979575	1.8049379700677264	2.5267989732506844	-0.10380832235526229
2.7112274956181674	1.0919835076543933	1.8053556573680216	2.5280371083123043	-0.10360159843057865
2.712635194214023	1.0915919855722076	1.8057723345894288	2.5292755282633337	-0.1033947746388741
2.714042892809879	1.0912013299084506	1.8061880026536272	2.5305142332270467	-0.10318785150919156
2.7148613770342513	1.090974587513353	1.806429222720125	2.5312345898417807	-0.10306749384516725
2.7154505914057347	1.0908115403218113	1.8066026624792062	2.5317532233222204	-0.10298082956763212
2.7168582900015905	1.09042261647261	1.8070163149816731	2.532992498663145	-0.10277370933737413
2.7182659885974463	1.0900345580227953	1.8074289610734615	2.5342320593596366	-0.10256649133869214
2.719673687193302	1.0896473646359375	1.80784060166394	2.5354719055170474	-0.10235917608897561
2.721081385789158	1.0892610359772252	1.8082512376594204	2.536712037236277	-0.10215176410274765
2.7224890843850136	1.0888755717134588	1.8086608699631668	2.5379524546137846	-0.1019442558916835
2.7238967829808693	1.0884909715130466	1.8090694994754022	2.5391931577416	-0.10173665196462886
2.725304481576725	1.0881072350459993	1.8094771270933185	2.5404341467073333	-0.1015289528276182
2.726712180172581	1.0877243619839245	1.8098837537110841	2.541675421594188	-0.10132115898389285
2.7281198787684366	1.0873423520000232	1.8102893802198523	2.542916982480971	-0.10111327093391898
2.7295275773642924	1.086961204769083	1.8106940075077687	2.5441588294421043	-0.10090528917540542
2.730935275960148	1.0865809199674745	1.8110976364599805	2.5454009625476335	-0.10069721420332148
2.7323429745560035	1.0862014972731453	1.811500267958644	2.546643381863242	-0.10048904650991443
2.7337506731518593	1.085822936365616	1.8119019028829335	2.5478860874502605	-0.10028078658472708
2.735158371747715	1.085445236925974	1.8123025421090477	2.5491290793656765	-0.10007243491461505
2.736566070343571	1.0850683986368697	1.81270218651022	2.5503723576621478	-0.099863991983764
2.7379737689394266	1.0846924211825104	1.8131008369567245	2.5516159223880095	-0.09965545827370677
2.7393814675352823	1.0843173042486567	1.8134984943158856	2.552859773587288	-0.09944683426334032
2.740789166131138	1.0839430475226157	1.8138951594520847	2.554103911299711	-0.0992381204289426
2.742196864726994	1.0835696506932375	1.8142908332267695	2.5553483355607147	-0.0990293172441893
2.7436045633228496	1.0831971134509093	1.8146855164984605	2.556593046401459	-0.09882042518017041
2.7450122619187054	1.0828254354875515	1.81507921012276	2.557838043848836	-0.0986114447054068
2.746419960514561	1.082454616496611	1.8154719149523593	2.559083327925478	-0.09840237628586652
2.747827659110417	1.0820846561730577	1.8158636318370471	2.560328898649773	-0.09819322038498114
2.7486461433347893	1.081869943209678	1.8160909355906323	2.561053247963366	-0.09807156993651324
2.7492353577062727	1.0817155542133792	1.816254361623717	2.5615747560358697	-0.09798397746366182
2.7506430563021285	1.0813473103155753	1.816644105156375	2.5628209000936915	-0.09777464798031542
2.7520507548979842	1.0809799241791533	1.8170328632761479	2.564067330828944	-0.09756523239086037
2.75345845349384	1.0806133955051234	1.8174206368212904	2.565314048243128	-0.09735573114874252
2.7548661520896958	1.0802477239959931	1.8178074266271937	2.566561052333548	-0.09714614470495078
2.7562738506855515	1.0798829093557625	1.8181932335263922	2.5678083430933207	-0.09693647350803279
2.7576815492814073	1.0795189512899195	1.8185780583485716	2.569055920511389	-0.09672671800411031
2.759089247877263	1.0791558495054347	1.818961901920576	2.570303784572529	-0.09651687863689468
2.760496946473119	1.0787936037107564	1.8193447650664174	2.5715519352573604	-0.09630695584770195
2.7619046450689746	1.078432213615805	1.8197266486072803	2.5728003725423574	-0.09609695007546822
2.76331234366483	1.0780716789319702	1.8201075533615314	2.5740490963998575	-0.0958868617567645
2.7647200422606857	1.0777119993721027	1.8204874801447268	2.5752981067980723	-0.0956766913258118
2.7661277408565415	1.0773531746505125	1.8208664297696189	2.5765474037010967	-0.09546643921449585
2.767535439452397	1.0769952044829618	1.821244403046164	2.5777969870689192	-0.09525610585238194
2.768943138048253	1.076638088586661	1.8216214007815303	2.5790468568574303	-0.09504569166672948
2.7703508366441087	1.0762818266802636	1.8219974237801044	2.580297013018435	-0.09483519708250655
2.7717585352399645	1.0759264184838613	1.8223724728434996	2.581547455499659	-0.09462462252240436
2.7731662338358203	1.0755718637189784	1.8227465487705625	2.5827981842447607	-0.09441396840685153
2.774573932431676	1.0752181621085684	1.8231196523573807	2.5840491991933403	-0.09420323515402837
2.775981631027532	1.074865313377007	1.8234917843972904	2.5853005002809493	-0.09399242317988096
2.7773893296233876	1.0745133172500894	1.8238629456808828	2.5865520874390993	-0.09378153289813523
2.7787970282192433	1.0741621734550237	1.8242331369960119	2.5878039605952727	-0.09357056472031089
2.780204726815099	1.0738118817204265	1.824602359127802	2.5890561196729314	-0.09335951905573521
2.781612425410955	1.0734624417763186	1.8249706128586543	2.5903085645915267	-0.09314839631155687
2.7824309096353272	1.0732596569172272	1.8251842832889498	2.5910369103874134	-0.09302560703303013
2.7830201240068106	1.0731138533541187	1.8253378989682543	2.5915612952665077	-0.09293719689275952
2.7844278226026664	1.0727661161866402	1.825704218233579	2.5928143116093327	-0.0927259212021754
2.785835521198522	1.072419230008085	1.8260695714289037	2.594067613527476	-0.09251456964049876
2.787243219794378	1.0720731945540394	1.8264339593258097	2.595321200924439	-0.09230314260629925
2.7886509183902337	1.0717280095614685	1.8267973826931907	2.5965750736997593	-0.0920916404960352
2.7900586169860895	1.0713836747687122	1.8271598422972604	2.5978292317490186	-0.09188006370406683
2.7914663155819452	1.0710401899154793	1.8275213389015585	2.599083674963854	-0.0916684126226693
2.792874014177801	1.070697554742844	1.8278818732669593	2.6003384032319654	-0.09145668764204574
2.7942817127736563	1.070355768993239	1.828241446151677	2.6015934164371264	-0.09124488915034022
2.795689411369512	1.070014832410453	1.8286000583112734	2.6028487144591907	-0.09103301753365052
2.797097109965368	1.0696747447396242	1.8289577104986652	2.6041042971741044	-0.0908210731760409
2.7985048085612236	1.069335505727236	1.8293144034641298	2.605360164453913	-0.09060905645955476
2.7999125071570794	1.0689971151211122	1.8296701379553129	2.606616316166771	-0.0903969677642272
2.801320205752935	1.0686595726704118	1.8300249147172352	2.6078727521769514	-0.09018480746809755
2.802727904348791	1.0683228781256249	1.830378734492299	2.6091294723448546	-0.08997257594722172
2.8041356029446467	1.067987031238567	1.8307315980202954	2.6103864765270157	-0.08976027357568453
2.8055433015405025	1.067652031762375	1.8310835060384103	2.6116437645761157	-0.08954790072561203
2.8069510001363582	1.067317879451502	1.8314344592812315	2.6129013363409905	-0.0893354577671835
2.808358698732214	1.0669845740617117	1.8317844584807557	2.614159191666637	-0.08912294506864368
2.8097663973280698	1.0666521153500754	1.8321335043663944	2.6154173303942256	-0.08891036299631465
2.8111740959239255	1.0663205030749656	1.8324815976649815	2.616675752361106	-0.0886977119146078
2.8125817945197813	1.0659897369960523	1.8328287391007791	2.617934457400818	-0.08848499218603566
2.813989493115637	1.0656598168742972	1.833174929395484	2.6191934453431	-0.08827220417122358
2.815397191711493	1.0653307424719494	1.8335201692682352	2.620452716013896	-0.08805934822892154
2.816215675935865	1.0651397960585671	1.8337204668933065	2.6211850290682723	-0.08793555539822996
2.8168048903073486	1.0650025135525414	1.8338644594356193	2.6217122692353683	-0.0878464247160156
2.8182125889032044	1.0646751298808828	1.834207800611678	2.622972104825901	-0.0876334339875395
2.81962028749906	1.064348591223057	1.8345501935079134	2.624232222600114	-0.08742037639668611
2.821027986094916	1.0640228973464152	1.8348916388332954	2.6254926223688675	-0.08720725229481875
2.8224356846907717	1.0636980480195728	1.8352321372942686	2.6267533039392736	-0.0869940620314825
2.8238433832866274	1.0633740430124037	1.8355716895947567	2.6280142671147027	-0.08678080595441541
2.825251081882483	1.0630508820960365	1.8359102964361709	2.629275511694794	-0.08656748440955965
2.8266587804783385	1.0627285650428486	1.8362479585174152	2.6305370374754626	-0.0863540977410726
2.8280664790741943	1.062407091626463	1.8365846765348928	2.63179884424891	-0.08614064629133777
2.82947417767005	1.0620864616217418	1.8369204511825128	2.6330609318036315	-0.0859271304009758
2.830881876265906	1.0617666748047834	1.8372552831516964	2.6343232999244237	-0.08571355040885524
2.8322895748617616	1.061447730952916	1.8375891731313823	2.635585948392395	-0.0854999066521034
2.8336972734576173	1.0611296298446944	1.8379221218080342	2.6368488769849736	-0.085286199466117
2.835104972053473	1.0608123712598942	1.838254129865646	2.6381120854759152	-0.08507242918457282
2.836512670649329	1.060495954979508	1.8385851979857486	2.6393755736353124	-0.0848585961394383
2.8379203692451846	1.0601803807857402	1.8389153268474154	2.640639341229603	-0.08464470066098197
2.8393280678410404	1.0598656484620022	1.8392445171272693	2.6419033880215776	-0.08443074307778393
2.840735766436896	1.0595517577929086	1.839572769499488	2.643167713770391	-0.08421672371674623
2.842143465032752	1.0592387085642714	1.8399000846358096	2.644432318231565	-0.08400264290310308
2.8435511636286077	1.0589265005630961	1.840226463205541	2.645697201157004	-0.08378850096043114
2.8449588622244635	1.0586151335775775	1.8405519058755606	2.6469623622949974	-0.08357429821065969
2.8463665608203192	1.0583046073970936	1.8408764133103273	2.648227801390231	-0.08336003497408066
2.847774259416175	1.0579949218122024	1.8411999861718844	2.6494935181837946	-0.08314571156935871
2.849181958012031	1.0576860766146365	1.8415226251198664	2.6507595124131913	-0.0829313283135412
2.8500004422364027	1.05750688971464	1.8417097893586802	2.651495732306818	-0.08280665114712607
2.8505896566078865	1.0573780715972994	1.841844330811505	2.652025783812344	-0.08271688552206802
2.8519973552037423	1.0570709065542592	1.8421651039016345	2.6532923321116053	-0.0825023835087815
2.853405053799598	1.056764581280746	1.8424849450426983	2.6545591570377653	-0.08228782258593612
2.854812752395454	1.056459095573146	1.8428038548847543	2.6558262583140606	-0.08207320306420827
2.8562204509913096	1.0561544492289976	1.8431218340754805	2.6570936356601815	-0.08185852525270587
2.857628149587165	1.0558506420469862	1.8434388832601816	2.6583612887922805	-0.08164378945897793
2.8590358481830207	1.0555476738269407	1.843755003081794	2.6596292174229816	-0.08142899598902412
2.8604435467788765	1.0552455443698272	1.844070194180892	2.660897421261388	-0.08121414514730417
2.8618512453747322	1.054944253477747	1.844384457195693	2.6621659000130897	-0.08099923723674732
2.863258943970588	1.054643800953929	1.8446977927620642	2.6634346533801723	-0.08078427255876165
2.8646666425664438	1.0543441866027283	1.845010201513527	2.6647036810612263	-0.08056925141324334
2.8660743411622995	1.0540454102296193	1.8453216840812634	2.665972982751353	-0.08035417409858589
2.8674820397581553	1.0537474716411923	1.8456322410941217	2.667242558142176	-0.08013904091168932
2.868889738354011	1.0534503706451488	1.845941873178622	2.6685124069218453	-0.0799238521479692
2.870297436949867	1.053154107050297	1.8462505809589613	2.6697825287750496	-0.07970860810136579
2.8717051355457226	1.0528586806665474	1.8465583650570196	2.671052923383021	-0.07949330906435295
2.8731128341415784	1.0525640913049081	1.8468652260923657	2.672323590423547	-0.0792779553279471
2.874520532737434	1.0522703387774806	1.8471711646822615	2.673594529570974	-0.0790625471817161
2.87592823133329	1.0519774228974552	1.8474761814416687	2.6748657404962204	-0.07884708491378804
2.8773359299291457	1.0516853434791067	1.847780276983254	2.6761372228667804	-0.07863156881086007
2.8787436285250014	1.0513941003377898	1.8480834519173939	2.677408976346736	-0.078415999158207
2.880151327120857	1.0511036932899345	1.848385706852181	2.6786810005967627	-0.07820037623969006
2.881559025716713	1.0508141221530418	1.8486870423934285	2.679953295274138	-0.07798470033776542
2.8829667243125687	1.0505253867456803	1.8489874591446767	2.6812258600327494	-0.07776897173349279
2.8837852085369406	1.0503578902362976	1.8491617095673774	2.6819658968430375	-0.07764351560784066
2.8843744229084245	1.05023748688748	1.849286957707197	2.682498694523104	-0.07755319070654386
2.8857821215042803	1.0499504223991287	1.8495855386799984	2.6837717983923364	-0.07733735753521079
2.887189820100136	1.0496641931023685	1.849883202659832	2.685045171284214	-0.07712147249641453
2.8885975186959914	1.04937879881999	1.8501799502411966	2.686318812839149	-0.07690553586571323
2.890005217291847	1.049094239375829	1.850475782016344	2.6875927226942036	-0.07668954791731046
2.891412915887703	1.0488105145947608	1.8507706985752843	2.6888669004831	-0.07647350892406345
2.8928206144835586	1.0485276243026982	1.8510647005057907	2.690141345836228	-0.07625741915749126
2.8942283130794144	1.0482455683265846	1.8513577883934054	2.6914160583806526	-0.07604127888778299
2.89563601167527	1.0479643464943909	1.8516499628214433	2.692691037740122	-0.07582508838380572
2.897043710271126	1.0476839586351114	1.8519412243709996	2.693966283535077	-0.07560884791311262
2.8984514088669817	1.0474044045787594	1.8522315736209523	2.6952417953826573	-0.07539255774195094
2.8998591074628375	1.0471256841563616	1.852521011147969	2.696517572896712	-0.07517621813526987
2.9012668060586932	1.046847797199956	1.8528095375265112	2.6977936156878046	-0.07495982935672849
2.902674504654549	1.0465707435425855	1.85309715332884	2.699069923363224	-0.07474339166870353
2.904082203250405	1.0462945230182956	1.8533838591250202	2.7003464955269907	-0.07452690533229724
2.9054899018462605	1.046019135462128	1.8536696554829262	2.701623331779866	-0.07431037060734504
2.9068976004421163	1.0457445807101182	1.8539545429682465	2.7029004317193595	-0.07409378775242323
2.908305299037972	1.0454708585992902	1.8542385221444884	2.7041777949397363	-0.07387715702485669
2.909712997633828	1.0451979689676527	1.8545215935729842	2.7054554210320285	-0.07366047868072637
2.9111206962296836	1.0449259116541947	1.8548037578128942	2.7067333095840382	-0.07344375297487692
2.9125283948255394	1.0446546864988813	1.8550850154212133	2.70801146018035	-0.07322698016092416
2.913936093421395	1.0443842933426493	1.855365366952775	2.7092898724023375	-0.07301016049126254
2.915343792017251	1.0441147320274033	1.8556448129602565	2.7105685458281696	-0.07279329421707251
2.9167514906131067	1.0438460023960114	1.8559233539941835	2.711847480032822	-0.07257638158832798
2.9175699748374786	1.043690136080221	1.8560848914560406	2.712591215949469	-0.07245023993642305
2.9181591892089624	1.0435781042923014	1.8562009906029346	2.713126674588083	-0.07235942285380355
2.9195668878048178	1.0433110375610555	1.8564777233327472	2.7144061290625614	-0.07214241826108182
2.9209745864006735	1.0430448020480074	1.8567535527277212	2.715685843021696	-0.07192536805656062
2.9223822849965293	1.0427793975998372	1.8570284793298237	2.716965816027763	-0.0717082724854602
2.923789983592385	1.0425148240641682	1.8573025036788948	2.718246047639884	-0.07149113179183039
2.925197682188241	1.0422510812895618	1.857575626312651	2.7195265374140343	-0.07127394621855768
2.9266053807840966	1.0419881691255137	1.857847847766691	2.7208072849030502	-0.07105671600737226
2.9280130793799524	1.0417260874224505	1.8581191685744998	2.722088289656638	-0.07083944139885512
2.929420777975808	1.0414648360317245	1.858389589267453	2.7233695512213827	-0.07062212263244491
2.930828476571664	1.0412044148056097	1.8586591103748222	2.724651069140754	-0.070404759946445
2.9322361751675197	1.040944823597299	1.858927732423779	2.725932842955116	-0.07018735357803024
2.9336438737633754	1.0406860622608984	1.8591954559394	2.7272148722017358	-0.06996990376325393
2.935051572359231	1.0404281306514245	1.859462281444671	2.7284971564147895	-0.06975241073705456
2.936459270955087	1.0401710286247987	1.8597282094604917	2.729779695125372	-0.06953487473326259
2.9378669695509427	1.0399147560378448	1.8599932405056803	2.731062487861505	-0.0693172959846072
2.9392746681467985	1.0396593127482845	1.8602573750969777	2.7323455341481444	-0.069099674722723
2.9406823667426543	1.0394046986147323	1.8605206137490524	2.733628833507188	-0.06888201117815661
2.94209006533851	1.0391509134966932	1.8607829569745045	2.734912385457486	-0.06866430558037334
2.943497763934366	1.0388979572545574	1.8610444052838702	2.736196189514846	-0.06844655815776371
2.9449054625302216	1.0386458297495966	1.861304959185627	2.7374802451920437	-0.06822876913765005
2.9463131611260773	1.0383945308439604	1.8615646191861968	2.7387645519988295	-0.06801093874629292
2.947720859721933	1.038144060400672	1.8618233857899513	2.740049109441937	-0.06779306720889765
2.949128558317789	1.0378944182836243	1.8620812594992158	2.7413339170250905	-0.06757515474962067
2.950536256913644	1.037645604357576	1.8623382408142735	2.7426189742490155	-0.06735720159157596
2.9513547411380165	1.0375013161184359	1.8624872484799573	2.743366265148962	-0.06723045752994317
2.9519439555095	1.037397618488147	1.8625943302333703	2.7439042806114435	-0.06713920795684136
2.9533516541053557	1.037150460541816	1.8628495282527189	2.745189835607124	-0.06692117406646493
2.9547593527012115	1.0369041303859148	1.8631038353665028	2.7464756387278277	-0.06670310014047115
2.9561670512970672	1.0366586278886256	1.8633572520668806	2.7477616894623593	-0.0664849863978672
2.957574749892923	1.0364139529189766	1.8636097788439905	2.7490479872965636	-0.06626683305664913
2.958982448488779	1.0361701053468382	1.8638614161859544	2.750334531713334	-0.06604864033380808
2.9603901470846345	1.0359270850429187	1.8641121645788816	2.75162132219262	-0.06583040844533636
2.9617978456804903	1.0356848918787616	1.8643620245068744	2.7529083582114358	-0.06561213760623354
2.963205544276346	1.03544352572674	1.8646109964520303	2.754195639243869	-0.06539382803051252
2.964613242872202	1.0352029864600547	1.8648590808944474	2.7554831647610896	-0.06517547993120558
2.9660209414680576	1.0349632739527284	1.8651062783122287	2.756770934231355	-0.06495709352037032
2.9674286400639134	1.0347243880796033	1.8653525891814848	2.7580589471200216	-0.06473866900909567
2.968836338659769	1.0344863287163368	1.8655980139763397	2.7593472028895505	-0.06452020660750772
2.970244037255625	1.0342490957393975	1.8658425531689335	2.760635700999518	-0.06430170652477572
2.9716517358514807	1.0340126890260615	1.8660862072294275	2.7619244409066233	-0.06408316896911787
2.9730594344473364	1.0337771084544087	1.8663289766260072	2.7632134220646933	-0.0638645941478071
2.974467133043192	1.0335423539033195	1.8665708618248866	2.7645026439246965	-0.06364598226717696
2.975874831639048	1.0333084252524696	1.8668118632903132	2.7657921059347474	-0.06342733353262732
2.9772825302349037	1.0330753223823275	1.8670519814845703	2.767081807540116	-0.06320864814863004
2.9786902288307595	1.0328430451741506	1.8672912168679823	2.7683717481832346	-0.06298992631873476
2.9800979274266153	1.032611593509981	1.8675295698989176	2.769661927303709	-0.06277116824557448
2.9815056260224706	1.0323809672726423	1.8677670410337934	2.770952344338325	-0.06255237413087121
2.9829133246183264	1.0321511663457352	1.8680036307270789	2.772242998721055	-0.06233354417544159
2.984321023214182	1.0319221906136344	1.8682393394312995	2.7735338898830704	-0.06211467857920241
2.9851395074385545	1.0317894356108048	1.8683759836964002	2.774284566894115	-0.061987406310991734
2.985728721810038	1.0316940399614847	1.8684741675970404	2.7748250172527458	-0.061895777541176165
2.9871364204058937	1.0314667142751968	1.868708115672951	2.7761163802556696	-0.061676841259496566
2.9885441190017494	1.0312402134414451	1.8689411841057482	2.7774079783146526	-0.06145786993141398
2.989951817597605	1.031014537347662	1.8691733733402194	2.7786998108497345	-0.06123886375330089
2.991359516193461	1.030789685882036	1.8694046838192286	2.7799918772781935	-0.06101982292065731
2.9927672147893167	1.0305656589335068	1.8696351159837177	2.7812841770145544	-0.06080074762811614
2.9941749133851725	1.0303424563917627	1.8698646702727113	2.782576709470598	-0.060581638069448544
2.9955826119810283	1.0301200781472364	1.870093347123321	2.7838694740553667	-0.06036249443756927
2.996990310576884	1.029898524091101	1.870321146970748	2.7851624701751754	-0.0601433169245419
2.99839800917274	1.029677794115267	1.8705480702482866	2.78645569723362	-0.059924105721584166
2.9998057077685956	1.0294578881123795	1.87077411738733	2.787749154631583	-0.05970486101907316
3.0012134063644513	1.029238805975812	1.8709992888173712	2.789042841767246	-0.059485583006550526
3.002621104960307	1.029020547599666	1.871223584966008	2.7903367580360934	-0.059266271872727656
3.004028803556163	1.0288031128787654	1.871447006258947	2.791630902830926	-0.05904692780549085
3.0054365021520186	1.0285865017086533	1.8716695531200063	2.7929252755418643	-0.05882755099190637
3.0068442007478744	1.0283707139855889	1.8718912259711193	2.794219875556361	-0.05860814161822564
3.00825189934373	1.0281557496065439	1.8721120252323387	2.7955147022592075	-0.05838869986989021
3.009659597939586	1.0279416084691984	1.8723319513218395	2.7968097550325424	-0.05816922593153686
3.0110672965354417	1.0277282904719383	1.8725510046559224	2.7981050332558604	-0.057949719987002574
3.0124749951312975	1.027515795513851	1.8727691856490183	2.79940053630602	-0.05773018221932953
3.013882693727153	1.0273041234947222	1.8729864947136907	2.8006962635572545	-0.057510612810770086
3.0152903923230086	1.0270932743150332	1.8732029322606396	2.8019922143811766	-0.057291011942791674
3.0166980909188643	1.0268832478759558	1.873418498698705	2.80328838814679	-0.057071379796081706
3.01810578951472	1.02667404407935	1.8736331944348699	2.8045847842204967	-0.056851716550552475
3.0189242737390924	1.0265527839911184	1.873757625751485	2.805338655297244	-0.056723982582008774
3.019513488110576	1.0264656628277609	1.8738470198742645	2.805881401966106	-0.05663202238534601
3.0209211867064316	1.0262581040244139	1.8740599754201688	2.8071782407448427	-0.05641229747883886
3.0223288853022874	1.0260513675732128	1.8742720614740167	2.8084752999153553	-0.056192542008646935
3.023736583898143	1.0258454533787351	1.8744832784353984	2.8097725788337247	-0.05597275615163027
3.025144282493999	1.02564036134623	1.8746936267020649	2.8110700768534747	-0.05575294008389777
3.0265519810898547	1.0254360913816132	1.8749031066699304	2.8123677933255773	-0.055533093980811944
3.0279596796857104	1.0252326433914654	1.875111718733076	2.8136657275984636	-0.05531321801699359
3.029367378281566	1.0250300172830276	1.8753194632837527	2.814963879018032	-0.05509331236632649
3.030775076877422	1.0248282129641983	1.8755263407123857	2.8162622469276557	-0.05487337720196204
3.0321827754732777	1.0246272303435306	1.8757323514075757	2.817560830668194	-0.05465341269632391
3.0335904740691335	1.024427069330228	1.8759374957561044	2.8188596295779975	-0.05443341902111259
3.0349981726649893	1.0242277298341411	1.876141774142936	2.8201586429929195	-0.054213396347310046
3.036405871260845	1.0240292117657654	1.876345186951221	2.8214578702463227	-0.0539933448451842
3.037813569856701	1.023831515036237	1.8765477345623	2.82275731066909	-0.05377326468429351
3.0392212684525566	1.0236346395573293	1.8767494173557053	2.824056963589631	-0.05355315603349148
3.0406289670484123	1.0234385852414505	1.876950235709166	2.8253568283338923	-0.05333301906093109
3.042036665644268	1.02324335200164	1.8771501899986098	2.8266569042253655	-0.05311285393406934
3.043444364240124	1.023048939751564	1.8773492805981662	2.8279571905850958	-0.0528926608196716
3.044852062835979	1.022855348405515	1.8775475078801704	2.8292576867316916	-0.052672439883816126
3.046259761431835	1.0226625778784055	1.8777448722151655	2.830558391981332	-0.05245219129189836
3.0476674600276907	1.0224706280857665	1.8779413739719064	2.8318593056477774	-0.05223191520863537
3.0490751586235465	1.0222794989437445	1.8781370135173618	2.8331604270423756	-0.05201161179807016
3.0504828572194023	1.0220891903690972	1.8783317912167186	2.834461755474073	-0.051791281223576006
3.051890555815258	1.0218997022791914	1.8785257074333834	2.835763290249423	-0.051570923647860784
3.0527090400396304	1.0217899045928467	1.8786380610462878	2.8365201417802224	-0.051442787849046434
3.053298254411114	1.0217110345919989	1.878718762528987	2.8370650306725937	-0.051350539232971226
3.0547059530069696	1.0215231872260941	1.8789109568633862	2.838366976045377	-0.05113012814029721
3.0561136516028253	1.021336160100651	1.8791022907946673	2.839669125667199	-0.05090969053057595
3.057521350198681	1.0211499531354387	1.879292764679149	2.8409714788351272	-0.0506892265638963
3.058929048794537	1.02096456625082	1.8794823788713857	2.842274034843879	-0.050468736399702875
3.0603367473903926	1.0207799993677473	1.8796711337241698	2.843576792985833	-0.05024822019680027
3.0617444459862484	1.0205962524077599	1.8798590295885347	2.8448797525510354	-0.0500276781133572
3.063152144582104	1.0204133252929801	1.880046066813758	2.84618291282721	-0.04980711030691065
3.06455984317796	1.020231217946112	1.8802322457473644	2.8474862730997677	-0.04958651693437
3.0659675417738157	1.0200499302904358	1.8804175667351284	2.848789832651813	-0.04936589815202109
3.0673752403696715	1.0198694622498077	1.8806020301210766	2.850093590764157	-0.04914525411553032
3.0687829389655272	1.0196898137486543	1.8807856362474922	2.8513975467153223	-0.04892458497994872
3.070190637561383	1.019510984711971	1.8809683854549155	2.8527016997815546	-0.04870389089971595
3.0715983361572388	1.0193329750653186	1.8811502780821485	2.85400604923683	-0.048483172028664326
3.0730060347530945	1.0191557847348205	1.8813313144662571	2.8553105943528667	-0.04826242852002287
3.0744137333489503	1.0189794136471595	1.8815114949425737	2.8566153343991294	-0.04804166052642121
3.0758214319448056	1.0188038617295747	1.8816908198447002	2.8579202686428435	-0.0478208681998936
3.0772291305406614	1.018629128909859	1.8818692895045104	2.8592253963490006	-0.047600051691882805
3.078636829136517	1.0184552151163557	1.882046904252153	2.8605307167803686	-0.0473792111532441
3.080044527732373	1.018282120277956	1.8822236644160546	2.8618362291975012	-0.047158346734249096
3.0814522263282287	1.0181098443240952	1.8823995703229215	2.8631419328587464	-0.04693745858458966
3.0828599249240844	1.0179383871847516	1.8825746222977435	2.8644478270202565	-0.04671654685338179
3.08426762351994	1.017767748790441	1.8827488206637952	2.8657539109359957	-0.046495611689169436
3.085675322115796	1.0175979290722164	1.8829221657426403	2.8670601838577503	-0.04627465323992834
3.0864938063401683	1.0174995664253257	1.883022562342112	2.8678197823167406	-0.04614616977537185
3.0870830207116517	1.017428927961663	1.8830946578541328	2.868366645035138	-0.046053671653069866
3.0884907193075075	1.0172607453908975	1.88326629731642	2.869673293715617	-0.04583266707544477
3.0898984179033633	1.0170933812925627	1.8834370844459456	2.8709801291444927	-0.045611639653346976
3.091306116499219	1.0169268355998269	1.883607019557452	2.872287150564932	-0.045390589532517345
3.092713815095075	1.0167611082463799	1.8837761029639823	2.873594357217968	-0.04516951685814742
3.0941215136909306	1.0165961991664303	1.883944334976884	2.8749017483425106	-0.04494842177488314
3.0955292122867863	1.0164321082947034	1.8841117159058103	2.8762093231753556	-0.04472730442682853
3.096936910882642	1.0162688355664373	1.8842782460587235	2.8775170809511956	-0.04450616495754943
3.098344609478498	1.016106380917381	1.8844439257418972	2.8788250209026267	-0.04428500351007714
3.0997523080743536	1.015944744283791	1.8846087552599187	2.8801331422601586	-0.04406382022691206
3.1011600066702094	1.0157839256024297	1.8847727349156915	2.8814414442522254	-0.04384261525002738
3.102567705266065	1.015623924810561	1.884935865010438	2.882749926105193	-0.04362138872087266
3.103975403861921	1.0154647418459486	1.885098145843702	2.8840585870433686	-0.043400140780377426
3.1053831024577767	1.0153063766468535	1.8852595777133503	2.8853674262890117	-0.043178871568954814
3.106790801053632	1.0151488291520305	1.885420160915576	2.886676443062341	-0.04295758122650509
3.108198499649488	1.014992099300726	1.8855798957449013	2.8879856365815457	-0.04273626989241922
3.1096061982453436	1.0148361870326754	1.8857387824941783	2.889295006062794	-0.042514937705582456
3.1110138968411993	1.0146810922881002	1.8858968214545924	2.890604550720243	-0.042293584804377775
3.112421595437055	1.0145268150077054	1.886054012915665	2.891914269766047	-0.04207221132668947
3.113829294032911	1.0143733551326766	1.8862103571652553	2.893224162410368	-0.04185081740990662
3.1152369926287666	1.014220712604678	1.8863658544895627	2.8945342278613846	-0.04162940319092653
3.1166446912246224	1.0140688873658497	1.8865205051731286	2.8958444653253017	-0.041407968806158255
3.118052389820478	1.013917879358804	1.88667430949884	2.8971548740063606	-0.041186514391526007
3.119460088416334	1.0137676885266245	1.8868272677479307	2.8984654531068457	-0.04096504008247261
3.1202785726407063	1.0136807381015764	1.8869158140447864	2.8992275467610913	-0.040836258233240365
3.1208677870121897	1.0136183148128621	1.8869793801999841	2.899776201827098	-0.04074354601396291
3.1222754856080455	1.0134697581615335	1.8871306471329348	2.901087119365521	-0.040522032320487185
3.1236831842039012	1.0133220185171177	1.8872810688230717	2.9023982049185935	-0.04030049913606452
3.125090882799757	1.013175095824554	1.8874306455450396	2.903709457680875	-0.04007894659424619
3.1264985813956128	1.0130289900292397	1.8875793775718417	2.90502087684502	-0.03985737482811904
3.1279062799914685	1.012883701077027	1.8877272651748422	2.906332461601784	-0.03963578397030879
3.1293139785873243	1.012739228914221	1.8878743086237673	2.9076442111400334	-0.03941417415298342
3.13072167718318	1.0125955734875765	1.8880205081867083	2.9089561246467572	-0.03919254550785643
3.132129375779036	1.0124527347442964	1.888165864130124	2.9102682013070753	-0.038970898166190183
3.1335370743748916	1.012310712632029	1.888310376718842	2.9115804403042467	-0.038749232258799185
3.1349447729707474	1.0121695070988654	1.8884540462160613	2.912892840819682	-0.038527547916053353
3.136352471566603	1.0120291180933365	1.8885968728833542	2.9142054020329504	-0.0383058452678813
3.1377601701624585	1.0118895455644117	1.888738856980669	2.915518123121791	-0.03808412444377355
3.139167868758314	1.0117507894614959	1.888879998766331	2.9168310032621214	-0.0378623855727858
3.14057556735417	1.0116128497344266	1.889020298497046	2.9181440416280493	-0.037640628783542136
3.1419832659500257	1.011475726333473	1.8891597564279006	2.9194572373918786	-0.037418854204238246
3.1433909645458815	1.0113394192093317	1.8892983728123662	2.9207705897241225	-0.0371970619626446
3.1447986631417373	1.011203928313126	1.8894361479022996	2.9220840977935123	-0.03697525218610964
3.146206361737593	1.0110692535964025	1.889573081947945	2.9233977607670063	-0.036753425001562985
3.147614060333449	1.0109353950111295	1.8897091751979376	2.9247115778097994	-0.03653158053551851
3.1490217589293046	1.0108023525096936	1.8898444278993032	2.9260255480853345	-0.03630971891407759
3.1504294575251603	1.0106701260448991	1.8899788402974622	2.927339670755311	-0.03608784026293214
3.151837156121016	1.0105387155699643	1.890112412636231	2.9286539449796947	-0.035865944707367786
3.153244854716872	1.010408121038519	1.8902451451578228	2.9299683699167276	-0.03564403237226698
3.1540633389412442	1.010332564012573	1.8903219343856643	2.9307326905946565	-0.035514997267592
3.1546525533127276	1.0102783424046038	1.8903770381028517	2.9312829447229376	-0.03542210338211207
3.1560602519085834	1.0101493796226666	1.8905080917103323	2.932597668553149	-0.03520015786098837
3.157467950504439	1.0100212326475604	1.8906383062176837	2.9339125405604927	-0.03497819593258728
3.158875649100295	1.0098939014345418	1.8907676818607295	2.9352275598964135	-0.0347562177202093
3.1602833476961507	1.009767385939268	1.8908962188737013	2.9365427257106824	-0.03453422334676711
3.1616910462920065	1.0096416861177948	1.8910239174892394	2.9378580371514063	-0.034312212934788575
3.1630987448878622	1.0095168019265752	1.8911507779383956	2.9391734933650366	-0.03409018660641979
3.164506443483718	1.0093927333224557	1.8912768004506342	2.9404890934963803	-0.03386814448342809
3.165914142079574	1.0092694802626756	1.8914019852538342	2.94180483668861	-0.03364608668720506
3.1673218406754295	1.009147042704864	1.8915263325742913	2.9431207220832722	-0.03342401333876948
3.1687295392712853	1.0090254206070384	1.8916498426367194	2.9444367488202987	-0.03320192455877038
3.1701372378671406	1.008904613927601	1.8917725156642526	2.9457529160380167	-0.03297982046748992
3.1715449364629964	1.0087846226253385	1.8918943518784468	2.947069222873158	-0.03275770118484643
3.172952635058852	1.0086654466594192	1.8920153514992815	2.948385668460869	-0.0325355668303973
3.174360333654708	1.0085470859893906	1.8921355147451615	2.9497022519347214	-0.03231341752334193
3.1757680322505637	1.0084295405751778	1.892254841832919	2.9510189724267217	-0.03209125338252466
3.1771757308464195	1.008312810377081	1.892373332977815	2.9523358290673203	-0.03186907452643767
3.1785834294422752	1.0081968953557745	1.8924909883935406	2.9536528209854245	-0.03164688107322391
3.179991128038131	1.0080817954723025	1.89260780829222	2.954969947308405	-0.03142467314067996
3.1813988266339868	1.0079675106880799	1.8927237928844105	2.956287207162107	-0.031202450846258938
3.1828065252298425	1.007854040964888	1.8928389423791054	2.957604599670863	-0.03098021430707335
3.1842142238256983	1.0077413862648736	1.8929532569837355	2.9589221239574997	-0.030757963639897957
3.185621922421554	1.007629546550547	1.89306673690417	2.9602397791433477	-0.030535698961172655
3.18702962101741	1.0075185217847797	1.893179382344719	2.961557564348255	-0.03031342038700527
3.187848105241782	1.0074543428377363	1.8932444946938276	2.962323829272144	-0.03018417366089743
3.1884373196132656	1.0074083119308026	1.8932911935081342	2.9628754786905933	-0.030091128033174427
3.1898450182091214	1.007298916952204	1.8934021705956123	2.9641935212872723	-0.029868822015132353
3.191252716804977	1.0071903368129276	1.893512313806794	2.965511691253745	-0.029646502448007695
3.192660415400833	1.0070825714772713	1.8936216233397674	2.9668299877040227	-0.02942416944660832
3.1940681139966887	1.006975620909884	1.8937300993910697	2.9681484097506807	-0.029201823125424117
3.1954758125925444	1.006869485075765	1.8938377421556873	2.969466956504872	-0.028979463598629768
3.1968835111884	1.006764163940261	1.8939445518270588	2.9707856270763355	-0.028757090980087528
3.198291209784256	1.0066596574690654	1.8940505285970755	2.972104420573408	-0.028534705383349995
3.1996989083801117	1.0065559656282157	1.8941556726560835	2.9734233361030316	-0.028312306921662853
3.201106606975967	1.0064530883840919	1.8942599841928853	2.9747423727707667	-0.028089895707967633
3.202514305571823	1.006351025703414	1.894363463394741	2.976061529680801	-0.027867471854904447
3.2039220041676786	1.006249777553242	1.8944661104473692	2.97738080593596	-0.02764503547481471
3.2053297027635343	1.0061493439009719	1.89456792553495	2.9787002006377166	-0.027422586679743868
3.20673740135939	1.0060497247143354	1.8946689088401247	2.980019712886203	-0.027200125581444103
3.208145099955246	1.0059509199613978	1.8947690605439986	2.9813393417802185	-0.02697765229137704
3.2095527985511016	1.0058529296105558	1.8948683808261417	2.982659086417243	-0.026755166920716437
3.2109604971469574	1.0057557536305368	1.8949668698645907	2.983978945893445	-0.026532669580350884
3.212368195742813	1.0056593919903958	1.8950645278358496	2.9852989193036916	-0.02631016038088646
3.213775894338669	1.0055638446595148	1.8951613549148911	2.9866190057415616	-0.026087639432649416
3.2151835929345247	1.0054691116076002	1.8952573512751596	2.9879392042993516	-0.02586510684568883
3.2165912915303805	1.0053751928046828	1.8953525170885703	2.9892595140680913	-0.02564256272977926
3.2179989901262362	1.0052820882211135	1.8954468525255121	2.9905799341375503	-0.025420007194423395
3.219406688722092	1.0051897978275641	1.8955403577548482	2.991900463596249	-0.02519744034885468
3.220814387317948	1.0050983215950244	1.895633032943918	2.993221101531471	-0.024974862302039956
3.22163287154232	1.0050455084765109	1.8956865359306698	2.993989015213589	-0.024845442688122887
3.2222220859138035	1.005007659494801	1.8957248782585379	2.9945418470292706	-0.024752273162682074
3.2236297845096593	1.0049178114985151	1.8958158938630023	2.9958626991744857	-0.02452967303922251
3.225037483105515	1.0048287775781022	1.8959060799200866	2.997183657050747	-0.024307062039843962
3.226445181701371	1.0047405577058084	1.895995436591046	2.9985047197404886	-0.024084440272472977
3.2278528802972266	1.0046531518541915	1.8960839640356189	2.9998258863249587	-0.023861807844782496
3.2292605788930824	1.0045665599961169	1.8961716624120268	3.0011471558842304	-0.02363916486419448
3.230668277488938	1.004480782104758	1.896258531876976	3.0024685274972103	-0.023416511437882457
3.2320759760847935	1.0043958181535935	1.8963445725856596	3.003790000241652	-0.023193847672774104
3.2334836746806492	1.0043116681164064	1.8964297846917568	3.005111573194164	-0.022971173675553805
3.234891373276505	1.0042283319672822	1.8965141683474362	3.006433245430222	-0.022748489552665202
3.2362990718723608	1.0041458096806077	1.8965977237033558	3.0077550160241775	-0.022525795410313746
3.2377067704682165	1.0040641012310698	1.896680450908664	3.0090768840492705	-0.022303091354469243
3.2391144690640723	1.0039832065936527	1.8967623501110025	3.0103988485776383	-0.022080377490868365
3.240522167659928	1.0039031257436384	1.8968434214565044	3.011720908680328	-0.021857653925017206
3.241929866255784	1.0038238586566037	1.8969236650897985	3.013043063427304	-0.021634920762193782
3.2433375648516396	1.0037454053084196	1.8970030811540084	3.0143653118874614	-0.02141217810745055
3.2447452634474954	1.0036677656752497	1.8970816697907547	3.0156876531286363	-0.021189426065616912
3.246152962043351	1.0035909397335487	1.8971594311401552	3.0170100862176144	-0.02096666474130172
3.247560660639207	1.003514927460061	1.8972363653408268	3.0183326102201433	-0.020743894238895767
3.2489683592350627	1.0034397288318195	1.8973124725298862	3.0196552242009433	-0.020521114662574277
3.2503760578309184	1.0033653438261445	1.897387752842951	3.0209779272237163	-0.020298326116299375
3.251783756426774	1.0032917724206416	1.8974622064141409	3.0223007183511585	-0.020075528703822582
3.25319145502263	1.0032190145932012	1.8975358333760786	3.0236235966449696	-0.019852722528687264
3.2545991536184857	1.003147070321997	1.8976086338598905	3.0249465611658644	-0.019629907694231105
3.2554176378428576	1.0031056134802112	1.8976505826350107	3.0257158173650542	-0.019500351570306256
3.2560068522143415	1.0030759395854838	1.8976806079952087	3.0262696109735825	-0.019407084303588566
3.2574145508101973	1.003005622362398	1.897751755910171	3.0275927451269	-0.019184252459693327
3.258822249406053	1.0029361186317545	1.8978220777314228	3.0289159626836386	-0.018961412265280742
3.260229948001909	1.0028674283728467	1.8978915735841166	3.030239262700679	-0.01873856382289027
3.2616376465977646	1.0027995515652448	1.8979602435919154	3.031562644233968	-0.018515707234867913
3.26304534519362	1.0027324881887945	1.8980280878769913	3.032886106338533	-0.018292842603368647
3.2644530437894757	1.0026662382236162	1.8980951065600273	3.03420964806849	-0.018069970030358835
3.2658607423853314	1.0026008016501033	1.8981612997602189	3.0355332684770553	-0.017847089617618658
3.267268440981187	1.0025361784489213	1.898226667595274	3.0368569666165555	-0.017624201466744517
3.268676139577043	1.0024723686010066	1.8982912101814147	3.03818074153844	-0.01740130567915144
3.2700838381728987	1.0024093720875653	1.8983549276333775	3.03950459229329	-0.017178402356075484
3.2714915367687545	1.0023471888900721	1.8984178200644146	3.040828517930829	-0.016955491598576143
3.2728992353646102	1.0022858189902697	1.8984798875862947	3.042152517499937	-0.016732573507538717
3.274306933960466	1.0022252623701662	1.8985411303093038	3.0434765900486562	-0.01650964818367671
3.275714632556322	1.002165519012036	1.8986015483422458	3.044800734624205	-0.016286715727534224
3.2771223311521775	1.0021065888984173	1.8986611417924444	3.046124950272988	-0.01606377623948831
3.2785300297480333	1.0020484720121112	1.8987199107657424	3.0474492360406082	-0.015840829819751354
3.279937728343889	1.0019911683361813	1.8987778553665036	3.048773590971875	-0.015617876568373443
3.281345426939745	1.001934677853952	1.8988349756976135	3.0500980141108167	-0.015394916585244727
3.2827531255356006	1.0018790005490081	1.8988912718604796	3.0514225045006915	-0.015171949970097773
3.2841608241314564	1.0018241364051934	1.8989467439550327	3.0527470611839984	-0.01494897682250992
3.285568522727312	1.0017700854066094	1.8990013920797277	3.0540716832024866	-0.01472599724190563
3.286976221323168	1.0017168475376148	1.8990552163315435	3.0553963695971675	-0.014503011327558827
3.2883839199190237	1.0016644227828249	1.8991082168059852	3.0567211194083264	-0.01428001917859524
3.2892024041433956	1.0016343150563933	1.8991386544044309	3.057491403141314	-0.014150361071048698
3.2897916185148794	1.0016128111271094	1.8991603935970833	3.0580459316755313	-0.01405702089399474
3.291199317110735	1.001562012555593	1.8992117467973957	3.0593708054376454	-0.013834016572593663
3.292607015706591	1.0015120270536533	1.8992622764980076	3.0606957397328376	-0.013611006313087154
3.2940147143024463	1.0014628546069202	1.8993119827885327	3.0620207335985916	-0.013387990214031472
3.295422412898302	1.0014144952012753	1.899360865757114	3.063345786071721	-0.01316496837384632
3.296830111494158	1.0013669488228512	1.8994089254904232	3.064670896188375	-0.012941940890817155
3.2982378100900136	1.0013202154580296	1.8994561620736632	3.065996062984054	-0.012718907863097506
3.2996455086858694	1.001274295093442	1.8995025755905677	3.0673212854936165	-0.012495869388711276
3.301053207281725	1.0012291877159665	1.8995481661234022	3.068646562751293	-0.012272825565555047
3.302460905877581	1.0011848933127303	1.899592933752964	3.069971893790696	-0.01204977649140038
3.3038686044734367	1.0011414118711062	1.8996368785585842	3.0712972776448293	-0.011826722263896116
3.3052763030692924	1.0010987433787122	1.8996800006181267	3.072622713346102	-0.011603662980570664
3.306684001665148	1.0010568878234123	1.8997223000079895	3.073948199926338	-0.011380598738834291
3.308091700261004	1.0010158451933138	1.8997637768031062	3.0752737364167837	-0.011157529635981416
3.3094993988568597	1.0009756154767677	1.8998044310769449	3.0765993218481262	-0.010934455769192886
3.3109070974527155	1.0009361986623677	1.8998442629015098	3.077924955250497	-0.010711377235538251
3.3123147960485713	1.0008975947389496	1.8998832723473418	3.0792506356534872	-0.010488294131978059
3.313722494644427	1.00085980369559	1.8999214594835185	3.080576362086157	-0.010265206555366106
3.315130193240283	1.0008228255216063	1.8999588243776553	3.081902133577047	-0.010042114602451729
3.3165378918361386	1.000786660206556	1.8999953670959056	3.0832279491541894	-0.009819018369882056
3.3179455904319943	1.0007513077402355	1.9000310877029611	3.0845538078451185	-0.009595917954204282
3.31935328902785	1.0007167681126796	1.9000659862620528	3.0858797086768814	-0.009372813451867924
3.320760987623706	1.0006830413141619	1.9001000628349516	3.0872056506760504	-0.009149704959227086
3.3221686862195616	1.0006501273351924	1.9001333174819677	3.0885316328687322	-0.008926592572542712
3.3229871704439335	1.0006313637095767	1.9001522750166993	3.0893026224683124	-0.008796865629627962
3.3235763848154174	1.000618026166518	1.9001657502619524	3.0898576542805807	-0.008703476387984835
3.3249840834112727	1.0005867377991224	1.9001973612322978	3.0911837139368057	-0.008480356501634841
3.3263917820071285	1.000556262224224	1.9002281504489376	3.092509810862187	-0.008257233009487703
3.3277994806029843	1.0005265994332766	1.9002581179663465	3.093835944081082	-0.008034106007454238
3.32920717919884	1.0004977494179683	1.9002872638375428	3.09516211261744	-0.007810975591363345
3.330614877794696	1.0004697121702215	1.9003155881140865	3.0964883154948106	-0.007587841856964249
3.3320225763905515	1.0004424876821916	1.900343090846081	3.0978145517363562	-0.00736470489992874
3.3334302749864073	1.000416075946267	1.900369772082173	3.099140820364863	-0.007141564815853405
3.334837973582263	1.0003904769550684	1.9003956318695534	3.10046712040275	-0.006918421700261872
3.336245672178119	1.000365690701449	1.900420670253957	3.1017934508720835	-0.006695275648607036
3.3376533707739746	1.0003417171784927	1.9004448872796633	3.1031198107945857	-0.00647212675627329
3.3390610693698304	1.000318556379515	1.9004682829894965	3.104446199191646	-0.006248975118578757
3.340468767965686	1.0002962082980618	1.9004908574248263	3.105772615084333	-0.006025820830777516
3.341876466561542	1.000274672927909	1.9005126106255679	3.107099057493405	-0.005802663988061824
3.3432841651573977	1.0002539502630627	1.9005335426301821	3.10842552543932	-0.005579504685564341
3.3446918637532534	1.0002340402977585	1.9005536534756764	3.109752017942249	-0.005356343018360358
3.346099562349109	1.0002149430264602	1.9005729431976042	3.1110785340220852	-0.005133179081470003
3.347507260944965	1.0001966584438613	1.9005914118300657	3.1124050726984556	-0.004910012969860474
3.3489149595408207	1.000179186544883	1.9006090594057086	3.113731632990733	-0.004686844778448248
3.3503226581366765	1.0001625273246748	1.900625885955727	3.115058213918045	-0.004463674602101296
3.3517303567325323	1.0001466807786137	1.9006418915098633	3.1163848144992876	-0.0042405025356413014
3.353138055328388	1.0001316469023043	1.9006570760964072	3.1177114337531338	-0.00401732867384587
3.354545753924244	1.0001174256915781	1.9006714397421962	3.119038070698047	-0.003794153111450744
3.3559534525200996	1.0001040171424938	1.9006849824726164	3.12036472435229	-0.0035709759431520067
3.3567719367444715	1.00009659457212	1.900692479274017	3.121136093562778	-0.0034412123853580605
3.357361151115955	1.000091421251336	1.9006977043116018	3.1216913937339372	-0.0033477972636082993
3.3587688497118107	1.0000796380146166	1.9007096052816352	3.1230180778608863	-0.003124617167443023
3.3601765483076664	1.0000686674290729	1.9007206854037477	3.1243447757508678	-0.0029014357492465506
3.361584246903522	1.0000585094916685	1.9007309446975198	3.125671486421457	-0.002678253103578429
3.362991945499378	1.0000491641995923	1.9007403831810805	3.1269982088900847	-0.002455069324969588
3.3643996440952337	1.0000406315502592	1.9007490008711083	3.1283249421740495	-0.002231884507924542
3.3658073426910895	1.0000329115413094	1.900756797782831	3.129651685290527	-0.0020086987469235943
3.3672150412869453	1.000026004170608	1.9007637739300254	3.1309784372565823	-0.0017855121364250437
3.368622739882801	1.0000199094362452	1.900769929325018	3.1323051970891806	-0.0015623247708673816
3.370030438478657	1.0000146273365367	1.900775263978685	3.133631963805198	-0.0013391367446714975
3.3714381370745126	1.0000101578700225	1.9007797779004525	3.1349587364214333	-0.0011159481522428796
3.3728458356703683	1.0000065010354675	1.9007834710982956	3.136285513954619	-0.000892759087973816
3.374253534266224	1.0000036568318613	1.9007863435787402	3.1376122954214307	-0.0006695696462455943
3.37566123286208	1.0000016252584183	1.900788395346861	3.1389390798385017	-0.0004463799214307035
3.3770689314579356	1.0000004063145769	1.9007896264062836	3.14026586622243	-0.00022319000789503262
3.3784766300537914	1.0000000000000004	1.9007900367591826	3.1415926535897927	-7.164247540891875e-17
3.3784766300537914	1.0000000000000004	1.9007900367591826	3.1415926535897927	-7.164247540891875e-17


==> anc/data-ver2/orbit_4_210.tsv <==
0.	1.	3.101647257249631	0.	0.
6.739565947792816e-6	1.0000000000041382	3.101647257245972	4.764593022383008e-6	8.427150606766246e-7
0.00003054641238552839	1.0000000000850102	3.101647257174457	0.000021595044018227112	3.81952220164275e-6
0.0001146417297546739	1.000000001197393	3.101647256190788	0.00008104693828059299	0.000014334797374274998
0.000331723929442157	1.000000010025473	3.1016472483842032	0.00023451503043986474	0.00004147874709385865
0.0008920961700783078	1.0000000725061131	3.101647193133184	0.0006306748980492564	0.00011154767038494282
0.002338631392807978	1.0000004982816197	3.101646816624053	0.0016533148775898932	0.00029242238469569037
0.0025048052533304505	1.0000005716092597	3.101646751781133	0.0017707928171404235	0.0003132007593732399
0.00466454692657858	1.0000019823046433	3.1016455043167745	0.003297638263807864	0.0005832548230648848
0.005009610506660901	1.0000022864379388	3.101645235374594	0.003541583264870775	0.0006264015736327927
0.007514415759991352	1.0000051444887363	3.1016427080268785	0.005312368973799776	0.0009396024976648264
0.009647366317177223	1.000008479488418	3.101639758916391	0.006820264469894908	0.0012063068269983802
0.010019221013321802	1.0000091457661515	3.1016391697327617	0.007083147574573732	0.0012528035863552194
0.012524026266652253	1.0000142902764833	3.1016346204849277	0.00885391669789533	0.0015660048945894157
0.015028831519982704	1.0000205780278297	3.101629060273971	0.01062467397454242	0.0018792064772522792
0.017533636773313155	1.000028009030089	3.1016224890883954	0.012395417035386819	0.00219240838922795
0.020038442026643604	1.00003658329496	3.101614906914615	0.014166143511413086	0.002505610685399698
0.020322082883120495	1.0000376262948385	3.101613984595102	0.014366657100928366	0.0025410773286363595
0.022543247279974057	1.0000463008359404	3.1016063137369523	0.015936851033737317	0.0028188134206497796
0.025048052533304506	1.0000571616683291	3.1015967095376396	0.017707537233625933	0.00313201664985929
0.02755285778663496	1.000069165809225	3.1015860942968185	0.01947819974251445	0.003445220427908021
0.030057663039965408	1.0000823132775272	3.1015744679925406	0.021248836192026277	0.0037584248096743118
0.03256246829329586	1.0000966040939367	3.1015618306007644	0.02301944421399148	0.004071629850034907
0.03506727354662631	1.0001120382809547	3.1015481820953585	0.024790021440465566	0.004384835603864811
0.03516181500170339	1.0001126432218939	3.101547647143359	0.02485684953320033	0.0043966572672431556
0.03757207879995676	1.0001286158628837	3.1015335224480998	0.026560565503748246	0.004698042126037136
0.04007688405328721	1.000146336865828	3.1015178516286728	0.028331074036402216	0.0050112494714229655
0.04258168930661766	1.0001652013176943	3.1015011696046706	0.030101544671271907	0.005324457694891202
0.04508649455994811	1.00018520924819	3.1014834763415946	0.03187197504150225	0.005637666851308421
0.04759129981327856	1.0002063606888265	3.101464771802852	0.03364236278055744	0.005950876995538726
0.05009610506660901	1.0002286556729174	3.1014450559497586	0.03541270552223967	0.006264088182443602
0.052600910319939465	1.0002520942355795	3.1014243287415364	0.037183000900707905	0.006577300466881767
0.05510571557326992	1.0002766764137332	3.101402590135314	0.038953246550496576	0.006890513903709027
0.05761052082660036	1.0003024022461033	3.101379840086127	0.04072344010653438	0.007203728547778125
0.060115326079930816	1.0003292717732186	3.1013560785469156	0.042493579204162954	0.007516944453938597
0.06262013133326126	1.0003572850374136	3.1013313054685256	0.044263661479155614	0.007830161677036623
0.06323452116642968	1.0003643309377688	3.101325074524482	0.04469782622636328	0.00790698920551566
0.06512493658659171	1.0003864420828272	3.1013055207997087	0.0460336845677361	0.008143380271914876
0.06762974183992217	1.000416742955405	3.1012787244871203	0.04780364610659725	0.008456600293412378
0.07013454709325262	1.0004481877028986	3.101250916475321	0.049573543732919716	0.008769821796364347
0.07263935234658307	1.0004807763748667	3.1012220967067736	0.05134337508439068	0.00908304483560205
0.07514415759991352	1.0005145090226755	3.1011922651218464	0.05311313779922251	0.009396269465952655
0.07764896285324396	1.0005493856994994	3.101161421658808	0.05488282951617148	0.009709495742239076
0.08015376810657442	1.0005854064603212	3.1011295662538316	0.05665244787455641	0.010022723719279827
0.08265857335990487	1.0006225713619334	3.1010966988409905	0.05842199051427734	0.010335953451888874
0.08516337861323532	1.0006608804629382	3.10106281935226	0.060191455075834226	0.010649184994875473
0.08766818386656577	1.0007003338237486	3.1010279277175163	0.061960839200345515	0.01096241840304403
0.09017298911989623	1.0007409315065885	3.1009920238645354	0.06373014052956687	0.011275653731193946
0.09267779437322668	1.000782673575494	3.1009551077189923	0.0654993567059097	0.011588891034119463
0.09518259962655712	1.0008255600963143	3.1009171792044623	0.06726848537245993	0.011902130366609509
0.09768740487988757	1.0008695911367111	3.1008782382424176	0.06903752417299641	0.012215371783447553
0.10019221013321802	1.0009147667661615	3.10083828475223	0.07080647075200971	0.012528615339411442
0.10269701538654848	1.0009610870559567	3.1007973186511655	0.07257532275472062	0.012841861089273253
0.10520182063987893	1.001008552079204	3.100755339854389	0.07434407782709869	0.013155109087799136
0.10770662589320938	1.001057161910827	3.1007123482749606	0.07611273361588089	0.013468359389749163
0.11021143114653983	1.0011069166275677	3.100668343823834	0.07788128776859014	0.013781612049877164
0.11271623639987027	1.001157816307985	3.1006233264098593	0.0796497379335538	0.014094867122930578
0.11522104165320073	1.0012098610324582	3.1005772959397784	0.08141808175992228	0.014408124663650294
0.11631581822413473	1.0012329678706728	3.100556859202491	0.08219093874605655	0.014545041093350284
0.11772584690653118	1.0012630508831861	3.1005302523182268	0.08318631689768753	0.014721384726770497
0.12023065215986163	1.0013173859441888	3.1004821954477313	0.08495444099770155	0.0150346473670185
0.12273545741319208	1.0013728663013084	3.1004331252287107	0.0867224517116949	0.015347912639114602
0.12524026266652252	1.0014294920422093	3.100383041559474	0.08849034669229518	0.015661180597771912
0.127745067919853	1.001487263256381	3.1003319443362196	0.0902581235930455	0.015974451297696205
0.13024987317318343	1.0015461800351368	3.100279833453035	0.09202578006842295	0.016287724793585746
0.1327546784265139	1.0016062424716168	3.1002267088018947	0.09379331377385702	0.01660100114013114
0.13525948367984433	1.0016674506607877	3.100172570272661	0.0955607223657481	0.016914280392015178
0.13776428893317477	1.0017298046994443	3.1001174177530824	0.09732800350148582	0.017227562603912644
0.14026909418650524	1.0017933046862104	3.1000612511287917	0.09909515483946747	0.017540847830490196
0.14277389943983568	1.0018579507215408	3.1000040702833074	0.10086217403911646	0.017854136126406163
0.14527870469316614	1.0019237429077208	3.0999458750980295	0.10262905876090059	0.018167427546310403
0.14778350994649658	1.0019906813488693	3.0998866654522423	0.1043958066663505	0.018480722144844138
0.15028831519982705	1.0020587661509377	3.09982644122311	0.10616241541807797	0.01879401997663977
0.1527931204531575	1.0021279974217134	3.099765202285677	0.10792888267979427	0.019107321096320743
0.15529792570648793	1.0021983752708197	3.099702948512869	0.10969520611632842	0.01942062555850135
0.1578027309598184	1.002269899809717	3.0996396797754877	0.11146138339364559	0.019733933417786575
0.16030753621314883	1.0023425711517044	3.0995753959422134	0.11322741217886526	0.020047244728771934
0.1628123414664793	1.0024163894119211	3.0995100968796025	0.1149932901402796	0.020360559546043284
0.16531714671980974	1.0024913547073477	3.0994437824520866	0.11675901494737163	0.02067387792417668
0.1678219519731402	1.0025674671568068	3.09937645252197	0.11852458427083351	0.020987199917738175
0.17032675722647064	1.0026447268809655	3.0993081069494317	0.12028999578258472	0.021300525581283675
0.17283156247980108	1.0027231340023357	3.0992387455925217	0.12205524715579025	0.02161385496935874
0.17533636773313155	1.002802688645276	3.0991683683071596	0.12382033606487881	0.021927188136498438
0.17643114430406553	1.002837820047551	3.099137289379271	0.12459175280286988	0.022064138032070274
0.177841172986462	1.0028833909359935	3.099096974947136	0.12558526018556096	0.022240525137227147
0.18034597823979245	1.0029652410025442	3.0990245653641098	0.12735001719484731	0.02255386602605839
0.1828507834931229	1.0030482389748352	3.0989511394076046	0.1291146047710665	0.02286721085749466
0.18535558874645336	1.0031323849846259	3.0988766969250117	0.13087902059388354	0.02318055968602725
0.1878603939997838	1.0032176791655298	3.098801237761587	0.13264326234431764	0.02349391256613604
0.19036519925311424	1.0033041216530156	3.0987247617604488	0.13440732770476047	0.02380726955228937
0.1928700045064447	1.003391712584409	3.0986472687625777	0.13617121435899404	0.02412063069894382
0.19537480975977514	1.003480452098894	3.098568758606815	0.13793491999220894	0.02443399606054405
0.1978796150131056	1.003570340337515	3.0984892311298613	0.13969844229102216	0.024747365691522593
0.20038442026643605	1.0036613774431775	3.0984086861662754	0.1414617789434951	0.025060739646299717
0.20288922551976651	1.0037535635606507	3.0983271235484726	0.14322492763915165	0.025374117979283187
0.20539403077309695	1.0038468988365683	3.098244543106723	0.144987886068996	0.025687500744868128
0.2078988360264274	1.003941383419431	3.0981609446691514	0.1467506519255307	0.026000887997436797
0.21040364127975786	1.0040370174596074	3.098076328061734	0.14851322290277438	0.02631427979135843
0.2129084465330883	1.0041338011093361	3.0979906931083	0.15027559669627985	0.02662767618098904
0.21541325178641876	1.0042317345227274	3.0979040396305257	0.15203777100315177	0.026941077220671218
0.2179180570397492	1.004330817855765	3.0978163674479373	0.1537997435220646	0.027254482964733963
0.22042286229307967	1.0044310512663077	3.097727676377907	0.15556151195328038	0.02756789346749247
0.2229276675464101	1.0045324349140912	3.097637966235652	0.15732307399866652	0.027881308783247953
0.22543247279974055	1.0046349689607301	3.097547236834233	0.15908442736171352	0.028194728966287445
0.227937278053071	1.0047386535697198	3.097455487984554	0.16084556974755287	0.028508154070883602
0.23044208330640145	1.0048434889064375	3.0973627194953584	0.1626064988629746	0.028821584151294505
0.23294688855973192	1.0049494751381454	3.0972689311732275	0.16436721241644506	0.02913501926176347
0.23545169381306236	1.0050566124339915	3.097174122822582	0.1661277081181246	0.029448459456518843
0.23654647038399634	1.0051038005250965	3.097132364495158	0.16689709991517654	0.02958545654053431
0.2379564990663928	1.0051649009650123	3.097078294245678	0.16788798367988525	0.029761904789773804
0.24046130431972326	1.005274340904134	3.096981445242604	0.16964803681532825	0.03007535531572616
0.2429661095730537	1.005384932426175	3.096883575611283	0.17140786523980175	0.030388811088558156
0.24547091482638417	1.005496675707848	3.096784685147467	0.17316746667041838	0.030702272162436248
0.2479757200797146	1.0056095709277615	3.0966847736447387	0.1749268388260727	0.031015738591510928
0.25048052533304505	1.0057236182664218	3.096583840894507	0.17668597942745892	0.031329210429916494
0.2529853305863755	1.0058388179062356	3.096481886686006	0.1784448861970882	0.031642687731770855
0.255490135839706	1.0059551700315124	3.096378910806296	0.18020355685930628	0.031956170551175306
0.2579949410930364	1.0060726748284645	3.0962749130402565	0.1819619891403109	0.032269658942214355
0.26049974634636686	1.0061913324852123	3.096169893170589	0.1837201807681691	0.03258315295895546
0.2630045515996973	1.0063111431917835	3.096063850977814	0.18547812947283482	0.03289665265544886
0.2655093568530278	1.006432107140117	3.0959567862402673	0.1872358329861662	0.03321015808572734
0.2680141621063582	1.0065542245240646	3.0958486987341005	0.18899328904194287	0.03352366930380601
0.27051896735968867	1.0066774955393933	3.095739588233277	0.1907504953758833	0.033837186363682104
0.27302377261301913	1.006801920383787	3.0956294545095733	0.1925074497256621	0.03415070931933476
0.27552857786634954	1.0069274992568498	3.0955182973325734	0.19426414983092738	0.03446423822472479
0.27803338311968	1.007054232360107	3.095406116469669	0.19602059343331782	0.03477777313379445
0.2805381883730105	1.0071821198970086	3.095292911686058	0.19777677827648002	0.03509131410046726
0.28304299362634094	1.0073111620729307	3.0951786827447405	0.19953270210608556	0.035404861178647704
0.28554779887967136	1.0074413590951785	3.0950634294065185	0.20128836266984834	0.035718414422221095
0.2880526041330018	1.0075727111729884	3.0949471514299933	0.20304375771754152	0.03603197388505328
0.2905574093863323	1.00770521851753	3.094829848571564	0.2047988850010147	0.03634553962099043
0.2930622146396627	1.007838881341909	3.0947115205854248	0.206553742274211	0.03665911168385881
0.29556701989299317	1.00797369986117	3.094592167223563	0.2083083272931841	0.036972690127464576
0.29666179646392715	1.008032988065397	3.094539679302286	0.20907511863166958	0.03710974804302132
0.29807182514632363	1.0081096742922975	3.0944717882357575	0.21006263781611523	0.03728627500559348
0.3005766303996541	1.0082468048542206	3.0943503833695756	0.21181667160333018	0.037599866372010675
0.3030814356529845	1.008385091767813	3.0942279523703724	0.21357042641731622	0.037913464280460496
0.305586240906315	1.0085245352558978	3.0941044949812873	0.21532390002273905	0.03822706878466617
0.30809104615964544	1.0086651355432485	3.093980010943243	0.2170770901864597	0.03854067993832961
0.31059585141297585	1.008806892856592	3.0938544999949418	0.21882999467755135	0.038854297795131165
0.3131006566663063	1.0089498074246115	3.0937279618728657	0.2205826112673162	0.039167922408729385
0.3156054619196368	1.009093879477949	3.093600396311271	0.22233493772930232	0.039481553832760745
0.31811026717296725	1.0092391092492077	3.0934718030421893	0.2240869718393203	0.03979519212083944
0.32061507242629766	1.0093854969729545	3.093342181795423	0.22583871137546013	0.040108837326557116
0.32311987767962813	1.0095330428857239	3.093211532298545	0.22759015411810773	0.040422489503482595
0.3256246829329586	1.0096817472260187	3.093079854276893	0.22934129784996185	0.040736148705161665
0.328129488186289	1.0098316102343146	3.0929471474535717	0.23109214035605055	0.0410498149851168
0.3306342934396195	1.0099826321530618	3.0928134115494474	0.2328426794237479	0.04136348839684691
0.33313909869294994	1.0101348132266887	3.0926786462831455	0.2345929128427905	0.041677168993827084
0.3356439039462804	1.0102881537016037	3.0925428513710496	0.23634283840529408	0.04199085682950832
0.3381487091996108	1.0104426538261988	3.0924060265272995	0.23809245390577	0.04230455195731729
0.3406535144529413	1.0105983138508516	3.0922681714637856	0.23984175714114175	0.04261825443065604
0.34315831970627175	1.0107551340279297	3.0921292858901515	0.2415907459107614	0.04293196430290174
0.34566312495960216	1.0109131146117918	3.0919893695137857	0.24333941801642597	0.043245681627406427
0.34816793021293263	1.011072255858792	3.091848422039824	0.24508777126239392	0.04355940645749673
0.3506727354662631	1.0112325580272818	3.0917064431711445	0.24683580345540138	0.043873138846473585
0.35317754071959356	1.011394021377614	3.0915634326083654	0.2485835124046786	0.04418687884761197
0.355682345972924	1.0115566461721446	3.0914193900498437	0.25033089592196617	0.04450062651416064
0.35677712254385796	1.0116280894976282	3.0913561091154698	0.25109452301004587	0.044637758795388234
0.35818715122625444	1.0117204326752371	3.09127431519167	0.25207795182153114	0.044814381899341824
0.3606919564795849	1.0118853811532642	3.0911282077276683	0.25382467792018365	0.04512814505635098
0.3631967617329153	1.012051491874612	3.0909810673493934	0.2555710720372925	0.04544191603835648
0.3657015669862458	1.0122187651096823	3.090832893746126	0.25731713199480194	0.04575569489849934
0.36820637223957625	1.0123872011308963	3.0906836866048724	0.2590628556172473	0.04606948168989293
0.3707111774929067	1.0125568002126972	3.090533445610361	0.2608082407317714	0.04638327646562271
0.37321598274623713	1.012727562631554	3.0903821704450385	0.26255328516814025	0.0466970792787459
0.3757207879995676	1.0128994886659637	3.09022986078907	0.2642979867587595	0.047010890182291196
0.37822559325289806	1.013072578596456	3.0900765163203325	0.26604234333869003	0.047324709229258514
0.3807303985062285	1.0132468327055952	3.0899221367144154	0.26778635274566415	0.04763853647261865
0.38323520375955894	1.0134222512779842	3.089766721644615	0.26953001282010125	0.047952371965312976
0.3857400090128894	1.0135988346002673	3.0896102707819355	0.27127332140512395	0.0482662157602532
0.3882448142662199	1.0137765829611338	3.0894527837950814	0.2730162763465738	0.04858006791032098
0.3907496195195503	1.0139554966513216	3.0892942603504574	0.274758875493027	0.04889392846836768
0.39325442477288075	1.0141355759636201	3.0891347001121665	0.27650111669581035	0.04920779748721403
0.3957592300262112	1.0143168211928735	3.0889741027420037	0.2782429978090167	0.04952167501964983
0.39826403527954163	1.0144992326359852	3.088812467899456	0.27998451668952096	0.049835561118433624
0.4007688405328721	1.0146828105919197	3.0886497952416994	0.2817256711969956	0.050149455836292406
0.40327364578620256	1.0148675553617073	3.088486084423594	0.2834664591939262	0.05046335922592126
0.40577845103953303	1.0150534672484475	3.0883213350976817	0.28520687854562704	0.0507772713399831
0.40828325629286344	1.0152405465573118	3.0881555469141846	0.2869469271202568	0.05109119223110829
0.4107880615461939	1.0154287935955477	3.0879887195210003	0.28868660278883396	0.05140512195189437
0.41329286679952437	1.015618208672482	3.0878208525636994	0.29042590342525215	0.05171906055490566
0.4157976720528548	1.0158087920995256	3.087651945685523	0.29216482690629575	0.05203300809267302
0.41689244862378877	1.0158924575008033	3.0875777947866982	0.2929247401347299	0.052170228130175036
0.41830247730618525	1.016000544190175	3.087481998527378	0.2939033711116553	0.05234696461769343
0.4208072825595157	1.0161934652600177	3.0873110107278365	0.29564153392394266	0.052660930182429705
0.4233120878128462	1.016387555626735	3.0871389819231294	0.2973793132287065	0.052974904839310166
0.4258168930661766	1.016582815610106	3.0869659117471464	0.29911670691444747	0.05328888864072824
0.42832169831950706	1.0167792455320117	3.0867917998314307	0.30085371287263357	0.05360288163904219
0.4308265035728375	1.0169768457164379	3.086616645805177	0.30259032899771515	0.053916883886574715
0.43333130882616794	1.0171756164894794	3.086440449295227	0.3043265531871403	0.054230895435612624
0.4358361140794984	1.0173755581793442	3.086263209926067	0.3060623833413698	0.05454491633840649
0.43834091933282887	1.0175766711163567	3.086084927319825	0.3077978173638923	0.05485894664717027
0.44084572458615934	1.0177789556329617	3.085905601096266	0.30953285316123924	0.055172986414080985
0.44335052983948975	1.0179824120637289	3.08572523087279	0.31126748864299997	0.05548703569127834
0.4458553350928202	1.0181870407453555	3.085543816264428	0.3130017217218368	0.05580109453086435
0.4483601403461507	1.0183928420166717	3.0853613568838387	0.3147355503134997	0.05611516298490299
0.4508649455994811	1.0185998162186438	3.085177852341305	0.31646897233684135	0.05642924110541984
0.45336975085281156	1.0188079636943779	3.084993302244731	0.3182019857138319	0.05674332894440169
0.455874556106142	1.0190172847891248	3.0848077061996366	0.3199345883695739	0.05705742655379617
0.45837936135947244	1.0192277798502831	3.0846210638091587	0.3216667782323168	0.05737153398551139
0.4608841666128029	1.0194394492274044	3.0844333746740413	0.32339855323347216	0.05768565129141554
0.46338897186613337	1.0196522932721959	3.0842446383926374	0.3251299113076278	0.05799977852333653
0.46589377711946384	1.0198663123385263	3.0840548545609017	0.32686085039256274	0.05831391573306158
0.46839858237279425	1.0200815067824283	3.0838640227723904	0.32859136842926173	0.058628062972336845
0.4709033876261247	1.020297876962104	3.083672142618254	0.33032146336193	0.05894222029286702
0.4734081928794552	1.0205154232379283	3.083479213687236	0.3320511331380075	0.05925638774631496
0.4759129981327856	1.0207341459724537	3.0832852355656697	0.3337803757081834	0.059570565384301256
0.47700777470371963	1.0208301127954698	3.0832001238394127	0.33453604199626547	0.05970788638408968
0.47841780338611606	1.020954045530414	3.0830902078374716	0.33550918902641097	0.05988475325840385
0.4809226086394465	1.0211751222787295	3.082894130084141	0.33723757104992125	0.06019895142015764
0.483427413892777	1.0213973765865105	3.0826970018847533	0.3389655197392382	0.06051315992105404
0.4859322191461074	1.0216208088250616	3.08249882281596	0.3406930330581924	0.06082737881254061
0.48843702439943787	1.0218454193678865	3.0822995924519807	0.34242010897393554	0.06114160814602061
0.49094182965276834	1.0220712085906927	3.0820993103646015	0.34414674545695495	0.06145584797285261
0.49344663490609875	1.0222981768713952	3.0818979761231717	0.3458729404810873	0.06177009834435005
0.4959514401594292	1.0225263245901215	3.0816955892945983	0.34759869202353305	0.06208435931178082
0.4984562454127597	1.0227556521292154	3.081492149443343	0.3493239980648705	0.06239863092636684
0.5009610506660901	1.0229861598732426	3.081287656131418	0.35104885658907	0.06271291323928364
0.5034658559194206	1.0232178482089944	3.0810821089183835	0.3527732655835075	0.06302720630165988
0.505970661172751	1.0234507175254925	3.0808755073613407	0.3544972230389793	0.06334151016457698
0.5084754664260814	1.0236847682139938	3.0806678510149306	0.35622072694971524	0.06365582487906864
0.510980271679412	1.0239200006679947	3.0804591394313277	0.35794377531339316	0.06397015049612037
0.5134850769327424	1.0241564152832365	3.0802493721602393	0.3596663661311524	0.06428448706666912
0.5159898821860728	1.0243940124577087	3.0800385487488966	0.36138849740760776	0.06459883464160275
0.5184946874394033	1.024632792591655	3.0798266687420552	0.36311016715086336	0.06491319327175965
0.5209994926927337	1.024872756087578	3.0796137316819885	0.36483137337252625	0.06522756300792819
0.5235042979460642	1.0251139033502432	3.0793997371084836	0.3665521140877201	0.06554194390084633
0.5260091031993946	1.0253562347866843	3.0791846845588378	0.3682723873150989	0.06585633600120118
0.5285139084527251	1.025599750806208	3.0789685735678542	0.3699921910768606	0.06617073935962842
0.5310187137060556	1.025844451820399	3.078751403667837	0.3717115233987605	0.0664851540267119
0.533523518959386	1.0260903382431248	3.0785331743885878	0.37343038231012504	0.06679958005298323
0.5360283242127164	1.0263374104905403	3.078313885257401	0.375148765843865	0.06711401748892112
0.5371231007836504	1.0264457710054022	3.078217707471342	0.3758996708597791	0.06725145242319774
0.5385331294660469	1.0265856689810933	3.0780935357990598	0.37686667203648905	0.0674284663849511
0.5410379347193773	1.0268351141355292	3.0778721255358312	0.3785840989281173	0.06774292679144489
0.5435427399727077	1.0270857463768965	3.0776496539874625	0.38030104456249436	0.06805739875871994
0.5460475452260383	1.0273375661305508	3.0774261206711757	0.38201750698700276	0.06837188233703896
0.5485523504793687	1.027590573824161	3.0772015251016636	0.38373348425267634	0.06868637757660943
0.5510571557326991	1.027844769887714	3.0769758667910865	0.3854489744142133	0.06900088452758307
0.5535619609860296	1.0281001547535193	3.076749145249065	0.3871639755299893	0.06931540324005532
0.55606676623936	1.0283567288562154	3.076521359982679	0.38887848566207095	0.06962993376406486
0.5585715714926905	1.0286144926327738	3.0762925104964594	0.39059250287622843	0.06994447614959307
0.561076376746021	1.0288734465225053	3.076062596292387	0.3923060252419489	0.07025903044656352
0.5635811819993514	1.0291335909670642	3.075831616869884	0.39401905083244937	0.07057359670484148
0.5660859872526819	1.0293949264104543	3.075599571725814	0.39573157772468953	0.07088817497423333
0.5685907925060123	1.0296574532990344	3.0753664603544735	0.39744360399938483	0.07120276530448608
0.5710955977593427	1.0299211720815231	3.075132282247589	0.3991551277410193	0.07151736774528678
0.5736004030126732	1.0301860832090044	3.0748970368943107	0.40086614703785833	0.07183198234626204
0.5761052082660036	1.0304521871349335	3.0746607237812102	0.4025766599819615	0.07214660915697745
0.578610013519334	1.030719484315142	3.074423342392274	0.40428666466919533	0.07246124822693704
0.5811148187726646	1.0309879752078426	3.074184892208899	0.4059961591992458	0.07277589960558274
0.583619624025995	1.0312576602736365	3.0739453727098867	0.40770514167563127	0.07309056334229376
0.5861244292793254	1.0315285399755174	3.073704783371441	0.4094136102057148	0.07340523948638612
0.5886292345326559	1.0318006147788774	3.0734631236671595	0.41112156290071705	0.07371992808711204
0.5911340397859863	1.0320738851515132	3.0732203930680324	0.41282899787572835	0.07403462919365933
0.5936388450393167	1.0323483515636311	3.0729765910424347	0.41453591324972155	0.07434934285515088
0.5961436502926473	1.0326240144878533	3.0727317170561217	0.41624230714556426	0.07466406912064405
0.5972384268635812	1.0327448745159322	3.072624353065264	0.4169879573891541	0.07480163066852495
0.5986484555459777	1.032900874399223	3.072485770572226	0.41794817769003123	0.07497880803913008
0.6011532607993082	1.0331789317752103	3.0722387510512488	0.41965352301381675	0.0752935596595335
0.6036580660526386	1.033458187095719	3.071990657951058	0.421358341251547	0.07560832403071155
0.606162871305969	1.0337386408430906	3.0717414907268825	0.423062630541792	0.0759231012014536
0.6086676765592995	1.034020293502112	3.0714912488313044	0.42476638902707825	0.07623789122048046
0.61117248181263	1.0343031455600205	3.071239931714258	0.4264696148539005	0.07655269413644389
0.6136772870659604	1.034587197506509	3.0709875388230206	0.4281723061727341	0.07686750999792588
0.6161820923192909	1.034872449833734	3.0707340696022096	0.42987446113804695	0.07718233885343814
0.6186868975726213	1.0351589030363195	3.0704795234937765	0.43157607790831154	0.07749718075142137
0.6211917028259517	1.0354465576113643	3.0702238999370026	0.43327715464601696	0.07781203574024467
0.6236965080792822	1.0357354140584478	3.0699671983684906	0.43497768951768084	0.07812690386820498
0.6262013133326126	1.0360254728796359	3.0697094182221627	0.4366776806938612	0.07844178518352629
0.628706118585943	1.036316734579487	3.069450558929254	0.4383771263491683	0.07875667973435917
0.6312109238392736	1.0366091996650593	3.069190619918305	0.4400760246622765	0.07907158756877998
0.633715729092604	1.036902868645915	3.0689296006151596	0.44177437381593593	0.07938650873479029
0.6362205343459345	1.0371977420341287	3.0686675004429573	0.44347217199698424	0.07970144328031623
0.6387253395992649	1.0374938203442923	3.068404318822127	0.4451694173963582	0.08001639125320774
0.6412301448525953	1.0377911040935215	3.0681400551703844	0.4468661082091055	0.08033135270123802
0.6437349501059259	1.038089593801463	3.067874708902723	0.4485622426343961	0.0806463276721028
0.6462397553592563	1.0383892899902998	3.0676082794314103	0.4502578188755339	0.08096131621341959
0.6487445606125867	1.0386901931847583	3.0673407661659815	0.4519528351399682	0.08127631837272714
0.6512493658659172	1.0389923039121145	3.0670721685132345	0.4536472896393052	0.08159133419748464
0.6537541711192476	1.0392956227022008	3.0668024858772234	0.4553411805893191	0.08190636373507106
0.656258976372578	1.039600150087412	3.0665317176592524	0.45703450620996394	0.08222140703278442
0.6573537529435121	1.0397336297308455	3.0664130317684912	0.45777443094885767	0.08235910750873687
0.6587637816259085	1.0399058866027122	3.0662598632578706	0.45872726472538455	0.08253646413784116
0.661268586879239	1.0402128327856421	3.065986922068866	0.46041945436392784	0.08285153509737532
0.6637733921325694	1.0405209891763245	3.065712893485259	0.4621110733581542	0.08316661995843791
0.6662781973858999	1.040830356317471	3.0654377768972982	0.46380211994484843	0.08348171876799615
0.6687830026392303	1.04114093475439	3.065161571692452	0.46549259236503115	0.08379683157293272
0.6712878078925608	1.0414527250349923	3.0648842772554032	0.46718248886396957	0.08411195842004507
0.6737926131458912	1.0417657277097983	3.064605892968045	0.46887180769118875	0.08442709935604466
0.6762974183992216	1.0420799433319448	3.0643264182094727	0.4705605471004826	0.08474225442755616
0.6788022236525522	1.042395372457192	3.0640458523559775	0.47224870534992464	0.08505742368111681
0.6813070289058826	1.04271201564393	3.063764194781042	0.4739362807018791	0.08537260716317555
0.683811834159213	1.0430298734531869	3.0634814448553325	0.4756232714230117	0.08568780492009231
0.6863166394125435	1.0433489464486339	3.0631976019466935	0.4773096757843004	0.08600301699813723
0.6888214446658739	1.043669235196594	3.0629126654201406	0.47899549206104625	0.08631824344348989
0.6913262499192043	1.0439907402660482	3.062626634637856	0.48068071853288424	0.08663348430223848
0.6938310551725348	1.0443134622286436	3.0623395089591794	0.4823653534837937	0.0869487396203791
0.6963358604258653	1.0446374016586992	3.0620512877406036	0.4840493952021091	0.08726400944381488
0.6988406656791957	1.0449625591332137	3.061761970335769	0.4857328419805307	0.08757929381835518
0.7013454709325262	1.0452889352318728	3.061471556095453	0.48741569211613495	0.08789459278971486
0.7038502761858566	1.0456165305370573	3.0611800443675685	0.489097943910385	0.0882099064035134
0.7063550814391871	1.0459453456338483	3.0608874344971535	0.49077959566914153	0.08852523470527404
0.7088598866925175	1.046275381110037	3.0605937258263674	0.4924606457026725	0.08884057774042309
0.711364691945848	1.0466066375561298	3.0602989176944813	0.49414109232566406	0.08915593555428893
0.7138694971991785	1.0469391155653578	3.0600030094378745	0.49582093385723064	0.08947130819210128
0.7163743024525089	1.047272815733683	3.0597060003900256	0.49750016862092544	0.08978669569899032
0.7174690790234429	1.0474190502170535	3.059575840611903	0.4982339216741407	0.08992454696634031
0.7188791077058393	1.047607738659806	3.059407889881507	0.4991787949447503	0.09010209811998582
0.7213839129591698	1.047943884945174	3.0591086772399763	0.5008568111611663	0.0904175155000163
0.7238887182125002	1.0482812551939882	3.058808361790172	0.5025342156071037	0.09073294788390812
0.7263935234658306	1.0486198500132111	3.058506942853905	0.5042110066239719	0.09104839531638467
0.7288983287191612	1.0489596700125743	3.058204419750052	0.50588718255767	0.09136385784206547
0.7314031339724916	1.049300715804587	3.057900791794548	0.5075627417585961	0.09167933550546521
0.733907939225822	1.0496429880045428	3.0575960583003816	0.5092376825816579	0.09199482835099293
0.7364127444791525	1.049986487230528	3.057290218577584	0.5109120033862826	0.09231033642295111
0.7389175497324829	1.050331214103429	3.056983271933226	0.5125857025364263	0.09262585976553471
0.7414223549858134	1.050677169246941	3.056675217671408	0.5142587784005842	0.0929413984228303
0.7439271602391438	1.0510243532875752	3.056366055093254	0.5159312293518004	0.09325695243881511
0.7464319654924743	1.0513727668546675	3.0560557834969053	0.5176030537676775	0.09357252185735614
0.7489367707458048	1.0517224105803855	3.0557444021775115	0.5192742500303864	0.09388810672220911
0.7514415759991352	1.0520732850997374	3.0554319104272234	0.5209448165266762	0.09420370707701765
0.7539463812524656	1.0524253910505805	3.0551183075351878	0.5226147516478834	0.09451932296531226
0.7564511865057961	1.052778729073628	3.0548035927875365	0.5242840537899419	0.09483495443050936
0.7589559917591265	1.0531332998124583	3.0544877654673828	0.5259527213533921	0.09515060151591034
0.761460797012457	1.0534891039135228	3.054170824854811	0.5276207527433908	0.09546626426470055
0.7639656022657875	1.0538461420261547	3.0538527702268716	0.5292881463697204	0.09578194271994836
0.7664704075191179	1.0542044148025767	3.0535336008575698	0.5309549006467985	0.09609763692460409
0.7689752127724483	1.0545639228979098	3.0532133160178625	0.5326210139936871	0.09641334692149911
0.7714800180257788	1.0549246669701815	3.0528919149756475	0.534286484834102	0.09672907275334475
0.7739848232791092	1.0552866476803344	3.0525693969957572	0.5359513115964223	0.0970448144627313
0.7764896285324397	1.055649865692235	3.05224576133995	0.5376154927136991	0.097360572092127
0.7775844051033737	1.0558090063281997	3.052103958535077	0.5383426540802158	0.0974985854584807
0.7789944337857702	1.056014321672682	3.0519210072669036	0.5392790266236654	0.09767634568387701
0.7814992390391006	1.0563800162914143	3.0515951340322065	0.5409419117687446	0.09799213528020234
0.7840040442924311	1.056746950221121	3.0512681408883497	0.5426041465960602	0.0983079409231988
0.7865088495457615	1.0571151241374495	3.05094002708472	0.5442657295574441	0.09862376265483601
0.7890136547990919	1.0574845387190133	3.050610791867591	0.5459266591094467	0.0989396005169562
0.7915184600524224	1.0578551946474029	3.0502804344801153	0.547586933713345	0.09925545455127327
0.7940232653057528	1.0582270926071924	3.0499489541623173	0.5492465518351519	0.09957132479937163
0.7965280705590833	1.0586002332859503	3.0496163501510836	0.5509055119456252	0.0998872113027051
0.7990328758124138	1.0589746173742471	3.049282621680156	0.5525638125202761	0.10020311410259587
0.8015376810657442	1.0593502455656651	3.048947767980124	0.5542214520393784	0.10051903324023333
0.8040424863190746	1.0597271185568071	3.0486117882784134	0.5558784289879775	0.10083496875667296
0.8065472915724051	1.0601052370473054	3.048274681799282	0.5575347418558979	0.10115092069283524
0.8090520968257355	1.060484601739832	3.0479364477638087	0.5591903891377538	0.10146688908950445
0.8115569020790661	1.0608652133401058	3.047597085389886	0.5608453693329559	0.10178287398732759
0.8140617073323965	1.0612470725569034	3.047256593892211	0.5624996809457217	0.10209887542681319
0.8165665125857269	1.0616301801020689	3.0469149724822775	0.5641533224850823	0.1024148934483301
0.8190713178390574	1.0620145366905211	3.046572220368368	0.5658062924648929	0.10273092809210642
0.8215761230923878	1.0624001430402652	3.0462283367555436	0.5674585894038395	0.10304697939822824
0.8240809283457182	1.0627869998724004	3.045883320845636	0.5691102118254485	0.10336304740663844
0.8265857335990487	1.063175107911131	3.04553717183724	0.5707611582580948	0.10367913215713558
0.8290905388523792	1.0635644678837743	3.045189888925703	0.5724114272350099	0.10399523368937252
0.8315953441057096	1.0639550805207725	3.044841471303117	0.5740610172942909	0.10431135204285541
0.8341001493590401	1.0643469465556996	3.0444919181583097	0.5757099269789079	0.10462748725694225
0.8366049546123705	1.0647400667252733	3.044141228676836	0.577358154836713	0.1049436393708418
0.8376997311833045	1.0649122820182912	3.043987595562013	0.5780783321700129	0.10508182546161877
0.8391097598657009	1.065134441769364	3.043789402040969	0.5790056994204483	0.1052598084236123
0.8416145651190314	1.065530072431004	3.043436437429689	0.580652559287754	0.10557599445416009
0.8441193703723618	1.0659269594563987	3.0430823340186786	0.5822987330011765	0.10589219750123853
0.8466241756256924	1.0663251035949355	3.0427270909803097	0.5839442191281766	0.10620841760344656
0.8491289808790228	1.0667245055991939	3.0423707074836357	0.5855890162411377	0.10652465479922749
0.8516337861323532	1.0671251662249561	3.0420131826943835	0.5872331229173734	0.10684090912686768
0.8541385913856837	1.0675270862312165	3.041654515774942	0.5888765377391361	0.10715718062449522
0.8566433966390141	1.0679302663801922	3.041294705884355	0.5905192592936243	0.1074734693300786
0.8591482018923445	1.068334707437333	3.04093375217831	0.5921612861729909	0.10778977528142542
0.861653007145675	1.068740410171332	3.0405716538091303	0.5938026169743512	0.10810609851618094
0.8641578123990055	1.0691473753541352	3.040208409925764	0.5954432502997902	0.10842243907182687
0.8666626176523359	1.0695556037609526	3.039844019673776	0.597083184756371	0.10873879698567993
0.8691674229056664	1.0699650961702685	3.039478482195337	0.5987224189561421	0.10905517229489042
0.8716722281589968	1.0703758533638514	3.039111796629215	0.6003609515161453	0.10937156503644094
0.8741770334123272	1.0707878761267657	3.038743962110766	0.6019987810584236	0.10968797524714491
0.8766818386656577	1.0712011652473807	3.0383749777719213	0.6036359062100283	0.11000440296364519
0.8791866439189882	1.0716157215173832	3.0380048427411817	0.605272325603027	0.11032084822241268
0.8816914491723187	1.0720315457317857	3.0376335561436054	0.6069080378745113	0.11063731105974484
0.8841962544256491	1.0724486386889402	3.037261117100797	0.6085430416666041	0.11095379151176428
0.8867010596789795	1.0728670011905466	3.0368875247309015	0.610177335626467	0.11127028961441728
0.88920586493231	1.0732866340416645	3.0365127781485888	0.6118109184063082	0.11158680540347235
0.8917106701856404	1.0737075380507242	3.036136876465049	0.6134437886633892	0.11190333891451874
0.8942154754389708	1.0741297140295374	3.035759818787978	0.6150759450600329	0.11221989018296495
0.8967202806923014	1.074553162793309	3.0353816042215693	0.6167073862636309	0.1125364592440372
0.8978150572632353	1.0747386396984244	3.0352159342277756	0.6174202161968558	0.11267482784950306
0.8992250859456318	1.0749778851606473	3.035002231866505	0.6183381109466499	0.11285304613277797
0.9017298911989622	1.0754038819535754	3.0346217008199416	0.6199681177866406	0.11316965088404439
0.9042346964522927	1.0758311539975434	3.0342400101755036	0.6215974054662435	0.11348627353250682
0.9067395017056231	1.0762597021214382	3.0338571590232704	0.6232259726731967	0.11380291411264717
0.9092443069589535	1.0766895271575958	3.0334731464497677	0.624853818100343	0.11411957265875744
0.911749112212284	1.077120629941813	3.0330879715379546	0.6264809404456374	0.11443624920493807
0.9142539174656145	1.077553011313358	3.0327016333672154	0.6281073384121536	0.11475294378509637
0.9167587227189449	1.0779866721149827	3.0323141310133477	0.6297330107080915	0.11506965643294495
0.9192635279722754	1.0784216131929338	3.0319254635485513	0.6313579560467841	0.11538638718200009
0.9217683332256058	1.0788578353969651	3.031535630041418	0.6329821731467046	0.11570313606558005
0.9242731384789363	1.0792953395803486	3.031144629556921	0.6346056607314731	0.11601990311680356
0.9267779437322667	1.0797341265998868	3.0307524611564025	0.6362284175298639	0.11633668836858801
0.9292827489855972	1.080174197315924	3.0303591238975645	0.6378504422758126	0.11665349185364793
0.9317875542389277	1.0806155525923593	3.0299646168344565	0.6394717337084219	0.11697031360449316
0.9342923594922581	1.0810581932966574	3.029568939017465	0.64109229057197	0.1172871536534273
0.9367971647455885	1.0815021202998614	3.0291720894933016	0.6427121116159161	0.11760401203254592
0.939301969998919	1.0819473344766048	3.028774067304992	0.6443311955949078	0.11792088877373481
0.9418067752522494	1.0823938367051238	3.0283748714918657	0.6459495412687878	0.11823778390866836
0.9443115805055798	1.0828416278672692	3.027974501089543	0.6475671474026006	0.11855469746880769
0.9468163857589104	1.083290708848519	3.0275729551299237	0.649184012766599	0.11887162948539891
0.9493211910122408	1.0837410805379915	3.0271702326411773	0.650800136136251	0.11918857998947142
0.9518259962655712	1.0841927438284558	3.0267663326477297	0.6524155162922465	0.11950554901183605
0.9543308015189017	1.0846456996163467	3.0263612541702503	0.6540301520205033	0.11982253658308323
0.9568356067722321	1.0850999488017758	3.0259549962256447	0.6556440421121744	0.12013954273358123
0.9579303833431662	1.0852988941587658	3.0257770621846567	0.6563491914423271	0.12027810262374782
0.9593404120255626	1.085555492288545	3.025547557827038	0.6572571853636544	0.12045656749347429
0.961845217278893	1.0860123309841585	3.025138937983766	0.6588695805765853	0.12077361089268078
0.9643500225322235	1.086470465799836	3.024729135701362	0.6604812265578639	0.12109067296089132
0.966854827785554	1.086929897650526	3.024318149981544	0.6620921221196477	0.12140775372756693
0.9693596330388844	1.087390627454918	3.023905979822206	0.6637022660793617	0.12172485322193707
0.9718644382922148	1.0878526561354565	3.023492624217401	0.665311657259704	0.12204197147299783
0.9743692435455453	1.0883159846183528	3.0230780821573324	0.6669202944886533	0.12235910850950987
0.9768740487988757	1.0887806138335991	3.0226623526283403	0.6685281765994744	0.12267626435999661
0.9793788540522061	1.089246544714982	3.0222454346128895	0.6701353024307246	0.12299343905274217
0.9818836593055367	1.089713778200095	3.0218273270895564	0.6717416708262604	0.12331063261578946
0.9843884645588671	1.0901823152303525	3.021408029033017	0.6733472806352431	0.12362784507693816
0.9868932698121975	1.090652156751003	3.0209875394140346	0.6749521307121457	0.12394507646374271
0.989398075065528	1.0911233037111427	3.020565857199446	0.6765562199167586	0.12426232680351032
0.9919028803188584	1.0915957570637294	3.020142981352151	0.678159547114196	0.12457959612329886
0.994407685572189	1.0920695177655955	3.019718910831096	0.6797621111749019	0.1248968844499149
0.9969124908255194	1.0925445867774626	3.019293644591264	0.6813639109746563	0.12521419180991156
0.9994172960788498	1.0930209650639546	3.018867181583662	0.6829649453945814	0.12553151822958647
1.0019221013321802	1.0934986535936126	3.0184395207553045	0.6845652133211474	0.1258488637349796
1.0044269065855107	1.093977653338908	3.018010661049204	0.6861647136461785	0.12616622835187125
1.0069317118388412	1.094457965276257	3.0175806014043567	0.6877634452668594	0.12648361210577974
1.0094365170921715	1.0949395903860344	3.017149340755727	0.6893614070857408	0.12680101502195945
1.011941322345502	1.0954225296525884	3.0167168780342384	0.6909585980107454	0.1271184371253985
1.0144461275988326	1.0959067840642542	3.0162832121667553	0.6925550169551742	0.12743587844081658
1.0169509328521629	1.0963923546133698	3.0158483420760733	0.694150662837712	0.12775333899266278
1.018045709423097	1.0966049967806106	3.015657894710371	0.694847829581262	0.12789209769313561
1.0194557381054934	1.0968792422962885	3.015412266680904	0.6957455345824335	0.12807081880511334
1.021960543358824	1.0973674481133948	3.0149749848958614	0.697339631118809	0.12838831790206942
1.0244653486121542	1.097856973069119	3.014536495631447	0.6989329513817106	0.1287058363071548
1.0269701538654847	1.0983478181719513	3.014096797794039	0.7005254943114176	0.12902337404371358
1.0294749591188153	1.098839984434457	3.013655890285875	0.7021172588536225	0.129340931134808
1.0319797643721456	1.0993334728732915	3.0132137720050407	0.7037082439594369	0.12965850760321587
1.034484569625476	1.0998282845092149	3.012770441845453	0.7052984485853967	0.1299761034714286
1.0369893748788066	1.1003244203671076	3.0123258986968477	0.7068878716934686	0.1302937187616484
1.039494180132137	1.1008218814759847	3.0118801414447667	0.7084765122510553	0.13061135349578637
1.0419989853854674	1.1013206688690116	3.01143316897054	0.7100643692310016	0.13092900769545962
1.044503790638798	1.1018207835835199	3.0109849801512736	0.7116514416115994	0.13124668138198922
1.0470085958921285	1.1023222266610215	3.0105355738598347	0.7132377283765939	0.13156437457639766
1.0495134011454588	1.1028249991472254	3.010084948964837	0.7148232285151892	0.1318820872994063
1.0520182063987893	1.1033291020920526	3.0096331043306246	0.7164079410220535	0.13219981957143292
1.0545230116521198	1.1038345365496514	3.0091800388172607	0.7179918648973255	0.13251757141258938
1.0570278169054501	1.1043413035784138	3.008725751280509	0.7195749991466188	0.13283534284267887
1.0595326221587806	1.1048494042409913	3.0082702405718207	0.7211573427810286	0.13315313388119354
1.0620374274121112	1.1053588396043106	3.0078135055383184	0.7227388948171364	0.1334709445473119
1.0645422326654415	1.1058696107395896	3.007355545022783	0.7243196542770162	0.1337887748598961
1.067047037918772	1.1063817187223532	3.0068963578636354	0.7258996201882393	0.13410662483748956
1.0695518431721025	1.1068951646324505	3.0064359428949246	0.7274787915838803	0.13442449449831417
1.0720566484254328	1.1074099495540697	3.0059742989463083	0.7290571675025225	0.13474238386026777
1.0745614536787633	1.107926074575756	3.005511424843042	0.7306347469882629	0.13506029294092134
1.0770662589320938	1.1084435407904265	3.005047319405959	0.7322115290907184	0.1353782217575164
1.0781610355030278	1.1086701315077074	3.004844085591583	0.7329004434271098	0.13551718527773404
1.0795710641854241	1.1089623492953877	3.004581981451458	0.7337875128650306	0.13569617032696235
1.0820758694387547	1.1094825011923528	3.004115409791485	0.7353626973718714	0.13601413866583362
1.0845806746920852	1.1100039975874565	3.0036476032335195	0.7369370816774483	0.13633212679036694
1.0870854799454155	1.1105268395912733	3.0031785605805568	0.73851066485351	0.13665013471645862
1.089590285198746	1.1110510283188348	3.0027082806310927	0.7400834459773517	0.13696816245966176
1.0920950904520765	1.1115765648896452	3.0022367621791073	0.74165542413182	0.13728621003518324
1.0945998957054068	1.1121034504276996	3.0017640040140487	0.7432265984053188	0.13760427745788117
1.0971047009587374	1.1126316860615013	3.001290004920816	0.7447969678918145	0.13792236474226174
1.0996095062120679	1.1131612729240778	3.0008147636797453	0.7463665316908412	0.13824047190247649
1.1021143114653982	1.1136922121530004	3.0003382790665882	0.7479352889075059	0.13855859895231934
1.1046191167187287	1.1142245048903996	2.9998605498525004	0.7495032386524939	0.13887674590522361
1.1071239219720592	1.114758152282984	2.9993815748040227	0.751070380042074	0.13919491277425913
1.1096287272253895	1.1152931554820573	2.9989013526830632	0.7526367121981041	0.13951309957212915
1.11213353247872	1.115829515643537	2.9984198822468815	0.7542022342480357	0.13983130631116747
1.1146383377320506	1.1163672339279715	2.997937162248072	0.75576694532492	0.14014953300333516
1.117143142985381	1.1169063115005589	2.997453191434546	0.7573308445674125	0.14046777966021776
1.1196479482387114	1.117446749531164	2.996967968549514	0.7588939311197785	0.140786046293022
1.122152753492042	1.1179885491943375	2.996481492331469	0.7604562041318985	0.1411043329125727
1.1246575587453724	1.1185317116693345	2.99599376151417	0.7620176627592726	0.14142263952930978
1.1271623639987027	1.119076238140132	2.995504774826621	0.7635783061630267	0.14174096615328483
1.1296671692520333	1.1196221297954483	2.9950145309930583	0.7651381335099171	0.14205931279415815
1.1321719745053638	1.120169387828761	2.9945230287329285	0.7666971439723359	0.14237767946119537
1.134676779758694	1.1207180134383268	2.9940302667608716	0.7682553367283157	0.1426960661632643
1.1371815850120246	1.121268007827199	2.993536243786705	0.7698127109615357	0.14301447290883154
1.1382763615829585	1.1215088243426579	2.993319924552647	0.7704931360855115	0.14315364541205441
1.1396863902653551	1.1218193722032477	2.993040958515402	0.7713692658613258	0.14333289970595933
1.1421911955186854	1.122372107779178	2.992544409647077	0.7729250006226726	0.14365134656230202
1.144696000772016	1.1229262157725501	2.9920465958769635	0.7744799144462238	0.14396981348510288
1.1472008060253465	1.1234816974057977	2.991547515895401	0.7760340065382942	0.14428830048119062
1.1497056112786768	1.124038553906248	2.9910471683878086	0.7775872761108702	0.14460680755697597
1.1522104165320073	1.1245967865061415	2.9905455520346744	0.7791397223816149	0.1449253347184483
1.1547152217853378	1.1251563964426508	2.9900426655115315	0.7806913445738736	0.14524388197117205
1.157220027038668	1.1257173849579007	2.9895385074889402	0.7822421419166787	0.14556244932028328
1.1597248322919986	1.1262797532989888	2.98903307663247	0.7837921136447551	0.14588103677048614
1.1622296375453292	1.1268435027180046	2.98852637160268	0.7853412589985248	0.14619964432604932
1.1647344427986595	1.1274086344720502	2.988018391055099	0.7868895772241127	0.14651827199080236
1.16723924805199	1.1279751498232602	2.9875091336402053	0.7884370675733507	0.14683691976813212
1.1697440533053205	1.128543050038822	2.9869985980034115	0.7899837293037844	0.1471555876609791
1.1722488585586508	1.1291123363909965	2.9864867827850388	0.7915295616786765	0.14747427567183377
1.1747536638119813	1.129683010157139	2.985973686620301	0.7930745639670129	0.14779298380273279
1.1772584690653118	1.1302550726197191	2.9854593081392844	0.794618735443508	0.14811171205525533
1.1797632743186421	1.1308285250663423	2.984943645966927	0.7961620753886092	0.14843046043051925
1.1822680795719727	1.1314033687897704	2.9844266987229977	0.7977045830885019	0.1487492289291773
1.1847728848253032	1.1319796050879434	2.9839084650220786	0.7992462578351156	0.14906801755141327
1.1872776900786335	1.1325572352639992	2.9833889434735408	0.8007870989261282	0.14938682629693814
1.189782495331964	1.133136260626297	2.982868132681528	0.8023271056649713	0.14970565516498613
1.1922873005852945	1.1337166824884366	2.982346031244932	0.8038662773608356	0.15002450415431076
1.194792105838625	1.1342985021692817	2.981822637757376	0.8054046133286755	0.1503433732631809
1.1972969110919554	1.134881720992981	2.9812979508071895	0.8069421128892149	0.15066226248937675
1.1983916876628893	1.13513706849662	2.9810682190274003	0.8076138457977184	0.15080164589110573
1.1998017163452859	1.1354663402889893	2.9807719689773906	0.8084787753689519	0.15098117183018583
1.2023065215986164	1.136052361392091	2.9802446908456632	0.8100146001001641	0.15130010128239876
1.2048113268519467	1.1366397856424209	2.979716114984336	0.8115495864209138	0.15161905084230534
1.2073161321052772	1.1372286143854868	2.9791862399603612	0.8130837336750532	0.1519380205056903
1.2098209373586077	1.1378188489721925	2.9786550643352934	0.8146170412122292	0.1522570102678291
1.212325742611938	1.138410490758859	2.9781225866652656	0.8161495083878895	0.1525760201234837
1.2148305478652686	1.1390035411072486	2.977588805500972	0.8176811345632864	0.15289505006689846
1.217335353118599	1.1395980013845863	2.977053719387641	0.8192119191054834	0.1532141000917956
1.2198401583719294	1.1401938729635839	2.976517326865017	0.8207418613873597	0.15353317019137108
1.22234496362526	1.140791157222462	2.9759796264673355	0.8222709607876154	0.15385226035829014
1.2248497688785904	1.1413898555449744	2.975440616723301	0.8237992166907768	0.1541713705846829
1.2273545741319207	1.14198996932043	2.974900296156068	0.8253266284872021	0.1544905008621399
1.2298593793852513	1.142591499943717	2.9743586632832124	0.8268531955730858	0.15480965118170772
1.2323641846385818	1.143194448815327	2.973815716616714	0.8283789173504646	0.15512882153388435
1.234868989891912	1.1437988173413773	2.9732714546629304	0.829903793227223	0.1554480119086147
1.2373737951452426	1.1444046069336364	2.972725875922576	0.8314278226170974	0.15576722229528597
1.2398786003985731	1.1450118190095473	2.9721789788906965	0.8329510049396824	0.15608645268272306
1.2423834056519034	1.1456204549922506	2.971630762056648	0.8344733396204362	0.15640570305918378
1.244888210905234	1.1462305163106112	2.9710812239040707	0.8359948260906854	0.1567249734123543
1.2473930161585645	1.1468420043992409	2.9705303629108686	0.8375154637876304	0.15704426372934432
1.2498978214118948	1.147454920698523	2.9699781775491823	0.8390352521543512	0.15736357399668224
1.2524026266652253	1.148069266654638	2.9694246662853674	0.8405541906398124	0.1576829042003103
1.2549074319185558	1.1486850437195886	2.9688698275799688	0.8420722786988688	0.15800225432557985
1.257412237171886	1.1493022533512234	2.9683136598876985	0.8435895157922709	0.15832162435724625
1.2585070137428203	1.149572467766463	2.9680701576125212	0.8442523880371239	0.1584612178352903
1.2599170424252166	1.1499208970132635	2.967756161657408	0.8451059013866701	0.15864101427946403
1.2624218476785471	1.150540976175327	2.9671973313320668	0.8466214349546243	0.15896042407578184
1.2649266529318777	1.151162492312955	2.966637167348736	0.8481361159746036	0.15927985372913733
1.267431458185208	1.1517854469076374	2.9660756681385445	0.8496499439309955	0.1595993032218522
1.2699362634385385	1.1524098414468376	2.9655128321266613	0.8511629183141103	0.15991877253562697
1.272441068691869	1.1530356774240202	2.9649486577322737	0.8526750386201875	0.16023826165153576
1.2749458739451993	1.153662956338676	2.9643831433685603	0.8541863043514001	0.16055777055002116
1.2774506791985298	1.1542916796963483	2.9638162874426652	0.8556967150158614	0.16087729921088886
1.2799554844518604	1.1549218490086601	2.963248088355672	0.85720627012763	0.16119684761330247
1.2824602897051907	1.1555534657933397	2.9626785445025803	0.8587149692067153	0.16151641573577794
1.2849650949585212	1.156186531574249	2.9621076542722755	0.8602228117790839	0.16183600355617836
1.2874699002118517	1.1568210478814083	2.961535416047507	0.8617297973766644	0.16215561105170834
1.289974705465182	1.1574570162510258	2.960961828204859	0.8632359255373541	0.1624752381989086
1.2924795107185125	1.158094438225523	2.9603868891147247	0.8647411958050236	0.16279488497365044
1.294984315971843	1.1587333153535633	2.9598105971412796	0.8662456077295239	0.16311455135112995
1.2974891212251733	1.1593736491900788	2.959232950642454	0.867749160866691	0.1634342373058626
1.2999939264785039	1.1600154412962993	2.9586539479699088	0.8692518547783528	0.16375394281167735
1.3024987317318344	1.1606586932397787	2.958073587469003	0.8707536890323342	0.164073667841711
1.3050035369851647	1.1613034065944243	2.957491867478771	0.8722546632024634	0.16439341236840235
1.3075083422384952	1.1619495829405249	2.9569087863318937	0.8737547768685775	0.1647131763634863
1.3100131474918257	1.162597223864779	2.9563243423546686	0.8752540296165292	0.1650329597979881
1.312517952745156	1.1632463309603236	2.955738533866985	0.876752421038192	0.16535276264221713
1.3150227579984866	1.1638969058267634	2.955151359182294	0.8782499507314665	0.16567258486576114
1.317527563251817	1.164548950070199	2.9545628166075795	0.8797466183002868	0.16599242643748008
1.318622339822751	1.1648344012661038	2.954305151969843	0.8804004967441679	0.1661322258323926
1.3200323685051474	1.1652024653032573	2.953972904443333	0.8812424233546263	0.16631228732549994
1.322537173758478	1.1658574531451196	2.9533816209835204	0.882737365510504	0.16663216749720666
1.3250419790118084	1.1665139152215522	2.9527889645155563	0.8842314443899904	0.16695206691923986
1.3275467842651387	1.1671718531649358	2.9521949333202744	0.885724659621214	0.16727198555748657
1.3300515895184692	1.1678312686142953	2.9515995256718974	0.8872170108383679	0.16759192337707485
1.3325563947717998	1.16849216321533	2.9510027398380076	0.8887084976817151	0.16791188034236748
1.3350612000251303	1.1691545386204445	2.950404574079518	0.890199119797596	0.16823185641695543
1.3375660052784606	1.169818396488778	2.9498050266506426	0.8916888768384341	0.16855185156365143
1.3400708105317911	1.1704837384862363	2.9492040957988643	0.8931777684627425	0.1688718657444833
1.3425756157851216	1.171150566285522	2.9486017797649082	0.8946657943351307	0.1691918989206874
1.345080421038452	1.1718188815661659	2.947998076782708	0.8961529541263106	0.16951195105270198
1.3475852262917825	1.1724886860145576	2.947392985079376	0.8976392475131035	0.1698320221001603
1.350090031545113	1.1731599813239784	2.9467865028751734	0.8991246741784468	0.170152112021884
1.3525948367984433	1.1738327691946315	2.946178628383479	0.9006092338114	0.17047222077587607
1.3550996420517738	1.1745070513336753	2.9455693598107575	0.9020929261071524	0.17079234831931406
1.3576044473051043	1.1751828294552538	2.944958695356527	0.9035757507670287	0.17111249460854305
1.3601092525584346	1.1758601052805304	2.94434663321333	0.9050577074984969	0.1714326595990685
1.3626140578117651	1.1765388805377202	2.9437331715666986	0.9065387960151742	0.1717528432455493
1.3651188630650957	1.1772191569621218	2.9431183085951242	0.9080190160368348	0.17207304550179045
1.367623668318426	1.1779009362961512	2.942502042470025	0.9094983672894161	0.17239326632073598
1.3701284735717565	1.1785842202893748	2.9418843713557132	0.9109768495050262	0.17271350565446142
1.372633278825087	1.1792690106985422	2.9412652934093626	0.9124544624219507	0.17303376345416666
1.3751380840784173	1.17995530928762	2.940644806780974	0.9139312057846598	0.1733540396701683
1.3776428893317478	1.1806431178278263	2.940022909613345	0.9154070793438158	0.1736743342518923
1.3787376659026818	1.1809442133286587	2.9397506532297912	0.9160518669646212	0.17381433133059607
1.3801476945850784	1.1813324380976635	2.9393996000420337	0.91688208285628	0.1739946471478664
1.3826524998384087	1.1820232718829535	2.938774876195327	0.9183562160851202	0.17431497830571227
1.3851573050917392	1.1827156209768719	2.9381487361942065	0.9198294787996175	0.1746353276721381
1.3876621103450697	1.1834094871799818	2.9375211781523123	0.9213018707752747	0.17495569519293064
1.3901669155984	1.1841048723002703	2.936892200175912	0.922773391793823	0.1752760808129473
1.3926717208517305	1.1848017781531825	2.9362618003638645	0.9242440416432296	0.17559648447610837
1.395176526105061	1.185500206561657	2.935629976807584	0.9257138201177055	0.17591690612538893
1.3976813313583913	1.1862001593561617	2.9349967275910074	0.9271827270177133	0.17623734570281085
1.4001861366117219	1.1869016383747293	2.9343620507905577	0.9286507621499743	0.1765578031494345
1.4026909418650524	1.1876046454629938	2.933725944475108	0.930117925327477	0.17687827840535073
1.405195747118383	1.1883091824742262	2.9330884067059473	0.9315842163694844	0.17719877140967244
1.4077005523717132	1.1890152512693717	2.932449435536743	0.9330496351015423	0.17751928210052628
1.4102053576250437	1.1897228537170856	2.931809029013507	0.9345141813554869	0.17783981041504413
1.4127101628783743	1.1904319916937716	2.931167185174556	0.9359778549694533	0.17816035628935467
1.4152149681317046	1.1911426670836172	2.9305239020504765	0.9374406557878834	0.17848091965857474
1.417719773385035	1.1918548817786327	2.9298791776640885	0.9389025836615339	0.1788015004568006
1.4202245786383656	1.1925686376786886	2.929233010030407	0.9403636384474849	0.1791220986170993
1.422729383891696	1.193283936691553	2.9285853971566063	0.9418238200091481	0.17944271407149973
1.4252341891450264	1.1940007807329305	2.927936337041979	0.9432831282162751	0.1797633467509837
1.427738994398357	1.1947191717265002	2.927285827677902	0.9447415629449663	0.18008399658547705
1.4302437996516872	1.1954391116039549	2.9266338670477956	0.9461991240776786	0.18040466350384046
1.4327486049050178	1.1961606023050395	2.925980453127085	0.9476558115032354	0.1807253474338603
1.4352534101583483	1.1968836457775909	2.925325583883164	0.9491116251168341	0.18104604830223933
1.4377582154116786	1.197608243977577	2.924669257275352	0.9505665648200553	0.1813667660345875
1.4388529919826127	1.1979254332640275	2.924381938045666	0.9512022016180518	0.18150694758221358
1.440263020665009	1.1983343988691368	2.924011471254859	0.952020630520872	0.18168750055541238
1.4427678259183396	1.1990621124246201	2.9233522237647422	0.9534738221336584	0.1820082517881097
1.44527263117167	1.1997913866246284	2.9226915127398696	0.9549261395791985	0.18232901965495377
1.4477774364250005	1.2005222234580548	2.9220293361068768	0.9563775827846959	0.18264980407708772
1.450282241678331	1.201254624922125	2.9213656917841275	0.9578281516837828	0.18297060497451378
1.4527870469316613	1.2019885930224388	2.9207005776816755	0.9592778462165291	0.1832914222660834
1.4552918521849918	1.2027241297730114	2.920033991701219	0.9607266663294523	0.18361225586948723
1.4577966574383223	1.2034612371963145	2.919365931736063	0.9621746119755262	0.18393310570124513
1.4603014626916526	1.2041999173233193	2.9186963956710765	0.9636216831141915	0.18425397167669597
1.4628062679449831	1.2049401721935376	2.9180253813826504	0.9650678797113645	0.18457485370998736
1.4653110731983137	1.2056820038550653	2.9173528867386556	0.9665132017394478	0.18489575171406541
1.467815878451644	1.2064254143646242	2.916678909598401	0.9679576491773391	0.1852166656006642
1.4703206837049745	1.2071704057876063	2.91600344781259	0.9694012220104422	0.18553759528029518
1.472825488958305	1.2079169801981162	2.9153264992232786	0.9708439202306766	0.1858585406622367
1.4753302942116355	1.2086651396790151	2.9146480616638306	0.9722857438364875	0.18617950165452316
1.4778350994649658	1.2094148863219656	2.9139681329588747	0.9737266928328563	0.18650047816393417
1.4803399047182964	1.210166222227474	2.913286710924261	0.9751667672313112	0.1868214700959836
1.4828447099716269	1.2109191495049374	2.912603793367017	0.9766059670499371	0.18714247735490858
1.4853495152249572	1.2116736702726862	2.9119193780852997	0.9780442923133864	0.1874634998436584
1.4878543204782877	1.2124297866580314	2.9112334628683567	0.97948174305289	0.18778453746388304
1.4903591257316182	1.2131875007973083	2.910546045496476	0.9809183193062678	0.18810559011592207
1.4928639309849485	1.2139468148359238	2.9098571237409416	0.9823540211179397	0.188426657698793
1.495368736238279	1.2147077309284016	2.90916669536399	0.9837888485389361	0.18874774011017972
1.4978735414916096	1.215470251238429	2.90847475811876	0.98522280162691	0.18906883724642096
1.4989683180625435	1.2158040307574065	2.9081718583009333	0.9858492657009008	0.18920918394099565
1.5003783467449399	1.2162343779389038	2.9077813097492506	0.9866558804461475	0.18938994900249823
1.5028831519982704	1.2170001132119808	2.907086347990271	0.9880880850675794	0.18971107527202416
1.505387957251601	1.21776745924912	2.9063898705673936	0.9895194155687924	0.19003221594723033
1.5078927625049312	1.2185364182511342	2.9056918751969087	0.9909498720340413	0.1903533709189551
1.5103975677582617	1.2193069924282363	2.904992359585775	0.9923794545542598	0.19067454007663145
1.5129023730115922	1.2200791840000889	2.9042913214315713	0.9938081632270733	0.1909957233082746
1.5154071782649225	1.2208529951958518	2.9035887584224485	0.9952359981568103	0.19131692050046942
1.517911983518253	1.2216284282542325	2.9028846682370806	0.9966629594545141	0.19163813153835782
1.5204167887715836	1.2224054854235342	2.9021790485446157	0.998089047237956	0.1919593563056262
1.522921594024914	1.2231841689617071	2.9014718970046256	0.9995142616316467	0.1922805946844923
1.5254263992782444	1.2239644811363968	2.9007632112670567	1.0009386027668492	0.19260184655569243
1.527931204531575	1.2247464242249966	2.90005298897218	1.0023620707815917	0.19292311179846833
1.5304360097849052	1.2255300005146963	2.899341227750538	1.0037846658206793	0.19324439029055382
1.5329408150382358	1.2263152123025358	2.8986279252228977	1.0052063880357076	0.19356568190816156
1.5354456202915663	1.2271020618954545	2.8979130790001952	1.0066272375850762	0.1938869865259695
1.5379504255448966	1.2278905516103442	2.8971966866834866	1.008047214634	0.19420830401710726
1.540455230798227	1.2286806837741018	2.8964787458638948	1.009466319354525	0.1945296342531424
1.5429600360515576	1.2294724607236807	2.8957592541225567	1.0108845519255392	0.19485097710406643
1.545464841304888	1.2302658848061447	2.89503820903057	1.012301912532788	0.19517233243828094
1.5479696465582184	1.2310609583787222	2.894315608148942	1.013718401368887	0.19549370012258332
1.550474451811549	1.231857683808858	2.893591449028533	1.0151340186333355	0.19581508002215248
1.5529792570648795	1.2326560634742685	2.892865729210004	1.016548764532532	0.19613647200053444
1.5554840623182098	1.2334560997629969	2.892138446223762	1.0179626392797865	0.19645787591962768
1.5579888675715403	1.2342577950734674	2.891409597589905	1.019375643095336	0.1967792916396685
1.5590836441424742	1.234608714102272	2.891090547000414	1.0199929519693622	0.19691977665029956
1.5604936728248708	1.23506115181454	2.890679180818165	1.0207877762063586	0.19710071901921616
1.5629984780782011	1.2358661724055677	2.8899471934078553	1.022199038846988	0.19742215791513767
1.5655032833315317	1.2366728592764515	2.8892136328478126	1.0236094312583282	0.1977436081825929
1.5680080885848622	1.2374812148676968	2.8884784966163406	1.0250189536884684	0.19806506967501902
1.5705128938381925	1.2382912416304714	2.887741782181153	1.026427606392499	0.19838654224411528
1.573017699091523	1.239102942026662	2.8870034869993155	1.0278353896325252	0.1987080257398271
1.5755225043448535	1.2399163185289321	2.8862636085171904	1.0292423036776834	0.1990295200103306
1.5780273095981838	1.2407313736207803	2.885522144170375	1.0306483488041571	0.19935102490201642
1.5805321148515143	1.2415481097965992	2.884779091383646	1.0320535252951917	0.19967254025947379
1.5830369201048449	1.2423665295617337	2.884034447570898	1.033457833441111	0.19999406592547417
1.5855417253581752	1.243186635432541	2.8832882101350847	1.0348612735393334	0.20031560174095503
1.5880465306115057	1.2440084299364504	2.88254037646816	1.0362638458943876	0.200637147545003
1.5905513358648362	1.244831915612024	2.8817909439510156	1.0376655508179293	0.20095870317483736
1.5930561411181665	1.2456570950090162	2.881039909953422	1.0390663886287588	0.20128026846579308
1.595560946371497	1.2464839706884363	2.8802872718339647	1.0404663596528356	0.20160184325130365
1.5980657516248276	1.24731254522261	2.879533026939986	1.0418654642232978	0.20192342736288396
1.6005705568781579	1.2481428211952401	2.8787771726075193	1.0432637026804774	0.20224502063011285
1.6030753621314884	1.2489748012014714	2.878019706161227	1.044661075371919	0.20256662288061542
1.605580167384819	1.2498084878479514	2.8772606249143386	1.0460575826523966	0.2028882339400454
1.6080849726381492	1.2506438837528953	2.876499926168586	1.0474532248839312	0.20320985363206717
1.6105897778914797	1.2514809915461498	2.87573760721414	1.04884800243581	0.20353148177833752
1.6130945831448102	1.2523198138692566	2.8749736653295437	1.0502419156846023	0.20385311819848748
1.6155993883981405	1.2531603533755185	2.8742080977816493	1.0516349650141807	0.20417476271010374
1.618104193651471	1.2540026127300639	2.8734409018255525	1.0530271508157372	0.20449641512870997
1.619198970222405	1.2543712802782667	2.873105070973506	1.0536353631180926	0.20463700235891405
1.6206089989048016	1.2548465946099132	2.872672074704524	1.054418473487803	0.204818075267748
1.6231138041581321	1.2556923017040453	2.871901613649946	1.0558089334362677	0.20513974293855874
1.6256186094114624	1.2565397367134636	2.8711295158812407	1.0571985310743979	0.20546141795036282
1.628123414664793	1.2573889023512645	2.8703557786058083	1.0585872668228569	0.20578310011024128
1.6306282199181235	1.2582398013427045	2.869580399018953	1.0599751411097245	0.2061047892231158
1.6331330251714538	1.2590924364252687	2.8688033743038184	1.061362154370516	0.20642648509172892
1.6356378304247843	1.2599468103487401	2.868024701631316	1.0627483070482033	0.20674818751662397
1.6381426356781148	1.2608029258752684	2.8672443781600547	1.064133599593235	0.20706989629612477
1.640647440931445	1.2616607857794406	2.866462401036274	1.0655180324635556	0.2073916112263152
1.6431522461847756	1.2625203928483506	2.865678767393768	1.0669016061246284	0.2077133321010185
1.6456570514381061	1.2633817498816713	2.8648934743538192	1.0682843210494544	0.20803505871177633
1.6481618566914364	1.2642448596917253	2.8641065190251216	1.0696661777185947	0.2083567908478278
1.650666661944767	1.265109725103557	2.8633178985037113	1.0710471766201919	0.20867852829608796
1.6531714671980975	1.2659763489550058	2.8625276098728927	1.072427318249991	0.20900027084112646
1.6556762724514278	1.2668447340967788	2.8617356502031632	1.0738066031113622	0.20932201826514552
1.6581810777047583	1.2677148833925245	2.8609420165521406	1.0751850317153226	0.20964377034795822
1.6606858829580888	1.2685867997189078	2.860146705964488	1.076562604580559	0.20996552686696607
1.6631906882114191	1.2694604859656833	2.8593497154718372	1.0779393222334492	0.2102872875971366
1.6656954934647497	1.270335945035773	2.8585510420927136	1.0793151852080876	0.2106090523109808
1.6682002987180802	1.2712131798453399	2.8577506828324597	1.0806901940463052	0.21093082077852998
1.6707051039714105	1.272092193323867	2.8569486346831563	1.082064349297696	0.2112525927673128
1.673209909224741	1.2729729884142318	2.8561448946235464	1.0834376515196384	0.2115743680423318
1.6757147144780715	1.2738555680727872	2.8553394596189556	1.0848101012773208	0.21189614636603965
1.6782195197314018	1.2747399352694369	2.8545323266212126	1.0861816991437645	0.2122179274983154
1.679314296302336	1.2751270282508567	2.8541790185340794	1.0867809167673566	0.21235856937000022
1.6807243249847323	1.2756260929877166	2.8537234925685717	1.0875524456998495	0.21253971119644027
1.6832291302380629	1.2765140442248724	2.852912954385628	1.0889223415343383	0.21286149721507325
1.6857339354913932	1.2774037919919412	2.8521007089832424	1.0902913872439017	0.21318328530622643
1.6882387407447237	1.278295339313832	2.8512867532584534	1.091659583433144	0.21350507521924011
1.6907435459980542	1.2791886892294075	2.8504710840944	1.0930269307146276	0.2138268667007576
1.6932483512513847	1.280083844791565	2.8496536983602354	1.0943934297089013	0.21414865949469974
1.695753156504715	1.2809808090673207	2.8488345929110443	1.095759081044524	0.21447045334223927
1.6982579617580456	1.2818795851378921	2.8480137645877606	1.097123885358093	0.21479224798177474
1.700762767011376	1.2827801760987825	2.8471912102170776	1.09848784329427	0.21511404314890428
1.7032675722647064	1.2836825850598652	2.8463669266113674	1.0998509555058085	0.21543583857639914
1.705772377518037	1.28458681514547	2.845540910568591	1.1012132226535811	0.2157576339941767
1.7082771827713674	1.285492869494468	2.8447131588722128	1.1025746454066083	0.21607942912927344
1.7107819880246977	1.2864007512603592	2.8438836682911126	1.1039352244420844	0.21640122370581763
1.7132867932780282	1.2873104636113597	2.8430524355794966	1.1052949604454083	0.21672301744500141
1.7157915985313588	1.2882220097304893	2.842219457476808	1.1066538541102109	0.21704481006505305
1.718296403784689	1.289135392815661	2.841384730707638	1.1080119061383844	0.2173666012812084
1.7208012090380196	1.2900506160797711	2.8405482519816343	1.1093691172401117	0.21768839080568256
1.72330601429135	1.2909676827507874	2.8397100179934087	1.1107254881338968	0.21801017834764067
1.7258108195446804	1.2918865960718426	2.8388700254224477	1.1120810195465936	0.21833196361316895
1.728315624798011	1.292807359301324	2.8380282709330173	1.1134357122134375	0.21865374630524506
1.7308204300513415	1.2937299757129677	2.837184751174069	1.1147895668780758	0.21897552612370821
1.7333252353046718	1.29465444859595	2.8363394627791463	1.1161425842925987	0.21929730276522907
1.7358300405580023	1.2955807812549824	2.8354924023662895	1.1174947652175706	0.2196190759232792
1.7383348458113328	1.2965089770104068	2.83464356653794	1.118846110422063	0.2199408452881002
1.7394296223822667	1.296915249982428	2.8342720069682095	1.1194364813324722	0.2200814799253678
1.740839651064663	1.2974390391982895	2.8337929518808416	1.120196620683685	0.22026261054667257
1.7433444563179936	1.2983709711705183	2.832940554965944	1.121546296788618	0.22058437138268425
1.7458492615713241	1.2993047762948995	2.8320863723483054	1.1228951395316464	0.22090612747649863
1.7483540668246544	1.3002404579552556	2.831230400566991	1.124243149716193	0.22122787850512243
1.750858872077985	1.301178019551524	2.8303726361449737	1.1255903281543518	0.2215496241421732
1.7533636773313155	1.3021174644998554	2.829513075589035	1.1269366756669215	0.22187136405784622
1.7558684825846458	1.3030587962327163	2.8286517153896598	1.1282821930834417	0.22219309791888145
1.7583732878379763	1.3040020181989873	2.827788552020937	1.1296268812422259	0.22251482538852965
1.7608780930913068	1.3049471338640668	2.826923581940453	1.1309707409903988	0.2228365461265186
1.7633828983446374	1.3058941467099732	2.8260568015891905	1.1323137731839303	0.22315825978901846
1.7658877035979677	1.3068430602354477	2.8251882073914203	1.133655978687673	0.22347996602860729
1.7683925088512982	1.3077938779560605	2.8243177957545966	1.1349973583753974	0.22380166449423555
1.7708973141046287	1.3087466034043136	2.8234455630692503	1.1363379131298306	0.22412335483119086
1.773402119357959	1.3097012401297492	2.822571505708879	1.1376776438426923	0.22444503668106186
1.7759069246112895	1.3106577916990552	2.8216956200298418	1.1390165514147335	0.22476670968170198
1.77841172986462	1.3116162616961735	2.8208179023712447	1.1403546367557742	0.22508837346719263
1.7809165351179503	1.3125766537224093	2.819938349054835	1.1416919007847433	0.225410027667806
1.7834213403712809	1.3135389713965402	2.8190569563848844	1.143028344429716	0.22573167190996757
1.7859261456246114	1.3145032183549268	2.8181737206480815	1.1443639686279552	0.2260533058162181
1.7884309508779417	1.3154693982516246	2.8172886381134137	1.1456987743259508	0.22637492900517517
1.7909357561312722	1.3164375147584964	2.816401705032056	1.1470327624794603	0.2266965410914943
1.7934405613846027	1.3174075715653253	2.815512917637253	1.1483659340535506	0.22701814168582973
1.795945366637933	1.3183795723799296	2.8146222721442036	1.149698290022638	0.22733973039479458
1.7984501718912635	1.319353520928278	2.8137297647499437	1.1510298313705325	0.22766130682092078
1.7995449484621975	1.3197798177824094	2.813339090360673	1.1516115532799769	0.22780185444163795
1.800954977144594	1.3203294209546055	2.812835391633227	1.1523605590904782	0.22798287056261837
1.8034597823979244	1.3213072762215312	2.8119391489544054	1.1536904741851979	0.2283044212141343
1.805964587651255	1.3222870905101762	2.811041032855308	1.1550195776669354	0.22862595836551108
1.8084693929045854	1.3232688676202837	2.810141039459121	1.156347870557501	0.22894748160254447
1.8109741981579157	1.3242526113703377	2.8092391648702626	1.1576753538883147	0.22926899050674118
1.8134790034112462	1.3252383255976865	2.8083354051742617	1.159002028700452	0.22959048465527573
1.8159838086645768	1.3262260141586628	2.8074297564376303	1.16032789604469	0.22991196362094696
1.818488613917907	1.3272156809287088	2.80652221470774	1.1616529569815526	0.23023342697213406
1.8209934191712376	1.3282073298025001	2.805612776012694	1.1629772125813578	0.23055487427275206
1.823498224424568	1.3292009646940712	2.804701436361198	1.1643006639242646	0.2308763050822068
1.8260030296778984	1.330196589536942	2.8037881917424317	1.1656233121003219	0.23119771895534935
1.828507834931229	1.3311942082842458	2.8028730381259184	1.1669451582095154	0.23151911544243
1.8310126401845594	1.3321938249088583	2.801955971461393	1.168266203361818	0.23184049408905166
1.8335174454378897	1.3331954434035265	2.80103698767867	1.169586448677238	0.23216185443612267
1.8360222506912203	1.3341990677810014	2.8001160826875076	1.1709058952858709	0.23248319601980919
1.8385270559445508	1.3352047020741689	2.799193252377475	1.1722245443279484	0.23280451837148686
1.8410318611978813	1.3362123503361834	2.798268492617815	1.1735423969538912	0.23312582101769208
1.8435366664512116	1.337222016640603	2.797341799257305	1.17485945432436	0.23344710348007264
1.8460414717045421	1.3382337050815243	2.7964131681241207	1.1761757176103091	0.2337683652753377
1.8485462769578727	1.33924741977372	2.7954825950256934	1.1774911879930383	0.2340896059152073
1.851051082211203	1.340263164852777	2.794550075748572	1.178805866664248	0.23441082490636125
1.8535558874645335	1.3412809444752343	2.7936156060582773	1.1801197548260929	0.23473202175038735
1.856060692717864	1.3423007628187256	2.792679181699159	1.181432853691238	0.23505319594372912
1.8585654979711943	1.34332262408212	2.7917407983942515	1.1827451644829132	0.23537434697763274
1.8596602745421285	1.343769892186825	2.791330042397661	1.1833184896815414	0.23551470522750279
1.8610703032245248	1.3443465324856654	2.790800451845127	1.184056688434971	0.2356954743380936
1.8635751084778553	1.3453724922711314	2.7898581377317475	1.1853674267919432	0.23601657750580196
1.8660799137311856	1.3464005077019576	2.7889138517123144	1.1866773808090982	0.2363376559560882
1.8685847189845162	1.3474305830633977	2.7879675894231215	1.1879865517525006	0.2366587091588672
1.8710895242378467	1.3484627226626698	2.7870193464783983	1.1892949408990698	0.23697973657858223
1.873594329491177	1.3494969308291043	2.7860691184701616	1.1906025495366404	0.23730073767414817
1.8760991347445075	1.350533211914296	2.7851169009680574	1.1919093789640218	0.2376217118988938
1.878603939997838	1.3515715702922555	2.7841626895192064	1.1932154304910618	0.23794265870050377
1.8811087452511683	1.3526120103595636	2.783206479648046	1.1945207054387066	0.2382635775209596
1.8836135505044989	1.3536545365355248	2.7822482668561714	1.1958252051390645	0.23858446779648013
1.8861183557578294	1.3546991532623254	2.7812880466221754	1.1971289309354705	0.23890532895746103
1.8886231610111597	1.3557458650051903	2.7803258144014866	1.1984318841825494	0.23922616042841394
1.8911279662644902	1.3567946762525422	2.779361565626205	1.1997340662462819	0.23954696162790454
1.8936327715178207	1.357845591516163	2.778395295704939	1.20103547850407	0.23986773196849
1.896137576771151	1.3588986153313543	2.777427000022637	1.2023361223448052	0.2401884708566558
1.8986423820244815	1.359953752257103	2.7764566739404204	1.2036359991689345	0.2405091776927514
1.901147187277812	1.361011006876245	2.7754843127954136	1.20493511038853	0.24082985187092565
1.9036519925311424	1.362070383795633	2.774509911900574	1.2062334574273579	0.24115049277906092
1.906156797784473	1.3631318876463026	2.7735334665445177	1.2075310417209486	0.24147109979870682
1.9086616030378034	1.3641955230836444	2.772554971991346	1.2088278647166681	0.24179167230501283
1.911166408291134	1.3652612947875737	2.77157442348047	1.2101239278737896	0.2421122096666602
1.9136712135444642	1.366329207462704	2.770591816226431	1.2114192326635664	0.24243271124579305
1.9161760187977948	1.3673992658385206	2.7696071454187225	1.2127137805693058	0.24275317639794863
1.9186808240511253	1.3684714746695579	2.7686204062216104	1.2140075730864435	0.2430736044719866
1.9197756006220592	1.3689407821266988	2.7681884807751156	1.2145728148274149	0.24321364232957832
1.9211856293044556	1.369545838735576	2.7676315937739475	1.215300611722619	0.24339399481001747
1.923690434557786	1.3706223628417404	2.766640703188991	1.2165928979977527	0.2437143467473304
1.9261952398111166	1.3717010518188038	2.7656477295542157	1.2178844334441228	0.24403465961231963
1.928700045064447	1.3727819105232872	2.764652667931126	1.2191752196064436	0.2443549327264105
1.9312048503177774	1.3738649438376656	2.763655513355066	1.220465258041945	0.2446751654039842
1.933709655571108	1.3749501566705535	2.762656260835028	1.2217545503204534	0.24499535695230162
1.9362144608244383	1.3760375539568936	2.761654905353459	1.223043098024472	0.24531550667142643
1.9387192660777688	1.3771271406581456	2.7606514418660657	1.224330902749264	0.24563561385414706
1.9412240713310993	1.3782189217624774	2.759645865301617	1.2256179661029356	0.2459556777858977
1.9437288765844296	1.37931290228496	2.7586381705617438	1.2269042897065205	0.24627569774467833
1.9462336818377601	1.380409087267761	2.757628352520741	1.2281898751940656	0.2465956730009737
1.9487384870910907	1.3815074817803423	2.756616406025361	1.2294747242127169	0.24691560281767141
1.951243292344421	1.3826080909196587	2.7556023258946114	1.2307588384228079	0.24723548644997878
1.9537480975977515	1.3837109198103592	2.7545861069195468	1.232042219497948	0.24755532314533876
1.956252902851082	1.3848159736049885	2.7535677438630595	1.2333248691251124	0.24787511214334487
1.9587577081044123	1.3859232574841933	2.75254723145967	1.234606789004733	0.24819485267565472
1.9612625133577428	1.387032776656927	2.751524564415312	1.2358879808507908	0.24851454396590286
1.9637673186110733	1.38814453636066	2.7504997374071203	1.2371684463909085	0.24883418522961223
1.9662721238644036	1.389258541861589	2.749472745083209	1.2384481873664461	0.2491537756741045
1.9687769291177342	1.3903747984548505	2.7484435820624555	1.2397272055325959	0.2494733144984093
1.9712817343710647	1.3914933114647348	2.747412242934279	1.2410055026584792	0.24979280089317243
1.973786539624395	1.3926140862449037	2.7463787222584153	1.242283080527245	0.2501122340405626
1.9762913448777255	1.3937371281786082	2.745343014564691	1.2435599409361684	0.2504316131141771
1.978796150131056	1.3948624426789105	2.7443051143527946	1.2448360856967533	0.2507509372789463
1.97989092670199	1.3953549995775105	2.7438507887808767	1.245393626684889	0.2508904870032081
1.9813009553843866	1.3959900351889065	2.7432650160920495	1.2461115166348316	0.25107020569103694
1.9838057606377169	1.397119911181952	2.7422227142211764	1.2473862355906684	0.25138941749775384
1.9863105658910474	1.3982520761618893	2.741178203148061	1.2486602444190662	0.25170857183744083
1.988815371144378	1.399386535663278	2.7401314772495167	1.2499335449894702	0.25202766783937997
1.9913201763977082	1.4005232952516264	2.7390825308710434	1.251206139186076	0.25234670462368963
1.9938249816510387	1.4016623605236262	2.7380313583265856	1.2524780289079382	0.2526656813012213
1.9963297869043692	1.402803737107389	2.736977953898288	1.2537492160690806	0.2529845969734548
1.9988345921576995	1.4039474306626858	2.7359223118362483	1.2550197025986072	0.2533034507323923
2.00133939741103	1.405093446881188	2.7348644263582678	1.2562894904408155	0.253622241660451
2.0038442026643604	1.4062417914867118	2.7338042916495975	1.2575585815553112	0.25394096883035405
2.006349007917691	1.4073924702354637	2.7327419018626857	1.2588269779171228	0.25425963130502066
2.0088538131710214	1.40854548891629	2.7316772511169183	1.2600946815168208	0.2545782281374538
2.0113586184243517	1.409700853350928	2.7306103334983605	1.2613616943606347	0.2548967583706275
2.0138634236776825	1.4108585693942592	2.729541143059494	1.262628018470575	0.25521522103737154
2.0163682289310128	1.4120186429345667	2.7284696738189496	1.263893655884554	0.25553361516025574
2.018873034184343	1.4131810798937925	2.727395919761242	1.2651586086565105	0.2558519397514716
2.021377839437674	1.4143458862278013	2.7263198748364963	1.2664228788565346	0.2561701938127131
2.023882644691004	1.415513067926643	2.725241532960176	1.267686468570994	0.2564883763350557
2.0263874499443344	1.4166826310148202	2.7241608880128063	1.2689493799026634	0.2568064862988334
2.028892255197665	1.417854581551558	2.723077933839693	1.2702116149708547	0.25712452267351465
2.0313970604509954	1.419028925631076	2.721992664250643	1.2714731759115483	0.2574424844175762
2.0339018657043257	1.420205669382864	2.7209050730196775	1.2727340648775272	0.2577603704783753
2.0364066709576565	1.4213848189719598	2.7198151538847424	1.273994284038513	0.25807817979202036
2.038911476210987	1.4225663805992301	2.71872290054742	1.2752538355813021	0.2583959112832394
2.0400062527819207	1.4230835654631273	2.7182447741249147	1.2758041393431385	0.2585347576389152
2.041416281464317	1.4237503605016544	2.717628306672632	1.2765127217099064	0.2587135638652475
2.043921086717648	1.4249367649526112	2.7165313658883457	1.2777709446456924	0.25903113643961134
2.046425891970978	1.4261256002621687	2.7154320717852682	1.2790285066275258	0.25934862789611285
2.0489306972243084	1.4273168727773766	2.714330417916548	1.2802854099119145	0.25966603711261044
2.051435502477639	1.4285105888825627	2.7132263977974636	1.2815416567731572	0.25998336295489843
2.0539403077309695	1.4297067549996303	2.7121200049051173	1.2827972495034912	0.2603006042765647
2.0564451129842998	1.4309053775883622	2.7110112326781195	1.2840521904132425	0.26061775991884617
2.0589499182376305	1.4321064631467244	2.709900074516271	1.2853064818309794	0.26093482871048224
2.061454723490961	1.4333100182111749	2.708786523780246	1.2865601261036672	0.2612518094675664
2.063959528744291	1.434516049356975	2.707670573791265	1.2878131255968248	0.26156870099339546
2.066464333997622	1.435724563198505	2.70655221783077	1.2890654826946837	0.2618855020783171
2.068969139250952	1.4369355663895813	2.705431449140094	1.2903171998003495	0.262202211499575
2.0714739445042825	1.4381490656237794	2.7043082609201234	1.2915682793359646	0.26251882802115145
2.073978749757613	1.4393650676347576	2.7031826463309656	1.292818723742875	0.26283535039360856
2.0764835550109435	1.440583579196586	2.7020545984916033	1.2940685354817971	0.26315177735392653
2.078988360264274	1.4418046071240787	2.7009241104795514	1.295317717032988	0.26346810762534
2.0814931655176045	1.4430281582731295	2.6997911753305064	1.2965662708964185	0.2637843399171718
2.083997970770935	1.4442542395410505	2.6986557860379965	1.2978141995919479	0.26410047292466465
2.086502776024265	1.4454828578669148	2.697517935553021	1.2990615056595007	0.26441650532881006
2.089007581277596	1.4467140202319044	2.6963776167836953	1.3003081916592472	0.26473243579617517
2.091512386530926	1.4479477336596587	2.69523482259488	1.3015542601717849	0.26504826297872697
2.094017191784257	1.4491840052166294	2.694089545807817	1.3027997137983243	0.2653639855136538
2.0965219970375872	1.4504228420124388	2.6929417791997574	1.3040445551608748	0.26567960202318464
2.0990268022909175	1.4516642512002405	2.69179151550358	1.3052887869024363	0.26599511111440544
2.1001215788618515	1.4522076442732736	2.6912879830592558	1.3058324131618742	0.2661329767480486
2.1015316075442483	1.452908239977086	2.6906387474074167	1.3065324116871906	0.26631051137907286
2.1040364127975786	1.454154815584295	2.689483467554262	1.307775432200697	0.2666258013934258
2.106541218050909	1.4554039853078273	2.688325668541588	1.3090178511500905	0.26694097971799313
2.1090460233042396	1.4566557564786624	2.687165342920948	1.3102596712642829	0.26725604489739985
2.11155082855757	1.457910136473181	2.6860024831975786	1.3115008952941658	0.26757099546016944
2.1140556338109002	1.4591671327135514	2.684837081829999	1.3127415260128177	0.26788582991852394
2.116560439064231	1.4604267526681203	2.6836691312296024	1.3139815662157133	0.2682005467681806
2.1190652443175613	1.4616890038518067	2.682498623760244	1.3152210187209352	0.268515144488146
2.1215700495708916	1.4629538938265028	2.6813255517378267	1.316459886369391	0.26882962154050666
2.1240748548242223	1.4642214302014762	2.680149907429877	1.3176981720250307	0.26914397637021703
2.1265796600775526	1.4654916206337796	2.678971683055123	1.318935878575068	0.269458207404884
2.129084465330883	1.4667644728286626	2.6777908707830598	1.320173008930206	0.2697723130545482
2.1315892705842137	1.4680399945399896	2.6766074627335166	1.321409566024865	0.27008629171146226
2.134094075837544	1.4693181935706618	2.675421450976216	1.3226455528174137	0.27040014174986565
2.1365988810908743	1.4705990777730447	2.674232827530327	1.3238809722904041	0.27071386152575583
2.139103686344205	1.4718826550493993	2.673041584364015	1.325115827450809	0.2710274493766567
2.1416084915975353	1.4731689333523192	2.671847713393987	1.3263501213302644	0.27134090362138263
2.1441132968508656	1.474457920685172	2.6706512064850285	1.3275838569853138	0.2716542225597998
2.1466181021041963	1.4757496251025457	2.669452055449539	1.3288170374976571	0.2719674044725832
2.1491229073575266	1.4770440547107015	2.6682502520470575	1.3300496659744028	0.2722804476209705
2.151627712610857	1.47834121766803	2.6670457879837883	1.3312817455483241	0.27259335024651166
2.1541325178641877	1.4796411221855135	2.665838654912115	1.3325132793781183	0.2729061105708152
2.156637323117518	1.4809437765271933	2.6646288444301147	1.3337442706486697	0.27321872679529036
2.1591421283708483	1.4822491890106442	2.6634163480810615	1.334974722571319	0.27353119710088514
2.160236904941782	1.4828206146724277	2.662885555985939	1.3355123482934528	0.27366772236984543
2.161646933624179	1.48355736800745	2.6622011573529267	1.3362046383841322	0.27384351964782055
2.1641517388775093	1.484868321943691	2.660983263677874	1.337434021352177	0.27415569257532085
2.1666565441308396	1.4861820593004302	2.6597626584317466	1.338662874767803	0.27446771400133907
2.1691613493841704	1.4874985886142116	2.65853933293355	1.339891201950924	0.274779582022279
2.1716661546375007	1.4888179184775587	2.6573132784449247	1.3411190062493064	0.2750912947127122
2.174170959890831	1.4901400575394839	2.656084486169622	1.3423462910388615	0.27540285012509136
2.1766757651441617	1.4914650145059989	2.6548529472529596	1.3435730597239417	0.27571424628945806
2.179180570397492	1.4927927981406357	2.6536186527812853	1.3447993157376419	0.2760254812131471
2.1816853756508223	1.4941234172649713	2.6523815937814232	1.3460250625421042	0.27633655288048536
2.184190180904153	1.4954568807591577	2.651141761220118	1.3472503036288288	0.27664745925248657
2.1866949861574834	1.4967931975624615	2.649899146003474	1.348475042518989	0.2769581982665405
2.1891997914108137	1.498132376673806	2.6486537389763836	1.3496992827637502	0.2772687678360979
2.1917045966641444	1.4994744271523228	2.64740553092195	1.3509230279445943	0.27757916585035003
2.1942094019174747	1.5008193581179088	2.6461545125609063	1.35214628167365	0.2778893901739033
2.196714207170805	1.5021671787517896	2.644900674551022	1.3533690475940268	0.2781994386464486
2.1992190124241358	1.5035178982970905	2.6436440074865075	1.3545913293801541	0.2785093090824251
2.201723817677466	1.504871526059413	2.6423845018974066	1.3558131307381276	0.2788189992706794
2.2042286229307964	1.50622807140742	2.641122148248985	1.3570344554060576	0.279128506974118
2.206733428184127	1.5075875437734274	2.63985693694111	1.358255307154426	0.27943782992935545
2.2092382334374574	1.5089499526540013	2.6385888583076236	1.3594756897864477	0.2797469658463557
2.2117430386907877	1.5103153076105655	2.637317902615705	1.3606956071384353	0.2800559124080684
2.2142478439441184	1.5116836182700144	2.6360440600652293	1.3619150630801744	0.2803646672700587
2.2167526491974487	1.513054894325333	2.6347673207881144	1.3631340615152998	0.28067322806013145
2.219257454450779	1.5144291455362262	2.633487674847662	1.3643526063816807	0.2809815923779489
2.2203522310217134	1.515030727101562	2.632927463922897	1.3648850550064437	0.2811163070143132
2.22176225970411	1.5158063817297542	2.632205112237891	1.3655707016518113	0.2812897577946422
2.22426706495744	1.5171866128009774	2.6309196228828595	1.3667883513332066	0.28159772185241677
2.2267718702107704	1.5185698487136075	2.6296311966359824	1.3680055594688056	0.2819054820641507
2.229276675464101	1.5199560995006676	2.628339823279337	1.3692223301373803	0.28221303591298674
2.2317814807174314	1.521345375265161	2.6270454925229605	1.3704386674539513	0.2825203808519174
2.234286285970762	1.5227376861807467	2.625748194004141	1.371654575570211	0.28282751430336334
2.2367910912240925	1.5241330424924253	2.624447917286696	1.3728700586749516	0.2831344336587445
2.2392958964774228	1.5255314545172325	2.6231446518602457	1.3740851209945015	0.28344113627804396
2.2418007017307535	1.5269329326449406	2.621838387139472	1.3752997667931688	0.2837476194893646
2.244305506984084	1.5283374873387703	2.6205291124633745	1.3765140003736904	0.2840538805884784
2.246810312237414	1.52974512913611	2.619216817094509	1.3777278260776908	0.2843599168383678
2.249315117490745	1.531155868649246	2.617901490218226	1.3789412482861465	0.28466572546875957
2.251819922744075	1.5325697165660999	2.6165831209418884	1.3801542714198576	0.2849713036756504
2.2543247279974055	1.5339866836509772	2.6152616982940886	1.38136689993993	0.2852766486208247
2.256829533250736	1.535406780745324	2.6139372112238513	1.3825791383482615	0.28558175743136405
2.2593343385040665	1.5368300187684938	2.6126096485998245	1.3837909911880395	0.2858866271991482
2.261839143757397	1.5382564087185255	2.611278999209463	1.385002463044244	0.28619125498034725
2.2643439490107276	1.5396859616729293	2.609945251758201	1.3862135585441617	0.28649563779490544
2.266848754264058	1.541118688789483	2.6086083948686105	1.3874242823579062	0.2867997726260158
2.269353559517388	1.5425546013070408	2.6072684170795526	1.3886346391989481	0.2871036564195855
2.271858364770719	1.5439937105463502	2.6059253068453176	1.3898446338246542	0.2874072860836921
2.274363170024049	1.5454360279108796	2.6045790525347496	1.3910542710368345	0.28771065848803024
2.2768679752773795	1.5468815648876586	2.603229642430364	1.3922635556823	0.2880137704633484
2.2793727805307102	1.5483303330481273	2.6018770647274505	1.3934724926534283	0.2883166188008762
2.280467557101644	1.54896456464836	2.6012848950507372	1.3940007754525148	0.28844890126263084
2.2818775857840405	1.5497823440489975	2.6005213075331683	1.3946810868887403	0.288619200251741
2.284382391037371	1.5512376096331253	2.5991623588656223	1.3958893433734854	0.2889215115263746
2.2868871962907016	1.552696141630395	2.597800206652933	1.3970972671402375	0.289223549293909
2.289392001544032	1.5541579519586142	2.596434838732292	1.3983048632695012	0.2895253101815621
2.291896806797362	1.5556230526244221	2.5950662428490054	1.3995121368903267	0.2898267907740113
2.294401612050693	1.5570914557242082	2.5936944066555223	1.4007190931809388	0.29012798761275704
2.2969064173040232	1.5585631734450438	2.5923193177104515	1.4019257373693728	0.2904288971954737
2.2994112225573535	1.5600382180656274	2.590940963477567	1.4031320747341238	0.2907295159753501
2.3019160278106843	1.5615166019572393	2.5895593313247964	1.4043381106048072	0.2910298403604165
2.3044208330640146	1.5629983375847125	2.5881744085231975	1.4055438503628293	0.291329866712861
2.306925638317345	1.5644834375074157	2.5867861822459215	1.4067492994420714	0.29162959134833194
2.3094304435706756	1.565971914380247	2.58539463956716	1.407954463329584	0.29192901053522885
2.311935248824006	1.5674637809546452	2.5839997674610804	1.4091593475662951	0.2922281204939792
2.314440054077336	1.5689590500796113	2.5826015528007433	1.41036395774773	0.29252691739630293
2.316944859330667	1.5704577347027462	2.5811999823570075	1.4115682995247432	0.29282539736446234
2.3194496645839973	1.5719598478713002	2.5797950427974206	1.412772378604265	0.29312355647049887
2.3219544698373276	1.5734654027332395	2.57838672068509	1.4139762007500596	0.29342139073545553
2.3244592750906583	1.5749744125383254	2.576975002477544	1.4151797717834989	0.29371889612858415
2.3269640803439886	1.5764868906392089	2.575559874525572	1.4163830975843474	0.2940160685665389
2.329468885597319	1.57800285049254	2.574141323072052	1.4175861840915642	0.29431290391255355
2.3319736908506496	1.579522305660093	2.5727193342507593	1.418789037304117	0.294609397975604
2.33447849610398	1.581045269809907	2.57129389408516	1.4199916632818126	0.29490554650955453
2.3369833013573102	1.582571756717441	2.5698649884871876	1.4211940681461415	0.29520134521228814
2.339488106610641	1.5841017802667485	2.5684326032560016	1.4223962580811385	0.29549678972481996
2.340582883181575	1.584771622727867	2.567805453448596	1.4229216339714932	0.2956258074574783
2.3419929118639713	1.5856353544516637	2.566996724076727	1.4235982393342586	0.29579187563039405
2.3444977171173016	1.5871724933770084	2.5655573365191815	1.4248000182172698	0.29608659845356267
2.3470025223706323	1.5887132112598128	2.5641144260365762	1.426001601107161	0.29638095365924794
2.3495073276239626	1.5902575224305566	2.5626679779642076	1.427202994447069	0.29667493665178524
2.352012132877293	1.5918054413344238	2.5612179775181203	1.4284042047472194	0.2969685427739484
2.3545169381306237	1.5933569825325782	2.5597644097937606	1.4296052385858884	0.2972617673059553
2.357021743383954	1.5949121607034555	2.5583072597646033	1.430806102610381	0.29755460546445484
2.3595265486372843	1.5964709906440748	2.5568465122807638	1.4320068035380276	0.29784705240149323
2.362031353890615	1.5980334872713673	2.555382152067585	1.4332073481571987	0.2981391032034609
2.3645361591439453	1.5995996656235247	2.55391416372421	1.4344077433283415	0.29843075289001775
2.3670409643972756	1.6011695408613678	2.5524425317221286	1.4356079959850325	0.2987219964129976
2.3695457696506064	1.6027431282697322	2.5509672404037063	1.4368081131350539	0.299012828655291
2.3720505749039367	1.6043204432588776	2.549488273980688	1.438008101861487	0.2993032444297052
2.374555380157267	1.6059015013659137	2.548005616532686	1.4392079693238296	0.2995932384778018
2.3770601854105977	1.6074863182562489	2.546519252005639	1.4404077227591328	0.29988280546871093
2.379564990663928	1.6090749097250592	2.5450291642102516	1.4416073694831621	0.30017193999792163
2.3820697959172588	1.6106672916987788	2.5435353368204137	1.4428069168915783	0.3004606365860472
2.384574601170589	1.6122634802366125	2.542037753371589	1.4440063724611434	0.30074888967756647
2.3870794064239194	1.6138634915320687	2.540536397259189	1.4452057437509496	0.3010366936395383
2.38958421167725	1.6154673419145176	2.5390312517369145	1.4464050384036722	0.30132404276029073
2.3920890169305804	1.6170750478507692	2.5375222999150764	1.4476042641468478	0.30161093124808264
2.3945938221839107	1.6186866259466763	2.5360095247588936	1.4488034287941776	0.3018973532297381
2.3970986274372414	1.6203020929487622	2.534492909086759	1.450002540246855	0.3021833027492522
2.3996034326905717	1.6219214657458676	2.5329724355684866	1.4512016064949234	0.3024687737663684
2.4006982092615057	1.6226304768373494	2.532306665382053	1.4517256708825281	0.30259339290269777
2.402108237943902	1.6235447613708294	2.5314480867235267	1.452400635618657	0.3027537601551256
2.404613043197233	1.6251719970021765	2.5299198449191582	1.453599635789973	0.30303825570237547
2.407117848450563	1.6268031899658575	2.5283876923686495	1.454798615273869	0.3033222541062681
2.4096226537038934	1.6284383577369892	2.526851611129396	1.455997582429893	0.303605748974706
2.412127458957224	1.6300775179416345	2.5253115831010264	1.4571965457136402	0.3038887338237653
2.4146322642105544	1.6317206883586053	2.5237675900234806	1.4583955136782827	0.3041712020760836
2.4171370694638847	1.6333678869212924	2.5222196134750576	1.4595944949761286	0.3044531470592131
2.4196418747172155	1.635019131719525	2.5206676348704375	1.4607934983602155	0.3047345620039386
2.422146679970546	1.6366744410014546	2.5191116354586662	1.4619925326859353	0.3050154400425597
2.424651485223876	1.6383338331754713	2.5175515963211166	1.463191606912693	0.3052957742071352
2.427156290477207	1.6399973268121464	2.515987498369412	1.4643907301055998	0.3055755574276902
2.429661095730537	1.6416649406462054	2.514419322343322	1.4655899114372042	0.3058547825303838
2.4321659009838674	1.6433366935785316	2.5128470488086228	1.4667891601892549	0.3061334422356368
2.434670706237198	1.6450126046781999	2.511270658154926	1.4679884857545058	0.3064115291562187
2.4371755114905285	1.6466926931845403	2.509690130593474	1.4691878976385557	0.30668903579529194
2.4396803167438588	1.6483769785092357	2.508105446154898	1.4703874054617285	0.3069659545444137
2.4421851219971895	1.6500654802384502	2.5065165846869455	1.4715870189609948	0.30724227768149276
2.44468992725052	1.6517582181349901	2.504923525852168	1.4727867479919317	0.30751799736870095
2.44719473250385	1.6534552121404986	2.503326249125574	1.4739866025307289	0.3077931056503383
2.449699537757181	1.655156482377685	2.501724733792247	1.4751865926762346	0.3080675944506496
2.452204343010511	1.6568620491525867	2.500118958944922	1.4763867286520478	0.30834145557159204
2.4547091482638415	1.6585719329568693	2.498508903481528	1.4775870208086561	0.3086146806905527
2.457213953517172	1.6602861544701586	2.4968945461026872	1.4787874796256206	0.308887261358013
2.4597187587705025	1.6620047345624123	2.4952758653091776	1.4799881157138077	0.30915918899516104
2.4608135353414364	1.6627572494628127	2.494567024329388	1.4805129367790486	0.30927783325086833
2.462223564023833	1.6637276942963268	2.493652839399355	1.4811889398176719	0.30943045489144855
2.4647283692771635	1.6654550549297824	2.4920254464665317	1.482389962817589	0.3097010502020914
2.467233174530494	1.6671868379183266	2.4903936643963163	1.4835911957322396	0.30997096594551293
2.469737979783824	1.668923064917696	2.4887574708639084	1.4847926497210493	0.3102401930007273
2.472242785037155	1.670663757786379	2.487116843331352	1.4859943360866812	0.3105087221046622
2.474747590290485	1.6724089385882168	2.4854717590447426	1.4871962662775853	0.31077654384941833
2.4772523955438155	1.6741586295950488	2.483822195031391	1.4883984518906073	0.3110436486794653
2.4797572007971462	1.6759128532893948	2.4821681280969408	1.4896009046736551	0.31131002688877035
2.4822620060504765	1.6776716323671856	2.4805095348224393	1.4908036365284278	0.3115756686178592
2.484766811303807	1.6794349897405312	2.478846391561361	1.4920066595132069	0.3118405638508071
2.4872716165571376	1.6812029485405375	2.4771786744365825	1.4932099858457117	0.3121047024121578
2.489776421810468	1.6829755321201645	2.47550635933731	1.4944136279060232	0.31236807396376814
2.492281227063798	1.6847527640571318	2.473829421915954	1.495617598239573	0.3126306680015763
2.494786032317129	1.6865346681568698	2.4721478375849544	1.4968219095602056	0.31289247385229246
2.497290837570459	1.6883212684555184	2.4704615815135553	1.4980265747533104	0.31315348067000787
2.4997956428237895	1.6901125892229723	2.468770628624525	1.49923160687903	0.31341367743272147
2.5023004480771203	1.6919086549659765	2.4670749535908225	1.5004370191755423	0.3136730529387808
2.5048052533304506	1.6937094904312713	2.4653745308322104	1.501642825062425	0.31393159580323515
2.507310058583781	1.6955151206087855	2.4636693345118124	1.5028490381440958	0.31418929445409827
2.5098148638371116	1.6973255707348842	2.4619593385326124	1.5040556722133407	0.31444613712851754
2.512319669090442	1.6991408662956657	2.4602445165338978	1.505262741254924	0.31470211186884783
2.514824474343772	1.7009610330303124	2.4585248418876446	1.5064702594492891	0.3149572065186258
2.517329279597103	1.7027860969344961	2.45680028769484	1.5076782411763483	0.31521140871844294
2.5198340848504333	1.7046160842638376	2.4550708267817485	1.5088867010193658	0.31546470590171394
2.520928861421367	1.7054174707646563	2.454313382424063	1.509415037127346	0.31557512716375374
2.522338890103764	1.7064510215374211	2.4533364316961124	1.5100956537689383	0.3157170852903363
2.5248436953570943	1.7082909355413658	2.4515970747032934	1.511305114427073	0.31596853389023977
2.5273485006104246	1.7101358533324555	2.4498527277823463	1.512515098211368	0.31621903848682
2.5298533058637553	1.7119858022418253	2.448103362622032	1.5137256205592977	0.3164685856402548
2.5323581111170856	1.7138408098787081	2.446348950616761	1.5149366971326064	0.3167171616806986
2.534862916370416	1.715700904134241	2.444589462862472	1.5161483438218133	0.3169647527033503
2.5373677216237467	1.7175661131853341	2.442824870152441	1.5173605767508314	0.3172113445633933
2.539872526877077	1.7194364654985994	2.441055142973023	1.5185734122817065	0.31745692287080024
2.5423773321304073	1.7213119898343434	2.4392802514993206	1.5197868670194767	0.31770147298500145
2.544882137383738	1.723192715250625	2.4375001655907815	1.521000957817158	0.3179449800094102
2.5473869426370683	1.7250786711073762	2.4357148547867267	1.5222157017808597	0.3181874287858021
2.5498917478903986	1.7269698870705898	2.4339242883018	1.5234311162750336	0.3184288038885428
2.5523965531437294	1.728866393116574	2.4321284350213443	1.5246472189278613	0.31866908961866
2.5549013583970597	1.730768219536274	2.430327263496703	1.525864027636783	0.3189082699977535
2.55740616365039	1.7326753969396627	2.428520741940442	1.527081560574174	0.31914632876174004
2.5599109689037207	1.7345879562602016	2.4267088382214945	1.5282998361931728	0.31938324935442525
2.562415774157051	1.7365059287593712	2.4248915198602234	1.5295188732336642	0.31961901492089895
2.5649205794103813	1.738429346031273	2.4230687540234066	1.5307386907284253	0.31985360830074683
2.567425384663712	1.7403582400073045	2.421240507519138	1.5319593080094382	0.32008701202107304
2.5699301899170424	1.7422926429609074	2.4194067467916445	1.533180744714374	0.3203192082893269
2.5724349951703727	1.7442325875123885	2.4175674379160195	1.5344030207932535	0.3205501789859283
2.5749398004237034	1.746178106633818	2.415722546592871	1.535626156515296	0.320779905656683
2.5774446056770337	1.748129233654001	2.413872038142884	1.536850172475952	0.3210083695049832
2.579949410930364	1.7500860022635283	2.412015877501291	1.538075089604136	0.3212355513837837
2.581044187501298	1.7509430285855885	2.4112028202720412	1.5386107532142395	0.3213344383224623
2.5824542161836948	1.7520484465199007	2.4101540292122583	1.5393009291696604	0.3214614317873486
2.584959021437025	1.7540166008527363	2.40828645742318	1.5405277127908796	0.32168599084275773
2.5874638266903554	1.7559905000690526	2.4064131258788812	1.5417554624425498	0.32190920830116704
2.589968631943686	1.7579701793586298	2.4045339979157285	1.5429842004639132	0.32213106352881316
2.5924734371970164	1.7599556742994538	2.4026490364556503	1.5442139495670142	0.32235153549775325
2.5949782424503467	1.7619470208632393	2.400758204000059	1.545444732845255	0.32257060277633154
2.5974830477036774	1.7639442554210358	2.398861462623681	1.5466765737821986	0.32278824351936203
2.5999878529570077	1.7659474147489116	2.396958773968291	1.5479094962606292	0.323004435458018
2.602492658210338	1.7679565360337235	2.3950500992363506	1.5491435245718785	0.32321915588941785
2.604997463463669	1.769971656878966	2.393135399184546	1.550378683425425	0.3234323816658956
2.607502268716999	1.7719928153107036	2.3912146341172327	1.55161499795878	0.323644089183946
2.6100070739703294	1.7740200497835852	2.3892877638797803	1.5528524937476684	0.32385425437283094
2.61251187922366	1.7760533991869414	2.3873547478518167	1.5540911968165139	0.3240628526828366
2.6150166844769904	1.7780929028509627	2.3854155449403747	1.5553311336492408	0.3242698590731665
2.6175214897303207	1.7801386005529611	2.383470113572942	1.5565723312004047	0.32447524799945937
2.6200262949836515	1.7821905325237115	2.3815184116904073	1.5578148169066632	0.32467899340091516
2.6225311002369818	1.784248739453875	2.3795603967399086	1.559058618698597	0.3248810686870175
2.625035905490312	1.7863132625005025	2.377596025667584	1.560303765012899	0.3250814467238354
2.627540710743643	1.7883841432936152	2.3756252549112227	1.5615502848049414	0.3252800998198891
2.630045515996973	1.7904614239428664	2.373648040392816	1.5627982075617355	0.32547699971156346
2.6325503212503034	1.792545147044278	2.3716643375110147	1.5640475633153006	0.32567211754805186
2.635055126503634	1.7946353556870505	2.3696741011334845	1.5652983826564555	0.3258654238758121
2.6375599317569645	1.7967320934604503	2.3676772855891723	1.5665506967490501	0.3260568886225157
2.6400647370102948	1.7988354044607633	2.3656738446604724	1.5678045373446532	0.3262464810804714
2.641159513581229	1.799756775412146	2.3647961070445525	1.5683530417554234	0.32632875038723336
2.6425695422636255	1.8009453332983207	2.363663731575304	1.5690599367977143	0.3264341698895013
2.645074347516956	1.8030619251045887	2.361646898999099	1.5703169280812186	0.32661992301924914
2.647579152770286	1.8051852255393206	2.359623299026698	1.5715755448028514	0.3268037077508976
2.650083958023617	1.8073152807977693	2.357592883174166	1.5728358212216982	0.3269854906582714
2.652588763276947	1.809452137617953	2.3555556023705226	1.5740977922654926	0.32716523758830174
2.6550935685302774	1.8115958432879744	2.3535114069493943	1.5753614935484437	0.3273429136408258
2.657598373783608	1.8137464456533812	2.3514602466405945	1.5766269613896575	0.32751848314769516
2.6601031790369385	1.8159039931245717	2.34940207056163	1.5778942328321823	0.3276919096511641
2.6626079842902692	1.818068534684231	2.347336827209144	1.5791633456627006	0.32786315588152926
2.6651127895435995	1.820240119894796	2.3452644644503042	1.5804343384318933	0.32803218373398824
2.66761759479693	1.8224187989059404	2.3431849295141296	1.5817072504755072	0.32819895424468665
2.6701224000502606	1.8246046224620704	2.3410981689827777	1.58298212193615	0.32836342756591774
2.672627205303591	1.826797641909826	2.339004128782793	1.584258993785848	0.3285255629404404
2.675132010556921	1.828997909205571	2.3369027541763243	1.585537907849394	0.32868531867487727
2.677636815810252	1.831205476922869	2.3347939897523236	1.586818906828522	0.3288426521121543
2.6801416210635822	1.833420398259928	2.3326777794177356	1.5881020343269414	0.32899751960294027
2.6826464263169125	1.835642727047002	2.3305540663886894	1.5893873348762717	0.32914987647604327
2.6851512315702433	1.8378725177537356	2.3284227931817054	1.5906748539629076	0.3292996770077187
2.6876560368235736	1.8401098254964374	2.3262839016049326	1.5919646380558665	0.3294468743898415
2.690160842076904	1.8423547060452623	2.3241373327494297	1.5932567346356499	0.3295914206968918
2.6926656473302346	1.8446072158312856	2.321983026980509	1.5945511922241724	0.3297332668517023
2.695170452583565	1.8468674119534503	2.3198209239291594	1.5958480604157992	0.3298723625899115
2.697675257836895	1.8491353521853622	2.3176509624835724	1.5971473899095436	0.3300086564230648
2.700180063090226	1.8514110949819118	2.3154730807807895	1.5984492325424775	0.33014209560030233
2.70127483966116	1.8524082205661578	2.314518689550554	1.599019032331702	0.33019950768412515
2.7026848683435563	1.8536946994856935	2.3132872161984963	1.5997536413244078	0.33027262606856905
2.7051896735968866	1.8559862255331978	2.3110933053469958	1.6010606704738766	0.3304001924312796
2.7076944788502173	1.8582857336607406	2.308891284061377	1.6023703754555465	0.3305247379053659
2.7101992841035476	1.8605932851100988	2.306681087393928	1.6036828130190348	0.3306462042766335
2.712704089356878	1.8629089418338152	2.304462649606811	1.604998041239261	0.330764531853346
2.7152088946102086	1.8652327665001291	2.30223590416505	1.6063161195583822	0.33087965941795533
2.717713699863539	1.8675648224974954	2.300000783729868	1.607637108829389	0.33099152417688915
2.7202185051168692	1.8699051739386348	2.297757220152415	1.6089610713614406	0.33110006170830286
2.7227233103702	1.872253885664074	2.2955051444679433	1.6102880709670204	0.33120520590769775
2.7252281156235303	1.8746110232451119	2.2932444868904818	1.611618173011005	0.33130688893130256
2.7277329208768606	1.8769766529861518	2.2909751768080606	1.6129514444617308	0.33140504113710884
2.7302377261301913	1.8793508419263356	2.288697142778563	1.6142879539441637	0.33149959102344473
2.7327425313835216	1.881733657840404	2.2864103125262623	1.6156277717952694	0.3315904651649655
2.735247336636852	1.8841251692387042	2.2841146129391277	1.6169709701216952	0.33167758814593196
2.7377521418901827	1.8865254453662605	2.281809970066978	1.6183176228598792	0.3317608824906402
2.740256947143513	1.8889345562008113	2.279496309120575	1.6196678058387066	0.3318402685908594
2.7427617523968433	1.891352572449712	2.2771735544717555	1.6210215968448427	0.3319156646301244
2.745266557650174	1.8937795655455916	2.27484162965471	1.6223790756908787	0.3319869865047216
2.7477713629035043	1.8962156076406422	2.2725004573685217	1.623740324286436	0.33205414774119857
2.7502761681568346	1.8986607715994086	2.2701499594811017	1.6251054267123777	0.3321170594102144
2.7527809734101654	1.901115130989933	2.267790057034651	1.6264744692982924	0.3321756300365408
2.7552857786634957	1.9035787600731	2.2654206702528095	1.627847540703422	0.33222976550500893
2.757790583916826	1.9060517337900087	2.263041718549655	1.629224732001212	0.33227936896218746
2.7602953891701567	1.9085341277471848	2.2606531205407365	1.6306061367676792	0.3323243407135628
2.7613901657410906	1.9096220868643812	2.259606084368773	1.631211255769406	0.3323425158731911
2.762800194423487	1.9110260181994299	2.258254794056334	1.6319918511738012	0.33236457811597786
2.7653049996768173	1.9135274820300845	2.2558466561571753	1.6333819740821438	0.33239997546507266
2.767809804930148	1.916038596728462	2.2534286231528333	1.634776607147958	0.3324304238774519
2.7703146101834784	1.9185594403641884	2.2510006106230733	1.6361758549249876	0.33245581116728967
2.7728194154368087	1.9210900915581546	2.248562533442429	1.6375798249762543	0.33247602171706037
2.7753242206901394	1.9236306294497711	2.246114305808321	1.638988627990087	0.33249093634206933
2.7778290259434697	1.9261811336601702	2.2436558412730574	1.6404023779016979	0.332500432148431
2.7803338311968	1.928741684250979	2.2411870527800906	1.6418211920206136	0.33250438238412455
2.7828386364501307	1.9313123616782524	2.238707852704935	1.643245191164292	0.33250265628272957
2.785343441703461	1.9338932467411019	2.2362181529011957	1.6446744997982834	0.33249511889942046
2.7878482469567913	1.936484420524531	2.233717864752204	1.6461092461833087	0.332481630938771
2.790353052210122	1.9390859643359233	2.231206899228786	1.647549562529657	0.3324620485738889
2.7928578574634524	1.9416979596345885	2.228685166953769	1.6489955851593316	0.3324362232563723
2.7953626627167827	1.9443204879537062	2.226152578273868	1.6504474546763974	0.3324040015165423
2.7978674679701134	1.9469536308139466	2.223609043339662	1.6519053161460178	0.332365224753373
2.8003722732234437	1.9495974696279736	2.2210544721944565	1.6533693192826966	0.332319729013499
2.802877078476774	1.9522520855949568	2.218488774872883	1.6548396186482806	0.3322673447586416
2.8053818837301048	1.954917559584137	2.21591186151019	1.6563163738603088	0.3322078966207474
2.807886688983435	1.9575939720063849	2.213323642463275	1.6577997498113397	0.33214120314408724
2.810391494236766	1.9602814026725914	2.2107240284446004	1.659289916899928	0.3320670765135129
2.812896299490096	1.9629799306376101	2.208112930670278	1.660787051273965	0.3319853222680121
2.8154011047434264	1.965689634028335	2.2054902610237086	1.6622913350871527	0.3318957389986458
2.817905909996757	1.9684105898543574	2.2028559322363406	1.6638029567694226	0.331798118029888
2.8204107152500875	1.9711428737994772	2.2002098580872445	1.6653221113121808	0.33169224308332257
2.8215054918210214	1.972340651180009	2.1990496266820303	1.6659885059425767	0.3316433191846098
2.8229155205034178	1.9738865599921696	2.1975519536234054	1.6668490005693002	0.33157788992257725
2.8254203257567485	1.9766417207528972	2.1948821354028194	1.6683838335748673	0.331454825978302
2.827925131010079	1.9794084263159475	2.1922003217627126	1.669926826878737	0.3313228099519142
2.830429936263409	1.9821867445232073	2.1895064331154503	1.6714782049010362	0.33118159139674735
2.83293474151674	1.9849767404870282	2.186800392274982	1.6730382003068247	0.33103091027514725
2.83543954677007	1.9877784762190032	2.1840821248169773	1.6746070544022096	0.3308704964899602
2.8379443520234005	1.990592010221145	2.181351559476166	1.676185017553287	0.3307000693887536
2.840449157276731	1.9934173970355555	2.1786086285847706	1.6777723496293884	0.3305193372389987
2.8429539625300615	1.9962546867482447	2.1758532685563727	1.6793693204721905	0.33032799667232626
2.845458767783392	1.9991039244422644	2.1730854204200325	1.6809762103923622	0.330125732095846
2.8479635730367225	2.0019651495947817	2.1703050304100353	1.6825933106955202	0.32991221506838714
2.850468378290053	2.0048383954120923	2.1675120506172556	1.6842209242393753	0.3296871036393861
2.852973183543383	2.0077236880958917	2.164706439708823	1.6858593660240677	0.3294500416480035
2.855477988796714	2.01062104603334	2.1618881637235434	1.6875089638178107	0.32920065797991194
2.857982794050044	2.0135304789025854	2.159057196951425	1.6891700588200704	0.3289385657790443
2.8604875993033745	2.0164519866844324	2.1562135229066217	1.690843006364645	0.3286633616114453
2.8629924045567052	2.0193855585697245	2.1533571354042373	1.6925281766651088	0.3283746245782201
2.8654972098100355	2.022331171750773	2.1504880397526716	1.6942259556052202	0.328071915374426
2.868002015063366	2.0252887900837555	2.1476062540746166	1.6959367455769854	0.32775477529061825
2.8705068203166966	2.0282583626074153	2.1447118107713923	1.6976609663691773	0.32742272515363113
2.873011625570027	2.0312398219016057	2.1418047581471207	1.6993990561091874	0.3270752642030691
2.875516430823357	2.0342330822672023	2.1388851622112677	1.701151472261145	0.32671186889990006
2.878021236076688	2.037238037706621	2.1359531086803805	1.7029186926832678	0.32633199166349464
2.880526041330018	2.040254559681587	2.133008705202445	1.704701216747391	0.3259350595334604
2.881620817900952	2.041576586817096	2.1317179474395407	1.705485243956429	0.3257560640835952
2.8830308465833485	2.04328249462191	2.130052083830219	1.706499566523547	0.3255204727526831
2.8855356518366793	2.046321661155693	2.127083403773214	1.7083142880323263	0.32508760326814007
2.8880404570900096	2.0493718470277074	2.1241028544617544	1.7101459525675118	0.3246357931463113
2.89054526234334	2.052432805668458	2.12111065896075	1.7119951580911101	0.32416435290041284
2.8930500675966706	2.055504252371722	2.118107077775608	1.7138625307023996	0.3236725597272593
2.895554872850001	2.0585858600330087	2.1150924130980866	1.715748726181895	0.3231596556523694
2.898059678103331	2.0616772543953874	2.11206701354593	1.7176544316101814	0.32262484558302523
2.900564483356662	2.064778008742384	2.1090312794569406	1.7195803670602965	0.32206729527045214
2.9030692886099922	2.067887637970089	2.105985668805749	1.7215272873606946	0.32148612918420133
2.9055740938633225	2.0710055919621966	2.1029307038200526	1.723495983923687	0.3208804283042951
2.9080788991166533	2.0741312481823115	2.099866978382556	1.7254872866315145	0.3202492278398829
2.9105837043699836	2.0772639033874873	2.096795166315315	1.727502065768726	0.3195915148872259
2.913088509623314	2.080402764355565	2.0937160306547056	1.7295412339851217	0.31890622604498303
2.9155933148766446	2.0835469375064704	2.0906304340377635	1.731605748267976	0.31819224501128
2.918098120129975	2.0866954172842522	2.087539350334189	1.7336966118952806	0.31744840019520737
2.9197394251838378	2.08876029663902	2.0855114247682245	1.7350814688244287	0.316944203385395
2.9206029253833052	2.0898470731524568	2.0844438776726295	1.7358148763330763	0.3166734623855997
2.923107730636636	2.093000635040707	2.08134525302482	1.7379616430291451	0.31586614253264794
2.9256125358899663	2.0961546770654618	2.0782448685262116	1.7401380650419604	0.31502508971363075
2.9281173411432966	2.0993075993335832	2.0751442897263397	1.7423453484273483	0.31414888937346525
2.9306221463966273	2.1024576076244763	2.072045275975282	1.744584753285091	0.3132360619546131
2.9331269516499576	2.105602690736539	2.0689498031628437	1.7468575943430724	0.31228506205999257
2.935631756903288	2.108740595278529	2.0658600890325327	1.7491652409266405	0.3112942783278978
2.9381365621566187	2.111868797688827	2.0627786212902697	1.7515091161248542	0.3102620342405494
2.940641367409949	2.1149844732792094	2.0597081887143895	1.7538906949222233	0.3091865901388537
2.9431461726632793	2.118084462129601	2.056651915443854	1.7563115010136807	0.308066146776246
2.94565097791661	2.1211652317128196	2.0536132985691324	1.75877310196112	0.30689885081492396
2.9481085128467326	2.124165374164176	2.050652960766945	1.7612294446764771	0.30570621495797795
2.9481557831699403	2.124222836212092	2.0505962490664293	1.761277102281665	0.30568280274869775
2.950660588423271	2.127252872619734	2.0476051359900733	1.7638251339812572	0.30441606782765984
2.9531653936766014	2.130250433886186	2.0446448336565153	1.766418843963688	0.30309669065915534
2.9556701989299317	2.133210059640421	2.041720771300609	1.76905987765806	0.3017227142633566
2.9581750041832624	2.136125685343799	2.0388389843422043	1.7717498581225664	0.3002922044633543
2.9606798094365927	2.1389905911893776	2.036006165948881	1.774490359808755	0.29880328057810274
2.963184614689923	2.141797352636438	2.033229716999678	1.7772828761221533	0.29725415344513545
2.9656894199432537	2.144537795190206	2.0305177918301216	1.780128779912585	0.29564317180473626
2.968194225196584	2.147202956904028	2.0278793362660354	1.7830292760982538	0.29396887799552507
2.9706990304499143	2.14978306308105	2.0253241134469606	1.7859853458073218	0.2922300737010476
2.973203835703245	2.1522675187394973	2.022862711844996	1.7889976817519895	0.2904258960972294
2.9757086409565754	2.1546449254888045	2.0205065287930504	1.7920666150797429	0.2885559041259679
2.9764776005096274	2.1553514423182527	2.01980616086517	1.793020109148818	0.28796862075761065
2.9782134462099057	2.15690313039051	2.0182677219012812	1.7951920347180752	0.28662017370882525
2.9807182514632364	2.1590293149216233	2.016159120189747	1.798373301270682	0.2846193994831696
2.9832230567165667	2.1610101320171506	2.0141940869028394	1.8016091588289855	0.28255499909779447
2.985727861969897	2.1628318979852987	2.0123863271568094	1.8048976495693547	0.28042921432079876
2.988232667223228	2.1644808435044998	2.010749636167265	1.808236037568035	0.2782452013613066
2.990737472476558	2.16594342366145	2.0092975880756563	1.8116207496384056	0.2760071011773647
2.9932422777298884	2.1672066810397577	2.0080431713772917	1.8150473418407864	0.2737200795353748
2.995747082983219	2.1682586485658306	2.006998384300601	1.8185105002427802	0.2713903266648701
2.995785284200858	2.168272999495936	2.0069841301836475	1.8185635696244133	0.27135450046266635
2.9982518882365494	2.1690887709994526	2.006173811356071	1.8220040831611046	0.2690250079397678
3.0007566934898797	2.169688316945424	2.005578209330938	1.8255212092962771	0.26663216034852544
3.0032614987432105	2.170050748685087	2.0052181356161713	1.82905439197325	0.26422053448057253
3.0057663039965408	2.1701720165245204	2.0050976523631263	1.832595714594046	0.2617993877991495
3.008271109249871	2.170050748685087	2.0052181356161713	1.8361370372148418	0.2593782411177265
3.010775914503202	2.169688316945424	2.005578209330938	1.8396702198918147	0.2569666152497736
3.013280719756532	2.1690887709994526	2.006173811356071	1.8431873460269874	0.2545737676585312
3.014967086075411	2.168554755749751	2.006704268458235	1.8455424350323073	0.25297777352269313
3.0157855250098624	2.1682586485658306	2.006998384300601	1.8466809289453117	0.2522084489334289
3.018290330263193	2.1672066810397577	2.0080431713772917	1.8501440873473054	0.24987869606292418
3.0207951355165235	2.16594342366145	2.009297588075656	1.8535706795496862	0.2475916744209343
3.0232999407698538	2.1644808435044998	2.0107496361672648	1.8569553916200567	0.2453535742369924
3.0258047460231845	2.1628318979852987	2.012386327156809	1.860293779618737	0.24316956127750025
3.028309551276515	2.1610101320171506	2.0141940869028394	1.8635822703591065	0.24104377650050454
3.030814356529845	2.1590293149216233	2.016159120189747	1.8668181279174099	0.23897937611512937
3.03233401135291	2.157755848372004	2.017422135110118	1.8687547970188714	0.23775781590570036
3.033319161783176	2.1569031303905106	2.0182677219012812	1.8699993944700168	0.2369786018894737
3.035823967036506	2.154644925488805	2.02050652879305	1.873124814108349	0.2350428714723311
3.0383287722898364	2.1522675187394973	2.022862711844996	1.8761937474361026	0.23317287950106957
3.040833577543167	2.14978306308105	2.0253241134469606	1.8792060833807702	0.23136870189725137
3.0433383827964975	2.1472029569040285	2.0278793362660354	1.8821621530898383	0.22962989760277389
3.045843188049828	2.144537795190206	2.0305177918301216	1.885062649275507	0.2279556037935627
3.047828068839273	2.1423719275538935	2.0326612096907364	1.8873222599441928	0.2266738763216986
3.0483479933031585	2.141797352636438	2.033229716999678	1.8879085530659385	0.2263446221531635
3.050852798556489	2.138990591189378	2.036006165948881	1.890701069379337	0.2247954950201962
3.053357603809819	2.136125685343799	2.0388389843422043	1.8934415710655255	0.22330657113494462
3.05586240906315	2.133210059640421	2.041720771300609	1.896131551530032	0.2218760613349423
3.05836721431648	2.130250433886186	2.0446448336565153	1.898772585224404	0.22050208493914358
3.0608720195698105	2.127252872619734	2.047605135990073	1.9013662952068349	0.21918270777063908
3.063068038672423	2.124597955642426	2.0502260168580615	1.903602624606572	0.21806935421575743
3.063376824823141	2.1242228362120925	2.0505962490664293	1.903914326906427	0.21791597284960118
3.0658816300764715	2.1211652317128196	2.0536132985691324	1.906418327226972	0.216699924783375
3.068386435329802	2.118084462129601	2.056651915443854	1.9088799281744113	0.21553262882205293
3.0708912405831326	2.11498447327921	2.059708188714389	1.9113007342658686	0.21441218545944526
3.073396045836463	2.1118687976888273	2.0627786212902697	1.9136823130632379	0.21333674135774952
3.075900851089793	2.108740595278529	2.0658600890325327	1.9160261882614515	0.21230449727040113
3.0775221191510767	2.1067104887565886	2.0678591676108056	1.9175238882010637	0.21165857297523644
3.078405656343124	2.105602690736539	2.0689498031628433	1.9183338348450196	0.21131371353830636
3.080910461596454	2.1024576076244768	2.072045275975282	1.9206066759030007	0.21036271364368578
3.0834152668497845	2.0993075993335837	2.0751442897263397	1.9228460807607437	0.20944988622483368
3.0859200721031153	2.0961546770654618	2.0782448685262116	1.9250533641461314	0.20857368588466818
3.0884248773564456	2.0930006350407075	2.0813452530248195	1.927229786158947	0.20773263306565096
3.090929682609776	2.089847073152457	2.084443877672629	1.9293765528550155	0.2069253132126992
3.093083777779005	2.087136532384294	2.087106175492007	1.9311999030221192	0.2062569774412697
3.0934344878631066	2.0866954172842522	2.0875393503341884	1.9314948172928115	0.20615037540309156
3.095939293116437	2.083546937506471	2.0906304340377635	1.9335856809201157	0.20540653058701885
3.0984440983697676	2.080402764355565	2.093716030654705	1.93565019520297	0.20469254955331584
3.100948903623098	2.0772639033874873	2.096795166315315	1.9376893634193662	0.204007260711073
3.1034537088764282	2.074131248182312	2.099866978382556	1.9397041425565773	0.203349547758416
3.105958514129759	2.0710055919621966	2.1029307038200526	1.941695445264405	0.20271834729400381
3.1084633193830893	2.067887637970089	2.105985668805749	1.9436641418273974	0.20211264641409757
3.1109681246364196	2.064778008742384	2.1090312794569406	1.9456110621277956	0.2015314803278468
3.1119821883654426	2.063521578673401	2.1102615053758624	1.9463932566808864	0.20130296285502217
3.1134729298897503	2.061677254395388	2.11206701354593	1.9475369975779107	0.20097393001527367
3.1159777351430806	2.0585858600330087	2.1150924130980866	1.949442703006197	0.20043911994592947
3.118482540396411	2.055504252371722	2.118107077775608	1.9513288984856925	0.19992621587103962
3.1209873456497417	2.052432805668458	2.1211106589607494	1.953196271096982	0.19943442269788603
3.123492150903072	2.0493718470277074	2.124102854461754	1.9550454766205803	0.19896298245198757
3.1259969561564023	2.046321661155693	2.1270834037732134	1.9568771411557657	0.19851117233015883
3.128501761409733	2.0432824946219106	2.1300520838302184	1.958691862664545	0.1980783028456158
3.1310065666630633	2.0402545596815873	2.133008705202445	1.9604902124407009	0.19766371606483846
3.1335113719163936	2.037238037706621	2.1359531086803805	1.9622727365048243	0.19726678393480426
3.134213524223371	2.0363945095409783	2.1367762789414075	1.9627696492552202	0.1971586007524266
3.1360161771697244	2.034233082267203	2.1388851622112672	1.964039956926947	0.19688690669839884
3.1385209824230547	2.031239821901606	2.1418047581471202	1.9657923730789046	0.19652351139522975
3.141025787676385	2.0282583626074158	2.1447118107713923	1.9675304628189147	0.19617605044466777
3.1435305929297157	2.025288790083756	2.1476062540746166	1.9692546836111067	0.19584400030768065
3.146035398183046	2.022331171750773	2.150488039752671	1.9709654735828719	0.1955268602238729
3.1485402034363763	2.0193855585697245	2.153357135404237	1.9726632525229832	0.19522415102007878
3.151045008689707	2.0164519866844324	2.1562135229066217	1.974348422823447	0.19493541398685355
3.1535498139430373	2.0135304789025854	2.1590571969514247	1.9760213703680214	0.19466020981925458
3.1560546191963676	2.01062104603334	2.1618881637235434	1.9776824653702814	0.19439811761838693
3.1585594244496984	2.0077236880958917	2.164706439708823	1.9793320631640243	0.1941487339502954
3.160330064154122	2.0056828339157575	2.1666910282819463	1.9804914091563781	0.19397990118347272
3.1610642297030287	2.0048383954120923	2.1675120506172556	1.9809705049487167	0.1939116719589128
3.163569034956359	2.0019651495947817	2.170305030410035	1.9825981184925716	0.1936865605299117
3.1660738402096897	1.9991039244422646	2.1730854204200325	1.9842152187957298	0.1934730435024529
3.16857864546302	1.996254686748245	2.1758532685563727	1.9858221087159016	0.1932707789259726
3.1710834507163503	1.9934173970355558	2.1786086285847706	1.9874190795587034	0.19307943835930017
3.173588255969681	1.990592010221145	2.1813515594761657	1.9890064116348047	0.19289870620954525
3.1760930612230114	1.9877784762190032	2.1840821248169773	1.9905843747858825	0.1927282791083387
3.1785978664763417	1.9849767404870284	2.1868003922749817	1.9921532288812671	0.19256786532315162
3.1811026717296724	1.9821867445232075	2.1895064331154503	1.9937132242870559	0.19241718420155152
3.1836074769830027	1.9794084263159477	2.1922003217627126	1.995264602309355	0.19227596564638466
3.186112282236333	1.9766417207528975	2.1948821354028194	1.9968075956132247	0.19214394961999684
3.1886170874896638	1.9738865599921696	2.1975519536234054	1.9983424286187919	0.19202088567572162
3.191121892742994	1.9711428737994774	2.2002098580872445	1.9998693178759113	0.1919065325149763
3.192358777042666	1.969792238992302	2.2015179749222225	2.0006204373075156	0.19185320551319782
3.1936266979963244	1.9684105898543574	2.2028559322363406	2.0013884724186695	0.19180065756841086
3.196131503249655	1.9656896340283352	2.2054902610237086	2.0029000941009394	0.19170303659965313
3.1986363085029854	1.9629799306376103	2.2081129306702776	2.0044043779141267	0.19161345333028676
3.2011411137563157	1.9602814026725917	2.2107240284446004	2.005901512288164	0.19153169908478596
3.2036459190096465	1.957593972006385	2.2133236424632745	2.0073916793767523	0.19145757245421163
3.2061507242629768	1.9549175595841373	2.21591186151019	2.0088750553277834	0.19139087897755147
3.208655529516307	1.952252085594957	2.2184887748728825	2.0103518105398113	0.19133143083965726
3.211160334769638	1.9495974696279736	2.221054472194456	2.0118221099053955	0.19127904658479988
3.213665140022968	1.9469536308139468	2.2236090433396614	2.0132861130420743	0.19123355084492588
3.2161699452762984	1.9443204879537062	2.226152578273868	2.0147439745116946	0.19119477408175653
3.218674750529629	1.9416979596345885	2.228685166953769	2.0161958440287604	0.19116255234192656
3.2211795557829594	1.9390859643359235	2.231206899228786	2.017641866658435	0.19113672702440998
3.2236843610362897	1.9364844205245313	2.2337178647522036	2.0190821830047834	0.19111714465952792
3.2261891662896205	1.933893246741102	2.2362181529011957	2.0205169293898084	0.1911036566988784
3.228693971542951	1.9313123616782524	2.238707852704935	2.0219462380238	0.1910961193155693
3.230975509955248	1.9289704103462513	2.240966492222327	2.0232435207162904	0.1910943146803204
3.231198776796281	1.9287416842509792	2.2411870527800906	2.0233702371674784	0.1910943932141743
3.233703582049612	1.9261811336601702	2.2436558412730574	2.024789051286394	0.19109834344986784
3.236208387302942	1.9236306294497714	2.2461143058083204	2.0262028011980053	0.19110783925622954
3.238713192556273	1.9210900915581548	2.2485625334424286	2.0276116042118377	0.19112275388123848
3.241217997809603	1.9185594403641884	2.2510006106230733	2.0290155742631044	0.1911429644310092
3.2437228030629335	1.9160385967284623	2.2534286231528333	2.030414822040134	0.19116835172084692
3.2462276083162642	1.9135274820300847	2.2558466561571753	2.031809455105948	0.1911988001332262
3.2487324135695945	1.91102601819943	2.258254794056334	2.033199578014291	0.19123419748232098
3.251237218822925	1.908534127747185	2.2606531205407365	2.0345852924204126	0.19127443488473606
3.2537420240762556	1.906051733790009	2.263041718549655	2.03596669718688	0.19131940663611138
3.256246829329586	1.9035787600731002	2.265420670252809	2.0373438884846697	0.19136901009328994
3.258751634582916	1.9011151309899332	2.2677900570346505	2.0387169598897996	0.19142314556175802
3.261256439836247	1.8986607715994088	2.2701499594811017	2.0400860024757144	0.19148171618808443
3.263761245089577	1.8962156076406425	2.2725004573685217	2.0414511049016557	0.1915446278571003
3.2662660503429075	1.8937795655455918	2.2748416296547096	2.0428123534972134	0.19161178909357726
3.2687708555962383	1.891352572449712	2.2771735544717555	2.0441698323432496	0.19168311096817447
3.2712756608495686	1.8889345562008115	2.279496309120575	2.045523623349385	0.19175850700743943
3.273780466102899	1.8865254453662605	2.281809970066978	2.046873806328213	0.19183789310765867
3.27586102797816	1.884531089887965	2.2837249025572484	2.04799261911318	0.191906808267715
3.2762852713562296	1.8841251692387044	2.2841146129391277	2.048220459066397	0.19192118745236691
3.27879007660956	1.881733657840404	2.2864103125262623	2.049563657392823	0.19200831043333336
3.28129488186289	1.8793508419263358	2.2886971427785627	2.050903475243928	0.19209918457485414
3.283799687116221	1.8769766529861518	2.2909751768080606	2.052239984726361	0.19219373446119004
3.2863044923695512	1.874611023245112	2.2932444868904813	2.053573256177087	0.19229188666699631
3.2888092976228815	1.8722538856640742	2.2955051444679433	2.0549033582210714	0.19239356969060112
3.2913141028762123	1.869905173938635	2.2977572201524143	2.0562303578266516	0.19249871388999598
3.2938189081295426	1.8675648224974954	2.300000783729868	2.057554320358703	0.19260725142140966
3.296323713382873	1.8652327665001294	2.30223590416505	2.05887530962971	0.1927191161803435
3.2988285186362036	1.8629089418338152	2.3044626496068106	2.0601933879488312	0.19283424374495284
3.301333323889534	1.860593285110099	2.306681087393928	2.061508616169057	0.19295257132166532
3.3038381291428642	1.8582857336607408	2.3088912840613767	2.0628210537325455	0.1930740376929329
3.306342934396195	1.855986225533198	2.3110933053469953	2.0641307587142155	0.19319858316701924
3.3088477396495253	1.8536946994856938	2.3132872161984963	2.0654377878636843	0.19332614952972976
3.3113525449028556	1.851411094981912	2.315473080780789	2.0667421966456145	0.1934566799979965
3.3138573501561863	1.8491353521853624	2.3176509624835724	2.0680440392785484	0.19359011917523405
3.3163621554095166	1.8468674119534505	2.3198209239291594	2.0693433687722926	0.19372641300838736
3.318866960662847	1.8446072158312856	2.321983026980509	2.0706402369639196	0.19386550874659655
3.3213717659161777	1.8423547060452623	2.3241373327494297	2.0719346945524424	0.19400735490140705
3.323876571169508	1.8401098254964376	2.3262839016049326	2.0732267911322255	0.19415190120845735
3.3263813764228383	1.8378725177537356	2.3284227931817054	2.0745165752251844	0.19429909859058012
3.328886181676169	1.835642727047002	2.3305540663886894	2.0758040943118203	0.19444889912225558
3.3289309347072433	1.835602955679906	2.3305920766538466	2.075827077938495	0.19445159897158326
3.3313909869294993	1.8334203982599282	2.3326777794177356	2.0770893948611504	0.19460125599535855
3.3338957921828296	1.8312054769228692	2.3347939897523236	2.07837252235957	0.19475612348614454
3.3364005974361604	1.828997909205571	2.336902754176324	2.079653521338698	0.19491345692342157
3.3389054026894907	1.8267976419098262	2.3390041287827925	2.080932435402244	0.19507321265785849
3.341410207942821	1.8246046224620707	2.3410981689827772	2.082209307251942	0.19523534803238113
3.3439150131961517	1.8224187989059404	2.3431849295141296	2.083484178712585	0.19539982135361222
3.346419818449482	1.8202401198947962	2.3452644644503042	2.0847570907561987	0.1955665918643106
3.3489246237028123	1.8180685346842311	2.347336827209144	2.0860280835253913	0.1957356197167696
3.351429428956143	1.8159039931245717	2.3494020705616294	2.0872971963559097	0.19590686594713472
3.3539342342094733	1.8137464456533812	2.3514602466405945	2.0885644677984345	0.1960802924506037
3.3564390394628036	1.8115958432879744	2.3535114069493943	2.0898299356396484	0.19625586195747305
3.3589438447161344	1.8094521376179533	2.3555556023705226	2.0910936369225994	0.1964335380099971
3.3614486499694647	1.8073152807977695	2.357592883174166	2.092355607966394	0.19661328494002744
3.363953455222795	1.8051852255393208	2.359623299026698	2.0936158843852404	0.19679506784740125
3.3664582604761257	1.803061925104589	2.361646898999099	2.0948745011068737	0.19697885257904968
3.368963065729456	1.800945333298321	2.363663731575304	2.0961314923903775	0.1971646057087975
3.3714678709827863	1.7988354044607633	2.3656738446604724	2.097386891843439	0.19735229451782743
3.373972676236117	1.7967320934604503	2.3676772855891723	2.098640732439042	0.19754188697578315
3.3764774814894474	1.7946353556870507	2.3696741011334845	2.0998930465316366	0.19773335172248677
3.3789822867427777	1.7925451470442781	2.3716643375110142	2.1011438658727912	0.19792665805024698
3.3814870919961084	1.7904614239428667	2.373648040392816	2.1023932216263566	0.19812177588673538
3.3839918972494387	1.7883841432936154	2.3756252549112222	2.1036411443831504	0.19831867577840975
3.3864967025027695	1.7863132625005025	2.377596025667584	2.104887664175193	0.19851732887446344
3.3890015077560998	1.7842487394538753	2.3795603967399086	2.106132810489495	0.19871770691128135
3.389046260787174	1.7842119104439305	2.37959543597803	2.106155045046223	0.19872130255447173
3.39150631300943	1.7821905325237117	2.3815184116904073	2.1073766122814286	0.1989197821973837
3.394011118262761	1.7801386005529614	2.383470113572942	2.1086190979876873	0.19912352759883947
3.396515923516091	1.7780929028509629	2.3854155449403747	2.1098602955388515	0.1993289165251323
3.3990207287694214	1.7760533991869416	2.3873547478518162	2.111100232371578	0.1995359229154623
3.401525534022752	1.7740200497835854	2.3892877638797803	2.1123389354404236	0.1997445212254679
3.4040303392760825	1.7719928153107036	2.3912146341172327	2.113576431229312	0.19995468641435288
3.4065351445294128	1.769971656878966	2.393135399184546	2.114812745762667	0.2001663939324032
3.4090399497827435	1.7679565360337237	2.39505009923635	2.1160479046162135	0.200379619708881
3.411544755036074	1.7659474147489116	2.396958773968291	2.1172819329274626	0.20059434014028082
3.414049560289404	1.7639442554210358	2.398861462623681	2.1185148554058935	0.20081053207893684
3.416554365542735	1.7619470208632395	2.400758204000059	2.1197466963428373	0.2010281728219673
3.419059170796065	1.7599556742994538	2.4026490364556503	2.120977479621078	0.20124724010054557
3.4215639760493954	1.75797017935863	2.4045339979157285	2.1222072287241787	0.2014677120694857
3.424068781302726	1.7559905000690528	2.406413125878881	2.123435966745542	0.20168956729713178
3.4265735865560565	1.7540166008527365	2.4082864574231797	2.124663716397212	0.2019127847555411
3.429078391809387	1.7520484465199007	2.4101540292122583	2.1258905000184316	0.20213734381095025
3.4315831970627175	1.7500860022635283	2.412015877501291	2.127116339583956	0.20236322421451514
3.434088002316048	1.7481292336540013	2.413872038142884	2.12834125671214	0.2025904060933157
3.436592807569378	1.7461781066338182	2.415722546592871	2.129565272672796	0.2028188699416158
3.439097612822709	1.7442325875123887	2.4175674379160195	2.1307884083948383	0.2030485966123705
3.441602418076039	1.7422926429609074	2.4194067467916445	2.1320106844737183	0.2032795673089719
3.4441072233293695	1.7403582400073045	2.421240507519138	2.133232121178654	0.20351176357722583
3.4466120285827	1.738429346031273	2.4230687540234066	2.1344527384596668	0.203745167297552
3.4491168338360305	1.7365059287593714	2.424891519860223	2.135672555954428	0.20397976067739987
3.449161586867105	1.7364716129161928	2.424924037348949	2.1356943431218296	0.2039839628372263
3.451621639089361	1.7345879562602018	2.4267088382214945	2.1368915929949193	0.20421552624387357
3.4541264443426916	1.7326753969396629	2.428520741940442	2.1381098686139177	0.2044524468365588
3.456631249596022	1.7307682195362741	2.430327263496703	2.1393274015513093	0.20469050560054536
3.459136054849352	1.7288663931165742	2.432128435021344	2.140544210260231	0.2049296859796389
3.461640860102683	1.72696988707059	2.4339242883017995	2.1417603129130582	0.20516997170975604
3.464145665356013	1.7250786711073764	2.4357148547867267	2.1429757274072325	0.20541134681249676
3.4666504706093435	1.7231927152506252	2.4375001655907815	2.144190471370934	0.20565379558888866
3.4691552758626742	1.7213119898343436	2.4392802514993206	2.1454045621686153	0.2058973026132974
3.4716600811160045	1.7194364654985994	2.441055142973023	2.1466180169063853	0.20614185272749858
3.474164886369335	1.7175661131853344	2.442824870152441	2.1478308524372607	0.20638743103490556
3.4766696916226656	1.7157009041342413	2.444589462862472	2.1490430853662787	0.20663402289494853
3.479174496875996	1.7138408098787081	2.446348950616761	2.1502547320554855	0.2068816139176003
3.481679302129326	1.7119858022418255	2.448103362622032	2.1514658086287946	0.20713018995804403
3.484184107382657	1.7101358533324558	2.4498527277823463	2.1526763309767243	0.2073797371114789
3.4866889126359872	1.708290935541366	2.451597074703293	2.153886314761019	0.20763024170805908
3.4891937178893175	1.7064510215374213	2.4533364316961124	2.1550957754191535	0.20788169030796252
3.4916985231426483	1.7046160842638378	2.4550708267817485	2.156304728168726	0.20813406969658493
3.4942033283959786	1.7027860969344963	2.45680028769484	2.1575131880117437	0.20838736687985587
3.496708133649309	1.7009610330303124	2.4585248418876446	2.158721169738803	0.20864156907967304
3.4992129389026396	1.6991408662956657	2.4602445165338978	2.159928687933168	0.20889666372945098
3.50171774415597	1.6973255707348844	2.4619593385326124	2.161135756974751	0.20915263846978127
3.5042225494093002	1.6955151206087857	2.4636693345118124	2.162342391043996	0.20940948114420058
3.506727354662631	1.6937094904312713	2.4653745308322104	2.163548604125667	0.2096671797950637
3.5092321599159613	1.6919086549659765	2.4670749535908225	2.1647544100125495	0.20992572265951806
3.5092769129470356	1.691876523117274	2.467105291576221	2.1647759503710167	0.2099303496168094
3.5117369651692916	1.6901125892229723	2.468770628624525	2.165959822309062	0.21018509816557737
3.5142417704226223	1.6883212684555184	2.4704615815135553	2.1671648544347817	0.21044529492829095
3.5167465756759526	1.68653466815687	2.4721478375849544	2.1683695196278863	0.21070630174600638
3.519251380929283	1.684752764057132	2.473829421915954	2.169573830948519	0.21096810759672255
3.5217561861826137	1.6829755321201647	2.47550635933731	2.170777801282069	0.21123070163453073
3.524260991435944	1.6812029485405378	2.4771786744365825	2.1719814433423803	0.211494073186141
3.5267657966892747	1.6794349897405314	2.4788463915613606	2.173184769674885	0.21175821174749174
3.529270601942605	1.6776716323671856	2.4805095348224393	2.174387792659664	0.2120231069804397
3.5317754071959353	1.675912853289395	2.4821681280969408	2.175590524514437	0.2122887487095285
3.534280212449266	1.6741586295950488	2.483822195031391	2.1767929772974846	0.2125551269188335
3.5367850177025963	1.672408938588217	2.4854717590447426	2.1779951629105065	0.2128222317488805
3.5392898229559266	1.670663757786379	2.487116843331352	2.179197093101411	0.2130900534936367
3.5417946282092574	1.668923064917696	2.4887574708639084	2.1803987794670427	0.2133585825975715
3.5442994334625877	1.6671868379183268	2.490393664396316	2.1816002334558524	0.2136278096527859
3.546804238715918	1.6654550549297826	2.4920254464665312	2.182801466370503	0.21389772539620744
3.5493090439692487	1.6637276942963268	2.493652839399355	2.18400248937042	0.2141683207068503
3.551813849222579	1.6620047345624123	2.4952758653091776	2.1852033134742843	0.21443958660313778
3.5543186544759093	1.6602861544701586	2.4968945461026872	2.1864039495624716	0.21471151424028587
3.55682345972924	1.6585719329568693	2.498508903481528	2.187604408379436	0.21498409490774617
3.5593282649825704	1.656862049152587	2.500118958944922	2.1888047005360445	0.21525732002670678
3.5618330702359007	1.655156482377685	2.501724733792247	2.1900048365118576	0.2155311811476493
3.5643378754892314	1.6534552121404988	2.503326249125574	2.191204826657363	0.21580566994796055
3.5668426807425617	1.6517582181349904	2.5049235258521674	2.19240468119616	0.21608077822959787
3.569347485995892	1.6500654802384505	2.5065165846869455	2.1936044102270973	0.21635649791680608
3.5693922390269663	1.650035274888438	2.5065450094351616	2.1936258445502705	0.21636142967545333
3.5718522912492228	1.6483769785092357	2.508105446154898	2.1948040237263635	0.2166328210538851
3.574357096502553	1.6466926931845403	2.509690130593474	2.1960035315495365	0.21690973980300687
3.5768619017558834	1.6450126046781999	2.511270658154926	2.1972029434335862	0.21718724644208015
3.579366707009214	1.6433366935785318	2.5128470488086223	2.198402268998837	0.21746533336266202
3.5818715122625444	1.6416649406462056	2.514419322343322	2.199601517750888	0.21774399306791503
3.5843763175158747	1.6399973268121466	2.515987498369412	2.200800699082492	0.21802321817060863
3.5868811227692055	1.6383338331754715	2.5175515963211166	2.201999822275399	0.21830300139116363
3.5893859280225358	1.6366744410014549	2.5191116354586662	2.2031988965021565	0.2185833355557391
3.591890733275866	1.635019131719525	2.5206676348704375	2.2043979308278763	0.2188642135943602
3.594395538529197	1.6333678869212926	2.5222196134750576	2.2055969342119632	0.21914562853908576
3.596900343782527	1.6317206883586053	2.52376759002348	2.2067959155098094	0.21942757352221523
3.5994051490358574	1.6300775179416347	2.5253115831010264	2.2079948834744516	0.21971004177453354
3.601909954289188	1.6284383577369894	2.526851611129396	2.209193846758199	0.21999302662359288
3.6044147595425184	1.6268031899658577	2.5283876923686495	2.210392813914223	0.22027652149203075
3.6069195647958487	1.6251719970021767	2.5299198449191582	2.211591793398119	0.22056051989592335
3.6094243700491795	1.6235447613708294	2.5314480867235267	2.212790793569435	0.22084501544317323
3.61192917530251	1.6219214657458678	2.5329724355684866	2.213989822693169	0.22113000183193043
3.61443398055584	1.6203020929487622	2.534492909086759	2.215188888941237	0.22141547284904664
3.616938785809171	1.6186866259466766	2.536009524758893	2.2163880003939145	0.22170142236856075
3.619443591062501	1.6170750478507692	2.5375222999150764	2.217587165041244	0.22198784435021618
3.6219483963158314	1.6154673419145176	2.5390312517369145	2.21878639078442	0.2222747328380081
3.624453201569162	1.6138634915320689	2.540536397259189	2.2199856854371425	0.22256208195876054
3.6269580068224925	1.6122634802366125	2.542037753371589	2.2211850567269487	0.22284988592073238
3.6294628120758228	1.610667291698779	2.5435353368204137	2.2223845122965136	0.22313813901225163
3.629507565106897	1.610638807466162	2.5435620597467055	2.2224059436265557	0.2231432932422946
3.6319676173291535	1.6090749097250592	2.5450291642102516	2.2235840597049297	0.22342683560037724
3.634472422582484	1.6074863182562489	2.5465192520056386	2.2247837064289593	0.2237159701295879
3.636977227835814	1.605901501365914	2.548005616532686	2.2259834598642625	0.2240055371204971
3.639482033089145	1.6043204432588778	2.549488273980688	2.227183327326605	0.2242955311685937
3.641986838342475	1.6027431282697324	2.5509672404037063	2.228383316053038	0.22458594694300785
3.6444916435958055	1.6011695408613678	2.5524425317221286	2.2295834332030595	0.22487677918530122
3.646996448849136	1.599599665623525	2.55391416372421	2.2307836858597505	0.22516802270828112
3.6495012541024665	1.5980334872713675	2.555382152067585	2.2319840810308933	0.22545967239483794
3.652006059355797	1.596470990644075	2.5568465122807638	2.2331846256500643	0.22575172319680561
3.6545108646091276	1.5949121607034555	2.5583072597646033	2.2343853265777107	0.22604417013384404
3.657015669862458	1.5933569825325782	2.5597644097937606	2.2355861906022034	0.22633700829234352
3.659520475115788	1.5918054413344238	2.5612179775181203	2.2367872244408726	0.22663023282435044
3.662025280369119	1.5902575224305566	2.562667977964207	2.2379884347410233	0.22692383894651358
3.664530085622449	1.588713211259813	2.5641144260365762	2.239189828080931	0.22721782193905093
3.6670348908757795	1.5871724933770084	2.5655573365191815	2.2403914109708225	0.22751217714473618
3.6695396961291102	1.585635354451664	2.566996724076727	2.2415931898538335	0.2278068999679048
3.6720445013824405	1.5841017802667487	2.5684326032560016	2.2427951711069536	0.22810198587347885
3.6745493066357713	1.5825717567174413	2.5698649884871876	2.2439973610419504	0.22839743038601068
3.6770541118891016	1.5810452698099071	2.57129389408516	2.2451997659062792	0.2286932290887443
3.679558917142432	1.5795223056600933	2.572719334250759	2.246402391883975	0.22898937762269486
3.6820637223957626	1.57800285049254	2.574141323072052	2.2476052450965276	0.2292858716857453
3.684568527649093	1.576486890639209	2.5755598745255717	2.2488083316037444	0.22958270703175995
3.6870733329024232	1.5749744125383256	2.5769750024775435	2.250011657404593	0.22987987946971467
3.689578138155754	1.5734654027332395	2.57838672068509	2.2512152284380322	0.23017738486284334
3.689622891186828	1.5734384729060347	2.5784119127501515	2.251236734751779	0.230182703355697
3.6920829434090843	1.5719598478713002	2.57979504279742	2.252419050583827	0.23047521912779995
3.6945877486624146	1.5704577347027462	2.5811999823570075	2.2536231296633487	0.2307733782338365
3.6970925539157453	1.5689590500796116	2.5826015528007433	2.254827471440362	0.2310718582019959
3.6995973591690756	1.5674637809546452	2.5839997674610804	2.2560320816217967	0.2313706551043196
3.702102164422406	1.565971914380247	2.58539463956716	2.257236965858508	0.23166976506306997
3.7046069696757367	1.5644834375074157	2.5867861822459215	2.2584421297460207	0.23196918424996688
3.707111774929067	1.5629983375847127	2.5881744085231975	2.2596475788252626	0.23226890888543786
3.7096165801823973	1.5615166019572393	2.589559331324796	2.260853318583285	0.23256893523788236
3.712121385435728	1.5600382180656274	2.590940963477567	2.262059354453968	0.23286925962294877
3.7146261906890583	1.558563173445044	2.5923193177104515	2.2632656918187193	0.2331698784028251
3.7171309959423886	1.5570914557242082	2.5936944066555223	2.2644723360071533	0.23347078798554183
3.7196358011957193	1.5556230526244221	2.5950662428490054	2.265679292297765	0.23377198482428752
3.7221406064490496	1.5541579519586144	2.596434838732292	2.266886565918591	0.23407346541673676
3.72464541170238	1.552696141630395	2.597800206652933	2.2680941620478543	0.23437522630438984
3.7271502169557107	1.5512376096331255	2.599162358865622	2.2693020858146067	0.2346772640719243
3.729655022209041	1.5497823440489977	2.6005213075331683	2.270510342299352	0.23497957534655783
3.7321598274623713	1.5483303330481275	2.6018770647274505	2.271718936534664	0.23528215679742265
3.734664632715702	1.5468815648876588	2.6032296424303634	2.272927873505792	0.23558500513495043
3.7371694379690323	1.5454360279108796	2.604579052534749	2.2741371581512575	0.2358881171102686
3.7396742432223626	1.5439937105463502	2.6059253068453176	2.2753467953634376	0.23619148951460672
3.7421790484756934	1.542554601307041	2.6072684170795526	2.2765567899891437	0.23649511917871333
3.7446838537290237	1.541118688789483	2.6086083948686105	2.2777671468301857	0.236799002972283
3.747188658982354	1.5396859616729293	2.609945251758201	2.2789778706439305	0.23710313780339337
3.7496934642356847	1.5382564087185258	2.611278999209463	2.280188966143848	0.2374075206179516
3.749738217266759	1.538230895875469	2.611302800897887	2.280210608038689	0.23741296122269842
3.752198269489015	1.536830018768494	2.6126096485998245	2.2814004380000528	0.23771214839915064
3.7547030747423453	1.535406780745324	2.6139372112238513	2.2826122908398303	0.2380170181669348
3.757207879995676	1.5339866836509775	2.6152616982940886	2.283824529248162	0.23832212697747418
3.7597126852490064	1.5325697165661	2.616583120941888	2.2850371577682345	0.23862747192264847
3.7622174905023367	1.5311558686492461	2.617901490218226	2.2862501809019458	0.23893305012953928
3.7647222957556674	1.5297451291361102	2.619216817094509	2.287463603110401	0.23923885875993103
3.7672271010089977	1.5283374873387703	2.620529112463374	2.2886774288144016	0.23954489500982046
3.769731906262328	1.5269329326449408	2.621838387139472	2.2898916623949233	0.23985115610893426
3.7722367115156588	1.5255314545172327	2.6231446518602453	2.2911063081935903	0.24015763932025488
3.774741516768989	1.5241330424924255	2.624447917286696	2.2923213705131404	0.24046434193955432
3.7772463220223194	1.5227376861807467	2.625748194004141	2.293536853617881	0.24077126129493548
3.77975112727565	1.5213453752651611	2.6270454925229605	2.2947527617341406	0.24107839474638146
3.7822559325289804	1.5199560995006678	2.628339823279337	2.295969099050712	0.24138573968531213
3.7847607377823107	1.5185698487136077	2.6296311966359824	2.2971858697192866	0.24169329353414812
3.7872655430356414	1.5171866128009777	2.6309196228828595	2.298403077854885	0.24200105374588204
3.7897703482889717	1.5158063817297545	2.632205112237891	2.2996207275362806	0.24230901780365663
3.792275153542302	1.5144291455362262	2.633487674847662	2.300838822806411	0.24261718322034997
3.794779958795633	1.5130548943253332	2.6347673207881144	2.3020573676727922	0.2429255475381674
3.797284764048963	1.5116836182700146	2.6360440600652293	2.3032763661079176	0.24323410832824013
3.7997895693022934	1.5103153076105658	2.637317902615705	2.3044958220496565	0.24354286319023044
3.802294374555624	1.5089499526540013	2.6385888583076236	2.3057157394016445	0.24385180975194315
3.8047991798089544	1.5075875437734274	2.63985693694111	2.3069361220336657	0.24416094566894342
3.8073039850622847	1.5062280714074203	2.641122148248985	2.3081569737820344	0.24447026862418084
3.8098087903156155	1.5048715260594132	2.6423845018974066	2.3093782984499645	0.24477977632761946
3.80985354334669	1.5048473153970896	2.6424070302805416	2.3094001240230275	0.24478530792771497
3.812313595568946	1.5035178982970907	2.6436440074865075	2.310600099807938	0.2450894665158737
3.8148184008222765	1.5021671787517898	2.644900674551022	2.311822381594065	0.24539933695185026
3.817323206075607	1.5008193581179088	2.6461545125609063	2.313045147514442	0.24570938542439552
3.819828011328937	1.4994744271523228	2.64740553092195	2.3142684012434978	0.24601960974794881
3.822332816582268	1.498132376673806	2.648653738976383	2.315492146424342	0.24633000776220096
3.824837621835598	1.4967931975624615	2.649899146003474	2.316716386669103	0.24664057733175834
3.8273424270889285	1.495456880759158	2.651141761220118	2.3179411255592632	0.24695131634581227
3.829847232342259	1.4941234172649713	2.6523815937814232	2.319166366645988	0.24726222271781345
3.8323520375955895	1.492792798140636	2.6536186527812853	2.3203921134504504	0.24757329438515177
3.83485684284892	1.4914650145059989	2.6548529472529596	2.3216183694641503	0.24788452930884078
3.8373616481022506	1.4901400575394839	2.656084486169622	2.3228451381492303	0.24819592547320746
3.839866453355581	1.488817918477559	2.6573132784449247	2.3240724229387855	0.2485074808855866
3.842371258608911	1.4874985886142116	2.6585393329335494	2.325300227237168	0.2488191935760199
3.844876063862242	1.4861820593004305	2.6597626584317466	2.326528554420289	0.2491310615969598
3.847380869115572	1.4848683219436911	2.660983263677874	2.327757407835915	0.249443083022978
3.8498856743689025	1.4835573680074503	2.6622011573529267	2.32898679080396	0.24975525595047826
3.8523904796222332	1.4822491890106442	2.6634163480810615	2.330216706616773	0.2500675784974137
3.8548952848755635	1.4809437765271936	2.6646288444301147	2.3314471585394223	0.25038004880300846
3.857400090128894	1.4796411221855135	2.665838654912115	2.332678149809974	0.2506926650274836
3.8599048953822246	1.4783412176680302	2.6670457879837883	2.3339096836397677	0.25100542535178716
3.862409700635555	1.4770440547107018	2.6682502520470575	2.3351417632136893	0.25131832797732834
3.864914505888885	1.4757496251025457	2.669452055449539	2.336374391690435	0.2516313711257156
3.867419311142216	1.474457920685172	2.6706512064850285	2.3376075722027783	0.251944553038499
3.8699241163955462	1.4731689333523195	2.671847713393987	2.3388413078578276	0.2522578719769162
3.8699688694266206	1.4731459278398136	2.6718690672349616	2.338863355919826	0.2522634712412482
3.8724289216488765	1.4718826550493995	2.673041584364015	2.3400756017372832	0.25257132622164213
3.8749337269022073	1.4705990777730449	2.6742328275303264	2.341310456897688	0.252884914072543
3.8774385321555376	1.4693181935706618	2.6754214509762155	2.342545876370678	0.2531986338484332
3.879943337408868	1.4680399945399896	2.6766074627335166	2.343781863163227	0.25351248388683656
3.8824481426621986	1.4667644728286626	2.6777908707830593	2.345018420257886	0.25382646254375063
3.884952947915529	1.4654916206337798	2.678971683055123	2.3462555506130243	0.25414056819341485
3.887457753168859	1.4642214302014762	2.680149907429877	2.347493257163061	0.2544547992280818
3.88996255842219	1.4629538938265028	2.6813255517378267	2.348731542818701	0.25476915405779216
3.8924673636755203	1.4616890038518067	2.682498623760244	2.3499704104671566	0.25508363111015286
3.8949721689288506	1.4604267526681203	2.6836691312296024	2.3512098629723788	0.2553982288301182
3.8974769741821813	1.4591671327135516	2.684837081829999	2.352449903175274	0.2557129456797749
3.8999817794355116	1.457910136473181	2.6860024831975786	2.3536905338939262	0.2560277801381294
3.902486584688842	1.4566557564786624	2.687165342920948	2.354931757923809	0.256342730700899
3.9049913899421727	1.4554039853078273	2.688325668541588	2.3561735780380015	0.25665779588030574
3.907496195195503	1.4541548155842952	2.689483467554262	2.357415996987395	0.2569729742048731
3.9100010004488333	1.4529082399770863	2.6906387474074167	2.3586590175009015	0.25728826421922596
3.912505805702164	1.4516642512002405	2.69179151550358	2.3599026422856557	0.25760366448389344
3.9150106109554943	1.4504228420124388	2.6929417791997574	2.361146874027217	0.2579191735751142
3.9175154162088246	1.4491840052166296	2.694089545807817	2.3623917153897676	0.258234790084645
3.9200202214621553	1.4479477336596587	2.69523482259488	2.363637169016307	0.25855051261957185
3.9225250267154856	1.4467140202319044	2.6963776167836953	2.364883237528845	0.25886633980212365
3.925029831968816	1.445482857866915	2.697517935553021	2.3661299235285913	0.25918227026948876
3.9275346372221467	1.4442542395410505	2.6986557860379965	2.367377229596144	0.25949830267363416
3.930039442475477	1.4430281582731297	2.6997911753305064	2.3686251582916737	0.259814435681127
3.9300841955065513	1.443006275064986	2.6998114388473926	2.368647460549213	0.25982008489533304
3.9325442477288073	1.4418046071240789	2.7009241104795514	2.369873712155104	0.2601306679729588
3.935049052982138	1.440583579196586	2.7020545984916033	2.371122893706295	0.2604469982443723
3.9375538582354683	1.4393650676347576	2.7031826463309656	2.372372705445217	0.2607634252046903
3.9400586634887986	1.4381490656237796	2.7043082609201234	2.3736231498521274	0.2610799475771474
3.9425634687421294	1.4369355663895815	2.705431449140094	2.3748742293877427	0.26139656409872386
3.9450682739954597	1.435724563198505	2.70655221783077	2.376125946493408	0.2617132735199817
3.94757307924879	1.434516049356975	2.707670573791265	2.377378303591267	0.2620300746049034
3.9500778845021207	1.4333100182111749	2.7087865237802458	2.3786313030844246	0.26234696613073244
3.952582689755451	1.4321064631467246	2.709900074516271	2.3798849473571124	0.2626639468878166
3.9550874950087813	1.4309053775883624	2.7110112326781195	2.3811392387748493	0.26298101567945265
3.957592300262112	1.4297067549996305	2.7121200049051173	2.3823941796846007	0.2632981713217341
3.9600971055154424	1.4285105888825627	2.7132263977974636	2.383649772414935	0.26361541264340044
3.962601910768773	1.4273168727773768	2.714330417916548	2.3849060192761775	0.26393273848568843
3.9651067160221034	1.4261256002621687	2.7154320717852682	2.3861629225605663	0.26425014770218597
3.9676115212754337	1.4249367649526112	2.7165313658883457	2.3874204845423996	0.2645676391586875
3.9701163265287644	1.4237503605016544	2.717628306672632	2.3886787074781854	0.26488521173305135
3.9726211317820947	1.4225663805992301	2.71872290054742	2.3899375936067897	0.2652028643150594
3.975125937035425	1.4213848189719598	2.7198151538847424	2.391197145149579	0.2655205958062785
3.977630742288756	1.420205669382864	2.720905073019677	2.3924573643105647	0.2658384051199235
3.980135547542086	1.419028925631076	2.721992664250643	2.393718253276544	0.26615629118072265
3.9826403527954164	1.417854581551558	2.723077933839693	2.3949798142172374	0.26647425292478416
3.985145158048747	1.4166826310148204	2.724160888012806	2.3962420492854286	0.2667922892994654
3.9876499633020774	1.4155130679266432	2.725241532960176	2.397504960617098	0.26711039926324315
3.9901547685554077	1.4143458862278016	2.7263198748364963	2.3987685503315572	0.2674285817855857
3.990199521586482	1.4143250539607333	2.7263391205266942	2.3987911329067964	0.26743426736503173
3.9926595738087385	1.4131810798937927	2.727395919761242	2.4000328205315813	0.26774683584682724
3.995164379062069	1.4120186429345667	2.7284696738189496	2.401297773303538	0.2680651604380431
3.997669184315399	1.4108585693942595	2.729541143059494	2.402563410717517	0.26838355456092733
4.000173989568729	1.409700853350928	2.7306103334983605	2.4038297348274575	0.2687020172276714
4.00267879482206	1.4085454889162903	2.7316772511169183	2.4050967476712715	0.269020547460845
4.005183600075391	1.4073924702354639	2.7327419018626853	2.406364451270969	0.2693391442932782
4.007688405328721	1.4062417914867118	2.7338042916495975	2.407632847632781	0.26965780676794476
4.0101932105820515	1.4050934468811882	2.7348644263582678	2.4089019387472765	0.2699765339378479
4.012698015835382	1.4039474306626858	2.7359223118362483	2.4101717265894846	0.2702953248659065
4.015202821088712	1.4028037371073891	2.736977953898288	2.4114422131190114	0.27061417862484405
4.017707626342043	1.4016623605236262	2.7380313583265856	2.4127134002801536	0.2709330942970775
4.020212431595374	1.4005232952516264	2.7390825308710434	2.413985290002016	0.2712520709746092
4.022717236848703	1.3993865356632782	2.7401314772495167	2.415257884198622	0.2715711077589189
4.025222042102034	1.3982520761618895	2.741178203148061	2.416531184769026	0.27189020376085804
4.027726847355365	1.3971199111819521	2.742222714221176	2.4178051935974234	0.27220935810054503
4.030231652608695	1.3959900351889065	2.743265016092049	2.4190799125532605	0.27252856990726193
4.0327364578620255	1.3948624426789105	2.7443051143527946	2.4203553434913387	0.2728478383193525
4.035241263115356	1.3937371281786082	2.7453430145646904	2.4216314882519234	0.27316716248412176
4.037746068368686	1.392614086244904	2.7463787222584153	2.4229083486608474	0.2734865415577362
4.040250873622017	1.391493311464735	2.747412242934279	2.4241859265296126	0.2738059747051264
4.042755678875348	1.3903747984548505	2.7484435820624555	2.425464223655496	0.27412546109988956
4.0452604841286774	1.389258541861589	2.7494727450832084	2.426743241821646	0.27444499992419435
4.047765289382008	1.38814453636066	2.7504997374071203	2.4280229827971835	0.2747645903686866
4.050270094635339	1.387032776656927	2.751524564415312	2.4293034483373015	0.275084231632396
4.050314847666413	1.3870129333791688	2.751542855210204	2.4293263328484502	0.27508994307870027
4.052774899888669	1.3859232574841933	2.75254723145967	2.430584640183359	0.2754039229226441
4.0552797051419995	1.3848159736049888	2.7535677438630595	2.4318665600629794	0.27572366345495397
4.05778451039533	1.3837109198103592	2.7545861069195468	2.433149209690144	0.2760434524529601
4.06028931564866	1.3826080909196587	2.7556023258946114	2.434432590765284	0.2763632891483201
4.062794120901991	1.3815074817803423	2.756616406025361	2.435716704975375	0.27668317278062743
4.065298926155322	1.380409087267761	2.757628352520741	2.4370015539940266	0.27700310259732513
4.0678037314086515	1.3793129022849602	2.7586381705617438	2.4382871394815715	0.27732307785362054
4.070308536661982	1.3782189217624774	2.759645865301617	2.439573463085156	0.27764309781240115
4.072813341915313	1.3771271406581456	2.7606514418660657	2.440860526438828	0.27796316174415175
4.075318147168643	1.3760375539568939	2.761654905353459	2.44214833116362	0.2782832689268724
4.077822952421974	1.3749501566705538	2.762656260835028	2.443436878867639	0.2786034186459972
4.080327757675304	1.3738649438376656	2.763655513355066	2.4447261711461468	0.2789236101943146
4.082832562928634	1.3727819105232872	2.764652667931126	2.4460162095816487	0.2792438428718883
4.085337368181965	1.3717010518188038	2.7656477295542157	2.4473069957439693	0.2795641159859792
4.087842173435296	1.3706223628417404	2.766640703188991	2.4485985311903393	0.2798844288509685
4.0903469786886255	1.369545838735576	2.7676315937739475	2.449890817465473	0.28020478078828137
4.092851783941956	1.3684714746695579	2.7686204062216104	2.4511838561016486	0.28052517112631226
4.095356589195287	1.3673992658385208	2.7696071454187225	2.4524776486187863	0.2808455992003502
4.097861394448617	1.366329207462704	2.7705918162264305	2.453772196524526	0.2811660643525058
4.100366199701948	1.365261294787574	2.77157442348047	2.4550675013143026	0.2814865659316386
4.102871004955278	1.3641955230836447	2.772554971991346	2.456363564471424	0.281807103293286
4.105375810208608	1.3631318876463028	2.7735334665445177	2.4576603874671434	0.282127675799592
4.107880615461939	1.362070383795633	2.774509911900574	2.458957971760734	0.2824482828192379
4.11038542071527	1.3610110068762453	2.7754843127954136	2.460256318799562	0.2827689237273732
4.110430173746344	1.360992098437949	2.7755017037284797	2.4602795231424377	0.28277465288131154
4.1128902259685995	1.359953752257103	2.77645667394042	2.4615554300191573	0.28308959790554744
4.11539503122193	1.3588986153313543	2.777427000022637	2.4628553068432866	0.283410304741643
4.117899836475261	1.357845591516163	2.778395295704939	2.464155950684022	0.28373104362980883
4.120404641728591	1.3567946762525425	2.779361565626205	2.46545736294181	0.2840518139703943
4.122909446981922	1.3557458650051903	2.7803258144014866	2.4667595450055426	0.2843726151698849
4.125414252235252	1.3546991532623256	2.7812880466221754	2.4680624982526216	0.2846934466408378
4.127919057488582	1.3536545365355248	2.7822482668561714	2.4693662240490273	0.28501430780181874
4.130423862741913	1.3526120103595636	2.783206479648046	2.4706707237493855	0.2853351980773392
4.132928667995244	1.3515715702922557	2.7841626895192064	2.47197599869703	0.2856561168977951
4.135433473248574	1.350533211914296	2.7851169009680574	2.47328205022407	0.285977063699405
4.137938278501904	1.3494969308291045	2.7860691184701616	2.474588879651452	0.28629803792415065
4.140443083755235	1.3484627226626698	2.7870193464783983	2.475896488289022	0.2866190390197166
4.142947889008565	1.347430583063398	2.787967589423121	2.4772048774355913	0.28694006643943165
4.145452694261896	1.3464005077019576	2.7889138517123144	2.478514048378994	0.2872611196422106
4.147957499515226	1.3453724922711316	2.7898581377317475	2.479824002396149	0.2875821980924969
4.150462304768556	1.3443465324856654	2.790800451845127	2.481134740753121	0.28790330126020525
4.152967110021887	1.3433226240821203	2.7917407983942515	2.4824462647051786	0.2882244286206661
4.155471915275218	1.3423007628187258	2.792679181699159	2.483758575496854	0.28854557965456973
4.157976720528548	1.3412809444752343	2.7936156060582773	2.485071674361999	0.2888667538479115
4.160481525781878	1.340263164852777	2.794550075748572	2.4863855625238442	0.2891879506919376
4.162986331035209	1.3392474197737203	2.7954825950256934	2.487700241195054	0.28950916968309154
4.165491136288539	1.3382337050815245	2.7964131681241207	2.489015711577783	0.28983041032296114
4.16799594154187	1.337222016640603	2.797341799257305	2.490331974863732	0.2901516721182262
4.1705007467952	1.3362123503361834	2.798268492617815	2.491649032234201	0.29047295458060673
4.170545499826274	1.3361943291213927	2.798285032133362	2.491672571155498	0.29047869507771784
4.17300555204853	1.3352047020741689	2.799193252377475	2.4929668848601434	0.29079425722681196
4.175510357301861	1.3341990677810016	2.8001160826875076	2.494285533902221	0.29111557957848966
4.178015162555192	1.3331954434035267	2.80103698767867	2.495604980510854	0.2914369211621762
4.1805199678085225	1.3321938249088583	2.801955971461393	2.496925225826274	0.2917582815092472
4.183024773061852	1.331194208284246	2.8028730381259184	2.4982462709785764	0.29207966015586884
4.185529578315183	1.330196589536942	2.8037881917424317	2.49956811708777	0.2924010566429495
4.188034383568514	1.3292009646940712	2.804701436361198	2.5008907652638275	0.29272247051609207
4.190539188821844	1.3282073298025003	2.805612776012694	2.5022142166067343	0.29304390132554675
4.1930439940751745	1.3272156809287088	2.80652221470774	2.5035384722065395	0.29336534862616476
4.195548799328505	1.3262260141586628	2.8074297564376303	2.5048635331434017	0.29368681197735186
4.198053604581835	1.3252383255976865	2.8083354051742617	2.50618940048764	0.2940082909430231
4.200558409835166	1.324252611370338	2.8092391648702626	2.5075160752997774	0.29432978509155766
4.203063215088497	1.3232688676202837	2.810141039459121	2.5088435586305913	0.29465129399575435
4.205568020341826	1.3222870905101765	2.811041032855308	2.5101718515211564	0.2949728172327878
4.208072825595157	1.3213072762215312	2.8119391489544054	2.5115009550028944	0.2952943543841645
4.210577630848488	1.3203294209546055	2.812835391633227	2.5128308700976136	0.29561590503568047
4.213082436101818	1.319353520928278	2.8137297647499437	2.5141615978175595	0.29593746877737803
4.2155872413551485	1.3183795723799299	2.8146222721442036	2.515493139165454	0.29625904520350427
4.218092046608479	1.3174075715653255	2.815512917637253	2.5168254951345417	0.29658063391246914
4.220596851861809	1.3164375147584966	2.816401705032056	2.5181586667086315	0.29690223450680453
4.22310165711514	1.3154693982516248	2.8172886381134137	2.519492654862141	0.2972238465931237
4.225606462368471	1.3145032183549268	2.8181737206480815	2.520827460560137	0.29754546978208074
4.2281112676218005	1.3135389713965402	2.8190569563848844	2.5221630847583763	0.29786710368833125
4.230616072875131	1.3125766537224095	2.819938349054835	2.523499528403349	0.2981887479304928
4.230660825906205	1.3125594776379583	2.819954080047166	2.523523413925891	0.2981944947981832
4.233120878128462	1.3116162616961735	2.8208179023712447	2.5248367924323176	0.2985104021311062
4.235625683381792	1.3106577916990552	2.8216956200298418	2.5261748777733586	0.29883206591659683
4.2381304886351225	1.3097012401297494	2.822571505708879	2.5275137853453997	0.29915373891723696
4.240635293888453	1.3087466034043138	2.8234455630692503	2.5288535160582617	0.299475420767108
4.243140099141783	1.3077938779560605	2.8243177957545966	2.5301940708126947	0.2997971111040633
4.245644904395114	1.306843060235448	2.8251882073914203	2.531535450500419	0.30011880956969156
4.248149709648445	1.3058941467099732	2.8260568015891905	2.5328776560041617	0.3004405158092804
4.2506545149017745	1.3049471338640668	2.826923581940453	2.534220688197693	0.3007622294717803
4.253159320155105	1.3040020181989873	2.827788552020937	2.535564547945866	0.3010839502097692
4.255664125408436	1.3030587962327163	2.8286517153896598	2.5369092361046506	0.3014056776794174
4.258168930661766	1.3021174644998557	2.829513075589035	2.5382547535211706	0.30172741154045263
4.260673735915097	1.301178019551524	2.8303726361449737	2.5396011010337403	0.30204915145612565
4.263178541168427	1.3002404579552558	2.831230400566991	2.5409482794718987	0.3023708970931764
4.265683346421757	1.2993047762948995	2.8320863723483054	2.5422962896564454	0.30269264812180025
4.268188151675088	1.2983709711705183	2.832940554965944	2.543645132399474	0.3030144042156146
4.270692956928419	1.2974390391982895	2.8337929518808416	2.544994808504407	0.30333616505162625
4.2731977621817485	1.296508977010407	2.83464356653794	2.546345318766029	0.30365793031019866
4.275702567435079	1.2955807812549827	2.8354924023662895	2.5476966639705214	0.30397969967501964
4.27820737268841	1.2946544485959501	2.836339462779146	2.5490488448954935	0.30430147283306974
4.28071217794174	1.2937299757129679	2.8371847511740684	2.550401862310016	0.30462324947459063
4.283216983195071	1.2928073593013243	2.8380282709330173	2.5517557169746543	0.3049450292930538
4.285721788448401	1.2918865960718426	2.8388700254224477	2.5531104096414983	0.3052668119851299
4.288226593701731	1.2909676827507874	2.8397100179934087	2.5544659410541954	0.3055885972506582
4.290731398955062	1.2900506160797711	2.840548251981634	2.5558223119479804	0.3059103847926163
4.290776151986136	1.2900342477401443	2.8405632126292004	2.555846553688981	0.30591613414785246
4.293236204208393	1.2891353928156613	2.841384730707638	2.5571795230497076	0.30623217431709043
4.2957410094617225	1.2882220097304893	2.842219457476808	2.558537575077881	0.30655396553324576
4.298245814715053	1.2873104636113597	2.8430524355794966	2.5598964687426835	0.30687575815329743
4.300750619968384	1.2864007512603595	2.8438836682911126	2.5612562047460075	0.3071975518924812
4.303255425221714	1.2854928694944683	2.8447131588722128	2.562616783781484	0.3075193464690254
4.305760230475045	1.2845868151454702	2.845540910568591	2.563978206534511	0.3078411416041222
4.308265035728375	1.2836825850598654	2.8463669266113674	2.5653404736822836	0.30816293702189973
4.310769840981705	1.2827801760987825	2.8471912102170776	2.566703585893822	0.30848473244939456
4.313274646235036	1.2818795851378924	2.84801376458776	2.568067543829999	0.3088065276165241
4.315779451488367	1.280980809067321	2.8488345929110443	2.569432348143568	0.3091283222560596
4.318284256741697	1.2800838447915652	2.8496536983602354	2.5707979994791907	0.30945011610359907
4.320789061995027	1.2791886892294075	2.8504710840944	2.572164498473464	0.30977190889754125
4.323293867248358	1.278295339313832	2.8512867532584534	2.5735318457549483	0.3100937003790587
4.325798672501688	1.2774037919919412	2.8521007089832424	2.5749000419441903	0.3104154902920724
4.328303477755019	1.2765140442248724	2.852912954385628	2.5762690876537535	0.31073727838322557
4.330808283008349	1.2756260929877168	2.8537234925685717	2.5776389834882423	0.3110590644018586
4.333313088261679	1.274739935269437	2.8545323266212126	2.5790097300443273	0.31138084809998345
4.33581789351501	1.2738555680727872	2.8553394596189556	2.580381327910771	0.3117026292322592
4.338322698768341	1.272972988414232	2.8561448946235464	2.5817537776684536	0.31202440755596705
4.340827504021671	1.272092193323867	2.8569486346831563	2.583127079890396	0.31234618283098603
4.343332309275001	1.27121317984534	2.8577506828324597	2.584501235141787	0.31266795481976883
4.345837114528332	1.270335945035773	2.8585510420927136	2.5858762439800045	0.31298972328731806
4.348341919781662	1.2694604859656835	2.8593497154718372	2.587252106954643	0.3133114880011622
4.350846725034993	1.2685867997189078	2.860146705964488	2.5886288246075333	0.3136332487313328
4.350891478066067	1.2685712057824765	2.860160930406093	2.5886534300184527	0.31363899755101005
4.3533515302883234	1.2677148833925247	2.8609420165521406	2.590006397472769	0.3139550052503406
4.355856335541653	1.2668447340967788	2.861735650203163	2.59138482607673	0.3142767573331533
4.358361140794984	1.2659763489550058	2.8625276098728927	2.592764110938101	0.3145985047571724
4.360865946048315	1.265109725103557	2.8633178985037113	2.5941442525679004	0.31492024730221085
4.363370751301645	1.2642448596917253	2.8641065190251216	2.5955252514694975	0.31524198475047105
4.365875556554975	1.2633817498816713	2.8648934743538192	2.5969071081386375	0.3155637168865225
4.368380361808306	1.2625203928483506	2.865678767393768	2.5982898230634635	0.31588544349728037
4.370885167061636	1.2616607857794406	2.866462401036274	2.5996733967245365	0.31620716437198365
4.373389972314967	1.2608029258752687	2.8672443781600547	2.601057829594857	0.31652887930217405
4.3758947775682975	1.2599468103487403	2.8680247016313154	2.6024431221398885	0.3168505880816749
4.378399582821627	1.259092436425269	2.8688033743038184	2.603829274817576	0.3171722905065699
4.380904388074958	1.2582398013427045	2.869580399018953	2.605216288078368	0.31749398637518306
4.383409193328289	1.2573889023512645	2.8703557786058083	2.606604162365235	0.31781567548805756
4.385913998581619	1.2565397367134636	2.8711295158812407	2.607992898113694	0.318137357647936
4.388418803834949	1.2556923017040453	2.8719016136499453	2.609382495751824	0.31845903265974007
4.39092360908828	1.2548465946099132	2.872672074704524	2.610772955700289	0.31878070033055084
4.39342841434161	1.2540026127300639	2.8734409018255525	2.612164278372355	0.3191023604695889
4.395933219594941	1.2531603533755185	2.8742080977816493	2.6135564641739113	0.3194240128881951
4.3984380248482715	1.2523198138692566	2.8749736653295437	2.6149495135034897	0.31974565739981137
4.400942830101601	1.2514809915461498	2.87573760721414	2.616343426752282	0.3200672938199613
4.403447635354932	1.2506438837528955	2.876499926168586	2.617738204304161	0.32038892196623164
4.405952440608263	1.2498084878479514	2.8772606249143386	2.6191338465356955	0.3207105416582534
4.408457245861593	1.2489748012014714	2.878019706161227	2.620530353816173	0.32103215271768343
4.4109620511149235	1.2481428211952401	2.8787771726075193	2.6219277265076144	0.32135375496818597
4.411006804145998	1.2481279718188165	2.87879069149541	2.6219527010559287	0.32135950091277704
4.413466856368254	1.24731254522261	2.879533026939986	2.623325964964794	0.3216753482354149
4.415971661621584	1.2464839706884365	2.8802872718339647	2.6247250695352564	0.32199693234699517
4.418476466874915	1.2456570950090162	2.8810399099534214	2.6261250405593333	0.32231850713250576
4.4209812721282455	1.244831915612024	2.8817909439510156	2.6275258783701627	0.3226400724234615
4.423486077381575	1.2440084299364507	2.88254037646816	2.6289275832937045	0.32296162805329587
4.425990882634906	1.2431866354325412	2.8832882101350847	2.6303301556487586	0.32328317385734384
4.428495687888237	1.2423665295617337	2.884034447570898	2.6317335957469807	0.3236047096728247
4.431000493141567	1.2415481097965992	2.884779091383646	2.6331379038929	0.3239262353388251
4.4335052983948975	1.2407313736207803	2.885522144170375	2.634543080383935	0.3242477506962824
4.436010103648228	1.2399163185289321	2.8862636085171904	2.6359491255104084	0.32456925558796823
4.438514908901558	1.239102942026662	2.8870034869993155	2.637356039555567	0.3248907498584717
4.441019714154889	1.2382912416304714	2.887741782181153	2.638763822795593	0.3252122333541836
4.44352451940822	1.2374812148676968	2.8884784966163406	2.6401724754996234	0.3255337059232798
4.446029324661549	1.2366728592764515	2.8892136328478126	2.641581997929764	0.32585516741570597
4.44853412991488	1.235866172405568	2.8899471934078553	2.642992390341104	0.32617661768316114
4.451038935168211	1.2350611518145402	2.890679180818165	2.6444036529817336	0.3264980565790827
4.453543740421541	1.2342577950734674	2.8914095975899046	2.645815786092756	0.3268194839586303
4.4560485456748715	1.233456099762997	2.892138446223762	2.6472287899083056	0.32714089967867116
4.458553350928202	1.2326560634742685	2.892865729210004	2.64864266465556	0.3274623035977644
4.461058156181532	1.231857683808858	2.893591449028533	2.6500574105547567	0.32778369557614634
4.463562961434863	1.2310609583787224	2.894315608148942	2.6514730278192054	0.3281050754757155
4.466067766688194	1.230265884806145	2.89503820903057	2.652889516655304	0.3284264431600179
4.468572571941524	1.2294724607236807	2.8957592541225567	2.654306877262553	0.3287477984942324
4.471077377194854	1.2286806837741018	2.8964787458638948	2.655725109833567	0.32906914134515647
4.471122130225929	1.2286665521609712	2.896491586819838	2.6557504571411985	0.3290748826219397
4.473582182448185	1.2278905516103444	2.8971966866834866	2.657144214554092	0.32939047158119156
4.476086987701516	1.2271020618954547	2.8979130790001952	2.658564191603016	0.32971178907232934
4.4785917929548456	1.2263152123025358	2.8986279252228977	2.6599850411523844	0.3300330936901373
4.481096598208176	1.2255300005146965	2.899341227750538	2.6614067633674128	0.330354385307745
4.483601403461507	1.2247464242249966	2.90005298897218	2.6628293584065004	0.33067566379983054
4.486106208714837	1.223964481136397	2.9007632112670567	2.664252826421243	0.3309969290426064
4.488611013968168	1.2231841689617071	2.9014718970046256	2.6656771675564452	0.33131818091380655
4.491115819221498	1.2224054854235342	2.9021790485446157	2.6671023819501363	0.33163941929267265
4.493620624474828	1.2216284282542325	2.9028846682370806	2.668528469733578	0.331960644059941
4.496125429728159	1.2208529951958518	2.9035887584224485	2.6699554310312816	0.3322818550978294
4.49863023498149	1.2200791840000889	2.9042913214315713	2.6713832659610186	0.33260305229002424
4.50113504023482	1.2193069924282365	2.904992359585775	2.672811974633832	0.3329242355216674
4.50363984548815	1.2185364182511342	2.9056918751969087	2.6742415571540508	0.3332454046793437
4.506144650741481	1.2177674592491203	2.906389870567393	2.6756720136192995	0.3335665596510685
4.508649455994811	1.217000113211981	2.9070863479902704	2.6771033441205128	0.3338877003262747
4.511154261248142	1.216234377938904	2.9077813097492506	2.6785355487419444	0.3342088265958006
4.513659066501472	1.2154702512384292	2.90847475811876	2.679968627561182	0.3345299383518779
4.516163871754802	1.2147077309284018	2.90916669536399	2.6814025806491557	0.3348510354881191
4.518668677008133	1.2139468148359238	2.9098571237409416	2.6828374080701525	0.33517211789950585
4.521173482261464	1.2131875007973083	2.910546045496476	2.684273109881824	0.3354931854823768
4.523678287514794	1.2124297866580314	2.9112334628683567	2.685709686135202	0.3358142381344158
4.526183092768124	1.2116736702726862	2.9119193780852997	2.6871471368747057	0.3361352757546405
4.528687898021455	1.2109191495049374	2.9126037933670164	2.688585462138155	0.33645629824339024
4.531192703274785	1.210166222227474	2.913286710924261	2.6900246619567807	0.33677730550231527
4.53123745630586	1.21015278425003	2.9132988989184145	2.690050383906088	0.3367830407583571
4.533697508528116	1.2094148863219656	2.9139681329588747	2.6914647363552358	0.3370982974343647
4.5362023137814464	1.2086651396790153	2.9146480616638306	2.6929056853516045	0.3374192739437757
4.538707119034776	1.2079169801981162	2.9153264992232786	2.6943475089574154	0.33774023493606214
4.541211924288107	1.2071704057876063	2.91600344781259	2.69579020717765	0.33806118031800364
4.543716729541438	1.2064254143646242	2.916678909598401	2.697233780010753	0.33838210999763463
4.546221534794768	1.2056820038550653	2.9173528867386556	2.698678227448644	0.3387030238842334
4.548726340048098	1.2049401721935378	2.9180253813826504	2.7001235494767273	0.3390239218883115
4.551231145301429	1.2041999173233193	2.9186963956710765	2.7015697460739005	0.3393448039216029
4.553735950554759	1.2034612371963147	2.919365931736063	2.703016817212566	0.3396656698970537
4.55624075580809	1.2027241297730114	2.920033991701219	2.7044647628586396	0.3399865197288116
4.5587455610614205	1.2019885930224388	2.9207005776816755	2.705913582971563	0.34030735333221546
4.56125036631475	1.201254624922125	2.9213656917841275	2.7073632775043093	0.34062817062378503
4.563755171568081	1.2005222234580548	2.9220293361068768	2.708813846403396	0.3409489715212111
4.566259976821412	1.1997913866246286	2.9226915127398696	2.7102652896088935	0.3412697559433451
4.568764782074742	1.1990621124246204	2.9233522237647422	2.7117176070544335	0.3415905238101891
4.571269587328072	1.1983343988691368	2.924011471254859	2.7131707986672198	0.34191127504288643
4.573774392581403	1.197608243977577	2.924669257275352	2.714624864368037	0.3422320095637113
4.576279197834733	1.196883645777591	2.925325583883164	2.7160798040712577	0.3425527272960595
4.578784003088064	1.1961606023050395	2.925980453127085	2.7175356176848564	0.34287342816443855
4.5812888083413945	1.1954391116039549	2.9266338670477956	2.7189923051104135	0.3431941120944584
4.583793613594724	1.1947191717265002	2.927285827677902	2.7204498662431256	0.3435147790128218
4.586298418848055	1.1940007807329305	2.927936337041979	2.721908300971817	0.34383542884731516
4.588803224101386	1.193283936691553	2.9285853971566063	2.723367609178944	0.3441560615267991
4.591308029354716	1.1925686376786886	2.929233010030407	2.724827790740607	0.34447667698119955
4.5913527823857905	1.1925558715611506	2.929244567698172	2.724853887556135	0.3444824052189495
4.5938128346080465	1.1918548817786327	2.9298791776640885	2.726288845526558	0.3447972751414982
4.596317639861377	1.1911426670836172	2.9305239020504765	2.7277507734002087	0.3451178559397241
4.598822445114707	1.1904319916937716	2.931167185174556	2.7292135742186385	0.34543841930894414
4.601327250368038	1.1897228537170859	2.931809029013507	2.730677247832605	0.3457589651832547
4.6038320556213685	1.1890152512693717	2.932449435536743	2.73214179408655	0.34607949349777256
4.606336860874698	1.1883091824742262	2.9330884067059473	2.7336072128186077	0.3464000041886264
4.608841666128029	1.1876046454629938	2.933725944475108	2.735073503860615	0.3467204971929481
4.61134647138136	1.1869016383747293	2.9343620507905577	2.736540667038118	0.34704097244886434
4.61385127663469	1.1862001593561617	2.9349967275910074	2.7380087021703785	0.347361429895488
4.6163560818880205	1.185500206561657	2.935629976807584	2.7394776090703865	0.3476818694729099
4.618860887141351	1.1848017781531825	2.9362618003638645	2.7409473875448622	0.34800229112219044
4.621365692394681	1.1841048723002705	2.936892200175912	2.742418037394269	0.34832269478535155
4.623870497648012	1.1834094871799818	2.9375211781523123	2.743889558412817	0.3486430804053682
4.626375302901343	1.1827156209768719	2.9381487361942065	2.7453619503884745	0.34896344792616074
4.628880108154672	1.1820232718829538	2.938774876195327	2.746835213102972	0.3492837972925866
4.631384913408003	1.1813324380976638	2.9393996000420337	2.748309346331812	0.3496041284504325
4.633889718661334	1.1806431178278265	2.940022909613345	2.749784349844276	0.34992444134640655
4.636394523914664	1.1799553092876203	2.940644806780974	2.751260223403432	0.35024473592813055
4.6388993291679945	1.1792690106985424	2.9412652934093626	2.7527369667661414	0.3505650121441322
4.641404134421325	1.178584220289375	2.9418843713557132	2.7542145796830657	0.3508852699438374
4.643908939674655	1.1779009362961514	2.942502042470025	2.755693061898676	0.3512055092775629
4.646413744927986	1.1772191569621218	2.9431183085951242	2.7571724131512574	0.3515257300965084
4.648918550181317	1.1765388805377202	2.9437331715666986	2.7586526331729178	0.3518459323527495
4.6514233554346465	1.1758601052805304	2.94434663321333	2.760133721689595	0.35216611599923037
4.651468108465721	1.1758479913304767	2.94435758112196	2.760160192001875	0.3521718365094731
4.653928160687977	1.1751828294552538	2.944958695356527	2.7616156784210633	0.3524862809897558
4.656432965941308	1.1745070513336753	2.9455693598107575	2.7630985030809394	0.35280642727898476
4.658937771194638	1.1738327691946318	2.946178628383479	2.764582195376692	0.3531265548224228
4.6614425764479686	1.1731599813239786	2.9467865028751734	2.7660667550096454	0.35344666357641485
4.663947381701299	1.1724886860145576	2.947392985079376	2.7675521816749886	0.3537667534981385
4.666452186954629	1.1718188815661659	2.947998076782708	2.7690384750617816	0.35408682454559687
4.66895699220796	1.1711505662855222	2.9486017797649082	2.7705256348529614	0.35440687667761145
4.671461797461291	1.1704837384862363	2.9492040957988643	2.7720136607253494	0.35472690985381555
4.6739666027146205	1.169818396488778	2.9498050266506426	2.7735025523496577	0.3550469240346474
4.676471407967951	1.1691545386204445	2.950404574079518	2.774992309390496	0.3553669191813434
4.678976213221282	1.1684921632153302	2.9510027398380076	2.776482931506377	0.35568689525593133
4.681481018474612	1.1678312686142953	2.9515995256718974	2.777974418349724	0.35600685222122397
4.683985823727943	1.167171853164936	2.9521949333202744	2.779466769566878	0.35632679004081225
4.686490628981273	1.1665139152215522	2.9527889645155563	2.7809599847981015	0.35664670867905895
4.688995434234603	1.1658574531451196	2.95338162098352	2.782454063677588	0.35696660810109215
4.691500239487934	1.1652024653032573	2.953972904443333	2.7839490058334655	0.3572864882727989
4.694005044741265	1.164548950070199	2.9545628166075795	2.7854448108878054	0.35760634916081874
4.6965098499945945	1.1638969058267634	2.955151359182294	2.7869414784566255	0.3579261907325377
4.699014655247925	1.1632463309603238	2.955738533866985	2.7884390081499	0.3582460129560817
4.701519460501256	1.162597223864779	2.9563243423546686	2.7899373995715626	0.35856581580031077
4.704024265754586	1.1619495829405249	2.9569087863318937	2.7914366523195144	0.3588855992348125
4.706529071007917	1.1613034065944243	2.957491867478771	2.792936765985629	0.3592053632298965
4.709033876261247	1.1606586932397787	2.958073587469003	2.794437740155758	0.35952510775658786
4.711538681514577	1.1600154412962993	2.9586539479699088	2.795939574409739	0.3598448327866215
4.711583434545652	1.1600039616761757	2.9586643048440853	2.7959664153060446	0.3598505450948732
4.714043486767908	1.159373649190079	2.959232950642454	2.797442268321401	0.3601645382924362
4.716548292021239	1.1587333153535633	2.9598105971412796	2.798945821458568	0.36048422424716886
4.719053097274569	1.1580944382255232	2.9603868891147247	2.8004502333830685	0.3608038906246484
4.721557902527899	1.1574570162510258	2.960961828204859	2.801955503650738	0.36112353739939024
4.72406270778123	1.1568210478814085	2.961535416047507	2.8034616318114276	0.3614431645465905
4.72656751303456	1.156186531574249	2.9621076542722755	2.804968617409008	0.3617627720421205
4.729072318287891	1.15555346579334	2.9626785445025803	2.8064764599813765	0.3620823598625209
4.731577123541221	1.1549218490086601	2.963248088355672	2.807985159060462	0.3624019279849964
4.734081928794551	1.1542916796963485	2.9638162874426652	2.8094947141722306	0.36272147638741
4.736586734047882	1.153662956338676	2.9643831433685603	2.811005124836692	0.3630410050482777
4.739091539301213	1.1530356774240202	2.9649486577322737	2.8125163905679047	0.36336051394676305
4.741596344554543	1.1524098414468378	2.9655128321266613	2.8140285108739818	0.36368000306267184
4.744101149807873	1.1517854469076374	2.9660756681385445	2.8155414852570964	0.36399947237644664
4.746605955061204	1.151162492312955	2.966637167348736	2.8170553132134883	0.3643189218691615
4.749110760314534	1.1505409761753271	2.9671973313320668	2.8185699942334677	0.364638351522517
4.751615565567865	1.1499208970132635	2.967756161657408	2.820085527801422	0.3649577613188348
4.754120370821195	1.1493022533512234	2.9683136598876985	2.821601913395821	0.3652771512410526
4.756625176074526	1.1486850437195886	2.9688698275799688	2.823119150489223	0.36559652127271897
4.759129981327856	1.1480692666546382	2.9694246662853674	2.8246372385482794	0.36591587139798853
4.761634786581187	1.147454920698523	2.9699781775491823	2.8261561770337407	0.3662352016016166
4.7641395918345175	1.1468420043992409	2.9705303629108686	2.8276759654004615	0.3665545118689545
4.766644397087847	1.1462305163106115	2.9710812239040707	2.8291966030974067	0.3668738021859445
4.769149202341178	1.1456204549922508	2.971630762056648	2.8307180895676556	0.36719307253911504
4.771654007594509	1.1450118190095473	2.9721789788906965	2.8322404242484094	0.3675123229155758
4.771698760625583	1.1450009575411637	2.9721887618043437	2.8322676313143487	0.3675180267389819
4.774158812847839	1.1444046069336367	2.972725875922576	2.8337636065709946	0.36783155330301287
4.7766636181011695	1.1437988173413773	2.9732714546629304	2.835287635960869	0.36815076368968414
4.7791684233545	1.143194448815327	2.973815716616714	2.8368125118376275	0.36846995406441446
4.78167322860783	1.1425914999437172	2.9743586632832124	2.8383382336150063	0.3687891244165911
4.784178033861161	1.14198996932043	2.974900296156068	2.83986480070089	0.3691082747361589
4.7866828391144915	1.1413898555449746	2.975440616723301	2.841392212497315	0.36942740501361593
4.789187644367821	1.1407911572224623	2.9759796264673355	2.8429204684004765	0.3697465152400087
4.791692449621152	1.1401938729635839	2.976517326865017	2.844449567800732	0.37006560540692773
4.794197254874483	1.1395980013845863	2.977053719387641	2.8459795100826084	0.3703846755065032
4.796702060127813	1.1390035411072486	2.977588805500972	2.8475102946248056	0.3707037255314004
4.7992068653811435	1.1384104907588593	2.9781225866652656	2.8490419208002025	0.3710227554748151
4.801711670634474	1.1378188489721925	2.9786550643352934	2.850574387975863	0.37134176533046975
4.804216475887804	1.137228614385487	2.9791862399603612	2.852107695513039	0.37166075509260854
4.806721281141135	1.136639785642421	2.979716114984336	2.8536418427671784	0.3719797247559935
4.809226086394466	1.1360523613920912	2.9802446908456632	2.855176829087928	0.3722986743159001
4.811730891647795	1.1354663402889893	2.9807719689773906	2.85671265381914	0.37261760376811304
4.814235696901126	1.134881720992981	2.9812979508071895	2.858249316298877	0.37293651310892206
4.816740502154457	1.1342985021692817	2.981822637757376	2.8597868158594166	0.37325540233511795
4.819245307407787	1.1337166824884366	2.982346031244932	2.8613251518272564	0.3735742714439881
4.8217501126611175	1.133136260626297	2.982868132681528	2.8628643235231204	0.3738931204333127
4.824254917914448	1.1325572352639994	2.9833889434735408	2.864404330261964	0.3742119493013607
4.826759723167778	1.1319796050879434	2.9839084650220786	2.865945171352976	0.37453075804688557
4.829264528421109	1.1314033687897707	2.9844266987229977	2.86748684609959	0.3748495466691215
4.83176933367444	1.1308285250663423	2.984943645966927	2.869029353799483	0.3751683151677796
4.8318140867055135	1.130818267062784	2.984952870507053	2.869056921154555	0.3751740103802785
4.8342741389277695	1.1302550726197191	2.9854593081392844	2.870572693744584	0.3754870635430435
4.8367789441811	1.1296830101571391	2.985973686620301	2.872116865221079	0.37580579179556606
4.839283749434431	1.1291123363909965	2.9864867827850388	2.8736618675094157	0.3761244999264651
4.841788554687761	1.128543050038822	2.9869985980034115	2.8752076998843075	0.37644318793731973
4.844293359941092	1.1279751498232602	2.9875091336402053	2.8767543616147413	0.37676185583016675
4.846798165194422	1.1274086344720504	2.988018391055099	2.8783018519639794	0.3770805036074965
4.849302970447752	1.1268435027180048	2.98852637160268	2.879850170189567	0.3773991312722495
4.851807775701083	1.1262797532989888	2.98903307663247	2.881399315543337	0.3777177388278127
4.854312580954414	1.1257173849579007	2.9895385074889402	2.8829492872714133	0.37803632627801553
4.8568173862077435	1.1251563964426508	2.9900426655115315	2.8845000846142184	0.3783548936271268
4.859322191461074	1.1245967865061417	2.9905455520346744	2.886051706806477	0.37867344087985055
4.861826996714405	1.1240385539062483	2.9910471683878086	2.8876041530772216	0.37899196804132285
4.864331801967735	1.1234816974057977	2.991547515895401	2.889157422649798	0.3793104751171082
4.866836607221066	1.1229262157725501	2.9920465958769635	2.8907115147418683	0.37962896211319597
4.869341412474396	1.1223721077791782	2.992544409647077	2.8922664285654194	0.3799474290359968
4.871846217727726	1.1218193722032477	2.993040958515402	2.893822163326766	0.3802658758923395
4.874351022981057	1.121268007827199	2.993536243786705	2.8953787182265565	0.3805843026894673
4.876855828234388	1.1207180134383268	2.9940302667608716	2.8969360924597765	0.3809027094350345
4.8793606334877175	1.120169387828761	2.9945230287329285	2.8984942852157562	0.3812210961371035
4.881865438741048	1.1196221297954483	2.9950145309930583	2.9000532956781746	0.3815394628041407
4.884370243994379	1.119076238140132	2.995504774826621	2.9016131230250655	0.381857809445014
4.886875049247709	1.1185317116693345	2.99599376151417	2.9031737664288193	0.38217613606898904
4.88937985450104	1.1179885491943375	2.996481492331469	2.9047352250561933	0.38249444268572613
4.89188465975437	1.117446749531164	2.996967968549514	2.906297498068313	0.3828127293052768
4.891929412785444	1.1174370816516417	2.996976648956721	2.90632541839798	0.38281841590931626
4.8943894650077	1.1169063115005589	2.997453191434546	2.9078605846206793	0.3831309959380811
4.896894270261031	1.1163672339279718	2.997937162248072	2.9094244838631718	0.38344924259496366
4.899399075514362	1.115829515643537	2.9984198822468815	2.9109891949400564	0.3837674692871314
4.901903880767692	1.1152931554820573	2.9989013526830632	2.912554716989988	0.38408567602616966
4.904408686021022	1.114758152282984	2.9993815748040227	2.914121049146018	0.3844038628240397
4.906913491274353	1.1142245048903996	2.9998605498525004	2.9156881905355982	0.38472202969307523
4.909418296527683	1.1136922121530004	3.0003382790665882	2.917256140280586	0.3850401766459795
4.911923101781014	1.113161272924078	3.0008147636797453	2.9188248974972506	0.38535830369582236
4.914427907034344	1.1126316860615013	3.001290004920816	2.9203944612962776	0.3856764108560371
4.916932712287674	1.1121034504276996	3.0017640040140487	2.9219648307827732	0.38599449814041764
4.919437517541005	1.1115765648896452	3.0022367621791073	2.923536005056272	0.3863125655631156
4.921942322794336	1.1110510283188348	3.0027082806310927	2.9251079832107405	0.3866306131386371
4.924447128047666	1.1105268395912735	3.0031785605805568	2.926680764334582	0.3869486408818402
4.926951933300996	1.1100039975874565	3.0036476032335195	2.9282543475106437	0.3872666488079319
4.929456738554327	1.1094825011923528	3.004115409791485	2.9298287318162206	0.3875846369324652
4.931961543807657	1.108962349295388	3.004581981451458	2.9314039163230614	0.38790260527133646
4.934466349060988	1.1084435407904265	3.005047319405959	2.9329799000973735	0.3882205538407824
4.936971154314318	1.107926074575756	3.005511424843042	2.9345566821998292	0.3885384826573775
4.939475959567648	1.10740994955407	3.0059742989463083	2.9361342616855697	0.38885639173803105
4.941980764820979	1.1068951646324505	3.0064359428949246	2.9377126376042115	0.38917428109998464
4.94448557007431	1.1063817187223532	3.0068963578636354	2.9392918089998528	0.3894921507608093
4.94699037532764	1.1058696107395896	3.007355545022783	2.9408717749110758	0.3898100007384028
4.94949518058097	1.1053588396043108	3.0078135055383184	2.9424525343709553	0.390127831050987
4.951999985834301	1.1048494042409913	3.0082702405718207	2.9440340864070635	0.3904456417171053
4.952044738865375	1.1048403143650098	3.008278389861232	2.9440623509934327	0.3904513198205871
4.954504791087631	1.1043413035784138	3.008725751280509	2.9456164300414733	0.39076343275562
4.957009596340962	1.1038345365496514	3.0091800388172607	2.9471995642907665	0.39108120418570946
4.9595144015942925	1.1033291020920526	3.0096331043306246	2.9487834881660384	0.3913989560268659
4.962019206847622	1.1028249991472256	3.010084948964837	2.950368200672903	0.39171668829889256
4.964524012100953	1.1023222266610215	3.0105355738598347	2.951953700811498	0.3920344010219012
4.967028817354284	1.1018207835835199	3.0109849801512736	2.9535399875764927	0.3923520942163096
4.969533622607614	1.1013206688690116	3.01143316897054	2.9551270599570905	0.39266976790283925
4.972038427860944	1.1008218814759847	3.0118801414447667	2.956714916937037	0.3929874221025125
4.974543233114275	1.1003244203671076	3.0123258986968477	2.9583035574946233	0.3933050568366504
4.977048038367605	1.099828284509215	3.012770441845453	2.9598929806026955	0.39362267212687024
4.979552843620936	1.0993334728732915	3.0132137720050407	2.961483185228655	0.39394026799508297
4.9820576488742665	1.098839984434457	3.013655890285875	2.9630741703344694	0.3942578444634909
4.984562454127596	1.0983478181719513	3.014096797794039	2.9646659348766744	0.39457540155458526
4.987067259380927	1.097856973069119	3.014536495631447	2.9662584778063814	0.39489293929114405
4.989572064634258	1.0973674481133948	3.0149749848958614	2.967851798069283	0.3952104576962294
4.992076869887588	1.0968792422962885	3.015412266680904	2.9694458946056583	0.3955279567931855
4.994581675140918	1.0963923546133698	3.0158483420760733	2.97104076635038	0.39584543660563604
4.997086480394249	1.0959067840642545	3.0162832121667553	2.9726364122329176	0.39616289715748226
4.999591285647579	1.0954225296525884	3.0167168780342384	2.9742328311773467	0.3964803384729003
5.00209609090091	1.0949395903860344	3.017149340755727	2.9758300221023513	0.39679776057633936
5.0046008961542405	1.0944579652762572	3.0175806014043567	2.9774279839212325	0.3971151634925191
5.00710570140757	1.0939776533389083	3.018010661049204	2.9790267155419135	0.3974325472464276
5.009610506660901	1.0934986535936129	3.0184395207553045	2.9806262158669448	0.39774991186331926
5.012115311914232	1.0930209650639546	3.018867181583662	2.9822264837935104	0.39806725736871235
5.012160064945306	1.0930124421818515	3.0188748116493156	2.982255082546378	0.3980729271661346
5.014620117167562	1.0925445867774626	3.019293644591264	2.9838275182134355	0.39838458378838726
5.0171249224208925	1.0920695177655955	3.019718910831096	2.98542931801319	0.39870189114838395
5.019629727674223	1.0915957570637296	3.020142981352151	2.987031882073896	0.399019179475
5.022134532927553	1.091123303711143	3.020565857199446	2.9886352092713335	0.3993364487947885
5.024639338180884	1.0906521567510032	3.0209875394140346	2.990239298475946	0.3996536991345561
5.027144143434215	1.0901823152303527	3.021408029033017	2.991844148552849	0.3999709305213607
5.029648948687544	1.0897137782000952	3.0218273270895564	2.9934497583618316	0.40028814298250937
5.032153753940875	1.089246544714982	3.0222454346128895	2.995056126757367	0.4006053365455567
5.034658559194206	1.0887806138335991	3.0226623526283403	2.9966632525886174	0.40092251123830225
5.037163364447537	1.0883159846183528	3.0230780821573324	2.9982711346994386	0.40123966708878894
5.0396681697008665	1.0878526561354565	3.023492624217401	2.999879771928388	0.401556804125301
5.042172974954197	1.0873906274549183	3.023905979822206	3.0014891631087304	0.40187392237636177
5.044677780207528	1.0869298976505262	3.024318149981544	3.003099307068444	0.4021910218707319
5.047182585460858	1.086470465799836	3.024729135701362	3.004710202630228	0.4025081026374075
5.049687390714189	1.0860123309841585	3.025138937983766	3.0063218486115066	0.4028251647056181
5.052192195967519	1.085555492288545	3.025547557827038	3.0079342438244376	0.40314220810482454
5.054697001220849	1.0850999488017758	3.0259549962256447	3.0095473870759175	0.40345923286471763
5.05720180647418	1.0846456996163467	3.0263612541702503	3.011161277167589	0.4037762390152156
5.059706611727511	1.0841927438284558	3.0267663326477297	3.0127759128958456	0.4040932265864628
5.0622114169808405	1.0837410805379915	3.0271702326411773	3.014391293051841	0.4044101956088274
5.064716222234171	1.0832907088485193	3.0275729551299237	3.016007416421493	0.4047271461128999
5.067221027487502	1.0828416278672692	3.027974501089543	3.0176242817854915	0.40504407812949117
5.069725832740832	1.0823938367051238	3.0283748714918657	3.0192418879193044	0.40536099168963047
5.072230637994163	1.0819473344766048	3.028774067304992	3.0208602335931842	0.405677886824564
5.0722753910252365	1.0819393685940486	3.0287811890101954	3.020889155082882	0.4056835485815509
5.074735443247493	1.0815021202998614	3.0291720894933016	3.022479317572176	0.4059947635657529
5.077240248500823	1.0810581932966574	3.029568939017465	3.024099138616122	0.4063116219448715
5.079745053754154	1.0806155525923593	3.0299646168344565	3.02571969547967	0.4066284619938057
5.082249859007485	1.080174197315924	3.0303591238975645	3.0273409869122796	0.4069452837446509
5.084754664260815	1.0797341265998868	3.0307524611564025	3.028963011658228	0.4072620872297108
5.087259469514145	1.0792953395803488	3.031144629556921	3.030585768456619	0.40757887248149527
5.089764274767476	1.0788578353969653	3.031535630041418	3.0322092560413876	0.4078956395327188
5.092269080020806	1.078421613192934	3.0319254635485513	3.033833473141308	0.40821238841629875
5.094773885274137	1.077986672114983	3.0323141310133477	3.03545841848	0.4085291191653539
5.097278690527467	1.0775530113133582	3.0327016333672154	3.0370840907759384	0.40884583181320244
5.099783495780797	1.077120629941813	3.0330879715379546	3.0387104887424545	0.40916252639336076
5.102288301034128	1.0766895271575958	3.0334731464497677	3.040337611087749	0.4094792029395414
5.104793106287459	1.0762597021214382	3.0338571590232704	3.0419654565148955	0.40979586148565167
5.107297911540789	1.0758311539975434	3.0342400101755036	3.0435940237218486	0.41011250206579203
5.109802716794119	1.0754038819535756	3.0346217008199416	3.0452233114014513	0.41042912471425447
5.11230752204745	1.0749778851606473	3.035002231866505	3.046853318241442	0.41074572946552085
5.11481232730078	1.0745531627933091	3.0353816042215693	3.048484042924461	0.41106231635426166
5.117317132554111	1.0741297140295374	3.035759818787978	3.050115484128059	0.4113788854153339
5.119821937807441	1.0737075380507242	3.036136876465049	3.051747640524703	0.4116954366837801
5.122326743060771	1.0732866340416645	3.0365127781485888	3.0533805107817837	0.4120119701948265
5.124831548314102	1.0728670011905468	3.0368875247309015	3.055014093561625	0.41232848598388155
5.127336353567433	1.0724486386889405	3.0372611171007975	3.056648387521488	0.41264498408653455
5.129841158820763	1.072031545731786	3.0376335561436054	3.0582833913135805	0.412961464538554
5.132345964074093	1.0716157215173832	3.0380048427411817	3.059919103585065	0.41327792737588614
5.132390717105167	1.0716083035718467	3.038011465996875	3.0599483350783245	0.41328358141646643
5.134850769327424	1.071201165247381	3.0383749777719213	3.0615555229780638	0.41359437263465365
5.137355574580754	1.0707878761267657	3.038743962110766	3.0631926481296685	0.4139108003511539
5.139860379834085	1.0703758533638514	3.039111796629215	3.0648304776719466	0.4142272105618579
5.1423651850874155	1.0699650961702685	3.039478482195337	3.0664690102319496	0.4145436033034084
5.144869990340745	1.0695556037609526	3.039844019673776	3.068108244431721	0.4148599786126189
5.147374795594076	1.0691473753541352	3.040208409925764	3.0697481788883016	0.41517633652647196
5.149879600847407	1.068740410171332	3.0405716538091303	3.071388812213741	0.4154926770821179
5.152384406100737	1.068334707437333	3.04093375217831	3.0730301430151012	0.4158090003168734
5.154889211354067	1.0679302663801924	3.041294705884355	3.074672169894468	0.41612530626822025
5.157394016607398	1.0675270862312165	3.041654515774942	3.076314891448956	0.4164415949738036
5.159898821860728	1.0671251662249561	3.0420131826943835	3.0779583062707188	0.41675786647143115
5.162403627114059	1.0667245055991939	3.0423707074836357	3.0796024129469544	0.41707412079907136
5.1649084323673895	1.0663251035949355	3.0427270909803097	3.0812472100599155	0.4173903579948523
5.167413237620719	1.0659269594563987	3.0430823340186786	3.0828926961869154	0.4177065780970603
5.16991804287405	1.0655300724310042	3.043436437429689	3.0845388699003378	0.41802278114413877
5.172422848127381	1.065134441769364	3.043789402040969	3.0861857297676436	0.41833896717468655
5.174927653380711	1.0647400667252733	3.044141228676836	3.0878332743513788	0.41865513622745704
5.1774324586340414	1.0643469465556996	3.0444919181583097	3.089481502209184	0.4189712883413566
5.179937263887372	1.0639550805207725	3.044841471303117	3.091130411893801	0.4192874235554434
5.182442069140702	1.0635644678837743	3.045189888925703	3.092780001953082	0.4196035419089263
5.184946874394033	1.063175107911131	3.04553717183724	3.094430270929997	0.4199196434411633
5.1874516796473635	1.0627869998724004	3.045883320845636	3.0960812173626433	0.4202357281916604
5.189956484900693	1.0624001430402652	3.0462283367555436	3.0977328397842525	0.4205517962000706
5.192461290154024	1.0620145366905214	3.046572220368368	3.0993851367231993	0.42086784750619244
5.192506043185098	1.0620076584780898	3.0465783542011984	3.0994146642230205	0.4208734942023178
5.194966095407355	1.0616301801020689	3.0469149724822775	3.1010381067030095	0.4211838821499687
5.197470900660685	1.0612470725569036	3.047256593892211	3.1026917482423704	0.42149990017148564
5.1999757059140155	1.0608652133401058	3.047597085389886	3.104346059855136	0.42181590161097127
5.202480511167346	1.060484601739832	3.0479364477638087	3.106001040050338	0.4221318865087944
5.204985316420676	1.0601052370473056	3.048274681799282	3.107656687332194	0.4224478549054636
5.207490121674007	1.0597271185568071	3.0486117882784134	3.1093130002001144	0.4227638068416259
5.209994926927338	1.0593502455656651	3.048947767980124	3.1109699771487134	0.4230797423580655
5.212499732180667	1.0589746173742471	3.049282621680156	3.1126276166678157	0.42339566149570296
5.215004537433998	1.0586002332859503	3.0496163501510836	3.1142859172424666	0.42371156429559376
5.217509342687329	1.0582270926071926	3.0499489541623173	3.11594487735294	0.42402745079892723
5.220014147940659	1.0578551946474029	3.0502804344801153	3.117604495474747	0.42434332104702555
5.2225189531939895	1.0574845387190135	3.050610791867591	3.119264770078645	0.42465917508134265
5.22502375844732	1.0571151241374495	3.05094002708472	3.120925699630648	0.42497501294346285
5.22752856370065	1.056746950221121	3.0512681408883497	3.1225872825920318	0.42529083467510004
5.230033368953981	1.0563800162914143	3.0515951340322065	3.124249517419347	0.4256066403180965
5.232538174207312	1.056014321672682	3.0519210072669036	3.1259124025644267	0.4259224299144218
5.2350429794606415	1.0556498656922353	3.05224576133995	3.127575936474393	0.4262382035061718
5.237547784713972	1.0552866476803346	3.0525693969957572	3.1292401175916695	0.42655396113556754
5.240052589967303	1.0549246669701815	3.0528919149756475	3.13090494435399	0.42686970284495407
5.242557395220633	1.0545639228979098	3.0532133160178625	3.132570415194405	0.4271854286767997
5.2450622004739635	1.0542044148025769	3.0535336008575698	3.1342365285412934	0.42750113867369477
5.247567005727294	1.053846142026155	3.0538527702268716	3.1359032828183717	0.4278168328783505
5.250071810980624	1.0534891039135228	3.054170824854811	3.1375706764447013	0.42813251133359825
5.252576616233955	1.0531332998124583	3.0544877654673828	3.1392387078347	0.4284481740823885
5.252621369265029	1.0531269539236137	3.054493418078893	3.1392685161250213	0.42845381384528464
5.255081421487286	1.0527787290736281	3.0548035927875365	3.1409073753981502	0.4287638211677895
5.2575862267406155	1.0524253910505805	3.0551183075351878	3.1425766775402084	0.4290794526329866
5.260091031993946	1.0520732850997376	3.0554319104272234	3.1442466126614157	0.4293950685212812
5.262595837247277	1.0517224105803855	3.0557444021775115	3.1459171791577054	0.4297106688760897
5.265100642500607	1.0513727668546675	3.0560557834969053	3.1475883754204146	0.4300262537409427
5.267605447753938	1.0510243532875754	3.056366055093254	3.1492601998362915	0.4303418231594837
5.270110253007268	1.050677169246941	3.056675217671408	3.150932650787508	0.43065737717546854
5.272615058260598	1.0503312141034291	3.056983271933226	3.152605726651666	0.43097291583276415
5.275119863513929	1.049986487230528	3.057290218577584	3.154279425801809	0.4312884391753477
5.27762466876726	1.049642988004543	3.0575960583003816	3.155953746606434	0.4316039472473059
5.2801294740205895	1.0493007158045873	3.057900791794548	3.157628687429496	0.4319194400928336
5.28263427927392	1.0489596700125745	3.058204419750052	3.159304246630422	0.43223491775623335
5.285139084527251	1.0486198500132111	3.058506942853905	3.16098042256412	0.43255038028191417
5.287643889780581	1.0482812551939884	3.058808361790172	3.1626572135809883	0.4328658277143907
5.290148695033912	1.047943884945174	3.0591086772399763	3.164334618026926	0.43318126009828256
5.292653500287242	1.0476077386598062	3.059407889881507	3.1660126342433417	0.433496677478313
5.295158305540572	1.047272815733683	3.059706000390026	3.1676912605671665	0.43381207989930853
5.297663110793903	1.0469391155653578	3.0600030094378745	3.1693704953308615	0.43412746740619756
5.300167916047234	1.0466066375561298	3.0602989176944813	3.171050336862428	0.4344428400440099
5.3026727213005636	1.046275381110037	3.0605937258263674	3.1727307834854193	0.43475819785787573
5.305177526553894	1.0459453456338483	3.0608874344971535	3.1744118335189504	0.4350735408930248
5.307682331807225	1.0456165305370573	3.0611800443675685	3.1760934852777067	0.4353888691947854
5.310187137060555	1.045288935231873	3.061471556095453	3.177775737071957	0.435704182808584
5.312691942313886	1.0449625591332137	3.061761970335769	3.179458587207561	0.43601948177994365
5.31273669534496	1.0449567388964638	3.0617671491538756	3.1794886599033596	0.43602511505296637
5.315196747567216	1.0446374016586992	3.0620512877406036	3.181142033985983	0.43633476615448397
5.317701552820546	1.0443134622286439	3.0623395089591794	3.1828260757042983	0.43665003597791974
5.320206358073877	1.0439907402660484	3.062626634637856	3.1845107106552075	0.4369652912960604
5.322711163327208	1.043669235196594	3.0629126654201406	3.186195937127046	0.43728053215480894
5.3252159685805385	1.0433489464486339	3.0631976019466935	3.1878817534037918	0.4375957586001616
5.327720773833868	1.0430298734531869	3.0634814448553325	3.18956815776508	0.4379109706782065
5.330225579087199	1.04271201564393	3.063764194781042	3.191255148486213	0.4382261684351233
5.33273038434053	1.042395372457192	3.0640458523559775	3.192942723838167	0.438541351917182
5.33523518959386	1.0420799433319448	3.0643264182094727	3.1946308820876093	0.4388565211707427
5.33773999484719	1.0417657277097983	3.064605892968045	3.196319621496903	0.43917167624225417
5.340244800100521	1.0414527250349923	3.0648842772554032	3.1980089403241223	0.4394868171782538
5.342749605353851	1.04114093475439	3.065161571692452	3.1996988368230608	0.4398019440253661
5.345254410607182	1.040830356317471	3.0654377768972982	3.2013893092432433	0.44011705683030267
5.3477592158605125	1.0405209891763245	3.065712893485259	3.203080355829938	0.44043215563986093
5.350264021113842	1.0402128327856424	3.065986922068866	3.204771974824164	0.4407472405009235
5.352768826367173	1.0399058866027124	3.0662598632578706	3.2064641644627074	0.44106231146045766
5.355273631620504	1.039600150087412	3.0665317176592524	3.208156922978128	0.4413773685655144
5.357778436873834	1.0392956227022008	3.0668024858772234	3.209850248598773	0.4416924118632278
5.3602832421271644	1.0389923039121145	3.067072168513235	3.2115441395487867	0.4420074414008142
5.362788047380495	1.0386901931847583	3.0673407661659815	3.2132385940481236	0.4423224572255717
5.365292852633825	1.0383892899902998	3.0676082794314103	3.214933610312558	0.44263745938487925
5.367797657887156	1.038089593801463	3.067874708902723	3.216629186553696	0.44295244792619604
5.3703024631404865	1.0377911040935215	3.0681400551703844	3.2183253209789866	0.44326742289706084
5.372807268393816	1.0374938203442923	3.068404318822127	3.2200220117917335	0.4435823843450911
5.372852021424891	1.037488519776703	3.068409030545873	3.2200523313950034	0.4435880115978215
5.375312073647147	1.0371977420341287	3.0686675004429573	3.2217192571911077	0.4438973323179826
5.377816878900478	1.036902868645915	3.0689296006151596	3.223417055372156	0.44421226686350856
5.380321684153808	1.0366091996650593	3.069190619918305	3.2251154045258152	0.44452718802951885
5.3828264894071385	1.0363167345794873	3.069450558929254	3.226814302838924	0.44484209586393963
5.385331294660469	1.0360254728796359	3.0697094182221627	3.2285137484942306	0.4451569904147725
5.387836099913799	1.0357354140584478	3.0699671983684906	3.230213739670411	0.44547187173009384
5.39034090516713	1.0354465576113645	3.0702238999370026	3.231914274542075	0.44578673985805417
5.392845710420461	1.0351589030363195	3.0704795234937765	3.2336153512797803	0.44610159484687745
5.39535051567379	1.034872449833734	3.0707340696022096	3.235316968050045	0.4464164367448607
5.397855320927121	1.034587197506509	3.0709875388230206	3.237019123015358	0.44673126560037296
5.400360126180452	1.0343031455600205	3.071239931714258	3.2387218143341916	0.4470460814618549
5.402864931433782	1.034020293502112	3.0714912488313044	3.2404250401610137	0.4473608843778184
5.4053697366871125	1.0337386408430906	3.0717414907268825	3.2421287986463	0.44767567439684525
5.407874541940443	1.033458187095719	3.071990657951058	3.243833087936545	0.44799045156758727
5.410379347193773	1.0331789317752103	3.0722387510512488	3.2455379061742753	0.4483052159387653
5.412884152447104	1.032900874399223	3.072485770572226	3.2472432514980607	0.4486199675591688
5.415388957700435	1.0326240144878533	3.0727317170561217	3.2489491220425277	0.44893470647765477
5.4178937629537645	1.0323483515636311	3.0729765910424347	3.2506555159383703	0.44924943274314794
5.420398568207095	1.0320738851515132	3.0732203930680324	3.2523624313123634	0.4495641464046395
5.422903373460426	1.0318006147788774	3.0734631236671595	3.254069866287375	0.4498788475111868
5.425408178713756	1.0315285399755174	3.073704783371441	3.255777818982377	0.4501935361119127
5.4279129839670865	1.0312576602736365	3.0739453727098867	3.2574862875124606	0.45050821225600507
5.430417789220417	1.0309879752078426	3.074184892208899	3.259195269988846	0.4508228759927161
5.432922594473747	1.030719484315142	3.074423342392274	3.2609047645188967	0.4511375273713618
5.432967347504822	1.0307146980789854	3.074427593030673	3.2609353124808105	0.4511431490947243
5.435427399727078	1.0304521871349337	3.0746607237812102	3.2626147692061305	0.45145216644132136
5.437932204980409	1.0301860832090046	3.0748970368943107	3.2643252821502338	0.4517667932520368
5.4404370102337385	1.0299211720815231	3.075132282247589	3.266036301447073	0.45208140785301204
5.442941815487069	1.0296574532990346	3.0753664603544735	3.267747825188707	0.45239601029381277
5.4454466207404	1.0293949264104545	3.075599571725814	3.2694598514634023	0.4527106006240655
5.44795142599373	1.0291335909670642	3.075831616869884	3.271172378355643	0.45302517889345734
5.450456231247061	1.0288734465225053	3.076062596292387	3.272885403946143	0.4533397451517353
5.452961036500391	1.0286144926327738	3.0762925104964594	3.2745989263118633	0.4536542994487058
5.455465841753721	1.0283567288562154	3.076521359982679	3.276312943526021	0.45396884183423397
5.457970647007052	1.0281001547535193	3.076749145249065	3.2780274536581024	0.4542833723582435
5.460475452260383	1.027844769887714	3.0769758667910865	3.2797424547738787	0.45459789107071574
5.4629802575137125	1.027590573824161	3.0772015251016636	3.2814579449354158	0.45491239802168937
5.465485062767043	1.0273375661305508	3.0774261206711757	3.283173922201089	0.45522689326125987
5.467989868020374	1.0270857463768965	3.0776496539874625	3.2848903846255975	0.4555413768395789
5.470494673273704	1.0268351141355294	3.0778721255358317	3.2866073302599745	0.4558558488068539
5.472999478527035	1.0265856689810933	3.0780935357990598	3.288324757151603	0.4561703092133477
5.475504283780365	1.0263374104905403	3.0783138852574012	3.290042663344227	0.4564847581093777
5.478009089033695	1.0260903382431248	3.0785331743885878	3.291761046877967	0.4567991955453156
5.480513894287026	1.025844451820399	3.078751403667837	3.2934799057893316	0.4571136215715869
5.483018699540357	1.025599750806208	3.0789685735678542	3.2951992381112314	0.4574280362386704
5.4855235047936866	1.0253562347866843	3.0791846845588378	3.296919041872993	0.45774243959709765
5.488028310047017	1.0251139033502432	3.0793997371084836	3.2986393151003717	0.4580568316974525
5.490533115300348	1.024872756087578	3.0796137316819885	3.300360055815566	0.45837121259037067
5.493037920553678	1.0246327925916552	3.0798266687420552	3.3020812620372286	0.45868558232653917
5.493082673584753	1.0246285159565187	3.0798304636477294	3.3021120188266226	0.458691199028764
5.495542725807009	1.0243940124577087	3.0800385487488966	3.303802931780484	0.45899994095669605
5.498047531060339	1.0241564152832365	3.0802493721602393	3.3055250630569395	0.4593142885316297
5.500552336313669	1.023920000667995	3.080459139431328	3.3072476538746987	0.45962862510217845
5.503057141567	1.0236847682139938	3.0806678510149306	3.3089707022383767	0.4599429507192302
5.505561946820331	1.0234507175254925	3.0808755073613407	3.3106942061491127	0.46025726543372186
5.508066752073661	1.0232178482089944	3.0810821089183835	3.312418163604584	0.46057156929663895
5.510571557326991	1.0229861598732426	3.081287656131418	3.314142572599022	0.4608858623590152
5.513076362580322	1.0227556521292154	3.081492149443343	3.3158674311232215	0.461200144671932
5.515581167833652	1.0225263245901215	3.0816955892945983	3.317592737164559	0.461514416286518
5.518085973086983	1.0222981768713952	3.0818979761231717	3.3193184887070046	0.46182867725394877
5.520590778340313	1.022071208590693	3.0820993103646015	3.321044683731137	0.46214292762544623
5.523095583593643	1.0218454193678865	3.0822995924519807	3.3227713202141564	0.4624571674522782
5.525600388846974	1.0216208088250616	3.08249882281596	3.3244983961298997	0.46277139678575824
5.528105194100305	1.0213973765865105	3.0826970018847537	3.3262259094488535	0.46308561567724477
5.530609999353635	1.0211751222787298	3.082894130084141	3.3279538581381707	0.4633998241781412
5.533114804606965	1.0209540455304142	3.0830902078374716	3.329682240161681	0.46371402233989495
5.535619609860296	1.0207341459724537	3.0832852355656697	3.3314110534799086	0.4640282102139976
5.538124415113626	1.0205154232379283	3.0834792136872364	3.3331402960500847	0.4643423878519839
5.540629220366957	1.020297876962104	3.083672142618254	3.334869965826162	0.4646565553054318
5.5431340256202875	1.0200815067824285	3.0838640227723904	3.33660006075883	0.464970712625962
5.545638830873617	1.0198663123385263	3.0840548545609017	3.3383305787955293	0.46528485986523727
5.548143636126948	1.019652293272196	3.0842446383926374	3.3400615178804642	0.46559899707496233
5.550648441380279	1.0194394492274044	3.0844333746740413	3.34179287595462	0.4659131243068833
5.553153246633609	1.0192277798502831	3.0846210638091587	3.343524650955775	0.46622724161278745
5.553197999664683	1.0192240086600894	3.084624407707338	3.343555596133955	0.46623285381607116
5.555658051886939	1.0190172847891248	3.084807706199637	3.345256840818518	0.4665413490445027
5.55816285714027	1.018807963694378	3.084993302244731	3.34698944347426	0.46685544665389717
5.5606676623936	1.0185998162186438	3.085177852341305	3.3487224568512506	0.467169534492879
5.563172467646931	1.018392842016672	3.0853613568838387	3.3504558788745924	0.4674836126133958
5.5656772729002615	1.0181870407453555	3.085543816264428	3.352189707466255	0.46779768106743447
5.568182078153591	1.0179824120637289	3.0857252308727903	3.353923940545092	0.4681117399070205
5.570686883406922	1.017778955632962	3.085905601096266	3.355658576026853	0.46842578918421784
5.573191688660253	1.0175766711163567	3.086084927319825	3.3573936118242	0.4687398289511286
5.575696493913583	1.0173755581793444	3.086263209926067	3.3591290458467222	0.46905385925989235
5.578201299166913	1.0171756164894796	3.086440449295227	3.3608648760009516	0.4693678801626862
5.580706104420244	1.0169768457164379	3.086616645805177	3.3626011001903766	0.46968189171172414
5.583210909673574	1.0167792455320117	3.0867917998314307	3.3643377163154584	0.4699958939592566
5.585715714926905	1.0165828156101062	3.0869659117471464	3.3660747222736447	0.4703098869575706
5.5882205201802355	1.016387555626735	3.0871389819231294	3.3678121159593855	0.47062387075898865
5.590725325433565	1.0161934652600177	3.0873110107278365	3.369549895264149	0.47093784541586914
5.593230130686896	1.0160005441901752	3.087481998527378	3.371288058076437	0.4712518109806054
5.595734935940227	1.0158087920995258	3.087651945685523	3.3730266022817963	0.4715657675056258
5.598239741193557	1.0156182086724823	3.0878208525636994	3.37476552576284	0.47187971504339316
5.6007445464468875	1.0154287935955477	3.0879887195210003	3.376504826399258	0.4721936536464045
5.603249351700218	1.0152405465573118	3.0881555469141846	3.3782445020678353	0.47250758336719056
5.605754156953548	1.0150534672484475	3.0883213350976817	3.379984550642465	0.4728215042583157
5.608258962206879	1.0148675553617075	3.088486084423594	3.3817249699941656	0.47313541637237755
5.6107637674602096	1.0146828105919197	3.0886497952417	3.3834657579910963	0.47344931976200644
5.61326857271354	1.0144992326359852	3.0888124678994564	3.385206912498571	0.4737632144798652
5.613313325744614	1.0144959632804706	3.088815364912838	3.385238024800295	0.4737688227176074
5.61577337796687	1.0143168211928737	3.0889741027420037	3.3869484313790754	0.474077100578649
5.618278183220201	1.0141355759636201	3.0891347001121665	3.388690312492282	0.4743909781110848
5.620782988473532	1.0139554966513218	3.089294260350458	3.390432553695065	0.47470484712993116
5.6232877937268615	1.013776582961134	3.0894527837950814	3.392175152841518	0.4750187076879778
5.625792598980192	1.0135988346002673	3.0896102707819355	3.393918107782968	0.4753325598380456
5.628297404233523	1.0134222512779842	3.0897667216446156	3.395661416367991	0.4756464036329859
5.630802209486853	1.0132468327055955	3.0899221367144154	3.397405076442428	0.4759602391256802
5.633307014740184	1.013072578596456	3.0900765163203325	3.399149085849402	0.4762740663690403
5.635811819993514	1.0128994886659637	3.09022986078907	3.4008934424293322	0.47658788541600766
5.638316625246844	1.012727562631554	3.0903821704450385	3.4026381440199516	0.4769016963195529
5.640821430500175	1.0125568002126972	3.090533445610361	3.4043831884563205	0.47721549913267614
5.643326235753506	1.0123872011308963	3.0906836866048724	3.4061285735708444	0.47752929390840587
5.6458310410068355	1.0122187651096823	3.090832893746126	3.40787429719329	0.47784308069979947
5.648335846260166	1.0120514918746122	3.0909810673493934	3.4096203571507995	0.47815685955994236
5.650840651513497	1.0118853811532644	3.0911282077276683	3.4113667512679084	0.47847063054194783
5.653345456766827	1.0117204326752371	3.09127431519167	3.4131134773665606	0.47878439369895703
5.655850262020158	1.0115566461721448	3.0914193900498437	3.414860533266126	0.47909814908413817
5.658355067273488	1.011394021377614	3.0915634326083654	3.416607916783413	0.47941189675068685
5.660859872526818	1.0112325580272818	3.0917064431711445	3.4183556257326906	0.4797256367518252
5.663364677780149	1.011072255858792	3.091848422039824	3.420103657925698	0.4800393691408021
5.66586948303348	1.0109131146117918	3.0919893695137857	3.421852011171666	0.48035309397089243
5.66837428828681	1.0107551340279297	3.0921292858901515	3.4236006832773307	0.48066681129539707
5.67087909354014	1.0105983138508516	3.0922681714637856	3.4253496720469503	0.4809805211676428
5.673383898793471	1.0104426538261988	3.0924060265272995	3.427098975282322	0.48129422364098157
5.673428651824545	1.010439883216472	3.0924084801971676	3.4271302327026794	0.4812998284554942
5.675888704046801	1.010288153701604	3.0925428513710496	3.4288485907827977	0.4816079187687905
5.678393509300132	1.010134813226689	3.0926786462831455	3.4305985163453014	0.48192160660447175
5.680898314553462	1.009982632153062	3.0928134115494474	3.432348749764344	0.4822352872014519
5.683403119806792	1.0098316102343146	3.092947147453572	3.434099288832041	0.48254896061318203
5.685907925060123	1.0096817472260187	3.093079854276893	3.43585013133813	0.4828626268931372
5.688412730313454	1.0095330428857239	3.093211532298545	3.437601275069984	0.4831762860948162
5.690917535566784	1.0093854969729545	3.0933421817954234	3.439352717812632	0.4834899382717417
5.693422340820114	1.0092391092492077	3.0934718030421893	3.4411044573487715	0.4838035834774594
5.695927146073445	1.0090938794779492	3.093600396311271	3.4428564914587896	0.48411722176553806
5.698431951326775	1.0089498074246115	3.0937279618728657	3.4446088179207757	0.48443085318956947
5.700936756580106	1.008806892856592	3.093854499994942	3.4463614345105404	0.48474447780316765
5.703441561833436	1.0086651355432485	3.093980010943243	3.4481143390016324	0.4850580956599692
5.705946367086766	1.008524535255898	3.0941044949812873	3.4498675291653527	0.4853717068136327
5.708451172340097	1.0083850917678132	3.0942279523703724	3.451621002770776	0.4856853113178383
5.710955977593428	1.0082468048542206	3.0943503833695756	3.4533747575847618	0.48599890922628813
5.713460782846758	1.0081096742922975	3.0944717882357575	3.4551287913719766	0.48631250059270537
5.715965588100088	1.00797369986117	3.094592167223563	3.456883101894908	0.48662608547083425
5.718470393353419	1.007838881341909	3.0947115205854248	3.458637686913881	0.48693966391444
5.720975198606749	1.00770521851753	3.094829848571564	3.4603925441870773	0.4872532359773084
5.72348000386008	1.0075727111729884	3.0949471514299933	3.4621476714705506	0.48756680171324557
5.7259848091134105	1.0074413590951787	3.0950634294065185	3.4639030665182435	0.48788036117607775
5.72848961436674	1.007311162072931	3.0951786827447405	3.4656587270820065	0.4881939144196511
5.730994419620071	1.0071821198970086	3.095292911686058	3.467414650911612	0.4885074614978316
5.733499224873402	1.007054232360107	3.095406116469669	3.469170835754774	0.4888210024645044
5.733543977904476	1.0070519579079762	3.0954081297736153	3.4692022156415545	0.48882660440510795
5.736004030126732	1.0069274992568498	3.0955182973325734	3.4709272793571646	0.48913453737357404
5.738508835380062	1.006801920383787	3.0956294545095733	3.47268397946243	0.4894480662789641
5.741013640633393	1.0066774955393933	3.095739588233277	3.4744409338122084	0.4897615892346167
5.743518445886723	1.0065542245240646	3.0958486987341005	3.476198140146149	0.4900751062944928
5.746023251140054	1.006432107140117	3.0959567862402677	3.4779555962019257	0.4903886175125715
5.7485280563933845	1.0063111431917835	3.0960638509778144	3.479713299715257	0.49070212294285
5.751032861646714	1.0061913324852123	3.096169893170589	3.481471248419923	0.4910156226393434
5.753537666900045	1.0060726748284647	3.0962749130402565	3.483229440047781	0.4913291166560845
5.756042472153376	1.0059551700315124	3.096378910806296	3.4849878723287855	0.49164260504712354
5.758547277406706	1.0058388179062359	3.096481886686006	3.486746542991004	0.491956087866528
5.761052082660036	1.0057236182664218	3.096583840894507	3.488505449760633	0.49226956516838233
5.763556887913367	1.0056095709277615	3.0966847736447387	3.490264590362019	0.4925830370067879
5.766061693166697	1.005496675707848	3.096784685147467	3.4920239625176737	0.4928965034358626
5.768566498420028	1.005384932426175	3.096883575611283	3.4937835639482904	0.4932099645097407
5.7710713036733585	1.005274340904134	3.096981445242604	3.4955433923727637	0.4935234202825727
5.773576108926688	1.0051649009650123	3.097078294245678	3.497303445508207	0.493836870808525
5.776080914180019	1.0050566124339915	3.097174122822582	3.4990637210699673	0.49415031614178
5.77858571943335	1.0049494751381454	3.0972689311732275	3.500824216771647	0.4944637563365354
5.78109052468668	1.0048434889064375	3.0973627194953584	3.5025849303251175	0.4947771914470043
5.7835953299400105	1.0047386535697198	3.097455487984554	3.504345859440539	0.49509062152741523
5.786100135193341	1.0046349689607303	3.0975472368342336	3.5061070018263782	0.4954040466320114
5.788604940446671	1.0045324349140914	3.097637966235652	3.507868355189425	0.49571746681505086
5.791109745700002	1.0044310512663077	3.097727676377907	3.5096299172348115	0.49603088213080637
5.7936145509533326	1.004330817855765	3.0978163674479373	3.511391685666027	0.4963442926335649
5.793659303984406	1.004329037456582	3.0978179428144608	3.5114231648170513	0.4963498922549964
5.796119356206662	1.0042317345227276	3.0979040396305257	3.5131536581849403	0.49665769837762763
5.798624161459993	1.0041338011093361	3.0979906931083	3.514915832491812	0.49697109941730977
5.801128966713324	1.0040370174596076	3.098076328061734	3.5166782062853175	0.4972844958069404
5.803633771966654	1.003941383419431	3.0981609446691514	3.5184407772625614	0.49759788760086204
5.8061385772199845	1.0038468988365683	3.098244543106723	3.520203543119096	0.49791127485343073
5.808643382473315	1.0037535635606507	3.0983271235484726	3.52196650154894	0.49822465761901563
5.811148187726645	1.0036613774431775	3.0984086861662754	3.5237296502445967	0.49853803595199914
5.813652992979976	1.0035703403375151	3.0984892311298613	3.5254929868970697	0.49885140990677623
5.816157798233307	1.003480452098894	3.098568758606815	3.527256509195883	0.4991647795377548
5.818662603486636	1.003391712584409	3.0986472687625777	3.5290202148290977	0.499478144899355
5.821167408739967	1.0033041216530156	3.0987247617604488	3.5307841014833317	0.49979150604600947
5.823672213993298	1.0032176791655298	3.0988012377615872	3.532548166843774	0.5001048630321628
5.826177019246628	1.0031323849846259	3.0988766969250117	3.5343124085942086	0.5004182159122715
5.8286818244999585	1.0030482389748352	3.0989511394076046	3.5360768244170253	0.5007315647408042
5.831186629753289	1.0029652410025442	3.0990245653641098	3.5378414119932446	0.5010449095722405
5.833691435006619	1.0028833909359935	3.0990969749471367	3.539606169002531	0.5013582504610716
5.83619624025995	1.002802688645276	3.09916836830716	3.541371093123213	0.5016715874618004
5.838701045513281	1.0027231340023357	3.0992387455925217	3.5431361820323017	0.5019849206289401
5.8412058507666105	1.0026447268809655	3.0993081069494317	3.5449014334055073	0.5022982500170151
5.843710656019941	1.0025674671568068	3.09937645252197	3.5466668449172585	0.5026115756805607
5.846215461273272	1.0024913547073477	3.0994437824520866	3.5484324142407204	0.5029248976741222
5.848720266526602	1.0024163894119211	3.0995100968796025	3.5501981390478123	0.5032382160522555
5.851225071779933	1.0023425711517044	3.0995753959422134	3.551964017009227	0.5035515308695269
5.853729877033263	1.002269899809717	3.0996396797754877	3.5537300457944463	0.5038648421805123
5.853774630064337	1.0022686118285364	3.099640819095702	3.5537616005592296	0.503870440041581
5.856234682286593	1.0021983752708197	3.099702948512869	3.5554962230717635	0.5041781500397975
5.858739487539924	1.0021279974217137	3.099765202285677	3.5572625465082974	0.5044914545019781
5.861244292793255	1.0020587661509377	3.09982644122311	3.559029013770014	0.504804755621659
5.8637490980465845	1.0019906813488693	3.0998866654522423	3.5607956225217414	0.5051180534534547
5.866253903299915	1.001923742907721	3.0999458750980295	3.5625623704271914	0.5054313480519884
5.868758708553246	1.0018579507215408	3.1000040702833074	3.5643292551489756	0.5057446394718926
5.871263513806576	1.0017933046862104	3.1000612511287917	3.5660962743486246	0.5060579277678087
5.873768319059907	1.0017298046994443	3.1001174177530824	3.567863425686606	0.5063712129943861
5.876273124313237	1.0016674506607877	3.1001725702726612	3.569630706822344	0.5066844952062837
5.878777929566567	1.001606242471617	3.1002267088018947	3.571398115414235	0.5069977744581677
5.881282734819898	1.001546180035137	3.100279833453035	3.573165649119669	0.5073110508047131
5.883787540073229	1.0014872632563812	3.1003319443362196	3.5749333055950463	0.5076243243006027
5.8862923453265585	1.0014294920422095	3.100383041559474	3.5767010824957968	0.5079375950005269
5.888797150579889	1.0013728663013084	3.1004331252287107	3.578468977476397	0.5082508629591842
5.89130195583322	1.0013173859441888	3.1004821954477313	3.58023698819039	0.5085641282312803
5.89380676108655	1.0012630508831861	3.1005302523182268	3.582005112290404	0.5088773908715284
5.896311566339881	1.0012098610324582	3.1005772959397784	3.5837733474281697	0.5091906509346485
5.898816371593211	1.001157816307985	3.1006233264098593	3.585541691254538	0.5095039084753683
5.901321176846542	1.0011069166275677	3.1006683438238345	3.587310141419502	0.5098171635484217
5.903825982099872	1.0010571619108273	3.1007123482749606	3.589078695572211	0.5101304162085497
5.906330787353203	1.001008552079204	3.100755339854389	3.5908473513609933	0.5104436665104997
5.9088355926065335	1.0009610870559569	3.1007973186511655	3.5926161064333715	0.5107569145090256
5.911340397859863	1.0009147667661615	3.10083828475223	3.5943849584360823	0.5110701602588874
5.913845203113194	1.0008695911367114	3.1008782382424176	3.5961539050150955	0.5113834038148513
5.913889956144268	1.000868794397603	3.100878942879043	3.5961855114001193	0.5113890004772845
5.916350008366525	1.0008255600963143	3.1009171792044623	3.597922943815632	0.5116966452316893
5.918854813619855	1.000782673575494	3.1009551077189923	3.599692072482182	0.5120098845641794
5.921359618873185	1.0007409315065885	3.1009920238645354	3.601461288658525	0.5123231218671049
5.923864424126516	1.0007003338237486	3.1010279277175163	3.6032305899877466	0.5126363571952548
5.926369229379846	1.0006608804629382	3.1010628193522605	3.604999974112258	0.5129495906034234
5.928874034633177	1.0006225713619334	3.1010966988409905	3.6067694386738145	0.51326282214641
5.9313788398865075	1.0005854064603212	3.1011295662538316	3.6085389813135356	0.513576051879019
5.933883645139837	1.0005493856994994	3.101161421658808	3.6103085996719204	0.5138892798560598
5.936388450393168	1.0005145090226755	3.1011922651218464	3.6120782913888694	0.5142025061323462
5.938893255646499	1.0004807763748667	3.1012220967067736	3.613848054103701	0.5145157307626967
5.941398060899829	1.0004481877028986	3.101250916475321	3.615617885455172	0.5148289538019345
5.943902866153159	1.000416742955405	3.1012787244871203	3.6173877830814947	0.5151421753048865
5.94640767140649	1.0003864420828272	3.1013055207997087	3.619157744620356	0.515455395326384
5.94891247665982	1.0003572850374136	3.1013313054685256	3.6209277677089364	0.5157686139212622
5.951417281913151	1.0003292717732188	3.1013560785469156	3.622697849983929	0.5160818311443602
5.9539220871664815	1.0003024022461033	3.101379840086127	3.6244679890815577	0.5163950470505208
5.956426892419811	1.0002766764137332	3.101402590135314	3.626238182637595	0.5167082616945898
5.958931697673142	1.0002520942355795	3.1014243287415364	3.628008428287384	0.517021475131417
5.961436502926473	1.0002286556729174	3.1014450559497586	3.629778723665852	0.5173346874158552
5.963941308179803	1.0002063606888265	3.101464771802852	3.6315490664075343	0.5176478986027601
5.9664461134331335	1.0001852092481902	3.1014834763415946	3.63331945414659	0.5179611087469904
5.968950918686464	1.0001652013176943	3.1015011696046706	3.63508988451682	0.5182743179034076
5.971455723939794	1.0001463368658283	3.1015178516286728	3.63686035515169	0.5185875261268759
5.973960529193125	1.0001286158628837	3.1015335224480998	3.6386308636843436	0.5189007334722617
5.974005282224199	1.0001283096412814	3.1015337932418707	3.638662497461134	0.5189063294996906
5.976465334446456	1.0001120382809547	3.1015481820953585	3.6404014077476265	0.519213939994434
5.978970139699785	1.0000966040939367	3.1015618306007644	3.6421719849741003	0.519527145748264
5.981474944953116	1.0000823132775272	3.1015744679925406	3.6439425929960656	0.5198403507886246
5.983979750206447	1.000069165809225	3.1015860942968185	3.6457132294455774	0.5201535551703909
5.986484555459777	1.0000571616683291	3.1015967095376396	3.647483891954466	0.5204667589484395
5.9889893607131075	1.0000463008359404	3.1016063137369523	3.6492545781543546	0.5207799621776491
5.991494165966438	1.00003658329496	3.101614906914615	3.651025285676679	0.5210931649128991
5.993998971219768	1.0000280090300893	3.1016224890883954	3.652796012152705	0.5214063672090709
5.996503776473099	1.0000205780278297	3.101629060273971	3.6545667552135495	0.5217195691210466
5.99900858172643	1.0000142902764833	3.1016346204849277	3.6563375124901967	0.5220327707037095
6.0015133869797594	1.0000091457661515	3.1016391697327617	3.658108281613518	0.5223459720119437
6.00401819223309	1.0000051444887363	3.1016427080268785	3.6598790602142923	0.522659173100634
6.006522997486421	1.0000022864379388	3.101645235374594	3.661649845923221	0.522972374024666
6.009027802739751	1.0000005716092597	3.101646751781133	3.6634206363709514	0.5232855748389256
6.0115326079930815	1.	3.101647257249631	3.665191429188092	0.5235987755982988
6.0115326079930815	1.	3.101647257249631	3.665191429188092	0.5235987755982988


==> anc/data-ver2/orbit_4_225.tsv <==
0.	1.	3.5663377602137074	0.	0.
6.736514127852542e-6	1.0000000000017173	3.566337760211128	4.03748761686004e-6	7.433836965671143e-7
0.000030532580315163	1.0000000000352796	3.5663377601607165	0.00001829951108128688	3.3693126726566478e-6
0.00011458981752181452	1.0000000004969205	3.566337759467318	0.00006867869055209497	0.000012645145623739828
0.0003315737177355901	1.0000000041605919	3.566337753964373	0.0001987266340097646	0.000036589620597885694
0.0008916922098082284	1.0000000300901868	3.56633771501734	0.0005344301445674077	0.00009839947498017337
0.0023375724103790185	1.0000002067879266	3.5663374496120475	0.0014010093104673941	0.00025795437031313754
0.0032526798750604977	1.0000004003849847	3.5663371588235537	0.0019494730841835837	0.000358937761071994
0.0051314519079565584	1.0000009964969703	3.5663362634462894	0.0030755025960272054	0.0005662629135036222
0.006505359750120995	1.000001601542314	3.5663353546516805	0.003898944615304192	0.0007178756194137893
0.009758039625181493	1.000003603479115	3.5663323476938538	0.00584841304028998	0.001076813672295698
0.011116792619343882	1.000004676882279	3.566330735419863	0.006662769805760948	0.001226754163117671
0.01301071950024199	1.0000064062072658	3.566328137943016	0.007797876806051365	0.0014357520169890547
0.01626339937530249	1.0000100097433948	3.5663227253892873	0.00974733435947216	0.0017946907507667253
0.019516079250362986	1.0000144141088827	3.5663161100199643	0.011696784147400704	0.0021536299709036203
0.022768759125423484	1.0000196193298598	3.56630829181952	0.013646224616641004	0.002512569774677205
0.02393921515490861	1.000021688342816	3.566305184195412	0.014347715710345746	0.002641732126661693
0.02602143900048398	1.0000256254372082	3.5662992707696053	0.015595654213943861	0.0028715102593680083
0.02927411887554448	1.00003243246656	3.5662890468490462	0.017545071385998024	0.003230451522260138
0.03252679875060498	1.0000400404582974	3.566277620033847	0.01949447457942133	0.0035893936606417867
0.035779478625665474	1.0000484494575532	3.5662649902971864	0.021443862240751843	0.003948336771805747
0.03903215850072597	1.0000576595142103	3.5662511576094205	0.023393232816439014	0.00430728095304992
0.04228483837578647	1.0000676706829008	3.5662361219380814	0.025342584752834834	0.004666226301677827
0.04308860311409213	1.0000702679739744	3.5662322211300084	0.025824283070552994	0.004754924927703316
0.04553751825084697	1.000078483023006	3.566219883247875	0.027291916496185006	0.00502517291499912
0.048790198125907465	1.0000900965986566	3.5662024415006854	0.029241226492620096	0.005384120890330096
0.05204287800096796	1.0001025114787319	3.5661837966555696	0.031190513188146706	0.005743070324994202
0.05529555787602846	1.000115727736859	3.56616394866876	0.03313977502863868	0.006102021316322551
0.05854823775108896	1.0001297454514138	3.5661428974936644	0.03508901045982824	0.006460973961654431
0.061800917626149456	1.0001445647055185	3.5661206430808634	0.037038217927297244	0.006819928358337818
0.06505359750120995	1.0001601855870432	3.566097185378112	0.03898739587646833	0.007178884603729886
0.06830627737627044	1.0001766081886039	3.5660725243303397	0.04093654275259617	0.0075378427951975175
0.07155895725133095	1.000193832607563	3.5660466598796474	0.042885657000758644	0.007896803030117815
0.07481163712639144	1.000211858946028	3.56601959196531	0.04483473706584812	0.008255765405878617
0.07806431700145194	1.0002306873108517	3.565991320523773	0.04678378139256264	0.008614730019878997
0.07931399701721614	1.0002381344571696	3.565980138594638	0.04753259463550643	0.0087526448853226
0.08131699687651243	1.000250317813631	3.565961845488656	0.04873278842539721	0.008973696969529793
0.08456967675157294	1.0002707505707062	3.565931166790748	0.050681756608635026	0.009332666352254104
0.08782235662663343	1.0002919857031616	3.5658992843580086	0.05263068438633878	0.009691638265487806
0.09107503650169393	1.0003140233368226	3.5658661981155695	0.054579570202341894	0.010050612806680067
0.09432771637675443	1.0003368636022576	3.565831907985731	0.05652841250023986	0.010409590073293853
0.09758039625181493	1.000360506634775	3.5657964138879623	0.0584772097233815	0.010768570162806449
0.10083307612687542	1.000384952574424	3.5657597157389014	0.06042596031486034	0.011127553172709956
0.10408575600193593	1.0004102015659933	3.565721813452355	0.06237466271750588	0.011486539200511818
0.10733843587699642	1.0004362537590101	3.565682706939297	0.06432331537387499	0.011845528343735324
0.11059111575205692	1.0004631093077399	3.5656423961078674	0.06627191672624325	0.012204520699920124
0.11384379562711741	1.0004907683711846	3.5656008808633723	0.06822046521659629	0.012563516366622738
0.11709647550217792	1.0005192311130828	3.565558161108284	0.07016895928662127	0.012922515441417076
0.1203491553772384	1.0005484977019081	3.565514236742239	0.0721173973776982	0.01328151802189494
0.12360183525229891	1.000578568310869	3.565469107662038	0.07406577793089138	0.013640524205666539
0.1268545151273594	1.0006094431179067	3.565422773761645	0.07601409938694087	0.013999534090361008
0.1301071950024199	1.0006411223056955	3.565375234932186	0.07796236018625391	0.014358547773626912
0.1333598748774804	1.0006736060616408	3.56532649106195	0.07991055876889644	0.014717565353132763
0.1366125547525409	1.0007068945778785	3.565276542036385	0.0818586935745845	0.01507658692656753
0.1398652346276014	1.0007409880512743	3.5652253877381006	0.08380676304267586	0.015435612591641158
0.1431179145026619	1.0007758866834218	3.5651730280468654	0.08575476561216144	0.01579464244608507
0.14593148936649283	1.000806723685098	3.565126764421758	0.08743973672620786	0.016105207472170795
0.1463705943777224	1.0008115906806416	3.565119462839606	0.08770269972165694	0.016153676587652686
0.14962327425278288	1.0008481002539813	3.5650646919904068	0.08965056380939432	0.016512715114119943
0.15287595412784338	1.000885415619213	3.565008715370509	0.09159835631321349	0.01687175812328579
0.1561286340029039	1.0009235369968326	3.5649515328483083	0.09354607567055383	0.017230805712972717
0.1593813138779644	1.0009624646120583	3.564893144289357	0.09549372031844584	0.017589857981027263
0.16263399375302487	1.0010021986948305	3.56483354955636	0.09744128869350287	0.017948915025320533
0.16588667362808537	1.0010427394798092	3.564772748509175	0.09938877923191265	0.0183079769437487
0.16913935350314588	1.0010840872063733	3.564710741004812	0.1013361903694291	0.01866704383423353
0.17239203337820638	1.0011262421186198	3.564647526897431	0.10328352054136401	0.01902611579472289
0.17564471325326686	1.001169204465361	3.5645831060383424	0.10523076818257875	0.01938519292319127
0.17889739312832736	1.0012129745001255	3.5645174782760054	0.10717793172747608	0.019744275317640277
0.18215007300338787	1.0012575524811542	3.5644506434560252	0.10912500960999195	0.020103363076099175
0.18540275287844837	1.001302938671401	3.5643826014211557	0.11107200026358725	0.02046245629662538
0.18865543275350885	1.00134913333853	3.5643133520112946	0.1130189021212397	0.020821555077304987
0.19190811262856936	1.0013961367549153	3.564242895063484	0.11496571361543569	0.021180659516253267
0.19516079250362986	1.0014439491976384	3.5641712304119086	0.11691243317816219	0.021539769711615198
0.19841347237869036	1.001492570948487	3.5640983578878958	0.11885905924089865	0.021898885761565977
0.20166615225375084	1.0015420022939543	3.564024277319913	0.12080559023460898	0.022258007764311524
0.20491883212881135	1.0015922435252362	3.563948988533567	0.12275202458973344	0.02261713581808901
0.20817151200387185	1.001643294938231	3.5638724913516024	0.12469836073618074	0.02297627002116736
0.21142419187893235	1.0016951568335364	3.563794785593901	0.12664459710331996	0.023335410471847784
0.21467687175399283	1.0017478295164495	3.5637158710774806	0.12859073211997277	0.02369455726846427
0.21792955162905334	1.0018013132969634	3.563635747616491	0.13053676421440524	0.02405371050938412
0.22118223150411384	1.0018556084897676	3.5635544150222174	0.13248269181432032	0.024412870293008454
0.22399580636794478	1.001903228688089	3.5634830867058764	0.13416583774108787	0.024723549606866287
0.22443491137917435	1.0019107154142446	3.5634718731030746	0.13442851334684963	0.02477203671777273
0.22768759125423482	1.0019666343944686	3.563388121664609	0.13637422723854586	0.025131209882147253
0.23094027112929533	1.0020233657592044	3.563303160509494	0.1383198319153749	0.025490389884637706
0.23419295100435583	1.002080909841905	3.563216989437531	0.14026532580270806	0.025849576823785643
0.23744563087941634	1.00213926698071	3.563129608245648	0.1422107073253144	0.026208770798169027
0.2406983107544768	1.0021984375184445	3.5630410167278965	0.14415597490735302	0.026567971906402737
0.24395099062953732	1.0022584218026158	3.56295121467545	0.14610112697236524	0.02692718024713908
0.24720367050459782	1.0023192201854128	3.562860201876605	0.14804616194326725	0.027286395919068316
0.2504563503796583	1.0023808330237036	3.562767978116776	0.1499910782423422	0.027645619020919172
0.2537090302547188	1.0024432606790339	3.562674543178497	0.15193587429123295	0.028004849651459354
0.2569617101297793	1.002506503517625	3.562579896841419	0.15388054851093422	0.028364087909496072
0.2602143900048398	1.0025705619103715	3.5624840388823062	0.15582509932178534	0.028723333893876553
0.2634670698799003	1.00263543623284	3.5623869690750376	0.15776952514346265	0.029082587703488552
0.2667197497549608	1.0027011268652666	3.5622886871906037	0.15971382439497217	0.029441849437260883
0.2699724296300213	1.0027676341925549	3.562189192997105	0.16165799549464208	0.029801119194163925
0.2732251095050818	1.0028349586042744	3.5620884862597504	0.1636020368601155	0.03016039707321015
0.2764777893801423	1.002903100494658	3.5619865667408557	0.1655459469083431	0.030519683173454635
0.2797304692552028	1.0029720602626004	3.561883434199841	0.16748972405557583	0.03087897759399557
0.2829831491302633	1.0030418383116557	3.5617790883932305	0.16943336671735768	0.0312382804339748
0.2862358290053238	1.003112435050035	3.5616735290746493	0.17137687330851845	0.031597591792578324
0.2894885088803843	1.0031838508906046	3.561566755994822	0.1733202422431667	0.03195691176903682
0.2927411887554448	1.0032560862508841	3.5614587689015713	0.17526347193468242	0.03231624046262616
0.29599386863050525	1.0033291415530443	3.561349567539817	0.17720656079571012	0.03267557797266795
0.29924654850556576	1.003403017223904	3.56123915165157	0.17914950723815173	0.033034924398530015
0.3020601233693967	1.0034675818872267	3.561142661821759	0.18083004385505794	0.03334576707325758
0.30249922838062626	1.0034777136949287	3.5611275209759365	0.18109230967315953	0.03339427983962693
0.30575190825568677	1.0035532314022277	3.561014675249112	0.1830349665111293	0.03375364439542057
0.30900458813074727	1.0036295707865532	3.560900614204379	0.18497747616169327	0.03411301816542058
0.3122572680058078	1.0037067322932962	3.560785337572109	0.18691983703371332	0.034472401249184936
0.3155099478808683	1.0037847163724853	3.560668845079756	0.18886204753527408	0.034831793746320436
0.3187626277559288	1.0038635234787843	3.5605511364518576	0.1908041060736762	0.035191195756483246
0.32201530763098923	1.0039431540714894	3.5604322114100304	0.19274601105542954	0.035550607379379394
0.32526798750604974	1.0040236086145269	3.560312069672971	0.19468776088624648	0.03591002871476531
0.32852066738111024	1.0041048875764516	3.560190710956452	0.19662935397103518	0.03626945986244835
0.33177334725617075	1.0041869914304435	3.560068134973319	0.19857078871389303	0.036628900922287294
0.33502602713123125	1.0042699206543055	3.559944341433491	0.2005120635181001	0.03698835199419288
0.33827870700629176	1.0043536757304616	3.5598193300439576	0.20245317678611247	0.037347813178128346
0.34153138688135226	1.0044382571459536	3.559693100508774	0.20439412691955586	0.037707284574109906
0.34478406675641277	1.0045236653924388	3.5595656525290633	0.2063349123192191	0.038066766282207315
0.3480367466314732	1.0046099009661877	3.559436985803011	0.2082755313850478	0.03842625840254438
0.3512894265065337	1.004696964368082	3.559307100025864	0.21021598251613793	0.03878576103529945
0.3545421063815942	1.0047848561036112	3.5591759948899284	0.21215626411072952	0.03914527428070599
0.35779478625665473	1.0048735766828696	3.559043670084567	0.21409637456620043	0.03950479823905306
0.36104746613171523	1.0049631266205554	3.558910125296196	0.21603631227906014	0.03986433301068588
0.36430014600677574	1.0050535064359667	3.5587753602082857	0.21797607564494353	0.0402238786960063
0.36755282588183624	1.005144716652999	3.5586393745013547	0.2199156630586048	0.04058343539547337
0.37080550575689675	1.005236757800143	3.558502167852969	0.22185507291391138	0.04094300320960384
0.3740581856319572	1.0053296304104824	3.5583637399377412	0.22379430360383798	0.041302582238972686
0.3773108655070177	1.00542333502169	3.5582240904273243	0.22573335352046048	0.04166217258421365
0.38012444037084864	1.00550506122773	3.5581023076975167	0.22741048868152905	0.0419732281866149
0.3805635453820782	1.005517872176025	3.5580832189904132	0.2276722210549501	0.04202177434601974
0.3838162252571387	1.0056132424203321	3.5579411252927398	0.2296109045975676	0.04238138762514376
0.3870689051321992	1.005709446306037	3.5577978089970714	0.23154940253765727	0.042741012522398855
0.3903215850072597	1.0058064843891437	3.5576532697632075	0.2334877132636413	0.04310064913865901
0.3935742648823202	1.0059043572302326	3.557507507247979	0.23542583516301402	0.04346029757485959
0.39682694475738073	1.0060030653944576	3.5573605211052435	0.23736376662233627	0.04381995793199787
0.4000796246324412	1.0061026094515426	3.5572123109858835	0.2393015060272297	0.04417963031113351
0.4033323045075017	1.0062029899757792	3.557062876537805	0.24123905176237123	0.04453931481338918
0.4065849843825622	1.0063042075460231	3.5569122174059338	0.24317640221148773	0.04489901153995098
0.4098376642576227	1.0064062627456931	3.5567603332322113	0.2451135557573502	0.04525872059206905
0.4130903441326832	1.006509156162766	3.5566072236555955	0.24705051078176865	0.04561844207105802
0.4163430240077437	1.0066128883897747	3.5564528883120547	0.24898726566558668	0.045978176078297614
0.4195957038828042	1.0067174600238058	3.5562973268345672	0.2509238187886762	0.046337922715233106
0.4228483837578647	1.0068228716664955	3.5561405388531178	0.25286016852993204	0.04669768208337591
0.42610106363292516	1.006929123924028	3.555982523994694	0.25479631326726704	0.047057454284304044
0.42935374350798566	1.0070362174071308	3.555823281883285	0.25673225137760664	0.04741723941966272
0.43260642338304617	1.0071441527310738	3.5556628121398774	0.25866798123688395	0.04777703759116482
0.4358591032581067	1.0072529305156646	3.5555011143824533	0.2606035012200348	0.04813684890059146
0.4391117831331672	1.007362551385246	3.555338188225987	0.2625388097009925	0.04849667344979249
0.4423644630082277	1.0074730159686938	3.555174033282443	0.26447390505268337	0.048856511340687046
0.4456171428832882	1.007584324899412	3.5550086491607704	0.2664087856470215	0.049216362675264066
0.4488698227583487	1.0076964788153318	3.5548420354669035	0.268343449854904	0.049576227555582816
0.45212250263340914	1.0078094783589069	3.554674191803756	0.2702778960462066	0.04993610608377342
0.45537518250846964	1.007923324177111	3.5545051177712206	0.27221212258977856	0.0502959983620374
0.4581887573723006	1.0080224841667158	3.5543578756357874	0.2738850541484218	0.05060731710181336
0.45862786238353015	1.0080380169214354	3.5543348129661636	0.2741461278534384	0.05065590449264821
0.46188054225859065	1.0081535572478841	3.5541632769824223	0.276079910203969	0.051015824577951716
0.46513322213365116	1.0082699458169726	3.553990509410804	0.2780134680071134	0.05137575872036681
0.46838590200871166	1.0083871832937235	3.5538165098390797	0.27994679962757024	0.05173570702238586
0.47163858188377217	1.0085052703476638	3.553641277851984	0.2818799034289894	0.05209566958657529
0.4748912617588327	1.0086242076528218	3.5534648130312094	0.28381277777396746	0.05245564651557609
0.4781439416338931	1.0087439958877236	3.5532871149554057	0.285745421024044	0.05281563791210435
0.4813966215089536	1.00886463573539	3.553108183200174	0.2876778315396968	0.053175643878951795
0.48464930138401413	1.0089861278833339	3.552928017338066	0.28961000768033796	0.05353566451898631
0.48790198125907464	1.0091084730235556	3.552746616938579	0.29154194780431003	0.053895699935152475
0.49115466113413514	1.009231671852541	3.5525639815681536	0.2934736502688815	0.05425575023047211
0.49440734100919564	1.0093557250712577	3.55238011079017	0.2954051134302434	0.05461581550804478
0.49766002088425615	1.0094806333851518	3.552195004164944	0.2973363356435049	0.05497589587104834
0.5009127007593166	1.0096063975041447	3.552008661249727	0.29926731526269007	0.05533599142273948
0.5041653806343771	1.0097330181426296	3.551821081598696	0.30119805064073346	0.055696102266454245
0.5074180605094376	1.0098604960194684	3.551632264762958	0.3031285401294769	0.05605622850560855
0.5106707403844981	1.0099888318579882	3.5514422102905407	0.3050587820796656	0.056416370243698756
0.5139234202595586	1.0101180263859784	3.5512509177263913	0.3069887748409448	0.056776527584302176
0.5171761001346191	1.0102480803356866	3.551058386612374	0.30891851676185605	0.0571367006310776
0.5204287800096796	1.0103789944438157	3.5508646164872637	0.3108480061898339	0.05749688948776585
0.5236814598847401	1.010510769451521	3.550669606886746	0.31277724147120234	0.05785709425819031
0.5269341397598006	1.0106434061044054	3.5504733573434093	0.31470622095117196	0.05821731504625745
0.5301868196348611	1.0107769051525177	3.550275867386746	0.31663494297383604	0.05857755195595736
0.5334394995099216	1.0109112673503482	3.550077136543145	0.31856340588216786	0.058937805091364315
0.5362530743737526	1.0110281877455125	3.5499042326641	0.32023132002996085	0.05924943797165643
0.5366921793849821	1.0110464934568255	3.549877164335891	0.3204916080180175	0.059298074556637256
0.5399448592600427	1.0111825842353126	3.549675950285158	0.3224195477221086	0.05965836045602039
0.543197539135103	1.0113195404536044	3.5494734939080073	0.3243472233340356	0.06001866289384365
0.5464502190101636	1.0114573628839238	3.549269794718384	0.32627463319226074	0.060378981974523314
0.5497028988852241	1.0115960523029184	3.549064852227113	0.3282017756341111	0.06073931780256247
0.5529555787602846	1.011735609491656	3.5488586659418937	0.33012864899577626	0.0610996704825516
0.5562082586353451	1.011876035235623	3.548651235367298	0.3320552516123049	0.06146004011916909
0.5594609385104056	1.0120173303247195	3.5484425600047667	0.3339815818176028	0.06182042681718178
0.5627136183854661	1.0121594955532562	3.5482326393526034	0.3359076379444298	0.06218083068144548
0.5659662982605266	1.0123025317199505	3.5480214729059734	0.3378334183243978	0.06254125181690555
0.5692189781355871	1.0124464396279245	3.5478090601568972	0.3397589212879677	0.0629016903285974
0.5724716580106476	1.012591220084699	3.5475954005942487	0.3416841451644476	0.06326214632164702
0.5757243378857081	1.0127368739021925	3.54738049370375	0.3436090882819902	0.06362261990127158
0.5789770177607686	1.012883401896716	3.547164338967967	0.34553374896759076	0.06398311117277986
0.5822296976358291	1.01303080488897	3.546946935866307	0.3474581255470846	0.06434362024157292
0.5854823775108896	1.0131790837040413	3.5467282838750123	0.34938221634514555	0.06470414721314453
0.5887350573859501	1.0133282391713982	3.5465083824671595	0.35130601968528335	0.0650646921930818
0.5919877372610105	1.0134782721248887	3.546287231112651	0.35322953388984235	0.06542525528706557
0.595240417136071	1.0136291834027358	3.5460648292782158	0.355152757279999	0.06578583660087117
0.5984930970111315	1.0137809738475339	3.5458411764274	0.3570756881757606	0.06614643624036876
0.601745776886192	1.0139336443062457	3.5456162720205673	0.3589983248959631	0.06650705431152397
0.6049984567612525	1.0140871956301984	3.5453901155148912	0.3609206657582698	0.06686769092039845
0.608251136636313	1.0142416286750797	3.5451627063643536	0.36284270907916977	0.06722834617315031
0.6115038165113735	1.0143969443009353	3.544934044019738	0.36476445317397593	0.0675890201760348
0.6143173913752045	1.0145320052097626	3.5447352393445604	0.3664265231579714	0.06790101914550126
0.614756496386434	1.0145531433721642	3.544704127928628	0.3666858963568242	0.06794971303540473
0.6180091762614945	1.014710226757515	3.544472957535399	0.36860703694067165	0.06831042485771112
0.621261856136555	1.0148681953300835	3.5442405322812176	0.37052787323729547	0.06867115574950361
0.6245145360116156	1.015027049967308	3.5440068516040353	0.3724484035572917	0.06903190581743114
0.627767215886676	1.015186791550966	3.543771914938585	0.37436862621007405	0.0693926751682424
0.6310198957617366	1.0153474209671705	3.5435357217163745	0.37628853950387303	0.06975346390878635
0.6342725756367971	1.0155089391063665	3.543298271365685	0.3782081417457345	0.07011427214601292
0.6375252555118576	1.0156713468633274	3.543059563311564	0.3801274312415193	0.07047509998697334
0.6407779353869181	1.015834645137151	3.5428195969758214	0.38204640629590214	0.07083594753882083
0.6440306152619785	1.0159988348312563	3.5425783717770263	0.38396506521237067	0.0711968149088111
0.647283295137039	1.0161639168533798	3.5423358871305006	0.38588340629322515	0.0715577022043029
0.6505359750120995	1.016329892115571	3.542092142448315	0.3878014278395776	0.0719186095327585
0.65378865488716	1.0164967615341904	3.5418471371392846	0.3897191281513513	0.07227953700174436
0.6570413347622205	1.0166645260299045	3.541600870608963	0.39163650552728035	0.07264048471893154
0.660294014637281	1.016833186527682	3.5413533422596393	0.39355355826490923	0.07300145279209637
0.6635466945123415	1.0170027439567915	3.5411045514903328	0.39547028466059264	0.07336244132912086
0.666799374387402	1.0171731992507962	3.540854497696786	0.3973866830094951	0.07372345043799336
0.6700520542624625	1.0173445533475518	3.540603180271463	0.3993027516055908	0.07408448022680904
0.673304734137523	1.0175168071892018	3.5403505986035433	0.4012184887416637	0.07444553080377046
0.6765574140125835	1.017689961722174	3.5400967520789153	0.4031338927093072	0.0748066022771881
0.679810093887644	1.017864017897177	3.5398416400801747	0.4050489617989247	0.07516769475548095
0.6830627737627045	1.0180389766691962	3.5395852619866153	0.4069636942997291	0.07552880834717694
0.686315453637765	1.018214838997491	3.5393276171742283	0.4088780884997437	0.07588994316091364
0.6895681335128255	1.0183916058455902	3.539068705015694	0.4107921426858021	0.07625109930543872
0.6923817083766565	1.0185452398821655	3.5388437227129725	0.4124475279606579	0.07656351741195425
0.692820813387886	1.0185692781812887	3.5388085248803787	0.4127058551435487	0.07661227688961043
0.6960734932629464	1.0187478569766437	3.538547076134328	0.414619224157439	0.07697347602239833
0.6993261731380069	1.0189273432079717	3.538284358140263	0.41653224801074057	0.07733469681288364
0.7025788530130674	1.0191077378558435	3.5380203702575743	0.41844492498553326	0.07769593937025994
0.7058315328881279	1.019289041905082	3.5377551118423174	0.42035725336270996	0.07805720380383362
0.7090842127631884	1.0194712563447572	3.5374885822472066	0.42226923142197764	0.07841849022302443
0.712336892638249	1.019654382168184	3.5372207808216105	0.4241808574418579	0.07877979873736611
0.7155895725133095	1.0198384203729174	3.5369517069115464	0.4260921296996881	0.07914112945650685
0.71884225238837	1.020023371960749	3.536681359859675	0.42800304647162235	0.07950248249020989
0.7220949322634305	1.020209237937704	3.536409739005295	0.42991360603263246	0.079863857948354
0.725347612138491	1.0203960193140367	3.5361368436843374	0.43182380665650943	0.08022525594093416
0.7286002920135515	1.0205837171042276	3.5358626732293605	0.4337336466158644	0.08058667657806193
0.731852971888612	1.0207723323269793	3.5355872269695436	0.4356431241821301	0.08094811996996616
0.7351056517636725	1.0209618660052129	3.535310504230683	0.43755223762556233	0.08130958622699343
0.738358331638733	1.021152319166065	3.535032504335185	0.4394609852152414	0.08167107545960864
0.7416110115137935	1.021343692840883	3.5347532266020605	0.44136936521907383	0.08203258777839559
0.744863691388854	1.0215359880652222	3.5344726703469207	0.4432773759037937	0.08239412329405746
0.7481163712639144	1.021729205878842	3.534190834881969	0.4451850155349648	0.0827556821174174
0.7513690511389749	1.021923347325703	3.5339077195159976	0.4470922823769822	0.0831172643594191
0.7546217310140354	1.0221184134539616	3.533623323554381	0.4489991746930742	0.08347887013112727
0.7578744108890959	1.0223144053159683	3.5333376462990693	0.45090569074530434	0.08384049954372827
0.7611270907641564	1.0225113239682633	3.5330506870485845	0.45281182879457355	0.08420215270853058
0.7643797706392169	1.0227091704715725	3.5327624450980113	0.45471758710062216	0.08456382973696544
0.7676324505142774	1.022907945890805	3.5324729197389955	0.45662296392203217	0.08492553074058731
0.7704460253781084	1.023080637143545	3.532221443935506	0.4582708097857747	0.08523842228654041
0.7708851303893379	1.0231076512950485	3.5321821102597344	0.45852795751622966	0.08528725583107448
0.7741378102643984	1.0233082877575663	3.531890015944972	0.4604325661394872	0.08564900512022959
0.7773904901394589	1.023509856355794	3.5315966360759954	0.4623367880469261	0.0860107787199802
0.7806431700145194	1.023712358171335	3.531301969930624	0.4642406214925192	0.08637257674237932
0.7838958498895799	1.023915794289958	3.5310060167832074	0.4661440647290936	0.08673439929960598
0.7871485297646404	1.0241201658015926	3.530708775904618	0.468047116008333	0.08709624650396577
0.790401209639701	1.0243254738003265	3.5304102465622447	0.4699497735807808	0.0874581184678914
0.7936538895147615	1.024531719384402	3.5301104280199866	0.4718520356958433	0.0878200153039432
0.796906569389822	1.0247389036562116	3.5298093195382476	0.47375390060179184	0.08818193712480978
0.8001592492648824	1.0249470277222956	3.5295069203739287	0.4756553665457667	0.08854388404330846
0.8034119291399429	1.0251560926933383	3.5292032297804234	0.4775564317737797	0.08890585617238592
0.8066646090150034	1.0253660996841636	3.5288982470076102	0.47945709453071783	0.08926785362511865
0.8099172888900639	1.0255770498137333	3.5285919713018465	0.48135735306034616	0.0896298765147136
0.8131699687651244	1.0257889442051424	3.528284401905962	0.48325720560531166	0.08999192495450868
0.8164226486401849	1.026001783985616	3.5279755380592532	0.48515665040714623	0.09035399905797334
0.8196753285152454	1.0262155702865055	3.527665378997476	0.48705568570627067	0.09071609893870905
0.8229280083903059	1.026430304243286	3.5273539239528384	0.48895430974199816	0.09107822471044995
0.8261806882653664	1.0266459869955529	3.527041172153996	0.4908525207525378	0.09144037648706332
0.8294333681404269	1.0268626196870172	3.5267271228260446	0.4927503169749989	0.09180255438255021
0.8326860480154874	1.027080203465504	3.5264117751905117	0.4946476966453944	0.0921647585110459
0.8359387278905479	1.0272987394829476	3.526095128465353	0.49654465799864494	0.09252698898682052
0.8391914077656084	1.0275182288953888	3.5257771818649424	0.49844119926858343	0.09288924592427959
0.8424440876406689	1.027738672862972	3.5254579346000683	0.5003373186879584	0.09325152943796455
0.8456967675157294	1.0279600725499416	3.5251373858779247	0.5022330144884389	0.09361383964255333
0.8485103423795604	1.0281523555379193	3.524859060177112	0.5038724522421133	0.09392726034156589
0.8489494473907899	1.0281824291246378	3.5248155349021046	0.5041282849006186	0.09397617665286091
0.8522021272658503	1.0284057437594947	3.5244923808725943	0.5060231281540198	0.09433854058383981
0.8554548071409108	1.0286300176310366	3.5241679229857654	0.5079175424770989	0.09470093155058075
0.8587074870159713	1.0288552519198744	3.523842160434367	0.5098115260972498	0.0950633496683131
0.8619601668910318	1.0290814478107027	3.5235150924075214	0.5117050772408094	0.0954257950524055
0.8652128467660923	1.0293086064922963	3.523186718090714	0.5135981941330621	0.09578826781836637
0.8684655266411528	1.029536729157508	3.522857036665788	0.5154908749982444	0.09615076808184449
0.8717182065162133	1.0297658170032638	3.5225260473109374	0.5173831180595503	0.09651329595862951
0.8749708863912738	1.029995871230561	3.522193749200698	0.5192749215391358	0.09687585156465257
0.8782235662663344	1.0302268930444651	3.521860141505943	0.5211662836581242	0.0972384350159868
0.8814762461413949	1.0304588836541055	3.5215252233938727	0.5230572026366116	0.09760104642884787
0.8847289260164554	1.030691844272674	3.521188994028009	0.5249476766936715	0.09796368591959458
0.8879816058915159	1.0309257761174204	3.5208514525681878	0.5268377040473604	0.09832635360472936
0.8912342857665764	1.0311606804096505	3.520512598170551	0.5287272829147236	0.09868904960089889
0.8944869656416369	1.0313965583747218	3.52017242998754	0.5306164115118002	0.09905177402489455
0.8977396455166974	1.0316334112420422	3.519830947167887	0.5325050880536291	0.09941452699365311
0.9009923253917578	1.0318712402450658	3.5194881488566088	0.5343933107542541	0.09977730862425715
0.9042450052668183	1.0321100466212898	3.519144034194998	0.5362810778267306	0.10014011903393569
0.9074976851418788	1.0323498316122521	3.518798602320616	0.5381683874831303	0.10050295834006469
0.9107503650169393	1.0325905964635291	3.518451852367285	0.5400552379345483	0.10086582666016766
0.9140030448919998	1.032832342424731	3.5181037834650812	0.5419416273911081	0.10122872411191618
0.9172557247670603	1.0330750707495002	3.5177543947403254	0.5438275540619685	0.10159165081313043
0.9205084046421208	1.0333187826955081	3.517403685315576	0.5457130161553291	0.10195460688177976
0.9237610845171813	1.033563479524453	3.517051654309623	0.5475980118784374	0.10231759243598329
0.9265746593810122	1.0337759381875262	3.516746080067263	0.54922815954029	0.1026315995706871
0.9270137643922418	1.0338091625020558	3.5166983008374753	0.5494825394375942	0.10268060759401033
0.9302664442673023	1.0340558328980585	3.516343624010358	0.5513665970381608	0.1030436524742811
0.9335191241423628	1.0343034919862208	3.515987622935702	0.5532501828845654	0.10340672719536714
0.9367718040174233	1.034552141044318	3.5156302967171356	0.5551332951803093	0.10376983187599194
0.9400244838924838	1.0348017813541375	3.5152716444544763	0.557015932127974	0.10413296663503144
0.9432771637675443	1.0350524142014765	3.5149116652437242	0.558898091929228	0.10449613159151465
0.9465298436426048	1.0353040408761403	3.5145503581770523	0.5607797727848334	0.1048593268646241
0.9497825235176653	1.0355566626719377	3.514187722342799	0.5626609728946531	0.10522255257369648
0.9530352033927257	1.0358102808866798	3.51382375682546	0.5645416904576577	0.10558580883822313
0.9562878832677862	1.036064896822178	3.5134584607056785	0.5664219236719326	0.10594909577785065
0.9595405631428467	1.0363205117842391	3.513091833060239	0.5683016707346854	0.1063124135123814
0.9627932430179073	1.036577127082666	3.512723872962057	0.5701809298422531	0.10667576216177402
0.9660459228929678	1.0368347440312522	3.5123545794801716	0.5720596991901095	0.10703914184614406
0.9692986027680283	1.0370933639477817	3.511983951679736	0.5739379769728724	0.1074025526857645
0.9725512826430888	1.0373529881540253	3.5116119886220107	0.5758157613843117	0.10776599480106623
0.9758039625181493	1.0376136179757383	3.511238689364353	0.5776930506173565	0.10812946831263871
0.9790566423932098	1.0378752547426584	3.510864052960208	0.5795698428641033	0.10849297334123045
0.9823093222682703	1.0381378997885042	3.5104880784591024	0.5814461363158231	0.10885651000774954
0.9855620021433308	1.038401554450971	3.510110764906633	0.5833219291629701	0.10922007843326426
0.9888146820183913	1.0386662200717307	3.50973211134446	0.5851972195951893	0.10958367873900356
0.9920673618934518	1.0389318979964277	3.5093521168102964	0.5870720058013245	0.10994731104635767
0.9953200417685123	1.0391985895746783	3.5089707803378998	0.5889462859694264	0.11031097547687861
0.9985727216435728	1.0394662961600674	3.508588100957063	0.5908200582867612	0.11067467215228073
1.0018254015186332	1.0397350191101464	3.5082040776936068	0.5926933209398183	0.11103840119444128
1.0046389763824641	1.039968285885482	3.507870812021469	0.5943132845341669	0.11135305377470416
1.0050780813936937	1.040004759786433	3.507818709569367	0.5945660721143194	0.11140216272540092
1.0083307612687542	1.040275519554406	3.50743199560219	0.5964383099952265	0.11176595686736432
1.0115834411438147	1.0405472997835064	3.507043934805919	0.5983100327667504	0.11212978374270063
1.0148361210188752	1.0408201018471328	3.5066545261903883	0.60018123861236	0.11249364347394411
1.0180888008939357	1.0410939271226418	3.506263768761413	0.6020519257147899	0.11285753618379461
1.0213414807689962	1.0413687769913444	3.5058716615207772	0.6039220922560505	0.11322146199511812
1.0245941606440567	1.041644652838505	3.5054782034662284	0.6057917364174361	0.11358542103094736
1.0278468405191172	1.0419215560533392	3.5050833935914656	0.6076608563795338	0.11394941341448224
1.0310995203941777	1.042199488029012	3.5046872308861308	0.6095294503222333	0.11431343926909049
1.0343522002692382	1.0424784501626367	3.5042897143357976	0.6113975164247349	0.11467749871830815
1.0376048801442987	1.0427584438552722	3.5038908429219644	0.6132650528655603	0.11504159188584014
1.0408575600193593	1.0430394705119224	3.5034906156220424	0.6151320578225602	0.11540571889556074
1.0441102398944198	1.0433215315415334	3.503089031409347	0.616998529472925	0.11576987987151423
1.0473629197694803	1.043604628356993	3.5026860892530864	0.6188644659931937	0.11613407493791532
1.0506155996445408	1.043888762375129	3.502281788118354	0.6207298655592633	0.11649830421914979
1.0538682795196013	1.0441739350167065	3.5018761269661183	0.6225947263463992	0.11686256783977496
1.0571209593946618	1.0444601477064286	3.501469104753209	0.624459046529244	0.11722686592452027
1.0603736392697223	1.0447474018729326	3.5010607204323128	0.6263228242818278	0.11759119859828775
1.0636263191447828	1.0450356989487906	3.5006509729519584	0.6281860577775784	0.11795556598615266
1.0668789990198433	1.045325040370507	3.5002398612565093	0.6300487451893305	0.11831996821336396
1.0701316788949038	1.0456154275785177	3.4998273842861525	0.6319108846893363	0.11868440540534485
1.0733843587699643	1.0459068620171892	3.4994135409768874	0.6337724744492756	0.11904887768769329
1.0766370386450248	1.0461993451348162	3.498998330260517	0.6356335126402658	0.11941338518618261
1.0798897185200853	1.046492878383622	3.498581751064637	0.6374939974328723	0.11977792802676196
1.082703293383916	1.0467476334284755	3.498220304527105	0.6391028728626292	0.12009328694744582
1.0831423983951456	1.0467874632197562	3.498163802312624	0.639353926997119	0.12014250633555688
1.086395078270206	1.0470831011032942	3.497744482923627	0.6412132995024988	0.12050712023886985
1.0896477581452666	1.0473797934982365	3.4973237918125557	0.6430721131179836	0.12087176986318077
1.092900438020327	1.0476775418725068	3.4969017278900694	0.6449303660120359	0.12123645533514754
1.0961531178953876	1.047976347697952	3.4964782900625675	0.6467880563526184	0.12160117678160658
1.0994057977704481	1.048276212450341	3.496053477232177	0.6486451823072056	0.12196593432957334
1.1026584776455086	1.048577137609364	3.4956272882967445	0.6505017420427943	0.12233072810624288
1.1059111575205691	1.0488791246586313	3.495199722149822	0.652357733725915	0.1226955582389903
1.1091638373956296	1.0491821750856736	3.4947707776806576	0.6542131555226419	0.12306042485537139
1.1124165172706901	1.04948629038194	3.4943404537741847	0.6560680055986055	0.12342532808312308
1.1156691971457506	1.0497914720427985	3.4939087493110095	0.6579222821190022	0.12379026805016398
1.1189218770208111	1.0500977215675356	3.493475663167402	0.6597759832486066	0.1241552448845949
1.1221745568958716	1.050405040459354	3.493041194215283	0.6616291071517829	0.1245202587146994
1.1254272367709321	1.0507134302253744	3.492605341322213	0.6634816519924956	0.12488530966894433
1.1286799166459927	1.0510228923766343	3.492168103351381	0.6653336159343216	0.12525039787598025
1.1319325965210532	1.0513334284280869	3.4917294791615943	0.6671849971404614	0.12561552346464208
1.1351852763961137	1.0516450398986017	3.4912894676072646	0.6690357937737511	0.12598068656394953
1.1384379562711742	1.051957728310964	3.4908480675383986	0.6708860039966741	0.12634588730310772
1.1416906361462347	1.0522714951918752	3.4904052778005847	0.6727356259713725	0.12671112581150756
1.1449433160212952	1.0525863420719515	3.489961097234983	0.6745846578596595	0.12707640221872643
1.1481959958963557	1.0529022704857254	3.489515524678312	0.6764330978230311	0.1274417166545285
1.1514486757714162	1.0532192819716442	3.4890685589628365	0.6782809440226784	0.12780706924886542
1.1547013556464767	1.0535373780720716	3.4886201989163586	0.680128194619499	0.12817246013187683
1.1579540355215372	1.0538565603332863	3.4881704433622014	0.6819748477741107	0.12853788943389075
1.1607676103853681	1.0541335309617534	3.48778027732383	0.6835717232743197	0.12885401763082838
1.1612067153965977	1.0541768303054833	3.4877192911192014	0.6838209016468617	0.12890335728542418
1.1644593952716582	1.0544981895427734	3.4872667410016915	0.6856663543978452	0.12926886381718355
1.1677120751467187	1.0548206396031847	3.4868127918194944	0.6875112041869098	0.1296344091600654
1.1709647550217792	1.0551441820486611	3.4863574423779045	0.6893554491736735	0.12999999344515664
1.1742174348968397	1.0554688184450645	3.4859006914776804	0.6911990875175357	0.13036561680373526
1.1774701147719002	1.055794550362174	3.4854425379150302	0.6930421173776895	0.13073127936727075
1.1807227946469607	1.0561213793736877	3.484982980481598	0.6948845369131352	0.1310969812674246
1.183975474522021	1.0564493070572218	3.484522017964455	0.6967263442826926	0.13146272263605088
1.1872281543970815	1.056778334994313	3.484059649146082	0.6985675376450142	0.13182850360519663
1.190480834272142	1.0571084647704174	3.4835958728043606	0.7004081151585976	0.13219432430710246
1.1937335141472025	1.0574396979749134	3.483130687712559	0.7022480749817993	0.13256018487420304
1.196986194022263	1.0577720362011007	3.4826640926393186	0.7040874152728474	0.1329260854391275
1.2002388738973235	1.0581054810462023	3.482196086348642	0.7059261341898546	0.13329202613470015
1.203491553772384	1.058440034111365	3.48172666759988	0.7077642298908319	0.1336580070939407
1.2067442336474445	1.0587756970016606	3.4812558351477176	0.7096017005337018	0.13402402845006497
1.209996913522505	1.059112471326088	3.480783587742161	0.7114385442763113	0.13439009033648527
1.2132495933975656	1.0594503586975728	3.480309924128525	0.7132747592764461	0.13475619288681098
1.216502273272626	1.0597893607329694	3.4798348430474197	0.7151103436918435	0.13512233623484898
1.2197549531476866	1.0601294790530627	3.479358343234737	0.7169452956802064	0.1354885205146041
1.223007633022747	1.060470715282569	3.478880423421636	0.7187796133992169	0.1358547458602798
1.2262603128978076	1.0608130710501376	3.478401082334531	0.7206132950065501	0.1362210124062784
1.229512992772868	1.0611565479883527	3.4779203186950767	0.7224463386598878	0.13658732028720175
1.2327656726479286	1.0615011477337348	3.4774381312201554	0.7242787425169326	0.1369536696378517
1.236018352522989	1.061846871926742	3.4769545186218624	0.7261105047354217	0.13732006059323043
1.23883192738682	1.0621468323367855	3.4765350421954393	0.7276944638934493	0.137637023195596
1.2392710323980496	1.0621937222117728	3.476469479607493	0.7279416234731413	0.13768649328854118
1.24252371227311	1.0625417002371669	3.475983012879528	0.7297720968879402	0.13805296785918855
1.2457763921481706	1.0628908076552077	3.475495117135619	0.7316019231377445	0.13841948444077898
1.249029072023231	1.0632410461221249	3.475005791068575	0.7334311003805716	0.13878604316912133
1.2522817518982916	1.0635924172980953	3.4745150333663486	0.7352596267745444	0.13915264418022727
1.255534431773352	1.063944922847246	3.4740228427120217	0.7370875004779063	0.13951928761031182
1.2587871116484126	1.0642985644376557	3.4735292177837893	0.738914719649035	0.13988597359579374
1.2620397915234731	1.0646533437413588	3.473034157254947	0.7407412824464572	0.14025270227329611
1.2652924713985336	1.0650092624343457	3.4725376597938764	0.7425671870288638	0.1406194737796467
1.2685451512735941	1.0653663221965666	3.472039724064029	0.7443924315551236	0.14098628825187848
1.2717978311486546	1.0657245247119336	3.471540348723912	0.7462170141842988	0.14135314582723008
1.2750505110237151	1.0660838716683236	3.4710395324270755	0.7480409330756596	0.14172004664314622
1.2783031908987756	1.0664443647575812	3.470537273822094	0.7498641863886991	0.14208699083727827
1.2815558707738361	1.0668060056755206	3.4700335715525545	0.7516867722831482	0.14245397854748462
1.2848085506488967	1.06716879612193	3.4695284242570397	0.7535086889189905	0.14282100991183114
1.288061230523957	1.0675327378005732	3.4690218305691136	0.7553299344564778	0.14318808506859165
1.2913139103990174	1.067897832419193	3.468513789117306	0.7571505070561447	0.14355520415624848
1.294566590274078	1.0682640816895155	3.4680042985250967	0.7589704048788244	0.14392236731349267
1.2978192701491384	1.0686314873272516	3.4674933574109006	0.7607896260856634	0.1442895746792247
1.301071950024199	1.0690000510521016	3.466980964388053	0.7626081688381373	0.14465682639255475
1.3043246298992595	1.0693697745877582	3.4664671180647915	0.7644260312980662	0.14502412259280323
1.30757730977432	1.06974065966191	3.4659518170442425	0.7662432116276295	0.14539146341950115
1.3108299896493805	1.0701127080062447	3.4654350599244044	0.7680597079893827	0.14575884901239067
1.314082669524441	1.0704859213564542	3.464916845298133	0.7698755185462718	0.14612627951142546
1.316896244388272	1.070809692733024	3.4644674118326733	0.7714456438628616	0.14644414398801328
1.3173353493995015	1.0708603014522362	3.4643971717531232	0.7716906414616496	0.14649375505677112
1.320588029274562	1.0712358500373005	3.463876037871894	0.7735050748992912	0.14686127578880567
1.3238407091496225	1.0716125688593707	3.4633534422317735	0.7753188170234101	0.14722884184812002
1.327093389024683	1.07199045967019	3.4628293834048804	0.7771318659986736	0.14759645337551822
1.3303460688997435	1.0723695242255242	3.46230385995811	0.7789442199902191	0.14796411051201808
1.333598748774804	1.0727497642851667	3.461776870453115	0.7807558771636702	0.14833181339885151
1.3368514286498645	1.0731311816129427	3.461248413446291	0.7825668356851521	0.148699562177465
1.340104108524925	1.073513777976713	3.460718487488759	0.7843770937213083	0.14906735698951987
1.3433567883999855	1.0738975551483796	3.4601870911263495	0.7861866494393165	0.1494351979768929
1.346609468275046	1.0742825149038895	3.4596542228995832	0.7879955010069053	0.1498030852816766
1.3498621481501065	1.0746686590232393	3.4591198813436574	0.7898036465923696	0.15017101904617977
1.353114828025167	1.0750559892904812	3.4585840649884254	0.7916110843645877	0.1505389994129277
1.3563675079002275	1.0754445074937267	3.4580467723583825	0.7934178124930377	0.1509070265246627
1.359620187775288	1.0758342154251521	3.4575080019726467	0.7952238291478132	0.15127510052434456
1.3628728676503485	1.076225114881004	3.456967752344941	0.7970291324996409	0.15164322155515086
1.366125547525409	1.0766172076616036	3.4564260219835776	0.7988337207198964	0.15201138976047732
1.3693782274004695	1.077010495571353	3.455882809391439	0.8006375919806212	0.15237960528393835
1.37263090727553	1.0774049804187404	3.4553381130659613	0.8024407444545393	0.1527478682693673
1.3758835871505906	1.0778006640163453	3.4547919314991145	0.804243176315074	0.15311617886081694
1.379136267025651	1.078197548180844	3.4542442631773858	0.8060448857363646	0.15348453720255978
1.3823889469007116	1.0785956347330161	3.4536951065817627	0.8078458708932834	0.1538529434390885
1.385641626775772	1.07899492549775	3.4531444601877124	0.8096461299614528	0.1542213977151163
1.3888943066508326	1.079395422304049	3.4525923224651653	0.8114456611172618	0.15458990017557733
1.3921469865258929	1.0797971269850368	3.4520386918784953	0.8132444625378836	0.15495845096562694
1.3949605613897238	1.0801455780758344	3.4515585949142236	0.8147998394925705	0.15527728726169113
1.3953996664009534	1.0802000413779647	3.4514835668865036	0.8150425324012924	0.15532705023064222
1.3986523462760139	1.0806041673242166	3.4509269459423964	0.8168398688862805	0.15569569811622222
1.4019050261510744	1.0810095066693166	3.4503688274937696	0.8186364701724756	0.15606439476818837
1.4051577060261349	1.0814160612629355	3.4498092099825883	0.8204323344403582	0.1564331403325849
1.4084103859011954	1.0818238329588963	3.4492480918451687	0.8222274598712787	0.1568019349556791
1.4116630657762559	1.0822328236151817	3.4486854715121575	0.824021844647475	0.15717077878396168
1.4149157456513164	1.0826430350939418	3.4481213474085144	0.8258154869520895	0.1575396719641472
1.418168425526377	1.0830544692614992	3.447555717953492	0.8276083849691872	0.15790861464317435
1.4214211054014374	1.0834671279883576	3.4469885815606163	0.8294005368837728	0.1582776069682063
1.424673785276498	1.083881013149209	3.4464199366376675	0.8311919408818084	0.15864664908663106
1.4279264651515584	1.0842961266229394	3.44584978158666	0.8329825951502311	0.15901574114606182
1.431179145026619	1.0847124702926387	3.4452781148038234	0.8347724978769706	0.15938488329433723
1.4344318249016794	1.0851300460456064	3.4447049346795806	0.8365616472509673	0.15975407567952177
1.43768450477674	1.0855488557733597	3.4441302395985303	0.8383500414621897	0.16012331844990607
1.4409371846518004	1.0859689013716423	3.443554027939426	0.8401376787016523	0.16049261175400725
1.444189864526861	1.0863901847404307	3.442976298075154	0.8419245571614338	0.16086195574056916
1.4474425444019214	1.0868127077839438	3.4423970483727158	0.8437106750346947	0.1612313505585628
1.450695224276982	1.0872364724106502	3.441816277193205	0.8454960305156952	0.1616007963571865
1.4539479041520424	1.0876614805332767	3.4412339828917893	0.8472806217998138	0.16197029328586635
1.457200584027103	1.0880877340688166	3.4406501638176867	0.8490644470835648	0.16233984149425643
1.4604532639021635	1.088515234938539	3.4400648183141467	0.8508475045646166	0.16270944113223906
1.463705943777224	1.0889439850679963	3.4394779447184294	0.8526297924418101	0.16307909234992526
1.4669586236522845	1.0893739863870342	3.4388895413617826	0.8544113089151769	0.16344879529765483
1.470211303527345	1.0898052408297998	3.4382996065694216	0.856192052185957	0.16381855012599672
1.473024878391176	1.090179289102582	3.437788075171653	0.8577317737608199	0.16413843078617668
1.4734639834024055	1.0902377503347513	3.437708138660509	0.8579720204566179	0.1641883569857494
1.476716663277466	1.090671516844667	3.43711513594813	0.8597512119308726	0.16455821602794093
1.4799693431525265	1.0911065423066537	3.4365205967392733	0.8615296248136979	0.16492812740382945
1.483222023027587	1.0915428286721585	3.4359245193348094	0.8633072573113533	0.16529809126490322
1.4864747029026475	1.0919803778969757	3.4353269020294657	0.8650841076313989	0.16566810776288113
1.489727382777708	1.0924191919412587	3.434727743111808	0.8668601739827143	0.1660381770497127
1.4929800626527683	1.0928592727695285	3.4341270408642166	0.8686354545755174	0.16640829927757847
1.4962327425278288	1.093300622350685	3.4335247935628628	0.8704099476213827	0.16677847459889028
1.4994854224028893	1.0937432426580156	3.4329209994776884	0.8721836513332599	0.16714870316629138
1.5027381022779498	1.094187135669207	3.4323156568723823	0.873956563925493	0.16751898513265676
1.5059907821530103	1.0946323033663545	3.4317087640043566	0.8757286836138388	0.16788932065109338
1.5092434620280708	1.0950787477359736	3.431100319124726	0.8775000086154858	0.1682597098749403
1.5124961419031313	1.09552647076901	3.4304903204782824	0.8792705371490731	0.16863015295776898
1.5157488217781918	1.095975474460851	3.429878766303472	0.8810402674347089	0.16900065005338355
1.5190015016532523	1.0964257608113355	3.429265654832374	0.8828091976939902	0.1693712013158208
1.5222541815283128	1.0968773318247667	3.428650984290674	0.8845773261500212	0.16974180689935064
1.5255068614033733	1.0973301895099226	3.428034752897643	0.8863446510274321	0.17011246695847618
1.5287595412784338	1.097784335880067	3.427416958866112	0.8881111705523992	0.1704831816479338
1.5320122211534943	1.098239772952962	3.426797600402448	0.8898768829526625	0.1708539511226936
1.5352649010285548	1.0986965027508797	3.426176675706531	0.8916417864575464	0.17122477553795934
1.5385175809036153	1.0991545273006131	3.4255541829717284	0.8934058792979778	0.17159565504916874
1.5417702607786758	1.0996138486334894	3.424930120384871	0.8951691597065052	0.17196658981199361
1.5450229406537364	1.1000744687853816	3.4243044861262306	0.8969316259173191	0.17233757998234
1.5482756205287969	1.100536389796721	3.42367727836949	0.8986932761662701	0.1727086257163484
1.5510891953926278	1.1009370033015953	3.4231334717346256	0.9002164477742101	0.17302962598771746
1.5515283004038574	1.10099961371251	3.423048495281724	0.9004541086908889	0.1730797271703938
1.5547809802789179	1.101464142582334	3.4224181350233702	0.9022141217304055	0.17345088450108598
1.5580336601539784	1.1019299784603749	3.421786195748205	0.9039733135257682	0.17382209786526945
1.5612863400290389	1.1023971234054244	3.42115267560332	0.9057316823196637	0.17419336742002378
1.5645390199040994	1.1028655794808966	3.4205175727290937	0.9074892263565364	0.17456469332266358
1.5677916997791599	1.1033353487548414	3.419880885259167	0.9092459438826075	0.17493607573073866
1.5710443796542204	1.1038064332999582	3.4192426113204175	0.9110018331458948	0.17530751480203416
1.574297059529281	1.1042788351936093	3.418602749032933	0.9127568923962324	0.17567901069457065
1.5775497394043414	1.104752556517834	3.4179612965099864	0.9145111198852903	0.1760505635666042
1.580802419279402	1.1052275993593625	3.4173182518580068	0.9162645138665938	0.17642217357662646
1.5840550991544624	1.1057039658096302	3.416673613176557	0.9180170725955433	0.1767938408833648
1.587307779029523	1.1061816579647914	3.4160273785583017	0.9197687943294344	0.17716556564578234
1.5905604589045834	1.1066606779257349	3.4153795460889853	0.9215196773274767	0.17753734802307802
1.593813138779644	1.1071410277980975	3.4147301138474027	0.9232697198508147	0.17790918817468668
1.5970658186547042	1.1076227096922797	3.414079079905371	0.9250189201625469	0.17828108626027908
1.6003184985297647	1.1081057257234603	3.413426442327704	0.9267672765277457	0.178653042439762
1.6035711784048252	1.1085900780116118	3.412772199172185	0.9285147872134775	0.17902505687327816
1.6068238582798857	1.1090757686815154	3.412116348489536	0.9302614504888225	0.17939712972120647
1.6100765381549462	1.1095627998627768	3.4114588883233927	0.9320072646248947	0.1797692611441618
1.6133292180300067	1.1100511736898424	3.410799816710276	0.9337522278948617	0.1801414513029952
1.6165818979050672	1.1105408923020144	3.4101391316795624	0.9354963385739649	0.18051370035879366
1.6198345777801277	1.1110319578434666	3.4094768312534556	0.9372395949395393	0.18088600847288047
1.6230872576551882	1.1115243724632629	3.4088129134469596	0.938981995271034	0.18125837580681484
1.6263399375302487	1.1120181383153702	3.4081473762678485	0.9407235378500315	0.18163080252239214
1.6291535123940797	1.1124463383930532	3.4075703774714583	0.9422292826082128	0.18195300042969256
1.6295926174053093	1.1125132575586782	3.407480217716637	0.9424642209602685	0.1820032887816437
1.6328452972803698	1.113009732357015	3.406811435786551	0.944204042887656	0.18237583474683697
1.6360979771554303	1.1135075648791635	3.4061410284635016	0.9459430019202992	0.1827484405804752
1.6393506570304908	1.1140067572988792	3.4054689937260507	0.9476810963485175	0.18312110644529767
1.6426033369055513	1.1145073117949083	3.404795329545384	0.9494183244648654	0.18349383250427945
1.6458560167806118	1.115009230551004	3.4041200338852797	0.9511546845641521	0.1838666189206314
1.6491086966556723	1.1155125157559447	3.4034431047020797	0.9528901749434622	0.18423946585780004
1.6523613765307328	1.1160171696035526	3.402764539944658	0.9546247939021758	0.18461237347946752
1.6556140564057933	1.116523194292711	3.4020843375543905	0.9563585397419889	0.1849853419495515
1.6588667362808538	1.1170305920273833	3.4014024954651245	0.9580914107669335	0.185358371432205
1.6621194161559143	1.1175393650166312	3.400719011603147	0.9598234052833986	0.18573146209181635
1.6653720960309748	1.1180495154746333	3.4000338838871538	0.96155452160015	0.186104614093009
1.6686247759060353	1.118561045620705	3.399347110228219	0.9632847580283507	0.18647782760064144
1.6718774557810958	1.1190739576793158	3.3986586885297614	0.9650141128815821	0.186851102779807
1.6751301356561563	1.1195882538801114	3.397968616687514	0.9667425844758636	0.1872244397958337
1.6783828155312168	1.1201039364579306	3.397276892589493	0.9684701711296735	0.18759783881428416
1.6816354954062773	1.1206210076528265	3.396583514115963	0.9701968711639698	0.1879713000009553
1.6848881752813378	1.1211394697100863	3.3958884791394057	0.97192268290221	0.18834482352187823
1.6881408551563983	1.1216593248802513	3.3951917855244886	0.9736476046703723	0.18871840954331806
1.6913935350314588	1.122180575419138	3.3944934311280304	0.9753716347969761	0.1890920582317736
1.6946462149065193	1.1227032235878571	3.393793413798967	0.9770947716131024	0.18946576975397728
1.6978988947815798	1.1232272716528366	3.3930917313783215	0.9788170134524147	0.18983954427689473
1.7011515746566401	1.1237527218858405	3.3923883816991673	0.9805383586511791	0.19021338196772475
1.7044042545317006	1.1242795765639921	3.391683362586596	0.9822588055482859	0.1905872829938989
1.7072178293955316	1.1247364415625924	3.391072171314467	0.9837462698346465	0.19091075937639018
1.7076569344067611	1.1248078379697946	3.3909766718576835	0.9839783524852694	0.19096124752308127
1.7109096142818216	1.125337508391152	3.390268307321455	0.9856969978063291	0.19133527572316825
1.7141622941568821	1.1258685901213932	3.3895582667788497	0.9874147398583505	0.19170936776228817
1.7174149740319427	1.1264010854592919	3.3888465480226895	0.9891315769909254	0.1920835238088011
1.7206676539070032	1.1269349967090903	3.38813314883764	0.990847507556373	0.19245774403129834
1.7239203337820637	1.1274703261805215	3.3874180670001777	0.9925625299097609	0.19283202859860238
1.7271730136571242	1.128007076188832	3.386701300278554	0.9942766424089255	0.19320637767976628
1.7304256935321847	1.1285452490548054	3.3859828464327597	0.995989843414493	0.19358079144407353
1.7336783734072452	1.129084847104785	3.385262703214489	0.9977021312899004	0.19395527006103755
1.7369310532823057	1.1296258726706976	3.384540868367103	0.999413504401416	0.1943298137004014
1.7401837331573662	1.1301683280900778	3.3838173396255944	1.0011239611181606	0.1947044225321373
1.7434364130324267	1.1307122157060914	3.383092114716549	1.0028334998121287	0.19507909672644633
1.7466890929074872	1.1312575378675598	3.3823651913581116	1.004542118858208	0.19545383645375797
1.7499417727825477	1.1318042969289845	3.3816365672599464	1.0062498166342029	0.19582864188472962
1.7531944526576082	1.1323524952505724	3.3809062401232004	1.0079565915208524	0.19620351319024623
1.7564471325326687	1.1329021351982596	3.380174207640467	1.0096624419018538	0.19657845054141984
1.7596998124077292	1.1334532191437374	3.379440467495745	1.0113673661638818	0.19695345410958903
1.7629524922827897	1.1340057494644789	3.3787050173644047	1.0130713626966106	0.19732852406631854
1.7662051721578502	1.1345597285437619	3.377967854913146	1.0147744298927341	0.19770366058339864
1.7694578520329107	1.1351151587706976	3.377228977799962	1.0164765661479878	0.1980788638328448
1.7727105319079712	1.1356720425402558	3.376488383674098	1.0181777698611691	0.19845413398689696
1.7759632117830317	1.1362303822532909	3.3757460701760147	1.019878039434159	0.19882947121801914
1.7792158916580922	1.1367901803165694	3.375002034937347	1.0215773732719422	0.19920487569889878
1.7824685715331527	1.137351439142797	3.3742562755808643	1.0232757697826296	0.19958034760244617
1.7852821463969837	1.1378381093327907	3.373609799647144	1.0247441290140082	0.19990518609824656
1.7857212514082133	1.137914161150645	3.3735087897204314	1.0249732273774783	0.19995588710179402
1.7889739312832738	1.1384783487647787	3.372759574960968	1.026669744470913	0.20033149437029654
1.7922266111583343	1.1390440044158852	3.3720086288984077	1.0283653194805475	0.2007071695815292
1.7954792910333948	1.1396111305407004	3.3712559491196576	1.0300599508272055	0.20108291290928776
1.7987319709084553	1.1401797295820388	3.3705015332025567	1.0317536369349414	0.20145872452758776
1.8019846507835156	1.1407498039888213	3.369745378715835	1.0334463762310624	0.20183460461066388
1.805237330658576	1.141321356216104	3.3689874832190716	1.035138167146149	0.2022105533329692
1.8084900105336366	1.1418943887251078	3.368227844262653	1.0368290081140767	0.2025865708691745
1.811742690408697	1.1424689039832476	3.36746645938773	1.0385188975720365	0.20296265739416752
1.8149953702837576	1.1430449044641622	3.366703326126176	1.0402078339605565	0.20333881308305224
1.818248050158818	1.1436223926477436	3.3659384420005445	1.0418958157235239	0.20371503811114816
1.8215007300338786	1.1442013710201686	3.3651718045240235	1.0435828413082047	0.20409133265398943
1.824753409908939	1.1447818420739277	3.364403411200396	1.0452689091652663	0.2044676968873242
1.8280060897839996	1.1453638083078581	3.3636332595239926	1.046954017748798	0.20484413098711357
1.83125876965906	1.1459472722271726	3.3628613469796496	1.0486381655163328	0.20522063512953106
1.8345114495341206	1.1465322363434922	3.362087671042664	1.0503213509288685	0.20559720949096152
1.837764129409181	1.1471187031748782	3.361312229178748	1.052003572450889	0.2059738542480004
1.8410168092842416	1.147706675245863	3.3605350188439846	1.053684828550385	0.2063505695774528
1.8442694891593021	1.148296155087484	3.359756037484784	1.055365117698877	0.20672735565633246
1.8475221690343626	1.1488871452373146	3.3589752825378354	1.0570444383714346	0.20710421266186113
1.8507748489094231	1.1494796482394982	3.3581927514300616	1.0587227890466995	0.20748114077146734
1.8540275287844836	1.1500736666447817	3.3574084415785737	1.060400168206906	0.2078581401627855
1.8572802086595441	1.1506692030105476	3.3566223503906234	1.0620765743379026	0.208235211013655
1.8605328885346046	1.1512662599008496	3.355834475263557	1.0637520059291732	0.20861235350211912
1.8633464633984356	1.151783943812546	3.3551515206733926	1.0652004705042297	0.2089386404611147
1.8637855684096651	1.1518648398864453	3.355044813584768	1.0654264614738589	0.208989567806424
1.8670382482847256	1.1524649455448315	3.3542533627316486	1.067099939468779	0.20936685410501765
1.8702909281597861	1.153066579460279	3.353460120071542	1.068772438414453	0.20974421257654877
1.8735436080348467	1.1536697442238675	3.3526650829616957	1.0704439568151212	0.21012164339986575
1.8767962879099072	1.1542744424335212	3.3518682487492106	1.0721144931787665	0.21049914675401557
1.8800489677849677	1.154880676694044	3.3510696147709935	1.0737840460171364	0.21087672281824255
1.8833016476600282	1.1554884496171567	3.3502691783537064	1.0754526138457634	0.2112543717719872
1.8865543275350887	1.1560977638215326	3.3494669368137187	1.077120195183988	0.2116320937948852
1.8898070074101492	1.156708621932834	3.348662887457056	1.0787867885549778	0.212009889066766
1.8930596872852097	1.1573210265837504	3.347857027579349	1.0804523924857519	0.2123877577676516
1.8963123671602702	1.1579349804140346	3.347049354465785	1.0821170055071996	0.21276570007775547
1.8995650470353307	1.158550486070542	3.346239865391054	1.0837806261541043	0.21314371617748107
1.9028177269103912	1.1591675462072673	3.3454285576192992	1.0854432529651632	0.21352180624742062
1.9060704067854515	1.1597861634853834	3.3446154284040643	1.08710488448301	0.21389997046835377
1.909323086660512	1.160406340573281	3.343800474988242	1.088765519254236	0.21427820902124628
1.9125757665355725	1.1610280801466062	3.3429836946040195	1.0904251558294114	0.21465652208724856
1.915828446410633	1.1616513848883014	3.342165084472828	1.0920837927631069	0.2150349098476943
1.9190811262856935	1.1622762574886452	3.3413446418052875	1.0937414286139162	0.21541337248409906
1.922333806160754	1.1629027006452908	3.3405223638011536	1.0953980619444763	0.21579191017815877
1.9255864860358145	1.163530717063309	3.339698247649264	1.0970536913214899	0.21617052311174823
1.928839165910875	1.1641603094552273	3.3388722905274824	1.0987083153157464	0.2165492114669197
1.9320918457859355	1.1647914805410728	3.338044489602645	1.1003619325021443	0.2169279754259012
1.935344525660996	1.1654242330484121	3.337214842030504	1.102014541459712	0.21730681517109504
1.9385972055360565	1.166058569712395	3.3363833449556726	1.10366614077163	0.21768573088507623
1.9414107803998875	1.1666085521650575	3.3356626042096784	1.1050939621310127	0.2180135551849095
1.941849885411117	1.166694493275796	3.3355499955115686	1.1053167290252521	0.21806472275059074
1.9451025652861775	1.1673320064890573	3.3347147908203585	1.1069663048121277	0.21844379095055405
1.948355245161238	1.1679711121103322	3.333877727992898	1.108614866728022	0.21882293566804925
1.9516079250362985	1.1686118129055285	3.333038804128679	1.1102624133729402	0.2192021570863254
1.954860604911359	1.1692541116483524	3.3321980163157656	1.1119089433511464	0.21958145538879584
1.9581132847864196	1.1698980111203532	3.3313553616307425	1.1135544552711871	0.21996083075903633
1.96136596466148	1.1705435141109677	3.330510837138651	1.1151989477459123	0.22034028338078332
1.9646186445365406	1.1711906234175655	3.3296644398929334	1.1168424193924973	0.22071981343793204
1.967871324411601	1.171839341845495	3.328816166935371	1.1184848688324642	0.22109942111453468
1.9711240042866616	1.1724896722081284	3.327966015296025	1.1201262946917037	0.22147910659479841
1.974376684161722	1.1731416173269087	3.3271139819931763	1.1217666956004972	0.22185887006308358
1.9776293640367826	1.1737951800313966	3.3262600640332645	1.1234060701935384	0.22223871170390158
1.980882043911843	1.1744503631593173	3.325404258410826	1.125044417109955	0.222618631701913
1.9841347237869036	1.1751071695566084	3.3245465621084325	1.1266817349933296	0.2229986302419255
1.987387403661964	1.1757656020774678	3.323686972096629	1.1283180224917235	0.22337870750889177
1.9906400835370246	1.1764256635844021	3.3228254853338703	1.1299532782576966	0.22375886368790732
1.993892763412085	1.1770873569482756	3.321962098766458	1.13158750094833	0.22413909896420853
1.9971454432871456	1.1777506850483594	3.321096809328478	1.1332206892252483	0.22451941352317034
2.000398123162206	1.1784156507723822	3.3202296139417333	1.1348528417546402	0.2248998075503041
2.0036508030372664	1.1790822570165782	3.3193605095156835	1.1364839572072811	0.22528028123125524
2.006903482912327	1.1797505066857403	3.3184894929473754	1.1381140342585558	0.22566083475180104
2.0101561627873874	1.1804204026932694	3.317616561121381	1.1397430715884782	0.22604146829784835
2.013408842662448	1.181091947961227	3.3167417109097284	1.1413710678817157	0.2264221820554311
2.0166615225375084	1.1817651454203864	3.3158649391718367	1.1429980218276088	0.22680297621070805
2.0194750974013393	1.1823487975710416	3.3151049774319445	1.1444044985985478	0.22713242894132155
2.019914202412569	1.1824399980102853	3.314986242754449	1.144623932120195	0.2271838509499602
2.0231668822876294	1.1831165086792794	3.314105618491564	1.1462487974582294	0.22756480645958843
2.02641956216269	1.183794680384595	3.313223063204367	1.147872616545207	0.22794584292611092
2.0296722420377504	1.1844745160923824	3.3123385737011635	1.1494953880893848	0.2283269605361606
2.032924921912811	1.1851560187777719	3.3114521467773086	1.1511171108038043	0.22870815947648254
2.0361776017878714	1.1858391914249267	3.310563779215137	1.152737783406312	0.22908943993393133
2.039430281662932	1.186524037027099	3.309673467783892	1.154357404619583	0.22947080209546838
2.0426829615379924	1.1872105585866866	3.308781209239658	1.1559759731711423	0.22985224614815913
2.045935641413053	1.1878987591152868	3.307887000325284	1.1575934877933864	0.2302337722791704
2.0491883212881135	1.1885886416337554	3.3069908377703157	1.1592099472236066	0.23061538067576753
2.052441001163174	1.1892802091722634	3.306092718290922	1.16082535020401	0.2309970715253114
2.0556936810382345	1.1899734647703535	3.305192638589821	1.1624396954817415	0.23137884501525569
2.058946360913295	1.1906684114769996	3.3042905953562074	1.1640529818089074	0.23176070133314386
2.0621990407883555	1.191365052350665	3.303386585265678	1.1656652079425955	0.2321426406666061
2.065451720663416	1.1920633904593618	3.3024806049801554	1.167276372644899	0.23252466320335632
2.0687044005384765	1.192763428880711	3.3015726511478163	1.168886474682937	0.2329067691311892
2.071957080413537	1.1934651707020014	3.3006627204030115	1.1704955128288792	0.23328895863797677
2.0752097602885975	1.1941686190202525	3.2997508093661923	1.172103485859965	0.23367123191166542
2.078462440163658	1.1948737769422741	3.298836914643831	1.173710392558528	0.23405358914027258
2.0817151200387185	1.195580647584729	3.297921032828346	1.1753162317120174	0.23443603051188353
2.084967799913779	1.196289234074195	3.2970031604980203	1.1769210021130208	0.2348185562146479
2.0882204797888395	1.1969995395472286	3.296083294216925	1.1785247025592853	0.23520116643677638
2.0914731596639	1.1977115671504273	3.2951614305348387	1.1801273318537417	0.23558386136653728
2.0947258395389605	1.198425320040495	3.294237565987167	1.181728888804525	0.235966641192253
2.0975394144027915	1.199044111858491	3.293436804621521	1.1831133730182246	0.23629781516190945
2.097978519414021	1.1991408013843055	3.293311697094863	1.1833293722249982	0.23634950610229646
2.1012311992890815	1.1998580143589685	3.292383820364343	1.1849287809337736	0.23673245628508754
2.104483879164142	1.200576962151895	3.2914539322874083	1.1865271137547364	0.2371154919290894
2.1077365590392025	1.2012976479608632	3.2905220293411586	1.1881243695170656	0.23749861322280474
2.110989238914263	1.2020200749940868	3.2895881079879117	1.1897205470552579	0.23788182035477207
2.1142419187893235	1.2027442464702807	3.288652164675117	1.19131564520915	0.23826511351356183
2.117494598664384	1.2034701656187303	3.2877141958352722	1.1929096628239404	0.23864849288777254
2.1207472785394446	1.2041978356793601	3.286774197885837	1.1945025987502125	0.23903195866602686
2.123999958414505	1.204927259902802	3.2858321672291475	1.1960944518439571	0.23941551103696754
2.1272526382895656	1.2056584415504668	3.28488810025233	1.1976852209665951	0.23979915018925335
2.130505318164626	1.206391383894613	3.283941993327211	1.1992749049850002	0.24018287631155502
2.1337579980396866	1.2071260902184193	3.2829938428102325	1.2008635027715213	0.24056668959255095
2.137010677914747	1.2078625638160554	3.2820436450423593	1.2024510132040054	0.24095059022092308
2.1402633577898076	1.2086008079927553	3.281091396348993	1.2040374351658207	0.2413345783853524
2.143516037664868	1.2093408260648888	3.280137093039879	1.205622767545879	0.24171865427451478
2.1467687175399286	1.2100826213600366	3.279180731409017	1.2072070092386584	0.24210281807707631
2.150021397414989	1.2108261972170644	3.278222307734567	1.2087901591442265	0.24248706998168895
2.1532740772900496	1.2115715569861967	3.277261818278759	1.2103722161682635	0.24287141017698582
2.15652675716511	1.2123187040290935	3.2762992592878	1.2119531792220841	0.2432558388515767
2.1597794370401706	1.2130676417189266	3.2753346269917767	1.2135330472226622	0.24364035619404312
2.1630321169152307	1.2138183734404553	3.2743679176045632	1.2151118190926524	0.24402496239293373
2.166284796790291	1.2145709025901057	3.2733991273237253	1.2166894937604134	0.24440965763675937
2.1695374766653517	1.2153252325760477	3.272428252330424	1.2182660701600319	0.24479444211398818
2.172790156540412	1.2160813668182742	3.2714552887893156	1.2198415472313449	0.2451793160130405
2.175603731404243	1.216736882496171	3.2706119856791087	1.2212034506306457	0.24551230501112659
2.1760428364154727	1.2168393087486808	3.270480232848459	1.221415923919963	0.2455642795222839
2.179295516290533	1.2175990618111474	3.2695030806392107	1.2229891991772939	0.24594933283002796
2.1825481961655937	1.2183606294616167	3.2685238282761304	1.2245613719605657	0.24633447612451906
2.185800876040654	1.2191240151681781	3.2675424718568773	1.2261324412328505	0.2467197095939351
2.1890535559157147	1.21988922241115	3.2665590074621105	1.2277024059630863	0.24710503342638004
2.192306235790775	1.2206562546831612	3.2655734311553855	1.2292712651261026	0.24749044780987847
2.1955589156658357	1.2214251154892377	3.264585738983053	1.2308390177026423	0.24787595293237016
2.1988115955408962	1.2221958083468851	3.2635959269741517	1.2324056626793856	0.24826154898170427
2.2020642754159567	1.2229683367861748	3.2626039911403093	1.2339711990489743	0.24864723614563375
2.2053169552910172	1.2237427043498303	3.26160992747563	1.235535625810034	0.24903301461180946
2.2085696351660777	1.2245189145933146	3.2606137319565947	1.2370989419671996	0.24941888456777445
2.2118223150411382	1.2252969710849169	3.2596154005419478	1.2386611465311372	0.24980484620095783
2.2150749949161987	1.2260768774058417	3.2586149291725928	1.2402222385185693	0.2501908996986688
2.2183276747912593	1.226858637150298	3.2576123137714825	1.2417822169522976	0.2505770452480905
2.2215803546663198	1.2276422539255898	3.256607550243507	1.2433410808612284	0.2509632830362737
2.2248330345413803	1.228427731352206	3.2556006344753854	1.2448988292803949	0.2513496132501307
2.2280857144164408	1.229215073063913	3.2545915623355515	1.2464554612509817	0.25173603607642875
2.2313383942915013	1.2300042827078472	3.2535803296740426	1.2480109758203504	0.25212255170178344
2.2345910741665618	1.2307953639446072	3.252566932322384	1.2495653720420612	0.2525091603126523
2.2378437540416223	1.231588320448349	3.2515513660934765	1.2511186489758992	0.25289586209532816
2.241096433916683	1.2323831559068814	3.2505336267814773	1.2526708056878981	0.253282657235932
2.2443491137917433	1.23317987402176	3.2495137101616867	1.2542218412503643	0.2536695459204066
2.247601793666804	1.233978478508386	3.248491611990428	1.2557717547419016	0.2540565283345089
2.2508544735418643	1.2347789730961023	3.24746732800493	1.2573205452474352	0.25444360466380356
2.2536680484056952	1.23547293004883	3.24657955381568	1.2586593457413056	0.2547785023907455
2.254107153416925	1.2355813615282925	3.2464408539232057	1.2588682118582375	0.2548307750936552
2.2573598332919853	1.2363856475624802	3.245412185443933	1.2604147536719514	0.25521803980922153
2.260612513167046	1.2371918349704287	3.2443813182463317	1.2619601697926162	0.25560539899544565
2.2638651930421063	1.2379999275382432	3.2433482479900415	1.2635044593306912	0.25599285283704876
2.267117872917167	1.2388099290664714	3.242312970314997	1.265047621403082	0.25638040151852237
2.2703705527922273	1.2396218433702073	3.2412754808413036	1.2665896551331641	0.25676804522412067
2.273623232667288	1.240435674279195	3.2402357751691104	1.2681305596508095	0.2571557841378526
2.2768759125423483	1.2412514256379332	3.239193848878484	1.26967033409241	0.257543618443474
2.280128592417409	1.2420691013057807	3.238149697529279	1.2712089776009041	0.2579315483244794
2.2833812722924693	1.2428887051570634	3.23710331666101	1.2727464893258018	0.258319573964094
2.28663395216753	1.2437102410811822	3.236054701792719	1.2742828684232093	0.2587076955452652
2.2898866320425904	1.2445337129827208	3.235003848422845	1.2758181140558558	0.25909591325065434
2.293139311917651	1.2453591247815556	3.233950752029091	1.2773522253931175	0.25948422726262793
2.2963919917927114	1.2461864804129672	3.23289540806829	1.2788852016110455	0.2598726377632492
2.299644671667772	1.2470157838277502	3.231837811976269	1.2804170418923893	0.2602611449342692
2.3028973515428324	1.2478470389923273	3.230777959167713	1.281947745426624	0.2606497489571179
2.306150031417893	1.248680249888862	3.2297158450360275	1.2834773114099762	0.261038450012895
2.3094027112929534	1.2495154205153733	3.2286514649532	1.2850057390454501	0.261427248282361
2.312655391168014	1.2503525548858523	3.227584814269658	1.2865330275428535	0.26181614394592784
2.3159080710430744	1.2511916570303776	3.2265158883141307	1.2880591761188238	0.262205137183649
2.319160750918135	1.252032730995234	3.225444682393504	1.2895841839968554	0.2625942281752107
2.3224134307931954	1.2528757808430306	3.224371191792676	1.2911080504073251	0.2629834170999215
2.325666110668256	1.253720810652822	3.2232954117744157	1.2926307745875203	0.2633727041367027
2.3289187905433164	1.2545678245202276	3.2222173375792122	1.2941523557816639	0.2637620894640784
2.3317323654071473	1.255302096817631	3.221282946954523	1.295467604155357	0.2640989880028564
2.332171470418377	1.2554168265575558	3.221136964425129	1.2956727932409426	0.2641515732601653
2.3354241502934374	1.256267820893925	3.220054287507655	1.2971920862235335	0.2645411557026622
2.338676830168498	1.2571208116753902	3.2189693019995533	1.298710233994631	0.26493083696883984
2.3419295100435584	1.257975803065067	3.21788200305071	1.3002272358264748	0.2653206172355302
2.345182189918619	1.2588327992432589	3.21679238578798	1.3017430909983758	0.2657104966791156
2.3484348697936794	1.259691804407585	3.2157004453150337	1.303257798796746	0.2661004754755182
2.35168754966874	1.2605528227731095	3.2146061767122007	1.3047713585151235	0.2664905538001884
2.3549402295438004	1.2614158585724715	3.213509575036312	1.3062837694542024	0.2668807318280939
2.358192909418861	1.2622809160560162	3.2124106353205413	1.30779503092186	0.2672710097337085
2.3614455892939215	1.2631479994919286	3.211309352574244	1.3093051422331847	0.2676613876910001
2.364698269168982	1.264017113166366	3.2102057217827973	1.310814102710504	0.26805186587341956
2.367950949044042	1.2648882613835946	3.2090997379074353	1.3123219116834137	0.2684424444538881
2.3712036289191025	1.2657614484661246	3.2079913958850854	1.313828568488806	0.26883312360478595
2.374456308794163	1.266636678754849	3.206880690628201	1.3153340724708982	0.2692239034979396
2.3777089886692235	1.2675139566091815	3.2057676170245935	1.3168384229812613	0.26961478430460983
2.380961668544284	1.2683932864071978	3.2046521699372645	1.3183416193788493	0.2700057661954786
2.3842143484193445	1.2692746725457764	3.2035343442042348	1.3198436610300286	0.2703968493406368
2.387467028294405	1.2701581194407416	3.20241413463837	1.3213445473086063	0.27078803390957096
2.3907197081694656	1.2710436315270086	3.201291536027207	1.3228442775958613	0.27117932007115025
2.393972388044526	1.2719312132587275	3.2001665431327804	1.3243428512805724	0.2715707079936132
2.3972250679195866	1.2728208691094318	3.1990391506914433	1.3258402677590488	0.27196219784455394
2.400477747794647	1.273712603572186	3.197909353413687	1.3273365264351609	0.2723537897909088
2.4037304276697076	1.2746064211597357	3.196777145983964	1.3288316267203686	0.27274548399894216
2.406983107544768	1.2755023264046583	3.195642523060502	1.3303255680337538	0.2731372806342323
2.409796682408599	1.2762789737496072	3.1946591193606597	1.3316168950938865	0.2734762682858816
2.4102357874198286	1.276400323859516	3.1945054792751217	1.3318183498020493	0.2735291798616574
2.413488467294889	1.2773004180970102	3.1933660092330505	1.3333099714596703	0.2739211818453806
2.4167411471699496	1.2782026137101357	3.192224107512735	1.3348004324487457	0.27431328674883554
2.41999382704501	1.279106915312339	3.191079768665652	1.3362897322191485	0.2747054947347112
2.4232465069200706	1.2800133275376773	3.189932987216115	1.3377778702285272	0.2750978059649369
2.426499186795131	1.2809218550409762	3.188783757661085	1.3392648459423384	0.2754902206006669
2.4297518666701916	1.2818325024979935	3.1876320744699727	1.340750658833877	0.2758827388022646
2.433004546545252	1.2827452746055812	3.186477932084443	1.342235308384309	0.2762753607292869
2.4362572264203126	1.283660176081851	3.1853213249182164	1.3437187940827044	0.27666808654046793
2.439509906295373	1.2845772116663388	3.1841622473568676	1.3452011154260684	0.27706091639370295
2.4427625861704336	1.2854963861201751	3.1830006937576245	1.3466822719193743	0.2774538504460316
2.446015266045494	1.2864177042262523	3.1818366584491624	1.348162263075597	0.27784688885362135
2.4492679459205546	1.2873411707893971	3.180670135731399	1.3496410884157453	0.2782400317717501
2.452520625795615	1.2882667906365426	3.179501119875285	1.3511187474688955	0.2786332793547893
2.4557733056706756	1.2891945686169026	3.1783296051225935	1.3525952397722258	0.2790266317561862
2.459025985545736	1.2901245096021485	3.17715558568571	1.3540705648710487	0.27942008912844596
2.4622786654207967	1.291056618486587	3.175979055747414	1.3555447223188457	0.2798136516231139
2.465531345295857	1.291990900187339	3.1748000094606663	1.3570177116773023	0.2802073193907568
2.4687840251709177	1.2929273596445217	3.1736184409483874	1.3584895325163415	0.2806010925809448
2.472036705045978	1.293866001821431	3.172434344303238	1.3599601844141591	0.28099497134223195
2.4752893849210387	1.2948068317047274	3.1712477135873964	1.3614296669572588	0.2813889558221376
2.478542064796099	1.2957498543046218	3.1700585428323325	1.3628979797404877	0.2817830461671267
2.4817947446711597	1.2966950746550647	3.1688668260385797	1.3643651223670719	0.2821772425225902
2.48504742454622	1.2976424978139365	3.167672557175507	1.365831094448652	0.28257154503282494
2.487860999410051	1.2984638015520458	3.16663744891541	1.3670982188788643	0.28291270326148726
2.4883001044212807	1.2985921288632392	3.166475730181087	1.36729589560532	0.28296595384101364
2.491552784296341	1.2995439729092915	3.1652763389616587	1.3687595254656557	0.2833604690892039
2.4948054641714017	1.300498035082925	3.164074377391694	1.3702219836667626	0.2837550909182878
2.498058144046462	1.3014543205396814	3.162869839313559	1.3716832698543067	0.2841498194679802
2.5013108239215227	1.302412834460013	3.161662718537269	1.3731433836825522	0.2845446548767976
2.504563503796583	1.3033735820494852	3.1604530088402494	1.3746023248144	0.2849395972820362
2.5078161836716437	1.30433656853898	3.159240703967086	1.3760600929214264	0.2853346468197498
2.511068863546704	1.3053017991849032	3.158025797629278	1.37751668768392	0.2857298036247271
2.5143215434217647	1.3062692792693904	3.1568082835049864	1.3789721087909217	0.2861250678304693
2.5175742232968252	1.3072390141005197	3.1555881552387794	1.380426355940263	0.28652043956916645
2.5208269031718857	1.308211009012523	3.154365406441379	1.381879428838606	0.28691591897167446
2.5240795830469462	1.3091852693660004	3.1531400306893977	1.3833313272014822	0.2873115061674909
2.5273322629220067	1.3101618005481375	3.1519120215250807	1.3847820507533337	0.28770720128473093
2.5305849427970672	1.311140607972924	3.15068137245604	1.3862315992275525	0.28810300445010273
2.5338376226721278	1.312121697081375	3.1494480769549873	1.387679972366522	0.2884989157888827
2.5370903025471883	1.3131050733417542	3.1482121284594653	1.3891271699216583	0.28889493542489
2.5403429824222488	1.3140907422497998	3.1469735203715747	1.3905731916534514	0.28929106348046074
2.5435956622973093	1.3150787093289524	3.1457322460576993	1.392018037331507	0.2896873000764225
2.5468483421723698	1.3160689801305854	3.1444882988482274	1.3934617067345891	0.2900836453320673
2.5501010220474303	1.317061560234238	3.1432416720372705	1.3949041996506626	0.290480099365125
2.553353701922491	1.3180564552478495	3.1419923588823804	1.3963455158769367	0.29087666229173587
2.5566063817975513	1.3190536708079976	3.140740352604263	1.397785655219908	0.2912733342264235
2.559859061672612	1.320053212580138	3.139485646386487	1.3992246174954044	0.2916701152820659
2.5631117415476723	1.3210550862588468	3.1382282333751905	1.4006624025286303	0.2920670055698677
2.5659253164115032	1.321923594436879	3.137138379853645	1.4019051398664475	0.2924104046878523
2.566364421422733	1.322059297568066	3.136968106678788	1.4020990101542103	0.29246400519933097
2.5696171012977933	1.3230658522613503	3.1357052593676684	1.4035344402162357	0.2928611142782258
2.572869781172854	1.3240747561221178	3.134439684473894	1.4049686925683085	0.29325833291256065
2.576122461047914	1.3250860149639019	3.1331713749908965	1.4064017670735893	0.2936556612065519
2.5793751409229744	1.3260996346306082	3.1319003238731655	1.407833663604843	0.29405309926259343
2.582627820798035	1.327115620996771	3.13062652403594	1.4092643820444857	0.2944506471812252
2.5858805006730954	1.3281339799678145	3.1293499683548895	1.410693922284633	0.2948483050611018
2.589133180548156	1.3291547174803169	3.1280706496658004	1.4121222842271477	0.2952460729989603
2.5923858604232164	1.3301778395022759	3.126788560764249	1.413549467783688	0.2956439510895873
2.595638540298277	1.3312033520333784	3.1255036944052796	1.414975472875757	0.2960419394257863
2.5988912201733374	1.3322312611052722	3.124216043303074	1.4164002994347522	0.29644003809834407
2.602143900048398	1.3332615727818407	3.1229256001306203	1.4178239474020156	0.296838247195996
2.6053965799234584	1.334294293159481	3.1216323575193763	1.419246416728884	0.29723656680539196
2.608649259798519	1.3353294283673844	3.120336308058929	1.4206677073767406	0.29763499701106105
2.6119019396735794	1.336366984567821	3.119037444296654	1.4220878193170665	0.29803353789537573
2.61515461954864	1.3374069679564249	3.1177357587373664	1.423506752531493	0.2984321895385157
2.6184072994237004	1.3384493847624854	3.1164312438429693	1.4249245070118541	0.2988309520184309
2.621659979298761	1.3394942412492399	3.115123892032102	1.426341082760241	0.2992298254108044
2.6249126591738214	1.3405415437141694	3.11381369567978	1.4277564797890545	0.2996288097890142
2.628165339048882	1.3415912984892988	3.1125006471170313	1.4291706981210608	0.30002790522409484
2.6314180189239424	1.3426435119414988	3.111184738630534	1.4305837377894466	0.30042711178469816
2.634670698799003	1.3436981904727923	3.10986596246224	1.431995598837874	0.3008264295370537
2.6379233786740635	1.3447553405206631	3.1085443108090067	1.4334062813205386	0.301225858544928
2.641176058549124	1.34581496855837	3.107219775822215	1.4348157853022245	0.3016253988695842
2.643989633412955	1.3467335528150184	3.106071718479885	1.4360340586417533	0.30197109191735544
2.6444287384241845	1.3468770810952613	3.105892349607386	1.4362241108583644	0.30202505056973983
2.647681418299245	1.347941684677095	3.104562024223796	1.4376312580750956	0.30242481370152485
2.6509340981743055	1.3490087858863622	3.1032287916840833	1.4390372270493212	0.30282468831843873
2.654186778049366	1.3500783913426133	3.1018926439538537	1.4404420178887685	0.30322467447130674
2.6574394579244265	1.3511505077027886	3.10055357295128	1.44184563071205	0.30362477220823575
2.660692137799487	1.352225141661552	3.099211570546697	1.4432480656487243	0.3040249815745692
2.6639448176745475	1.3533022999516293	3.0978666285621914	1.4446493228393589	0.30442530261284156
2.667197497549608	1.3543819893441489	3.09651873877119	1.446049402435591	0.30482573536273183
2.6704501774246685	1.355464216648987	3.0951678928980395	1.447448304600193	0.3052262798610164
2.673702857299729	1.3565489887151176	3.0938140826175835	1.448846029507135	0.3056269361415213
2.6769555371747895	1.357636312430965	3.0924572995547353	1.4502425773416512	0.3060277042350735
2.68020821704985	1.3587261947247609	3.091097535284042	1.4516379483003035	0.3064285841694517
2.6834608969249105	1.3598186425649053	3.089734781329251	1.4530321425910504	0.30682957596933585
2.686713576799971	1.3609136629603318	3.0883690291628634	1.4544251604333125	0.30723067965625644
2.6899662566750315	1.3620112629608776	3.087000270205687	1.4558170020580419	0.3076318952485429
2.693218936550092	1.3631114496576555	3.0856284958263824	1.4572076677077896	0.3080332227612705
2.6964716164251525	1.3642142301834335	3.0842536973410066	1.4585971576367778	0.30843466220620747
2.699724296300213	1.365319611713015	3.082875866012547	1.4599854721109677	0.3088362135917605
2.7029769761752735	1.3664276014636276	3.0814949930504527	1.4613726114081336	0.30923787692291954
2.706229656050334	1.367538206695312	3.08011106961016	1.4627585758179338	0.3096396522012019
2.7094823359253946	1.3686514347113174	3.0787240867926124	1.4641433656419847	0.3100415394245953
2.712735015800455	1.3697672928585043	3.0773340356437746	1.465526981193935	0.31044353858750007
2.7159876956755156	1.3708857885277455	3.07594090715414	1.4669094227995418	0.3108456496806704
2.719240375550576	1.3720069291543382	3.074544692258235	1.4682906907967448	0.3112478726911546
2.722053950414407	1.3729788573545827	3.0733344668984626	1.4694845441089532	0.3115958866940732
2.7224930554256366	1.3731307222184166	3.073145381834115	1.4696707855357458	0.31165020760223444
2.725745735300697	1.3742571752453718	3.071742966702854	1.4710497073790858	0.31205265439336366
2.7289984151757576	1.3753862958062755	3.070337437628032	1.4724274567017246	0.3124552130401051
2.732251095050818	1.3765180915183082	3.0689287853152103	1.473804033891121	0.31285788351406724
2.7355037749258786	1.3776525700451945	3.0675170004114074	1.475179439347314	0.31326066578283934
2.738756454800939	1.3787897390976402	3.0661020735045623	1.4765536734830063	0.31366355980992594
2.7420091346759996	1.3799296064337794	3.0646839951229956	1.477926736723646	0.31406656555467993
2.74526181455106	1.381072179859621	3.0632627557348626	1.4792986295075126	0.3144696829722346
2.7485144944261206	1.3822174672295056	3.0618383457475984	1.480669352285803	0.3148729120134347
2.751767174301181	1.3833654764465655	3.0604107555073603	1.4820389055227177	0.31527625262476633
2.7550198541762416	1.3845162154631903	3.0589799752984583	1.4834072896955484	0.3156797047482856
2.758272534051302	1.3856696922814977	3.057545995342784	1.484774505294769	0.3160832683215464
2.7615252139263626	1.3868259149538127	3.056108805799227	1.4861405528241247	0.31648694327752613
2.764777893801423	1.387984891583148	3.054668396763088	1.4875054328007244	0.31689072954455183
2.7680305736764836	1.389146630323695	3.053224758265485	1.4888691457551335	0.3172946270462231
2.771283253551544	1.3903111393813166	3.0517778802727484	1.4902316922314685	0.3176986357013353
2.7745359334266047	1.391478427014049	3.050327752685814	1.4915930727874918	0.31810275542380084
2.777788613301665	1.392648501532609	3.0488743653396013	1.4929532879947098	0.3185069861225691
2.781041293176725	1.3938213713009058	3.047417708002394	1.4943123384384704	0.31891132770154523
2.7842939730517857	1.3949970447365612	3.0459577703752014	1.495670224718063	0.3193157800595075
2.7875466529268462	1.3961755303114352	3.0444945420911216	1.4970269474468194	0.31972034309002334
2.7907993328019067	1.3973568365521583	3.043028012714691	1.4983825072522163	0.3201250166813638
2.7940520126769672	1.39854097204067	3.0415581717412277	1.4997369047759792	0.3205298007164167
2.7973046925520277	1.3997279454147655	3.0400850085961655	1.5010901406741883	0.32093469507259853
2.8001182674158587	1.400756975632447	3.0388080314957766	1.502259756074662	0.3212850184218132
2.8005573724270882	1.4009177653686464	3.0386085126343816	1.502442215617385	0.3213396996217644
2.8038100523021487	1.4021104406534814	3.0371286731395135	1.50379313029068	0.32174481423011675
2.8070627321772093	1.403305980077972	3.0356454793232683	1.5051428853938642	0.32215003875811266
2.8103154120522698	1.4045043925089253	3.0341589203247237	1.5064914816415202	0.3225553730603691
2.8135680919273303	1.4057056868718365	3.032668985209617	1.5078389197631346	0.3229608169855673
2.8168207718023908	1.4069098721514752	3.0311756629696314	1.509185200503214	0.3233663703763546
2.8200734516774513	1.408116957392481	3.0296789425216653	1.510530324621401	0.3237720330692455
2.8233261315525118	1.4093269516999678	3.0281788127070994	1.5118742928925928	0.32417780489452047
2.8265788114275723	1.4105398642401332	3.0266752622910476	1.5132171061070605	0.32458368567612306
2.829831491302633	1.4117557042408777	3.0251682799616044	1.5145587650705723	0.32498967523155553
2.8330841711776933	1.412974480992431	3.0236578543290777	1.5158992706045156	0.32539577337177245
2.836336851052754	1.4141962038479867	3.0221439739252145	1.5172386235460233	0.3258019799010725
2.8395895309278143	1.4154208822243457	3.0206266272024154	1.518576824748101	0.3262082946169885
2.842842210802875	1.4166485256025656	3.019105802532939	1.5199138750797563	0.3266147173101755
2.8460948906779353	1.4178791435286224	3.017581488208095	1.5212497754261294	0.32702124776429653
2.849347570552996	1.4191127456140773	3.016053672437429	1.5225845266886275	0.32742788575590737
2.8526002504280563	1.420349341536754	3.014522343347893	1.5239181297850586	0.3278346310543382
2.855852930303117	1.4215889410414246	3.012987488983008	1.5252505856497696	0.32824148342157367
2.8591056101781773	1.422831553940504	3.011449097302014	1.5265818952337855	0.32864844261213105
2.862358290053238	1.4240771901147553	3.0099071561790076	1.5279120595049507	0.32905550837293607
2.8656109699282983	1.425325859514001	3.008361653402073	1.5292410794480729	0.3294626804431963
2.868863649803359	1.4265775721578478	3.006812576672393	1.5305689560650686	0.3298699585542727
2.8721163296784193	1.4278323381364177	3.0052599136033553	1.531895690375112	0.33027734242954887
2.87536900955348	1.4290901676110912	3.003703651719644	1.5332212834147843	0.3306848317842976
2.878182584417311	1.4301806716694532	3.002354569414398	1.5343670043992885	0.3310373957804213
2.8786216894285404	1.4303510708152587	3.0021437784563174	1.5345457362382275	0.33109242632554553
2.881874369303601	1.4316150580550835	3.0005802811578772	1.5358690499172996	0.33150012575193527
2.8851270491786614	1.4328821397102742	2.9990131470773194	1.537191225541731	0.33190792975358463
2.888379729053722	1.4341523262348674	2.997442363375178	1.538512264219286	0.33231583801194403
2.8916324089287824	1.435425628158022	2.9958679171185505	1.5398321670759252	0.33272385019965095
2.894885088803843	1.4367020560848234	2.9942897952801144	1.5411509352559698	0.3331319659803817
2.8981377686789034	1.437981620697099	2.992707984737126	1.5424685699222707	0.3335401850087008
2.901390448553964	1.4392643327542456	2.9911224722704093	1.543785072256378	0.3339485069299073
2.9046431284290244	1.4405502030940662	2.989533244563328	1.5451004434587152	0.3343569313798789
2.907895808304085	1.4418392426336208	2.9879402882007424	1.5464146847487548	0.33476545798491236
2.9111484881791454	1.443131462370088	2.9863435896679564	1.5477277973651973	0.335174086361562
2.914401168054206	1.4444268733816368	2.984743135349644	1.549039782566153	0.3355828161164744
2.9176538479292664	1.4457254868283145	2.9831389115287643	1.550350641629327	0.3359916468462206
2.920906527804327	1.4470273139529426	2.9815309043854605	1.5516603758522063	0.33640057813712526
2.9241592076793874	1.4483323660820289	2.9799190999959415	1.552968986552252	0.33680960956509204
2.927411887554448	1.4496406546266898	2.978303484331351	1.5542764750670925	0.33721874069542673
2.9306645674295084	1.450952191083588	2.9766840432566166	1.5555828427547205	0.33762797108265635
2.933917247304569	1.452266987035881	2.975060762529284	1.5568880909936942	0.3380373002703452
2.9371699271796294	1.453585054154185	2.9734336277983378	1.5581922211833403	0.33844672779090756
2.94042260705469	1.454906404197552	2.9718026246029976	1.5594952347439626	0.3388562531654167
2.9436752869297504	1.4562310490144605	2.9701677383715053	1.5607971331170507	0.33926587590341056
2.946927966804811	1.4575590005438208	2.968528954419888	1.5620979177654966	0.33967559550269366
2.9501806466798715	1.4588902708159948	2.9668862579507076	1.5633975901738104	0.3400854114491353
2.953433326554932	1.4602248719538309	2.9652396340517875	1.5646961518483433	0.340495323216464
2.956246901418763	1.4613820008520206	2.963812121452503	1.5658185156422302	0.3408499746246304
2.9566860064299925	1.4615628161737124	2.9635890676949264	1.5659936043175122	0.3409053302660582
2.959938686305053	1.4629041157866236	2.961934543734588	1.5672899491320293	0.3413154320467326
2.9631913661801135	1.4642487831992292	2.9602760469065736	1.568585187865135	0.3417256279945211
2.966444046055174	1.4655968309149716	2.958613561826676	1.5698793221128338	0.34213591753245487
2.9696967259302345	1.4669482715351816	2.9569470729893106	1.5711723534941378	0.3425463000703368
2.972949405805295	1.468303117760209	2.955276564766128	1.5724642836513099	0.34295677500451155
2.9762020856803555	1.4696613823905669	2.9536020214046075	1.5737551142501145	0.3433673417176307
2.979454765555416	1.4710230783280946	2.9519234270266246	1.5750448469800706	0.34377799957841404
2.9827074454304765	1.4723882185771382	2.9502407656270004	1.5763334835547107	0.34418874794140597
2.9859601253055366	1.473756816245747	2.9485540210720314	1.5776210257118437	0.344599586146727
2.989212805180597	1.47512888454689	2.9468631770979896	1.5789074752138217	0.345010513519821
2.9924654850556576	1.4765044367996896	2.945168217309608	1.5801928338478126	0.3454215293711969
2.995718164930718	1.4778834864306745	2.9434691251785354	1.581477103426077	0.34583263299616596
2.9989708448057786	1.4792660469750507	2.9417658840417755	1.5827602857862502	0.34624382367457324
3.002223524680839	1.4806521320779935	2.9400584771000946	1.5840423827916292	0.3466551006705245
3.0054762045558996	1.4820417554959577	2.938346887416408	1.5853233963314644	0.34706646323210744
3.00872888443096	1.483434931098009	2.936631097914143	1.5866033283212568	0.3474779105911072
3.0119815643060206	1.484831672867175	2.934911091375572	1.5878821807030614	0.34788944196271665
3.015234244181081	1.4862319949018183	2.933186850440126	1.5891599554457945	0.34830105654524085
3.0184869240561416	1.4876359114170299	2.9314583576026734	1.5904366545455477	0.34871275351979536
3.021739603931202	1.4890434367460448	2.929725595211779	1.5917122800259076	0.34912453204999905
3.0249922838062626	1.490454585341679	2.927988545467932	1.5929868339382802	0.34953639128166014
3.028244963681323	1.4918693717777918	2.926247190421747	1.594260318362223	0.34994833034245654
3.0314976435563836	1.4932878107507657	2.9245015119721343	1.595532735405782	0.35036034834160945
3.0343112184202146	1.4945177210209513	2.922987995097419	1.59663251947749	0.3507168077414034
3.034750323431444	1.4947099170810165	2.922751491864445	1.5968040872058349	0.35077244436955035
3.0380030033065046	1.496135705714522	2.9209971116885836	1.598074375928441	0.35118461749758145
3.041255683181565	1.4975651917243773	2.9192383528770884	1.5993436037691982	0.3515968667775292
3.0445083630566256	1.4989983903123756	2.9174751967031867	1.6006117729536053	0.3520091912413905
3.047761042931686	1.5004353168106124	2.915707624278813	1.6018788857374324	0.35242158990097217
3.0510137228067467	1.5018759866831175	2.9139356165525965	1.6031449444070969	0.3528340617475225
3.054266402681807	1.503320415527513	2.9121591543078185	1.6044099512800483	0.3532466057513558
3.0575190825568677	1.5047686190766965	2.910378218160332	1.6056739087051586	0.35365922086146856
3.060771762431928	1.5062206132005547	2.9085927885564504	1.6069368190631215	0.35407190600514843
3.0640244423069887	1.5076764139077026	2.9068028457708	1.608198684766858	0.3544846600875744
3.067277122182049	1.5091360373472527	2.905008369904136	1.6094595082619305	0.3548974819914091
3.0705298020571097	1.5105994998106123	2.9032093408811246	1.6107192920269655	0.35531037057638243
3.07378248193217	1.5120668177333116	2.9014057384480862	1.611978038574082	0.35572332467886664
3.0770351618072307	1.513538007696863	2.899597542170701	1.613235750449332	0.3561363431114422
3.080287841682291	1.5150130864306475	2.8977847314316776	1.6144924302331447	0.3565494246624548
3.0835405215573517	1.516492070813838	2.895967285428378	1.615748080540785	0.3569625680955628
3.086793201432412	1.5179749778773517	2.8941451831704077	1.6170027040228159	0.3573757721492752
3.0900458813074727	1.5194618248058358	2.892318403477162	1.6182563033655728	0.3577890355364797
3.093298561182533	1.520952628939688	2.890486924975329	1.6195088812916472	0.358202356943961
3.0965512410575937	1.5224474077771104	2.8886507260963534	1.6207604405603777	0.3586157350319081
3.099803920932654	1.5239461789761997	2.886809785073854	1.6220109839683536	0.3590291684334117
3.1030566008077147	1.5254489603570711	2.8849640799409952	1.6232605143499275	0.3594426557539505
3.1063092806827752	1.526955769904022	2.8831135885278174	1.624509034577736	0.3598561955708663
3.1095619605578357	1.5284666257677297	2.8812582884585165	1.6257565475632352	0.36026978643282775
3.1123755354216667	1.5297767971637897	2.879649553908428	1.6268348387078808	0.36062758342348983
3.1128146404328962	1.5299815462674908	2.879398157148678	1.6270030562572426	0.36068342685928273
3.1160673203079567	1.5315005498934966	2.8775331718024626	1.6282485636504935	0.36109711533989813
3.1193200001830172	1.5330236553091507	2.87566330940974	1.6294930727742067	0.36151085033398794
3.1225726800580778	1.5345508813534254	2.8737885467431736	1.6307365867006611	0.36192463026992855
3.1258253599331383	1.5360822470432618	2.8719088603552545	1.6319791085437876	0.3623384535445609
3.1290780398081988	1.537617771576011	2.87002422657528	1.6332206414597683	0.3627523185225799
3.1323307196832593	1.53915747433192	2.8681346215062784	1.6344611886476526	0.3631662235359095
3.1355833995583198	1.5407013748766598	2.8662400210218797	1.6357007533499832	0.36358016688306477
3.1388360794333803	1.542249492963903	2.8643404007631297	1.6369393388534366	0.36399414682849895
3.142088759308441	1.543801848537943	2.8624357361352435	1.6381769484894753	0.364408161601936
3.1453414391835013	1.5453584617363654	2.860526002304302	1.639413585635016	0.36482220939768817
3.148594119058562	1.5469193528927643	2.858611174193891	1.640649253713111	0.36523628837395816
3.1518467989336223	1.548484542539511	2.856691226481669	1.6418839561936422	0.36565039665212534
3.155099478808683	1.5500540514105714	2.8547661335958825	1.6431176965940328	0.36606453231601566
3.1583521586837433	1.5516279004443772	2.8528358697118104	1.6443504784799725	0.3664786934111548
3.161604838558804	1.553206110786749	2.8509004087481418	1.6455823054661582	0.3668928779440043
3.1648575184338643	1.5547887037938741	2.8489597243632896	1.6468131812170512	0.3673070838811801
3.168110198308925	1.5563757010353407	2.8470137899516317	1.648043109447651	0.3677213091486525
3.1713628781839853	1.5579671242972284	2.8450625786396837	1.6492720939242846	0.36813555163092826
3.174615558059046	1.5595629955852566	2.843106063282195	1.6505001384654143	0.3685498091702131
3.1778682379341063	1.561163337127993	2.841144216458177	1.651727246942463	0.3689640795655548
3.181120917809167	1.5627681713801242	2.8391770104668472	1.6529534232806575	0.3693783605719659
3.1843735976842273	1.5643775210257866	2.837204417323503	1.654178671459889	0.3697926498995258
3.187626277559288	1.5659914089819629	2.835226408755311	1.6554029955155958	0.37020694521246206
3.190439852423119	1.5673911039241564	2.833511037064307	1.6564612961111131	0.3705653145144907
3.1908789574343484	1.5676098584019431	2.833242956197016	1.6566263995396624	0.37062124412820885
3.1941316373094084	1.5692328926788546	2.8312540307865675	1.6578488876813415	0.37103554421644386
3.197384317184469	1.570860535449257	2.8292596033606583	1.659070464148194	0.3714498429981016
3.2006369970595294	1.5724928105968121	2.8272596444501787	1.660291133207052	0.37186413794436285
3.20388967693459	1.574129742256022	2.825254124275577	1.6615108991850043	0.3722784264756203
3.2071423568096504	1.5757713548160435	2.823243012742131	1.6627297664704017	0.3726927059604183
3.210395036684711	1.577417672924576	2.8212262794351246	1.6639477395138873	0.3731069737143672
3.2136477165597714	1.5790687214918286	2.819203893614927	1.6651648228294504	0.373521226999031
3.216900396434832	1.5807245256945666	2.817175824211973	1.6663810209955041	0.37393546302078795
3.2201530763098924	1.5823851109802374	2.8151420398216436	1.6675963386559878	0.3743496789296625
3.223405756184953	1.584050503071182	2.8131025086990404	1.668810780521496	0.37476387181812854
3.2266584360600135	1.585720727968931	2.8110571987536543	1.670024351370433	0.3751780387198832
3.229911115935074	1.5873958119585876	2.8090060775439265	1.6712370560501946	0.37559217660858946
3.2331637958101345	1.5890757816133019	2.8069491122716936	1.6724488994783786	0.37600628239658745
3.236416475685195	1.5907606637988363	2.8048862697765222	1.6736598866440227	0.37642035293357345
3.2396691555602555	1.5924504856782251	2.8028175165299243	1.6748700226088726	0.37683438500524497
3.242921835435316	1.594145274716532	2.8007428186294487	1.6760793125086817	0.3772483753319118
3.2461745153103765	1.5958450586857065	2.798662141792653	1.6772877615545387	0.37766232056707155
3.249427195185437	1.5975498656695424	2.7965754513509467	1.678495375034231	0.37807621729594854
3.2526798750604975	1.59925972406874	2.7944827122433016	1.6797021583136393	0.37849006203399477
3.255932554935558	1.6009746626060777	2.7923838890098334	1.6809081168381652	0.37890385122535297
3.2591852348106185	1.6026947103316915	2.790278945785239	1.6821132561341974	0.3793175812412786
3.262437914685679	1.6044198966284697	2.7881678462920982	1.6833175818106094	0.3797312483785216
3.2656905945607395	1.6061502512175614	2.78605055383403	1.6845210995602986	0.38014484885766503
3.2685041694245704	1.6076512035140944	2.7842140675243945	1.6855614976823712	0.38050255739649197
3.2689432744358	1.6078858041640072	2.7839270312886963	1.6857238151617602	0.3805583788214203
3.2721959543108605	1.609626585882489	2.7817972411006577	1.6869257344807025	0.3809718343328772
3.275448634185921	1.6113726271432087	2.7796611452740683	1.6881268634717026	0.3813852113737074
3.2787013140609815	1.6131239590778936	2.777518705365212	1.6893272081799033	0.38179850584231995
3.281953993936042	1.6148806131859355	2.7753698824748736	1.6905267747427528	0.3822117135519673
3.2852066738111025	1.616642621340666	2.773214637240538	1.6917255693917899	0.38262483022880034
3.288459353686163	1.6184100157957721	2.771052929828415	1.6929235984544746	0.3830378515098703
3.2917120335612235	1.6201828291918556	2.768884719925285	1.6941208683560645	0.3834507729410771
3.294964713436284	1.621961094563139	2.7667099667301622	1.6953173856215424	0.38386358997506087
3.2982173933113446	1.6237448453443266	2.7645286289457625	1.6965131568775917	0.38427629796903584
3.301470073186405	1.6255341153776186	2.7623406647697832	1.6977081888546248	0.3846888921825643
3.3047227530614656	1.627328938919888	2.7601460318859754	1.6989024883888637	0.385101367775269
3.307975432936526	1.6291293506500226	2.757944687455016	1.7000960624244783	0.3855137198044813
3.3112281128115866	1.6309353856764361	2.755736588105163	1.7012889180157773	0.3859259432228243
3.314480792686647	1.6327470795447552	2.753521689922695	1.7024810623294622	0.38633803287572677
3.3177334725617076	1.6345644682456861	2.751299948442125	1.7036725026469386	0.3867499834988677
3.320986152436768	1.636387588223067	2.749071318636182	1.7048632463666908	0.3871617897155475
3.3242388323118286	1.6382164763821094	2.746835754905559	1.7060533010067227	0.3875734460339846
3.327491512186889	1.6400511700978384	2.7445932110684077	1.707242674207062	0.38798494684453383
3.3307441920619496	1.6418917072237325	2.7423436403495915	1.7084313737323369	0.3883962864168249
3.33399687193701	1.6437381261005728	2.740086995369671	1.7096194074744202	0.38880745889681745
3.3372495518120706	1.6455904655655065	2.7378232281336237	1.7108067834551508	0.3892184583037705
3.340502231687131	1.6474487649613303	2.7355522900192892	1.7119935098291277	0.3896292785271229
3.3437549115621916	1.6493130641460017	2.733274131765533	1.7131795948865844	0.3900399133232816
3.3465684864260226	1.6509305574376543	2.731297657826669	1.7142050501241182	0.3903949587974938
3.347007591437252	1.6511834035023847	2.7309887034601106	1.714365047056345	0.3904503563123146
3.3502602713123126	1.653059823948236	2.728695954527239	1.7155498749088611	0.39086060097454617
3.353512951187373	1.6549423669464418	2.72639583371485	1.7167340871593402	0.391270640647049
3.3567656310624336	1.656831074515509	2.7240882890815286	1.7179176926709603	0.391680468520031
3.360018310937494	1.658725989240323	2.7217732679831173	1.719100700458178	0.3920900776331133
3.3632709908125547	1.660627154283176	2.7194507170589817	1.7202831196901347	0.39249946087149384
3.366523670687615	1.6625346133950791	2.7171205822179263	1.721464959694161	0.39290861096199414
3.3697763505626757	1.664448410927363	2.714782808623743	1.7226462299593828	0.3933175204689842
3.373029030437736	1.666368591843578	2.71243734068039	1.7238269401404378	0.393726181790181
3.3762817103127967	1.6682952017317054	2.710084122016785	1.7250071000612992	0.39413458715231636
3.379534390187857	1.6702282868166851	2.7077230954711933	1.7261867197192153	0.3945427286066691
3.3827870700629177	1.672167893973274	2.7053542030752156	1.7273658092887683	0.39495059802445626
3.386039749937978	1.6741140707392448	2.7029773860373396	1.728544379126055	0.3953581870920784
3.3892924298130387	1.6760668653289355	2.700592584726061	1.729722439772997	0.3957654873062132
3.392545109688099	1.6780263266471622	2.698199738652546	1.7309000019617802	0.3961724899687525
3.3957977895631597	1.6799925043035062	2.6957987864528308	1.7320770766194342	0.39657918618157495
3.3990504694382198	1.6819654486269902	2.6933896658695304	1.7332536748725536	0.39698556684115005
3.4023031493132803	1.6839452106811525	2.6909723137330532	1.7344298080521647	0.3973916226329657
3.4055558291883408	1.6859318422795384	2.6885466659422947	1.7356054876987497	0.39779734402577255
3.4088085090634013	1.6879253960016167	2.686112657444797	1.736780725567425	0.3982027212656392
3.4120611889384618	1.6899259252091416	2.6836702222163566	1.7379555336332888	0.3986077443698089
3.4153138688135223	1.6919334840629714	2.6812192932400576	1.7391299240969391	0.3990124031203511
3.418566548688583	1.6939481275403616	2.678759802484714	1.7403039093901687	0.39941668705759964
3.4218192285636433	1.69596991145275	2.6762916808826995	1.7414775021818467	0.39982058547336896
3.4246328034274742	1.6977245619573307	2.674149734793122	1.7424923557321497	0.40016963903759895
3.425071908438704	1.6979988924640463	2.6738148583071397	1.7426507153839936	0.40022408740393856
3.4283245883137643	1.7000351281094526	2.6713292635484516	1.743823562158054	0.40062718162279753
3.431577268188825	1.7020786768148237	2.668834824290199	1.7449960559213793	0.4010298566331387
3.4348299480638853	1.7041295979165962	2.6663314670842455	1.7461682103539278	0.4014321006600918
3.438082627938946	1.7061879516822982	2.663819117325173	1.7473400394051872	0.4018339016426854
3.4413353078140063	1.7082537993316678	2.661297699223949	1.7485115573013352	0.40223524722552617
3.444587987689067	1.7103272030583994	2.6587671357808045	1.7496827785526416	0.40263612475018346
3.4478406675641273	1.7124082260525393	2.656227348757298	1.7508537179611268	0.40303652124626643
3.451093347439188	1.7144969325235606	2.6536782586475387	1.752024390628483	0.4034364234221813
3.4543460273142483	1.7165933877241353	2.6511197846485306	1.7531948119642737	0.4038358176555546
3.457598707189309	1.7186976579746358	2.6485518446296097	1.7543649976944193	0.4042346899833081
3.4608513870643693	1.7208098106883905	2.645974355100938	1.7555349638699838	0.40463302609136986
3.46410406693943	1.7229299143977241	2.643387231181016	1.756704726876273	0.40503081130400637
3.4673567468144904	1.72505803878081	2.640790386563181	1.7578743034422608	0.40542803057275806
3.470609426689551	1.7271942546893708	2.6381837334810476	1.7590437106503545	0.40582466846496107
3.4738621065646114	1.7293386341772545	2.6355671826728497	1.760212965946516	0.4062207091518371
3.477114786439672	1.7314912505299258	2.6329406433446425	1.7613820871507555	0.4066161363961307
3.4803674663147324	1.7336521782949057	2.6303040231323167	1.762551092468011	0.4070109335392748
3.483620146189793	1.7358214933131992	2.6276572280623833	1.763720000499434	0.40740508348806215
3.4868728260648534	1.7379992727517493	2.625000162511468	1.7648888302540988	0.4077985687007995
3.490125505939914	1.7401855951369585	2.622332729164476	1.766057601161155	0.4081913711729218
3.4933781858149744	1.7423805403893255	2.6196548289713664	1.7672263330824411	0.40858347242203963
3.496630865690035	1.7445841898592367	2.6169663611024747	1.7683950463255855	0.40897485347239415
3.4998835455650954	1.7467966263639654	2.6142672229023343	1.7695637616576128	0.40936549483869084
3.5026971204289263	1.7487175412189941	2.6119237754159492	1.7705747208873281	0.4097027883920194
3.503136225440156	1.7490179342259273	2.611557309841922	1.770732500319081	0.4097553765092827
3.5063889053152164	1.7512481993122455	2.608836515469272	1.7719012840387773	0.4101444779286708
3.509641585190277	1.7534875090756803	2.6061047313583803	1.7730701350489944	0.4105327779792901
3.5128942650653374	1.7557359525969813	2.603361847056332	1.774239076101418	0.4109202549625439
3.516146944940398	1.7579936206287274	2.6006077500285705	1.775408130483657	0.41130688657905123
3.5193996248154584	1.760260605640713	2.597842325602234	1.7765773220364438	0.41169264990806664
3.522652304690519	1.7625370018669542	2.595065456907466	1.7777466751715405	0.41207752138603215
3.5259049845655794	1.7648229053543811	2.592277024816618	1.7789162148903868	0.4124614767842157
3.52915766444064	1.7671184140132983	2.5894769078812456	1.7800859668035234	0.41284449118539074
3.5324103443157004	1.7694236276696849	2.5866649822668006	1.7812559571508362	0.4132265389595069
3.535663024190761	1.7717386481194246	2.583841121684914	1.7824262128226565	0.4136075937382992
3.5389157040658215	1.7740635791845496	2.5810051973231625	1.7835967613817656	0.41398762838878
3.542168383940882	1.7763985267715927	2.5781570777721936	1.7847676310863516	0.4143666149855555
3.5454210638159425	1.7787435989321474	2.5752966289501025	1.7859388509139655	0.41474452478190205
3.548673743691003	1.7810989059257347	2.572423714023912	1.7871104505865307	0.41512132817953795
3.5519264235660635	1.783464560285092	2.569538193328037	1.7882824605964638	0.41549699469701734
3.555179103441124	1.7858406768839952	2.5666399242795728	1.789454912233965	0.4158714929366725
3.5584317833161845	1.7882273730077367	2.5637287612902724	1.790627837615543	0.4162447905500233
3.561684463191245	1.7906247684263912	2.5608045556750305	1.7918012697138417	0.4166168542015675
3.5649371430663055	1.7930329854710028	2.557867155556724	1.7929752423888417	0.4169876495308629
3.568189822941366	1.795452149112839	2.554916405767212	1.7941497904205126	0.41735714111280076
3.5714425028164265	1.7978823870458658	2.551952147744314	1.7953249495430001	0.4177252924159696
3.574695182691487	1.8003238297726047	2.548974219424559	1.7965007564804354	0.41809206575899655
3.5779478625665475	1.8027766106935463	2.5459824551314876	1.7976772489844584	0.4184574222647487
3.5807614374303784	1.8049075218433526	2.543383282083935	1.798695500312391	0.41877228268763034
3.581200542441608	1.805240866200299	2.542976685459289	1.798854465873558	0.4188213218122673
3.5844532223166685	1.8077167357726707	2.539956737151515	1.800032447074335	0.4191837229863
3.587705902191729	1.8102043620798882	2.5369224329746314	1.801211233664803	0.41954458302428516
3.5909585820667895	1.8127038910861715	2.533873591586114	1.802390867919848	0.41990385776063355
3.59421126194185	1.8152154721608973	2.5308100273968184	1.803571393358981	0.4202615015681412
3.5974639418169105	1.8177392581935987	2.5277315504272972	1.8047528547965228	0.42061746729635363
3.600716621691971	1.8202754057140655	2.524637966157745	1.805935298394372	0.4209717062066912
3.603969301567031	1.822824075017823	2.5215290753712196	1.8071187717175201	0.4213241679041287
3.6072219814420916	1.8253854302972918	2.518404673989758	1.8083033237924853	0.4216748002652079
3.610474661317152	1.8279596397789444	2.5152645529030027	1.8094890051688561	0.42202354936214576
3.6137273411922126	1.8305468758668015	2.512108497788894	1.8106758679841437	0.4223703593827804
3.616980021067273	1.833147315292631	2.5089362889259963	1.8118639660321614	0.4227151725460804
3.6202327009423336	1.8357611392732351	2.505747700996948	1.8130533548351644	0.423057929012918
3.623485380817394	1.838388533675246	2.5025425028825388	1.8142440917200062	0.4233985667917854
3.6267380606924546	1.841029689187869	2.4993204574458447	1.815436235898579	0.42373702163910715
3.629990740567515	1.8436848015040541	2.4960813213058284	1.8166298485528356	0.4240732269537723
3.6332434204425756	1.8463540715106017	2.4928248445997747	1.817824992924714	0.4244071136654812
3.636496100317636	1.8490377054877507	2.4895507707338647	1.8190217344113044	0.42473861011646585
3.6397487801926967	1.8517359153188369	2.486258836121171	1.8202201406656382	0.42506764193610763
3.643001460067757	1.8544489187106499	2.48294876990627	1.8214202817034992	0.42539413190793457
3.6462541399428177	1.8571769394251663	2.479620293675639	1.822622230016702	0.42571799982843583
3.649506819817878	1.8599202075233883	2.4762731211529205	1.8238260606933137	0.4260391623570825
3.6527594996929387	1.8626789596220712	2.4729069578780676	1.825031851545339	0.4263575328568896
3.656012179567999	1.8654534391641848	2.4695215008693303	1.8262396832444374	0.42667302122479417
3.65882575443183	1.8678662485572612	2.466577270893699	1.827286170733108	0.42694352242954736
3.6592648594430597	1.8682438967040194	2.466116438266929	1.8274496394662887	0.4269855337110594
3.66251753931812	1.87105059020792	2.4626914489571923	1.8286618070442828	0.4272949727268418
3.6657702191931807	1.8738737853717102	2.459246202175832	1.8298762761332692	0.4276012366389778
3.669022899068241	1.876713755955956	2.4557803570889183	1.8310931403841728	0.427904219550958
3.6722755789433017	1.879570784140306	2.452293562350003	1.8323124971303606	0.42820381106895666
3.675528258818362	1.8824451608982642	2.448785455631707	1.833534447586723	0.4284998960516778
3.6787809386934227	1.885337186393842	2.4452556631299496	1.834759097062539	0.42879235434265234
3.682033618568483	1.8882471704016828	2.44170379903884	1.8359865551892858	0.4290810604834892
3.6852862984435437	1.8911754327523735	2.4381294649940797	1.8372169361646873	0.429365883406429
3.6885389783186042	1.8941223038048165	2.434532249482537	1.8384503590144121	0.42964668610437967
3.6917916581936647	1.8970881249476943	2.4309117272154546	1.839686947872991	0.4299233252764241
3.6950443380687252	1.9000732491322498	2.427267458462504	1.8409268322856822	0.43019565094657586
3.6982970179437857	1.9030780414387984	2.423598988343675	1.8421701475331993	0.4304635060533216
3.7015496978188462	1.9061028796796153	2.4199058460756895	1.8434170349814274	0.4307267260072174
3.7048023776939067	1.9091481550410896	2.416187544169324	1.8446676424584845	0.4309851382135053
3.7080550575689672	1.9122142727683036	2.412443577573698	1.8459221246617539	0.4312385615563725
3.7113077374440278	1.9153016528955045	2.408673422763184	1.8471806435978098	0.4314868058410886
3.7145604173190883	1.9184107310262692	2.4048765367621927	1.848443369058501	0.4317296711898175
3.7178130971941488	1.9215419591675367	2.401052356102615	1.84971047913684	0.43196694738640135
3.7210657770692093	1.9246958066220998	2.3972002957081697	1.8509821607867887	0.43219841316484797
3.7243184569442698	1.927872760944613	2.393319747699346	1.852258610431526	0.4324238354356026
3.7275711368193303	1.9310733289666868	2.3894100801119627	1.853540034625361	0.4326429684429487
3.729953653455979	1.9334329615958068	2.3865274790752022	1.8544819312885248	0.4327993386932823
3.730823816694391	1.9342980378972259	2.3854706355216537	1.8548266507751054	0.43285555284603183
3.7340764965694513	1.9375474365048049	2.3815007295657695	1.8561186879274747	0.4330613147150286
3.737329176444512	1.9408220963896154	2.3774996493532896	1.8574163876299512	0.4332599644328603
3.7405818563195723	1.9441226133533176	2.3734666517523006	1.8587200048735415	0.43345119549155814
3.743834536194633	1.9474496088760547	2.369400961543478	1.860029809127018	0.4336346831708893
3.7470872160696933	1.9508037317109137	2.3653017694266882	1.8613460854735737	0.4338100830851146
3.750339895944754	1.9541856596072684	2.361168229866418	1.86266913586238	0.4339770295817269
3.7535925758198143	1.957596101175753	2.3569994587600633	1.8639992804893566	0.4341351339736599
3.756845255694875	1.961035797909076	2.352794530911303	1.8653368593236004	0.4342839825836917
3.7600979355699353	1.9645055263745534	2.348552477288682	1.8666822337984075	0.43442313457652376
3.763350615444996	1.9680061005961043	2.3442722820471835	1.8680357886887877	0.43455211955018974
3.7666032953200563	1.9715383746455772	2.339952879287921	1.869397934200845	0.4346704348539284
3.769855975195117	1.9751032454656676	2.3355931495280684	1.8707691083025322	0.43477754259428475
3.772753808379953	1.9783074323959122	2.331674116777078	1.8719986803205149	0.4348630583109021
3.7731086550701773	1.9787016559493809	2.3311919158497654	1.8721497793302178	0.4348728662848129
3.776361334945238	1.9823345983040617	2.326747939692898	1.873540448911387	0.4349557870871079
3.7796140148202984	1.9860031177314341	2.3222599162523303	1.8749416552508635	0.435025639581713
3.782866694695359	1.9897083164589753	2.317726469435313	1.8763539768364654	0.4350817069963785
3.7861193745704194	1.9934513581622821	2.313146146329311	1.8777780366303227	0.4351232158057386
3.78937205444548	1.9972334728229268	2.308517411124424	1.8792145068246464	0.43514932960015024
3.7926247343205404	2.0010559620716672	2.303838638427775	1.880664114256083	0.43515914210147943
3.795877414195601	2.0049202050727613	2.2991081058998293	1.8821276465916712	0.43515166917908155
3.7991300940706614	2.0088276650115056	2.294323986134516	1.8836059594227248	0.43512583968889207
3.802382773945722	2.012779896253855	2.289484337696477	1.8850999844319578	0.4350804849208414
3.8056354538207824	2.0167785522538733	2.284587095219943	1.886610738835402	0.4350143263926575
3.8088881336958424	2.0208253942914305	2.27963005846518	1.888139336346266	0.43492596166878006
3.812140813570903	2.0249223011283073	2.2746108802208775	1.8896869999656403	0.43481384780793025
3.8153934934459635	2.0290712796746373	2.269527052935722	1.8912550769786403	0.43467628194695723
3.8155539633039264	2.0292773533020965	2.2692745239894285	1.8913329915975003	0.4346688038666129
3.818646173321024	2.0332744767575646	2.2643758939617604	1.8928450566292687	0.43451137840527726
3.8218988531960845	2.037534192077314	2.259154529299662	1.8944585910699563	0.4343170415344607
3.825151533071145	2.041852892417845	2.253859875757222	1.8960975203419823	0.4340909333287903
3.8284042129462055	2.046233227142614	2.2484886214765067	1.8977639023541788	0.4338304345374652
3.831656892821266	2.0506780449386706	2.243037204866598	1.8994600491082934	0.43353259765300484
3.8349095726963265	2.055190411655222	2.2375017921215856	1.901188570796983	0.4331940896583191
3.838162252571387	2.0597736288844803	2.231878253745956	1.9029524299132137	0.4328111217464809
3.8405634780416156	2.0632046271359776	2.227667655268504	1.9042791982292142	0.43249736469047656
3.8414149324464475	2.064431252601404	2.226162140915486	1.9047550082142435	0.43237936230893403
3.844667612321508	2.0691671106287597	2.220348663177406	1.906600190362548	0.43189382821111927
3.8479202921965685	2.073985316779087	2.214432670118526	1.9084924694445962	0.431348747576735
3.851172972071629	2.0788902779955216	2.208408641513155	1.9104370815352618	0.4307373847364015
3.8544256519466895	2.083886688231016	2.2022706936444805	1.912440179321503	0.4300518142839805
3.85767833182175	2.0889794983882544	2.196012614939784	1.9145090589765281	0.42928262573300346
3.8609310116968105	2.09417384396118	2.189627953537003	1.9166524606987136	0.4284185321445163
3.863365241480193	2.098130703814752	2.1847630989576	1.9183115484583644	0.42770168022549593
3.864183691571871	2.099474898395604	2.1831101962170325	1.9188809727325067	0.4274458438241698
3.8674363714469315	2.1048875954632478	2.1764531086676007	1.9212075830781694	0.42634774939962844
3.870689051321992	2.1104161178874405	2.1696513639415733	1.9236484453161118	0.42510331757280134
3.8739417311970525	2.1160629611135313	2.162701695146898	1.9262239592974308	0.42368608799728275
3.8757206651689247	2.119201232965177	2.158838319555245	1.9276986146103994	0.4228260603753208
3.877194411072113	2.121827206161499	2.1556050246689655	1.9289603194952751	0.4220620517033807
3.8804470909471735	2.12770127732061	2.148370465076343	1.931891757494099	0.4201867250789877
3.883699770822234	2.1336647038908287	2.1410230224619076	1.9350637869438776	0.41800091398679357
3.8838514718086996	2.133944396705319	2.1406783461779875	1.9352185439606666	0.4178901622353077
3.8869524506972946	2.139671773368768	2.1336188513576277	1.9385377518643405	0.4154247727981919
3.889229947542305	2.14385569678176	2.12846005437486	1.941193247473694	0.41333220075058685
3.890205130572355	2.145626487358688	2.126276210856858	1.9423964382320802	0.4123504651866384
3.8934578104474156	2.151331692176188	2.1192383640694543	1.9467476840769082	0.40863740958099637
3.89460842327591	2.153224818808731	2.116902401941154	1.9484279795586255	0.40714081599454954
3.896710490322476	2.156393641083211	2.1129916213308033	1.9517120476768812	0.40412825967389127
3.899522039272264	2.159711841064779	2.1088955165953083	1.9565500169186745	0.3995198888725235
3.8999631701975366	2.160100424810691	2.1084157693740067	1.9573519569354456	0.39874109956045334
3.903215850072597	2.1615050068678334	2.1066815507247028	1.9634954084936198	0.3926990816987256
3.904013882935944	2.161417476984589	2.1067896279925566	1.9650260647331463	0.39118627755689794
3.9064685299476576	2.160100424810692	2.1084157693740053	1.9696388600517942	0.38665706383699766
3.9081313470316577	2.1584325201394083	2.1104748745372013	1.9726039055052595	0.3837966565689924
3.909721209822718	2.1563936410832123	2.1129916213308015	1.975278769310359	0.3812699037235594
3.911838779163559	2.153199935384334	2.1169331080987566	1.9785860112102285	0.3782364888020093
3.9129738896977786	2.15133169217619	2.1192383640694517	1.980243132910332	0.376760753816454
3.915607427184615	2.1467402575727625	2.124902505069258	1.9838077723208343	0.3737004383127134
3.916226569572839	2.1456264873586903	2.126276210856855	1.9845943787551603	0.3730476982108117
3.9194792494478996	2.1396717733687702	2.133618851357625	1.9884530651229002	0.369973390599258
3.920212655791374	2.138317335279814	2.1352885624714024	1.9892666176611526	0.36935338388698036
3.92273192932296	2.133664703890831	2.1410230224619045	1.9919270300433634	0.36739724941065616
3.9259846091980206	2.1277012773206123	2.14837046507634	1.995099059493142	0.36521143831846187
3.926016027828006	2.1276440626997433	2.1484409443656043	1.9951284416447759	0.36519194853640397
3.929237289073081	2.1218272061615013	2.155605024668963	1.998030497491966	0.3633361116940688
3.9322216848232436	2.1165340071820786	2.1621218612195197	2.0005476538045186	0.36183767286908275
3.9324899689481416	2.116062961113533	2.1627016951468954	2.0007668576898103	0.36171207540016664
3.935742648823202	2.1104161178874428	2.1696513639415707	2.0033423716711294	0.360294845824648
3.9385065557026135	2.1057108733063146	2.1754403717718107	2.005424190252689	0.3592274923206896
3.9389953286982626	2.10488759546325	2.1764531086675984	2.0057832339090718	0.35905041399782084
3.942248008573323	2.0994748983956057	2.18311019621703	2.0081098442547343	0.35795231957327944
3.9455006884483836	2.0941738439611823	2.1896279535370002	2.0103383562885275	0.35697963125293286
3.9458534787880004	2.0936053902068616	2.1903267625454945	2.0105747405515566	0.3568809279625673
3.948753368323444	2.088979498388256	2.1960126149397814	2.012481758010713	0.35611553766444565
3.9520060481985047	2.0838866882310176	2.202270693644478	2.0145506376657383	0.35534634911346863
3.9545209653799063	2.0800153556300223	2.2070266583370453	2.0161047690132903	0.35480945925294416
3.955258728073565	2.0788902779955234	2.2084086415131527	2.0165537354519794	0.35466077866104756
3.9585114079486257	2.0739853167790887	2.2144326701185237	2.018498347542645	0.35404941582071403
3.961764087823686	2.0691671106287615	2.2203486631774036	2.0203906266246934	0.35350433518632973
3.964785946765044	2.0647646991108974	2.225752865329649	2.0221063220627715	0.3530514204979783
3.9650167676987467	2.064431252601406	2.2261621409154837	2.022235808772998	0.35301880108851497
3.968269447573807	2.059773628884482	2.2318782537459536	2.0240383870740275	0.35258704165096805
3.9715221274488677	2.0551904116552238	2.237501792121584	2.0258022461902585	0.3522040737391298
3.974774807323928	2.0506780449386723	2.243037204866596	2.027530767878948	0.35186556574444405
3.9770865383701075	2.047512282604503	2.2469200175672834	2.028739415266877	0.3516499106094539
3.9780274871989887	2.046233227142616	2.2484886214765045	2.0292269146330626	0.35156772885998366
3.981280167074049	2.0418528924178467	2.25385987575722	2.0308932966452593	0.35130723006865866
3.9845328469491097	2.037534192077316	2.2591545292996598	2.032532225917285	0.3510811218629882
3.98778552682417	2.0332744767575663	2.264375893961758	2.0341457603579727	0.35088678499217163
3.9910382066992307	2.0290712796746386	2.2695270529357203	2.0357357400086014	0.35072188145049166
3.9919273125261765	2.027931883035726	2.270923265451141	2.0361664766882606	0.35068164647855654
3.994290886574291	2.024922301128309	2.2746108802208758	2.037303817021601	0.3505843155895186
3.9975435664493517	2.020825394291432	2.279630058465178	2.0388514806409757	0.3504722017286688
4.000796246324412	2.0167785522538746	2.2845870952199414	2.0403800781518395	0.3503838370047913
4.004048926199473	2.012779896253856	2.289484337696475	2.041890832555284	0.35031767847660744
4.007301606074533	2.008827665011507	2.2943239861345144	2.043384857564517	0.3502723237085567
4.009926055229973	2.005671487372924	2.2981883230394113	2.044578824799238	0.35025001787864424
4.010554285949594	2.0049202050727626	2.2991081058998275	2.0448631703955704	0.35024649421836723
4.013806965824654	2.0010559620716686	2.303838638427773	2.0463267027311587	0.35023902129596934
4.017059645699715	1.9972334728229284	2.308517411124422	2.0477763101625954	0.35024883379729854
4.020312325574775	1.9934513581622837	2.3131461463293093	2.049212780356919	0.3502749475917102
4.023565005449836	1.9897083164589768	2.317726469435311	2.050636840150776	0.3503164564010703
4.026817685324896	1.9860031177314357	2.3222599162523285	2.052049161736378	0.3503725238157358
4.030070365199957	1.9823345983040632	2.326747939692896	2.0534503680758545	0.35044237631034086
4.031844812340766	1.9803483628615768	2.3291776546669993	2.054210296388155	0.3504860360571967
4.033323045075017	1.9787016559493822	2.331191915849764	2.054841037657024	0.35052529711263586
4.036575724950078	1.975103245465669	2.3355931495280666	2.0562217086847094	0.350620620803164
4.039828404825138	1.9715383746455786	2.3399528792879196	2.0575928827863965	0.35072772854352036
4.043081084700199	1.9680061005961056	2.344272282047182	2.058955028298454	0.35084604384725904
4.046333764575259	1.9645055263745548	2.3485524772886803	2.060308583188834	0.350975028820925
4.04958644445032	1.9610357979090773	2.3527945309113014	2.061653957663641	0.351114180813757
4.05283912432538	1.9575961011757543	2.3569994587600616	2.062991536497885	0.35126302942378884
4.056091804200441	1.9541856596072698	2.3611682298664163	2.064321681124862	0.3514211338157218
4.0586335936626465	1.9515404714769238	2.364401325598773	2.065356161124326	0.35155085828312255
4.059344484075501	1.950803731710915	2.3653017694266865	2.0656447315136677	0.35158808031233413
4.062597163950562	1.947449608876056	2.369400961543476	2.0669610078602236	0.3517634802265594
4.065849843825622	1.9441226133533187	2.3734666517522993	2.0682708121137	0.35194696790589053
4.069102523700683	1.9408220963896168	2.377499649353288	2.0695744293572904	0.3521381989645884
4.072355203575743	1.9375474365048062	2.381500729565768	2.070872129059767	0.35233684868242005
4.075607883450804	1.934298037897227	2.385470635521652	2.0721641662121364	0.35254261055141684
4.078860563325864	1.9310733289666882	2.3894100801119613	2.0734507823618804	0.35275519495450003
4.082113243200925	1.927872760944614	2.393319747699344	2.0747322065557157	0.3529743279618461
4.085365923075985	1.924695806622101	2.397200295708168	2.076008656200453	0.3531997502326007
4.088618602951046	1.9215419591675378	2.4010523561026136	2.0772803378504014	0.3534312160110473
4.091457899051409	1.918807441224768	2.4043920468201403	2.0783866576584793	0.3536380221998417
4.091871282826106	1.9184107310262704	2.4048765367621914	2.0785474479287407	0.35366849220763125
4.095123962701167	1.9153016528955058	2.4086734227631825	2.079810173389432	0.35391135755636005
4.098376642576227	1.9122142727683047	2.4124435775736965	2.0810686923254877	0.35415960184107614
4.101629322451288	1.9091481550410907	2.4161875441693224	2.0823231745287574	0.3544130251839434
4.104882002326348	1.9061028796796164	2.4199058460756877	2.0835737820058142	0.3546714373902313
4.108134682201409	1.9030780414387996	2.4235989883436737	2.084820669454042	0.3549346573441271
4.111387362076469	1.9000732491322512	2.4272674584625027	2.0860639847015596	0.3552025124508728
4.11464004195153	1.8970881249476956	2.4309117272154532	2.0873038691142507	0.3554748381210246
4.11789272182659	1.8941223038048176	2.434532249482536	2.0885404579728295	0.355751477293069
4.12114540170165	1.8911754327523749	2.4381294649940783	2.0897738808225546	0.35603227999101966
4.124398081576711	1.8882471704016839	2.4417037990388386	2.0910042617979556	0.35631710291395946
4.127650761451771	1.8853371863938433	2.4452556631299482	2.092231719924703	0.35660580905479633
4.130903441326832	1.8824451608982655	2.4487854556317057	2.093456369400519	0.35689826734577085
4.131702125569783	1.8817377446290817	2.4496488531577665	2.093756660970117	0.35697063876412854
4.134156121201892	1.879570784140307	2.4522935623500017	2.094678319856881	0.357194352328492
4.137408801076953	1.876713755955957	2.455780357088917	2.0958976766030686	0.3574939438464907
4.140661480952013	1.8738737853717116	2.4592462021758306	2.0971145408539726	0.35779692675847086
4.143914160827074	1.871050590207921	2.462691448957191	2.0983290099429586	0.35810319067060686
4.147166840702134	1.8682438967040205	2.4661164382669276	2.099541177520953	0.35841262968638926
4.150419520577195	1.865453439164186	2.469521500869329	2.100751133742804	0.3587251421726545
4.153672200452255	1.8626789596220723	2.4729069578780662	2.1019589654419026	0.35904063054055907
4.156924880327316	1.8599202075233894	2.476273121152919	2.103164756293928	0.35935900104036617
4.160177560202376	1.8571769394251674	2.4796202936756377	2.1043685869705397	0.35968016356901283
4.163430240077437	1.854448918710651	2.4829487699062684	2.1055705352837424	0.36000403148951404
4.166682919952497	1.851735915318838	2.4862588361211695	2.1067706763216036	0.360330521461341
4.169935599827558	1.8490377054877518	2.4895507707338633	2.1079690825759374	0.3606595532809828
4.173188279702618	1.8463540715106028	2.4928248445997734	2.109165824062528	0.36099104973196744
4.176440959577679	1.8436848015040552	2.4960813213058275	2.110360968434406	0.36132493644367636
4.179693639452739	1.84102968918787	2.4993204574458434	2.111554581088663	0.3616611417583415
4.18103275719285	1.8399406551221629	2.5006490187796713	2.112045557277129	0.3618002139484116
4.1829463193278	1.838388533675247	2.5025425028825374	2.112746725267235	0.3619995966056632
4.18619899920286	1.8357611392732363	2.5057477009969467	2.1139374621520775	0.36234023438453067
4.189451679077921	1.833147315292632	2.508936288925995	2.1151268509550802	0.36268299085136824
4.192704358952981	1.8305468758668026	2.5121084977888932	2.116314949003098	0.3630278040146683
4.195957038828042	1.8279596397789453	2.5152645529030013	2.1175018118183857	0.3633746140353029
4.199209718703102	1.825385430297293	2.518404673989757	2.1186874931947566	0.3637233631322407
4.202462398578163	1.8228240750178242	2.5215290753712183	2.1198720452697217	0.3640739954933199
4.205715078453223	1.8202754057140667	2.524637966157744	2.1210555185928697	0.3644264571907574
4.208967758328284	1.8177392581935998	2.527731550427296	2.122237962190719	0.364780696101095
4.212220438203344	1.8152154721608982	2.530810027396817	2.1234194236282606	0.36513666182930743
4.215473118078405	1.8127038910861726	2.533873591586113	2.124599949067394	0.36549430563681506
4.218725797953465	1.8102043620798893	2.53692243297463	2.125779583322439	0.3658535803731635
4.221978477828526	1.8077167357726718	2.539956737151514	2.1269583699129067	0.36621444041114865
4.225231157703586	1.8052408662003	2.5429766854592875	2.128136351113684	0.36657684158518133
4.228483837578647	1.8027766106935474	2.5459824551314862	2.1293135680027833	0.3669407411327
4.231736517453707	1.8003238297726059	2.5489742194245575	2.1304900605068062	0.36730609763845207
4.234989197328768	1.7978823870458667	2.5519521477443132	2.1316658674442417	0.367672870981479
4.238241877203828	1.7954521491128401	2.554916405767211	2.1328410265667292	0.36804102228464786
4.24143813478474	1.7930748555968743	2.557816084892645	2.1339952054210616	0.36840409330141477
4.241494557078889	1.7930329854710039	2.557867155556723	2.1340155745984	0.3684105138665857
4.244747236953949	1.7906247684263923	2.560804555675029	2.1351895472734	0.3687813091958811
4.24799991682901	1.7882273730077376	2.563728761290271	2.136362979371699	0.36915337284742533
4.25125259670407	1.7858406768839963	2.566639924279572	2.137535904753277	0.3695266704607761
4.254505276579131	1.7834645602850931	2.5695381933280355	2.138708356390778	0.36990116870043127
4.257757956454191	1.7810989059257356	2.5724237140239112	2.139880366400711	0.37027683521791066
4.261010636329252	1.7787435989321483	2.5752966289501016	2.141051966073276	0.37065363861554657
4.264263316204312	1.7763985267715938	2.5781570777721927	2.1422231859008902	0.3710315484118932
4.267515996079373	1.7740635791845505	2.581005197323161	2.143394055605476	0.3714105350086686
4.270768675954433	1.7717386481194257	2.5838411216849133	2.1445646041645854	0.3717905696591494
4.274021355829494	1.769423627669686	2.5866649822667993	2.1457348598364057	0.3721716244379417
4.277274035704554	1.7671184140132994	2.5894769078812443	2.1469048501837182	0.3725536722120579
4.280526715579615	1.764822905354382	2.592277024816617	2.148074602096855	0.3729366866132329
4.283779395454675	1.762537001866955	2.595065456907465	2.1492441418157013	0.37332064201141646
4.287032075329736	1.760260605640714	2.597842325602233	2.150413494950798	0.37370551348938197
4.290284755204796	1.7579936206287283	2.6006077500285696	2.1515826865035845	0.3740912768183974
4.293537435079857	1.7557359525969822	2.603361847056331	2.1527517408858237	0.3744779084349047
4.296790114954917	1.7534875090756812	2.6061047313583794	2.1539206819382475	0.3748653854181585
4.300042794829978	1.7512481993122466	2.608836515469271	2.1550895329484643	0.3752536854687778
4.303295474705038	1.7490179342259282	2.611557309841921	2.156258316668161	0.37564278688816594
4.306548154580099	1.7467966263639663	2.614267222902333	2.157427055329629	0.3760326685587577
4.309800834455159	1.7445841898592376	2.616966361102474	2.1585957706616563	0.37642330992505446
4.31305351433022	1.7423805403893264	2.6196548289713655	2.1597644839048007	0.376814690975409
4.315275840360839	1.740879952645537	2.621485586118566	2.160562992475245	0.3770825092445558
4.31630619420528	1.7401855951369596	2.622332729164475	2.1609332158260868	0.3772067922245268
4.319558874080341	1.7379992727517501	2.6250001625114665	2.162101986733143	0.3775995946966491
4.322811553955401	1.7358214933132001	2.627657228062382	2.163270816487808	0.37799307990938646
4.326064233830461	1.7336521782949066	2.630304023132316	2.1644397245192306	0.3783872298581738
4.329316913705522	1.7314912505299267	2.632940643344641	2.165608729836486	0.3787820270013179
4.332569593580582	1.7293386341772554	2.635567182672849	2.1667778510407256	0.3791774542456115
4.335822273455643	1.727194254689372	2.6381837334810467	2.167947106336887	0.3795734949324875
4.339074953330703	1.725058038780811	2.64079038656318	2.169116513544981	0.37997013282469055
4.342327633205764	1.722929914397725	2.643387231181015	2.170286090110969	0.3803673520934422
4.345580313080824	1.7208098106883916	2.645974355100937	2.171455853117258	0.3807651373060787
4.348832992955885	1.7186976579746367	2.648551844629609	2.1726258192928225	0.3811634734141405
4.352085672830945	1.7165933877241362	2.6511197846485293	2.173796005022968	0.38156234574189396
4.355338352706006	1.7144969325235615	2.6536782586475374	2.174966426358759	0.38196173997526733
4.358591032581066	1.7124082260525402	2.656227348757297	2.176137099026115	0.3823616421511822
4.361843712456127	1.7103272030584002	2.6587671357808036	2.1773080384346	0.3827620386472651
4.365096392331187	1.7082537993316689	2.6612976992239483	2.1784792596859064	0.38316291617192244
4.368349072206248	1.706187951682299	2.663819117325172	2.1796507775820544	0.3835642617547632
4.371601752081308	1.7041295979165971	2.6663314670842446	2.180822606633314	0.38396606273735684
4.374854431956369	1.7020786768148248	2.6688348242901982	2.1819947610658623	0.3843683067643099
4.378107111831429	1.7000351281094535	2.6713292635484507	2.1831672548291876	0.3847709817746511
4.38135979170649	1.6979988924640472	2.673814858307139	2.184340101603248	0.38517407599351006
4.38461247158155	1.6959699114527509	2.6762916808826986	2.185513314805395	0.38557757792407965
4.387865151456611	1.6939481275403627	2.6787598024847132	2.186686907597073	0.385981476339849
4.391117831331671	1.6919334840629723	2.6812192932400567	2.1878608928903027	0.38638576027709753
4.393340157362291	1.6905610978359213	2.6828947619548487	2.18866322620126	0.3866621950517204
4.394370511206732	1.6899259252091425	2.6836702222163558	2.189035283353953	0.38679041902763966
4.3976231910817924	1.6879253960016176	2.686112657444796	2.1902100914198166	0.38719544213180934
4.400875870956853	1.6859318422795395	2.688546665942294	2.191385329288492	0.38760081937167606
4.4041285508319135	1.6839452106811537	2.6909723137330523	2.192561008935077	0.38800654076448293
4.407381230706974	1.681965448626991	2.6933896658695295	2.193737142114688	0.3884125965562985
4.4106339105820345	1.679992504303507	2.69579878645283	2.1949137403678076	0.3888189772158736
4.413886590457095	1.6780263266471631	2.698199738652545	2.1960908150254617	0.3892256734286961
4.4171392703321555	1.6760668653289363	2.70059258472606	2.197268377214245	0.3896326760912354
4.420391950207216	1.6741140707392457	2.7029773860373387	2.1984464378611865	0.39003997630537024
4.4236446300822765	1.672167893973275	2.7053542030752147	2.1996250076984736	0.3904475653729923
4.426897309957337	1.670228286816686	2.7077230954711924	2.2008040972680263	0.39085543479077944
4.4301499898323975	1.6682952017317063	2.710084122016784	2.2019837169259424	0.3912635762451322
4.433402669707458	1.6663685918435789	2.712437340680389	2.203163876846804	0.3916719816072676
4.4366553495825185	1.6644484109273638	2.714782808623742	2.204344587027859	0.3920806429284644
4.4399080294575795	1.66253461339508	2.7171205822179254	2.2055258572930807	0.3924895524354544
4.4431607093326395	1.660627154283177	2.719450717058981	2.206707697297107	0.3928987025259547
4.4464133892077005	1.6587259892403239	2.7217732679831164	2.2078901165290636	0.39330808576433524
4.4496660690827605	1.65683107451551	2.7240882890815277	2.2090731243162818	0.3937176948774176
4.4529187489578215	1.6549423669464427	2.7263958337148493	2.2102567298279014	0.39412752275039964
4.4561714288328815	1.6530598239482368	2.7286959545272382	2.2114409420783807	0.3945375624229024
4.4594241087079425	1.6511834035023856	2.7309887034601097	2.212625769930897	0.394947807085134
4.4626767885830025	1.6493130641460025	2.733274131765532	2.213811222100657	0.39535825007416703
4.4659294684580635	1.6474487649613312	2.7355522900192883	2.214997307158114	0.39576888487032563
4.4691821483331235	1.6455904655655074	2.7378232281336228	2.216184033532091	0.39617970509367806
4.4714044743637436	1.6443242505164788	2.739370673145049	2.2169952127385133	0.3964604928936713
4.4724348282081845	1.6437381261005737	2.74008699536967	2.2173714095128214	0.39659070450063116
4.475687508083245	1.6418917072237333	2.7423436403495907	2.218559443254905	0.3970018769806237
4.4789401879583055	1.6400511700978393	2.744593211068407	2.2197481427801797	0.3974132165529147
4.482192867833366	1.6382164763821103	2.746835754905558	2.220937515980519	0.397824717363464
4.4854455477084265	1.6363875882230678	2.7490713186361813	2.2221275706205508	0.39823637368190107
4.488698227583487	1.634564468245687	2.7512999484421243	2.2233183143403035	0.3986481798985809
4.4919509074585475	1.632747079544756	2.753521689922694	2.2245097546577797	0.39906013052172185
4.495203587333608	1.630935385676437	2.755736588105162	2.2257018989714643	0.3994722201746243
4.4984562672086685	1.6291293506500235	2.7579446874550153	2.2268947545627635	0.39988444359296726
4.501708947083729	1.6273289389198888	2.7601460318859745	2.228088328598378	0.4002967956221796
4.5049616269587895	1.6255341153776195	2.7623406647697824	2.229282628132617	0.40070927121488426
4.50821430683385	1.6237448453443275	2.764528628945762	2.23047766010965	0.4011218654284127
4.5114669867089106	1.62196109456314	2.7667099667301613	2.2316734313656994	0.4015345734223877
4.514719666583971	1.6201828291918565	2.768884719925284	2.232869948631177	0.40194739045637146
4.517972346459032	1.618410015795773	2.771052929828414	2.234067218532767	0.4023603118875783
4.521225026334092	1.6166426213406668	2.773214637240537	2.2352652475954518	0.4027733331686483
4.524477706209153	1.6148806131859363	2.775369882474873	2.236464042244489	0.40318644984548124
4.527730386084213	1.6131239590778945	2.7775187053652113	2.2376636088073383	0.4035996575551286
4.530983065959273	1.6113726271432096	2.7796611452740674	2.2388639535155392	0.4040129520237412
4.534235745834334	1.6096265858824899	2.781797241100657	2.2400650825065394	0.4044263290645714
4.537488425709394	1.6078858041640078	2.783927031288696	2.2412670018254817	0.40483978457602826
4.540741105584455	1.6061502512175623	2.786050553834029	2.242469717426943	0.4052533145397835
4.543993785459515	1.6044198966284704	2.7881678462920974	2.243673235176632	0.40566691501892693
4.547246465334576	1.6026947103316924	2.790278945785238	2.2448775608530442	0.40608058215616993
4.549468791365196	1.601518969142473	2.7917177685458565	2.245700858883226	0.40636324802656526
4.550499145209636	1.6009746626060786	2.7923838890098325	2.2460827001490764	0.4064943121720956
4.553751825084697	1.599259724068741	2.794482712243301	2.2472886586736025	0.4069081013634538
4.557004504959757	1.5975498656695433	2.7965754513509458	2.2484954419530108	0.4073219461015001
4.560257184834818	1.5958450586857074	2.798662141792652	2.249703055432703	0.407735842830377
4.563509864709878	1.5941452747165328	2.800742818629448	2.25091150447856	0.40814978806553676
4.566762544584939	1.5924504856782258	2.8028175165299234	2.252120794378369	0.4085637783922036
4.570015224459999	1.5907606637988372	2.804886269776522	2.253330930343219	0.4089778104638751
4.57326790433506	1.5890757816133028	2.8069491122716927	2.2545419175088632	0.4093918810008611
4.57652058421012	1.5873958119585885	2.8090060775439256	2.255753760937047	0.40980598678885916
4.579773264085181	1.5857207279689318	2.811057198753654	2.256966465616809	0.4102201246775654
4.583025943960241	1.584050503071183	2.8131025086990396	2.258180036465746	0.4106342915793201
4.586278623835302	1.5823851109802383	2.815142039821643	2.259394478331254	0.41104848446778613
4.589531303710362	1.5807245256945675	2.817175824211972	2.2606097959917375	0.4114627003766606
4.592783983585423	1.5790687214918295	2.8192038936149264	2.2618259941577916	0.41187693639841755
4.596036663460483	1.5774176729245768	2.8212262794351237	2.2630430774733545	0.41229118968308137
4.599289343335544	1.5757713548160444	2.82324301274213	2.26426105051684	0.41270545743703024
4.602542023210604	1.574129742256023	2.825254124275576	2.2654799178022373	0.41311973692182824
4.605794703085665	1.572492810596813	2.827259644450178	2.26669968378019	0.4135340254530857
4.609047382960725	1.5708605354492577	2.8292596033606574	2.267920352839048	0.413948320399347
4.612300062835786	1.5692328926788552	2.8312540307865666	2.2691419293059	0.4143626191810047
4.615552742710846	1.567609858401944	2.833242956197015	2.2703644174475794	0.4147769192692397
4.618805422585907	1.5659914089819638	2.83522640875531	2.271587821471646	0.4151912181849865
4.622058102460967	1.5643775210257875	2.8372044173235023	2.272812145527353	0.41560551349792274
4.625310782336028	1.5627681713801251	2.8391770104668463	2.274037393706584	0.4160198028254827
4.627533108366647	1.5616712144333909	2.8405216443982026	2.274875052564061	0.41630285276706874
4.628563462211088	1.5611633371279938	2.841144216458176	2.2752635700447787	0.41643408383189373
4.631816142086149	1.5595629955852572	2.8431060632821947	2.2764906785218275	0.41684835422723543
4.635068821961209	1.5579671242972293	2.845062578639683	2.277718723062957	0.4172626117665203
4.63832150183627	1.5563757010353416	2.8470137899516312	2.2789477075395905	0.4176768542487961
4.64157418171133	1.5547887037938748	2.8489597243632887	2.2801776357701904	0.4180910795162685
4.644826861586391	1.5532061107867499	2.850900408748141	2.2814085115210836	0.41850528545344423
4.648079541461451	1.551627900444378	2.8528358697118095	2.282640338507269	0.41891946998629376
4.651332221336512	1.5500540514105723	2.854766133595882	2.283873120393209	0.4193336310814329
4.654584901211572	1.5484845425395117	2.856691226481668	2.2851068607936	0.4197477667453232
4.657837581086633	1.5469193528927652	2.85861117419389	2.2863415632741306	0.4201618750234904
4.661090260961693	1.545358461736366	2.8605260023043018	2.2875772313522256	0.4205759539997604
4.664342940836754	1.5438018485379437	2.8624357361352426	2.2888138684977664	0.42099000179551255
4.667595620711814	1.5422494929639037	2.864340400763129	2.290051478133805	0.4214040165689496
4.670848300586875	1.5407013748766607	2.8662400210218792	2.2912900636372586	0.4218179965143838
4.674100980461935	1.5391574743319207	2.8681346215062775	2.2925296283395893	0.42223193986153906
4.677353660336996	1.537617771576012	2.8700242265752793	2.2937701755274738	0.4226458448748687
4.680606340212056	1.5360822470432627	2.871908860355254	2.2950117084434543	0.42305970985288766
4.683859020087117	1.534550881353426	2.8737885467431727	2.2962542302865807	0.42347353312752
4.687111699962177	1.5330236553091514	2.875663309409739	2.297497744213035	0.4238873130634606
4.690364379837238	1.5315005498934975	2.877533171802462	2.2987422533367483	0.4243010480575504
4.693617059712298	1.5299815462674915	2.8793981571486773	2.299987760729999	0.4247147365381658
4.696869739587359	1.5284666257677304	2.8812582884585156	2.3012342694240067	0.4251283769646208
4.700122419462419	1.5269557699040226	2.8831135885278165	2.302481782409506	0.42554196782658227
4.70337509933748	1.525448960357072	2.8849640799409944	2.303730302637314	0.42595550764349804
4.705597425368099	1.5244217813549272	2.886225636264212	2.3045839088549394	0.4262380200430421
4.70662777921254	1.5239461789762003	2.8868097850738534	2.304979833018888	0.42636899496403685
4.709880459087601	1.5224474077771113	2.888650726096353	2.306230376426864	0.4267824283655405
4.713133138962661	1.5209526289396886	2.8904869249753284	2.3074819356955945	0.42719580645348754
4.716385818837722	1.5194618248058365	2.892318403477161	2.308734513621669	0.42760912786096883
4.719638498712782	1.5179749778773524	2.894145183170407	2.309988112964426	0.4280223912481734
4.722891178587843	1.5164920708138387	2.895967285428377	2.3112427364464567	0.42843559530188574
4.726143858462903	1.5150130864306481	2.897784731431677	2.312498386754097	0.42884873873499374
4.729396538337964	1.5135380076968636	2.8995975421707008	2.31375506653791	0.42926182028600635
4.732649218213024	1.5120668177333125	2.9014057384480854	2.3150127784131596	0.4296748387185819
4.735901898088084	1.510599499810613	2.9032093408811237	2.316271524960276	0.43008779282106613
4.739154577963145	1.5091360373472533	2.905008369904135	2.3175313087253113	0.4305006814060395
4.742407257838205	1.5076764139077035	2.906802845770799	2.3187921322203837	0.43091350330987416
4.745659937713266	1.5062206132005556	2.90859278855645	2.3200539979241204	0.4313262573923001
4.748912617588326	1.5047686190766973	2.9103782181603313	2.3213169082820833	0.43173894253598
4.752165297463387	1.5033204155275137	2.9121591543078176	2.3225808657071934	0.43215155764609275
4.755417977338447	1.5018759866831184	2.9139356165525956	2.323845872580145	0.43256410164992604
4.758670657213508	1.500435316810613	2.915707624278812	2.3251119312498094	0.4329765734964764
4.761923337088568	1.4989983903123762	2.9174751967031862	2.3263790440336365	0.43338897215605804
4.765176016963629	1.4975651917243782	2.919238352877088	2.3276472132180435	0.43380129661991934
4.768428696838689	1.4961357057145228	2.9209971116885827	2.3289164410588006	0.4342135458998671
4.77168137671375	1.4947099170810174	2.9227514918644446	2.3301867297814067	0.4346257190278982
4.77493405658881	1.4932878107507666	2.9245015119721334	2.33145808158146	0.4350378150558391
4.778186736463871	1.4918693717777924	2.9262471904217464	2.332730498625019	0.435449833054992
4.781439416338931	1.49045458534168	2.9279885454679313	2.3340039830489614	0.4358617721157884
4.783661742369551	1.4894900545692131	2.929175813460245	2.334874679702304	0.436143175081548
4.784692096213992	1.4890434367460454	2.9297255952117784	2.3352785369613343	0.4362736313474495
4.787944776089052	1.4876359114170308	2.931458357602673	2.336554162441694	0.4366854098776532
4.791197455964113	1.4862319949018192	2.9331868504401255	2.3378308615414474	0.4370971068522077
4.794450135839173	1.4848316728671758	2.9349110913755716	2.3391086362841804	0.4375087214347319
4.797702815714234	1.4834349310980097	2.936631097914142	2.340387488665985	0.4379202528063414
4.800955495589294	1.4820417554959586	2.938346887416407	2.3416674206557775	0.4383317001653411
4.804208175464355	1.4806521320779944	2.9400584771000937	2.3429484341956126	0.43874306272692404
4.807460855339415	1.4792660469750516	2.941765884041775	2.3442305312009917	0.4391543397228753
4.810713535214476	1.4778834864306754	2.943469125178535	2.345513713561165	0.4395655304012826
4.813966215089536	1.4765044367996905	2.945168217309607	2.346797983139429	0.43997663402625165
4.817218894964597	1.4751288845468908	2.946863177097989	2.34808334177342	0.4403876498776276
4.820471574839657	1.4737568162457477	2.948554021072031	2.349369791275398	0.4407985772507216
4.823724254714718	1.472388218577139	2.950240765627	2.350657333432531	0.4412094154560426
4.826976934589778	1.4710230783280955	2.9519234270266237	2.351945970007171	0.4416201638190345
4.830229614464839	1.4696613823905678	2.953602021404607	2.3532357027371273	0.44203082167981783
4.833482294339899	1.4683031177602097	2.9552765647661277	2.3545265333359318	0.442441388392937
4.83673497421496	1.4669482715351825	2.9569470729893097	2.355818463493104	0.44285186332711174
4.83998765409002	1.4655968309149723	2.958613561826675	2.357111494874408	0.4432622458649937
4.843240333965081	1.4642487831992301	2.9602760469065728	2.3584056291221067	0.44367253540292745
4.846493013840141	1.4629041157866243	2.961934543734587	2.3597008678552123	0.44408273135071596
4.849745693715202	1.461562816173713	2.9635890676949255	2.3609972126697296	0.4444928331313904
4.852998373590262	1.4602248719538315	2.9652396340517866	2.3622946651388985	0.4449028401809845
4.856251053465323	1.4588902708159956	2.9668862579507067	2.3635932268134314	0.44531275194831327
4.859503733340383	1.4575590005438215	2.9685289544198876	2.3648928992217453	0.4457225678947549
4.861726059371003	1.4566513468161792	2.9696490420361856	2.3657815128911626	0.44600251076669073
4.862756413215444	1.4562310490144612	2.970167738371505	2.366193683870191	0.446132287494038
4.866009093090504	1.4549064041975528	2.971802624602997	2.3674955822432793	0.4465419102320319
4.869261772965565	1.4535850541541857	2.9734336277983373	2.3687985958039013	0.446951435606541
4.872514452840625	1.4522669870358818	2.9750607625292833	2.3701027259935477	0.4473608631271034
4.875767132715686	1.4509521910835887	2.9766840432566157	2.3714079742325214	0.4477701923147922
4.879019812590746	1.4496406546266907	2.9783034843313505	2.3727143419201493	0.4481794227020218
4.882272492465807	1.4483323660820295	2.979919099995941	2.3740218304349896	0.4485885538323565
4.885525172340867	1.4470273139529433	2.9815309043854596	2.3753304411350356	0.4489975852603233
4.888777852215928	1.4457254868283151	2.983138911528764	2.376640175357915	0.44940651655122793
4.892030532090988	1.4444268733816377	2.9847431353496434	2.3779510344210886	0.44981534728097416
4.895283211966049	1.4431314623700888	2.9863435896679555	2.3792630196220443	0.45022407703588657
4.898535891841109	1.4418392426336217	2.987940288200742	2.380576132238487	0.4506327054125362
4.90178857171617	1.440550203094067	2.989533244563327	2.3818903735285266	0.4510412320175697
4.90504125159123	1.4392643327542463	2.991122472270409	2.383205744730864	0.45144965646754126
4.908293931466291	1.4379816206971	2.9927079847371254	2.384522247064971	0.45185797838874775
4.911546611341351	1.436702056084824	2.9942897952801135	2.385839881731272	0.45226619741706686
4.914799291216412	1.4354256281580227	2.99586791711855	2.3871586499113167	0.4526743131977976
4.918051971091472	1.434152326234868	2.9974423633751774	2.3884785527679555	0.4530823253855045
4.921304650966533	1.432882139710275	2.999013147077319	2.389799591445511	0.4534902336438639
4.924557330841593	1.4316150580550844	3.000580281157877	2.3911217670699423	0.4538980376455133
4.927810010716654	1.4303510708152596	3.002143778456317	2.392445080749014	0.454305737071903
4.931062690591714	1.4290901676110919	3.003703651719643	2.3937695335724576	0.454713331613151
4.934315370466775	1.4278323381364184	3.0052599136033544	2.3950951266121296	0.4551208209678997
4.937568050341835	1.4265775721578486	3.006812576672392	2.3964218609221732	0.45552820484317585
4.939790376372455	1.4257220356692746	3.0078713385407516	2.397328981391641	0.4558064806235065
4.940820730216896	1.425325859514002	3.0083616534020723	2.397749737539169	0.45593548295425224
4.944073410091956	1.424077190114756	3.009907156179007	2.399078757482291	0.45634265502451243
4.947326089967016	1.422831553940505	3.011449097302013	2.4004089217534563	0.4567497207853175
4.950578769842077	1.4215889410414253	3.0129874889830073	2.401740231337472	0.4571566799758749
4.953831449717137	1.4203493415367547	3.0145223433478923	2.403072687202183	0.45756353234311037
4.957084129592198	1.4191127456140782	3.0160536724374287	2.4044062902986143	0.4579702776415412
4.960336809467258	1.4178791435286233	3.0175814882080947	2.4057410415611122	0.458376915633152
4.963589489342319	1.4166485256025665	3.0191058025329385	2.4070769419074853	0.45878344608727306
4.966842169217379	1.4154208822243464	3.020626627202415	2.4084139922391405	0.45918986878046003
4.97009484909244	1.4141962038479876	3.0221439739252136	2.4097521934412183	0.45959618349637604
4.9733475289675	1.4129744809924316	3.023657854329077	2.411091546382726	0.4600023900256761
4.976600208842561	1.4117557042408784	3.025168279961604	2.4124320519166695	0.460408488165893
4.979852888717621	1.4105398642401341	3.026675262291047	2.4137737108801813	0.4608144777213255
4.983105568592682	1.4093269516999687	3.028178812707099	2.415116524094649	0.4612203585029281
4.9863582484677424	1.4081169573924819	3.029678942521665	2.416460492365841	0.46162613032820304
4.989610928342803	1.406909872151476	3.0311756629696305	2.417805616484028	0.462031793021094
4.9928636082178635	1.4057056868718374	3.0326689852096163	2.4191518972241073	0.4624373464118813
4.996116288092924	1.404504392508926	3.034158920324723	2.4204993353457214	0.4628427903370794
4.9993689679679845	1.4033059800779726	3.035645479323268	2.4218479315933776	0.4632481246393359
5.002621647843045	1.4021104406534823	3.037128673139513	2.423197686696562	0.4636533491673318
5.0058743277181055	1.4009177653686473	3.038608512634381	2.4245486013698567	0.46405846377568416
5.009127007593166	1.3997279454147664	3.0400850085961646	2.4259006763130535	0.46446346832485
5.0123796874682265	1.398540972040671	3.041558171741227	2.4272539122112624	0.4648683626810319
5.015632367343287	1.3973568365521591	3.0430280127146903	2.4286083097350253	0.4652731467160848
5.0178546933739065	1.3965494279349262	3.0440303462006253	2.4295343420299815	0.46554964350900013
5.0188850472183475	1.396175530311436	3.044494542091121	2.429963869540422	0.4656778203074252
5.022137727093408	1.394997044736562	3.0459577703752005	2.4313205922691785	0.46608238333794105
5.0253904069684685	1.3938213713009067	3.0474177080023934	2.4326784785487714	0.4664868356959033
5.0286430868435295	1.3926485015326098	3.048874365339601	2.434037528992532	0.46689117727487944
5.0318957667185895	1.39147842701405	3.050327752685813	2.43539774419975	0.4672954079736477
5.0351484465936505	1.3903111393813172	3.051777880272748	2.436759124755773	0.4676995276961132
5.0384011264687105	1.3891466303236957	3.0532247582654843	2.4381216712321083	0.4681035363512255
5.0416538063437715	1.387984891583149	3.0546683967630877	2.439485384186517	0.4685074338528967
5.0449064862188315	1.3868259149538136	3.0561088057992265	2.440850264163117	0.46891122011992237
5.0481591660938925	1.3856696922814986	3.0575459953427835	2.442216311692473	0.4693148950759022
5.0514118459689525	1.384516215463191	3.058979975298458	2.4435835272916933	0.4697184586491629
5.0546645258440135	1.3833654764465664	3.0604107555073594	2.444951911464524	0.4701219107726822
5.0579172057190736	1.3822174672295064	3.061838345747598	2.4463214647014384	0.47052525138401385
5.0611698855941345	1.3810721798596217	3.0632627557348617	2.447692187479729	0.47092848042521396
5.064422565469195	1.3799296064337803	3.064683995122995	2.4490640802635957	0.4713315978427686
5.0676752453442555	1.3787897390976411	3.066102073504562	2.4504371435042356	0.4717346035875226
5.070927925219316	1.3776525700451951	3.067517000411407	2.4518113776399275	0.4721374976146092
5.0741806050943765	1.376518091518309	3.06892878531521	2.453186783096121	0.4725402798833813
5.077433284969437	1.3753862958062764	3.0703374376280315	2.4545633602855172	0.4729429503573434
5.0806859648444975	1.3742571752453727	3.0717429667028537	2.455941109608156	0.47334550900408484
5.083938644719558	1.3731307222184173	3.0731453818341143	2.457320031451496	0.47374795579521406
5.0871913245946185	1.3720069291543389	3.0745446922582347	2.458700126190497	0.47415029070629394
5.090444004469679	1.3708857885277463	3.0759409071541395	2.4600813941877	0.47455251371677815
5.0936966843447395	1.369767292858505	3.0773340356437737	2.4614638357933067	0.4749546248099485
5.095919010375359	1.3690046209678877	3.078284091709016	2.4624090353518793	0.47522929450941126
5.0969493642198	1.3686514347113183	3.078724086792612	2.462847451345257	0.4753566239728533
5.1002020440948606	1.3675382066953126	3.0801110696101595	2.464232241169308	0.4757585111962467
5.103454723969921	1.3664276014636285	3.0814949930504523	2.465618205579108	0.476160286474529
5.106707403844982	1.365319611713016	3.0828758660125466	2.467005344876274	0.47656194980568806
5.109960083720042	1.3642142301834341	3.084253697341006	2.468393659350464	0.47696350119124103
5.113212763595103	1.3631114496576562	3.085628495826382	2.469783149279452	0.47736494063617807
5.116465443470163	1.3620112629608783	3.087000270205686	2.4711738149292	0.47776626814890566
5.119718123345224	1.3609136629603327	3.088369029162863	2.4725656565539293	0.4781674837411921
5.122970803220284	1.359818642564906	3.0897347813292506	2.4739586743961914	0.4785685874281127
5.126223483095345	1.3587261947247615	3.0910975352840415	2.4753528686869384	0.4789695792279968
5.129476162970405	1.3576363124309658	3.0924572995547344	2.4767482396455907	0.479370459162375
5.132728842845466	1.3565489887151183	3.093814082617583	2.478144787480107	0.47977122725592725
5.135981522720526	1.3554642166489876	3.095167892898039	2.4795425123870487	0.48017188353643214
5.139234202595587	1.3543819893441496	3.0965187387711897	2.480941414551651	0.4805724280347167
5.142486882470647	1.3533022999516302	3.097866628562191	2.482341494147883	0.48097286078460694
5.145739562345708	1.352225141661553	3.099211570546696	2.4837427513385175	0.4813731818228793
5.148992242220768	1.3511505077027894	3.1005535729512794	2.485145186275192	0.4817733911892128
5.152244922095828	1.350078391342614	3.1018926439538532	2.486548799098473	0.4821734889261418
5.155497601970889	1.349008785886363	3.103228791684083	2.4879535899379204	0.4825734750790098
5.158750281845949	1.347941684677096	3.1045620242237955	2.489359558912146	0.48297334969592365
5.16200296172101	1.3468770810952622	3.1058923496073856	2.4907667061288774	0.48337311282770873
5.16525564159607	1.345814968558371	3.1072197758222146	2.4921750316850173	0.48377276452786433
5.168508321471131	1.344755340520664	3.1085443108090063	2.4935845356667032	0.4841723048525205
5.171761001346191	1.343698190472793	3.1098659624622393	2.4949952181493678	0.48457173386039487
5.173983327376811	1.3429773361912198	3.1107672996059215	2.4959597153739423	0.4848445714642663
5.175013681221252	1.3426435119414997	3.111184738630533	2.496407079197795	0.4849710516127504
5.178266361096312	1.3415912984892997	3.112500647117031	2.497820118866181	0.4853702581733537
5.181519040971373	1.3405415437141703	3.1138136956797795	2.499234337198187	0.4857693536084344
5.184771720846433	1.3394942412492408	3.1151238920321016	2.5006497342270007	0.48616833798664416
5.188024400721494	1.3384493847624863	3.116431243842969	2.5020663099753873	0.48656721137901765
5.191277080596554	1.3374069679564258	3.117735758737366	2.5034840644557486	0.48696597385893287
5.194529760471615	1.3363669845678219	3.1190374442966537	2.5049029976701753	0.4873646255020728
5.197782440346675	1.3353294283673853	3.1203363080589286	2.506323109610501	0.4877631663863875
5.201035120221736	1.3342942931594817	3.121632357519376	2.5077444002583578	0.4881615965920566
5.204287800096796	1.3332615727818413	3.12292560013062	2.509166869585226	0.48855991620145256
5.207540479971857	1.332231261105273	3.1242160433030737	2.5105905175524894	0.4889581252991045
5.210793159846917	1.3312033520333793	3.125503694405279	2.5120153441114845	0.4893562239716622
5.214045839721978	1.3301778395022767	3.1267885607642487	2.513441349203554	0.48975421230786126
5.217298519597038	1.3291547174803175	3.1280706496658	2.514868532760094	0.4901520903984883
5.220551199472099	1.3281339799678153	3.129349968354889	2.5162968947026085	0.4905498583363467
5.223803879347159	1.3271156209967718	3.1306265240359394	2.517726434942756	0.49094751621622335
5.22705655922222	1.326099634630609	3.131900323873165	2.5191571533823987	0.4913450641348551
5.23030923909728	1.3250860149639028	3.133171374990896	2.5205890499136525	0.49174250219089666
5.233561918972341	1.3240747561221184	3.1344396844738935	2.522022124418933	0.4921398304848879
5.236814598847401	1.3230658522613512	3.135705259367668	2.523456376771006	0.4925370491192227
5.240067278722462	1.3220592975680667	3.1369681066787876	2.5248918068330313	0.49293415819811753
5.243319958597522	1.3210550862588477	3.13822823337519	2.5263284144586113	0.4933311578275808
5.246572638472583	1.3200532125801387	3.1394856463864866	2.5277661994918375	0.4937280481153827
5.249825318347643	1.3190536708079985	3.1407403526042628	2.529205161767334	0.49412482917102507
5.252047644378263	1.3183720925860016	3.141596051669672	2.5301889797265047	0.4943958588408893
5.253077998222704	1.3180564552478504	3.14199235888238	2.530645301110305	0.49452150110571264
5.256330678097764	1.3170615602342388	3.1432416720372696	2.532086617336579	0.4949180640323236
5.259583357972825	1.3160689801305863	3.1444882988482266	2.5335291102526525	0.49531451806538124
5.262836037847885	1.315078709328953	3.145732246057699	2.5349727796557344	0.495710863321026
5.266088717722946	1.3140907422498005	3.1469735203715743	2.5364176253337902	0.49610709991698776
5.269341397598006	1.3131050733417549	3.148212128459465	2.537863647065583	0.4965032279725586
5.272594077473067	1.3121216970813758	3.149448076954987	2.5393108446207195	0.4968992476085658
5.275846757348127	1.3111406079729249	3.1506813724560394	2.5407592177596894	0.4972951589473458
5.279099437223188	1.3101618005481384	3.15191202152508	2.542208766233908	0.4976909621127176
5.282352117098248	1.309185269366001	3.1531400306893973	2.5436594897857594	0.49808665722995765
5.285604796973309	1.3082110090125236	3.1543654064413786	2.545111388148636	0.49848224442577405
5.288857476848369	1.3072390141005206	3.155588155238779	2.5465644610469784	0.49887772382828205
5.29211015672343	1.306269279269391	3.156808283504986	2.54801870819632	0.49927309556697924
5.29536283659849	1.3053017991849039	3.1580257976292776	2.549474129303322	0.4996683597727214
5.298615516473551	1.304336568538981	3.1592407039670856	2.5509307240658154	0.5000635165776988
5.301868196348611	1.3033735820494858	3.160453008840249	2.5523884921728417	0.5004585661154123
5.305120876223672	1.3024128344600137	3.1616627185372685	2.5538474333046897	0.5008535085206509
5.308373556098732	1.301454320539682	3.1628698393135584	2.555307547132935	0.5012483439294684
5.311626235973793	1.3004980350829258	3.1640743773916937	2.5567688333204788	0.5016430724791607
5.314878915848853	1.2995439729092924	3.1652763389616583	2.558231291521586	0.5020376943082446
5.318131595723914	1.2985921288632398	3.1664757301810864	2.559694921381922	0.5024322095564349
5.321384275598974	1.2976424978139371	3.1676725571755067	2.56115972253859	0.5028266183646236
5.324636955474035	1.2966950746550656	3.1688668260385793	2.56262569462017	0.5032209208748584
5.327889635349095	1.2957498543046226	3.170058542832332	2.564092837246754	0.5036151172303218
5.330111961379715	1.2951053161610195	3.170871294226031	2.565095904885147	0.5038843827440118
5.331142315224156	1.294806831704728	3.171247713587396	2.565561150029983	0.504009207575311
5.334394995099216	1.2938660018214319	3.1724343443032375	2.5670306325730827	0.5044031920552166
5.337647674974277	1.2929273596445223	3.173618440948387	2.5685012844709	0.5047970708165037
5.340900354849337	1.2919909001873398	3.174800009460666	2.569973105309939	0.5051908440066917
5.344153034724398	1.291056618486588	3.1759790557474137	2.5714460946683957	0.5055845117743346
5.347405714599458	1.2901245096021494	3.1771555856857097	2.572920252116193	0.5059780742690025
5.350658394474519	1.2891945686169033	3.178329605122593	2.5743955772150158	0.5063715316412624
5.353911074349579	1.2882667906365433	3.1795011198752845	2.575872069518346	0.5067648840426592
5.357163754224639	1.287341170789398	3.1806701357313987	2.5773497285714964	0.5071581316256984
5.3604164340997	1.2864177042262532	3.181836658449162	2.5788285539116447	0.5075512745438272
5.36366911397476	1.2854963861201758	3.183000693757624	2.5803085450678673	0.507944312951417
5.366921793849821	1.2845772116663396	3.184162247356867	2.5817897015611733	0.5083372470037456
5.370174473724881	1.2836601760818516	3.185321324918216	2.5832720229045374	0.5087300768569806
5.373427153599942	1.282745274605582	3.1864779320844425	2.5847555086029326	0.5091228026681617
5.376679833475002	1.2818325024979942	3.187632074469972	2.5862401581533647	0.509515424595184
5.379932513350063	1.2809218550409769	3.1887837576610845	2.5877259710449034	0.5099079427967816
5.383185193225123	1.2800133275376782	3.1899329872161144	2.5892129467587144	0.5103003574325117
5.386437873100184	1.27910691531234	3.1910797686656514	2.590701084768093	0.5106926686627373
5.389690552975244	1.2782026137101363	3.1922241075127347	2.5921903845384957	0.511084876648613
5.392943232850305	1.277300418097011	3.19336600923305	2.5936808455275715	0.5114769815520679
5.396195912725365	1.276400323859517	3.1945054792751213	2.5951724671851926	0.5118689835357911
5.399448592600426	1.2755023264046592	3.1956425230605014	2.596665248953488	0.5122608827632162
5.402701272475486	1.2746064211597365	3.1967771459839636	2.598159190266873	0.5126526793985063
5.405953952350547	1.2737126035721869	3.1979093534136864	2.5996542905520807	0.5130443736065398
5.408176278381166	1.273103119356371	3.1986815244478737	2.6006764529267725	0.5133119317342594
5.409206632225607	1.2728208691094325	3.199039150691443	2.6011505492281928	0.5134359655528946
5.412459312100668	1.2719312132587282	3.20016654313278	2.6026479657066695	0.5138274554038353
5.415711991975728	1.2710436315270093	3.2012915360272065	2.6041465393913805	0.5142188433262983
5.418964671850789	1.2701581194407425	3.2024141346383694	2.605646269678635	0.5146101294878777
5.422217351725849	1.2692746725457773	3.2035343442042343	2.6071471559572132	0.5150013140568117
5.42547003160091	1.2683932864071987	3.204652169937264	2.608649197608392	0.5153923972019699
5.42872271147597	1.2675139566091824	3.205767617024593	2.61015239400598	0.5157833790928387
5.431975391351031	1.2666366787548498	3.2068806906282004	2.611656744516343	0.5161742598995089
5.435228071226091	1.2657614484661255	3.207991395885085	2.6131622484984356	0.5165650397926626
5.438480751101152	1.2648882613835954	3.209099737907435	2.614668905303828	0.5169557189435604
5.441733430976212	1.264017113166367	3.210205721782797	2.6161767142767376	0.5173462975240289
5.444986110851273	1.2631479994919292	3.2113093525742435	2.617685674754057	0.5177367757064484
5.448238790726333	1.262280916056017	3.212410635320541	2.6191957860653816	0.5181271536637401
5.451491470601394	1.2614158585724722	3.2135095750363116	2.620707047533039	0.5185174315693546
5.454744150476454	1.2605528227731104	3.2146061767122003	2.6222194584721183	0.5189076095972601
5.457996830351515	1.2596918044075858	3.2157004453150333	2.623733018190496	0.5192976879219303
5.461249510226575	1.2588327992432597	3.2167923857879797	2.625247725988866	0.5196876667183329
5.464502190101636	1.2579758030650678	3.2178820030507094	2.626763581160767	0.5200775461619184
5.467754869976696	1.2571208116753911	3.218969301999553	2.6282805829926104	0.5204673264286087
5.471007549851757	1.2562678208939257	3.2200542875076548	2.6297987307637083	0.5208570076947864
5.474260229726817	1.2554168265575565	3.2211369644251286	2.631318023746299	0.5212465901372832
5.477512909601878	1.2545678245202285	3.222217337579212	2.6328384612055777	0.5216360739333701
5.480765589476938	1.2537208106528226	3.2232954117744153	2.634360042399721	0.5220254592607458
5.484018269351999	1.2528757808430313	3.2243711917926756	2.6358827665799165	0.522414746297527
5.486240595382618	1.252299570517379	3.2251048794283133	2.6369237931256273	0.5226806621607539
5.487270949227059	1.2520327309952346	3.2254446823935035	2.6374066329903862	0.5228039352222378
5.49052362910212	1.2511916570303785	3.2265158883141303	2.638931640868418	0.5231930262137995
5.49377630897718	1.2503525548858532	3.2275848142696577	2.640457789444388	0.5235820194515207
5.497028988852241	1.2495154205153742	3.2286514649531997	2.6419850779417913	0.5239709151150875
5.500281668727301	1.2486802498888627	3.229715845036027	2.6435135055772654	0.5243597133845536
5.503534348602362	1.2478470389923282	3.2307779591677126	2.6450430715606177	0.5247484144403306
5.506787028477422	1.2470157838277511	3.2318378119762685	2.6465737750948524	0.5251370184631793
5.510039708352483	1.246186480412968	3.23289540806829	2.6481056153761964	0.5255255256341993
5.513292388227543	1.2453591247815565	3.2339507520290907	2.649638591594124	0.5259139361348206
5.516545068102604	1.2445337129827214	3.2350038484228447	2.651172702931386	0.5263022501467942
5.519797747977664	1.2437102410811829	3.2360547017927184	2.652707948564032	0.5266904678521833
5.523050427852725	1.2428887051570643	3.2371033166610097	2.65424432766144	0.5270785894333545
5.526303107727785	1.2420691013057814	3.2381496975292787	2.6557818393863375	0.5274666150729691
5.529555787602846	1.2412514256379341	3.2391938488784837	2.6573204828948316	0.5278545449539745
5.532808467477906	1.240435674279196	3.24023577516911	2.6588602573364324	0.5282423792595959
5.536061147352967	1.2396218433702082	3.241275480841303	2.6604011618540775	0.5286301181733278
5.539313827228027	1.238809929066472	3.2423129703149964	2.66194319558416	0.5290177618789261
5.542566507103088	1.2379999275382438	3.243348247990041	2.6634863576565504	0.5294053105603997
5.545819186978148	1.2371918349704294	3.2443813182463312	2.6650306471946257	0.5297927644020028
5.549071866853209	1.2363856475624808	3.2454121854439326	2.6665760633152904	0.530180123588227
5.552324546728269	1.2355813615282933	3.2464408539232052	2.668122605129004	0.5305673883037934
5.55557722660333	1.2347789730961032	3.2474673280049298	2.669670271739806	0.5309545587336449
5.55882990647839	1.233978478508387	3.2484916119904277	2.6712190622453402	0.5313416350629396
5.56208258635345	1.233179874021761	3.249513710161686	2.672768975736877	0.5317286174770419
5.56430491238407	1.2326353289968266	3.2502107828439297	2.6738285672330826	0.5319929612741994
5.565335266228511	1.2323831559068823	3.250533626781477	2.6743200112993435	0.5321155061615165
5.568587946103571	1.23158832044835	3.251551366093476	2.675872168011342	0.5325023013021204
5.571840625978632	1.230795363944608	3.2525669323223836	2.6774254449451806	0.5328890030847963
5.5750933058536924	1.2300042827078481	3.253580329674042	2.6789798411668913	0.5332756116956651
5.578345985728753	1.229215073063914	3.2545915623355515	2.68053535573626	0.5336621273210198
5.5815986656038135	1.2284277313522067	3.255600634475385	2.6820919877068468	0.5340485501473178
5.584851345478874	1.2276422539255905	3.2566075502435066	2.683649736126013	0.5344348803611748
5.5881040253539345	1.2268586371502987	3.257612313771482	2.6852086000349438	0.5348211181493581
5.591356705228995	1.2260768774058424	3.2586149291725923	2.6867685784686723	0.5352072636987797
5.5946093851040555	1.2252969710849178	3.2596154005419473	2.6883296704561044	0.5355933171964907
5.597862064979116	1.2245189145933155	3.260613731956594	2.689891875020042	0.5359792788296741
5.6011147448541765	1.2237427043498312	3.26160992747563	2.6914551911772073	0.536365148785639
5.604367424729237	1.2229683367861754	3.262603991140309	2.6930196179382673	0.5367509272518148
5.6076201046042975	1.2221958083468858	3.2635959269741517	2.694585154307856	0.5371366144157442
5.610872784479358	1.2214251154892386	3.2645857389830524	2.6961517992845994	0.5375222104650783
5.6141254643544185	1.220656254683162	3.265573431155385	2.697719551861139	0.53790771558757
5.6173781442294795	1.2198892224111506	3.26655900746211	2.6992884110241553	0.5382931299710685
5.6206308241045395	1.219124015168179	3.267542471856877	2.7008583757543914	0.5386784538035134
5.6238835039796005	1.2183606294616174	3.26852382827613	2.702429445026676	0.5390636872729294
5.6271361838546605	1.217599061811148	3.2695030806392102	2.704001617809948	0.5394488305674205
5.6303888637297215	1.2168393087486817	3.2704802328484583	2.7055748930672787	0.5398338838751646
5.6336415436047815	1.2160813668182748	3.271455288789315	2.707149269755897	0.5402188473844081
5.6368942234798425	1.2153252325760484	3.2724282523304233	2.7087247468272095	0.5406037212834603
5.6401469033549025	1.2145709025901066	3.273399127323725	2.7103013232268283	0.5409885057606891
5.6423692293855225	1.214056557996128	3.274061258542321	2.711379117923527	0.541251350448318
5.6433995832299635	1.2138183734404562	3.274367917604563	2.711878997894589	0.5413732010045148
5.6466522631050236	1.2130676417189272	3.2753346269917762	2.713457769764579	0.5417578072034054
5.6499049429800845	1.2123187040290944	3.2762992592877995	2.7150376377651573	0.5421423245458719
5.653157622855145	1.2115715569861973	3.277261818278759	2.716618600818978	0.5425267532204627
5.6564103027302055	1.210826197217065	3.2782223077345667	2.718200657843015	0.5429110934157596
5.659662982605266	1.2100826213600375	3.2791807314090167	2.719783807748583	0.5432953453203723
5.6629156624803265	1.2093408260648895	3.2801370930398788	2.7213680494413626	0.5436795091229337
5.666168342355387	1.208600807992756	3.2810913963489927	2.7229533818214207	0.5440635850120961
5.6694210222304475	1.2078625638160563	3.282043645042359	2.724539803783236	0.5444475731765255
5.672673702105508	1.20712609021842	3.282993842810232	2.7261273142157205	0.5448314738048976
5.6759263819805685	1.2063913838946136	3.2839419933272107	2.727715912002241	0.5452152870858935
5.679179061855629	1.2056584415504674	3.2848881002523296	2.7293055960206463	0.5455990132081951
5.6824317417306895	1.204927259902803	3.2858321672291475	2.7308963651432845	0.5459826523604809
5.68568442160575	1.2041978356793608	3.2867741978858365	2.732488218237029	0.5463662047314216
5.6889371014808106	1.2034701656187312	3.287714195835272	2.734081154163301	0.5467496705096759
5.692189781355871	1.2027442464702816	3.2886521646751166	2.7356751717780914	0.5471330498838867
5.695442461230932	1.2020200749940877	3.2895881079879112	2.7372702699319835	0.5475163430426765
5.698695141105992	1.2012976479608641	3.2905220293411586	2.7388664474701763	0.5478995501746438
5.701947820981053	1.2005769621518958	3.291453932287408	2.740463703232505	0.5482826714683592
5.705200500856113	1.1998580143589694	3.2923838203643427	2.742062036053468	0.548665707112361
5.708453180731174	1.1991408013843063	3.293311697094863	2.7436614447622434	0.5490486572951521
5.711705860606234	1.1984253200404957	3.2942375659871668	2.7452619281827166	0.5494315222051955
5.714958540481295	1.1977115671504281	3.2951614305348387	2.7468634851335	0.5498143020309112
5.718211220356355	1.1969995395472295	3.2960832942169245	2.748466114427956	0.5501969969606721
5.720433546386975	1.1965140519052977	3.2967119897020245	2.7495616936401035	0.5504584166107517
5.721463900231416	1.196289234074196	3.29700316049802	2.750069814874221	0.5505796071828006
5.724716580106476	1.19558064758473	3.2979210328283455	2.7516745852752242	0.550962132885565
5.727969259981537	1.194873776942275	3.2988369146438306	2.7532804244287137	0.551344574257176
5.731221939856597	1.1941686190202534	3.299750809366192	2.754887331127277	0.5517269314857831
5.734474619731658	1.1934651707020023	3.300662720403011	2.756495304158362	0.5521092047594718
5.737727299606718	1.1927634288807116	3.301572651147816	2.7581043423043043	0.5524913942662594
5.740979979481779	1.1920633904593627	3.302480604980155	2.7597144443423427	0.5528735001940922
5.744232659356839	1.1913650523506658	3.3033865852656774	2.761325609044646	0.5532555227308424
5.7474853392319	1.1906684114770003	3.304290595356207	2.762937835178334	0.5536374620643046
5.75073801910696	1.1899734647703544	3.3051926385898205	2.7645511215055	0.5540193183821929
5.753990698982021	1.1892802091722643	3.3060927182909214	2.7661654667832316	0.5544010918721372
5.757243378857081	1.1885886416337563	3.306990837770315	2.767780869763635	0.554782782721681
5.760496058732142	1.1878987591152876	3.3078870003252834	2.769397329193855	0.5551643911182781
5.763748738607202	1.1872105585866872	3.3087812092396574	2.7710148438160993	0.5555459172492894
5.767001418482262	1.1865240370271	3.309673467783892	2.7726334123676586	0.5559273613019802
5.770254098357323	1.1858391914249273	3.3105637792151366	2.7742530335809295	0.5563087234635172
5.773506778232383	1.1851560187777728	3.3114521467773086	2.7758737061834373	0.556690003920966
5.776759458107444	1.1844745160923833	3.3123385737011635	2.777495428897857	0.557071202861288
5.780012137982504	1.1837946803845958	3.3132230632043664	2.7791182004420345	0.5574523204713376
5.783264817857565	1.1831165086792803	3.3141056184915634	2.7807420195290122	0.5578333569378601
5.786517497732625	1.1824399980102862	3.3149862427544488	2.7823668848670464	0.5582143124474883
5.789770177607686	1.1817651454203872	3.3158649391718367	2.783992795159633	0.5585951871867405
5.793022857482746	1.1810919479612279	3.316741710909728	2.785619749105526	0.5589759813420174
5.796275537357807	1.1804204026932703	3.3176165611213806	2.7872477453987634	0.5593566950996002
5.798497863388427	1.1799625318519666	3.3182131810830096	2.788360638776977	0.5596167637403596
5.799528217232867	1.179750506685741	3.3184894929473754	2.788876782728686	0.5597373286456475
5.802780897107928	1.1790822570165789	3.319360509515683	2.7905068597799603	0.5601178821661933
5.806033576982988	1.1784156507723829	3.320229613941733	2.792137975232601	0.5604983558471445
5.809286256858049	1.1777506850483603	3.3210968093284774	2.7937701277619933	0.5608787498742782
5.812538936733109	1.1770873569482763	3.3219620987664578	2.7954033160389113	0.56125906443324
5.81579161660817	1.1764256635844028	3.32282548533387	2.797037538729545	0.5616392997095412
5.81904429648323	1.1757656020774685	3.323686972096629	2.798672794495518	0.5620194558885567
5.822296976358291	1.1751071695566093	3.3245465621084325	2.800309081993912	0.562399533155523
5.825549656233351	1.1744503631593182	3.325404258410826	2.8019463998772864	0.5627795316955355
5.828802336108412	1.1737951800313975	3.326260064033264	2.803584746793703	0.563159451693547
5.832055015983472	1.1731416173269096	3.327113981993176	2.805224121386744	0.5635392933343649
5.835307695858533	1.1724896722081293	3.3279660152960244	2.806864522295538	0.5639190568026501
5.838560375733593	1.171839341845496	3.3288161669353706	2.8085059481547776	0.5642987422829139
5.841813055608654	1.1711906234175664	3.3296644398929334	2.810148397594744	0.5646783499595165
5.845065735483714	1.1705435141109686	3.3305108371386507	2.811791869241329	0.5650578800166652
5.848318415358775	1.1698980111203539	3.331355361630742	2.8134363617160543	0.5654373326384122
5.851571095233835	1.1692541116483532	3.332198016315765	2.815081873636095	0.5658167080086527
5.854823775108896	1.1686118129055294	3.3330388041286785	2.8167284036143014	0.5661960063111231
5.858076454983956	1.167971112110333	3.333877727992898	2.8183759502592194	0.5665752277293993
5.861329134859017	1.1673320064890582	3.334714790820358	2.820024512175114	0.5669543724468945
5.864581814734077	1.166694493275797	3.3355499955115686	2.8216740879619895	0.5673334406468578
5.867834494609138	1.166058569712396	3.336383344955672	2.8233246762156115	0.5677124325123724
5.871087174484198	1.165424233048413	3.3372148420305034	2.8249762755275296	0.5680913482263534
5.874339854359259	1.1647914805410735	3.3380444896026447	2.826628884485097	0.5684701879715474
5.876562180389878	1.164360075028216	3.338610267066733	2.8277585750968868	0.5687289787770782
5.877592534234319	1.1641603094552282	3.3388722905274824	2.828282501671495	0.5688489519305289
5.88084521410938	1.1635307170633096	3.339698247649264	2.8299371256657517	0.5692276402857003
5.88409789398444	1.1629027006452914	3.3405223638011536	2.8315927550427653	0.5696062532192898
5.887350573859501	1.1622762574886458	3.341344641805287	2.8332493883733254	0.5699847909133494
5.890603253734561	1.1616513848883023	3.3421650844728275	2.8349070242241345	0.5703632535497543
5.893855933609622	1.161028080146607	3.342983694604019	2.83656566115783	0.5707416413102
5.897108613484682	1.1604063405732818	3.3438004749882415	2.8382252977330054	0.5711199543762022
5.900361293359743	1.1597861634853843	3.3446154284040643	2.8398859325042314	0.5714981929290948
5.903613973234803	1.1591675462072681	3.345428557619299	2.841547564022078	0.5718763571500279
5.906866653109864	1.158550486070543	3.3462398653910537	2.8432101908331373	0.5722544472199674
5.910119332984924	1.1579349804140355	3.3470493544657844	2.844873811480042	0.5726324633196931
5.913372012859985	1.157321026583751	3.347857027579349	2.8465384245014898	0.5730104056297969
5.916624692735045	1.1567086219328349	3.3486628874570554	2.8482040284322636	0.5733882743306825
5.919877372610106	1.1560977638215333	3.349466936813718	2.8498706218032535	0.5737660696025633
5.923130052485166	1.1554884496171576	3.350269178353706	2.851538203141478	0.5741437916254614
5.926382732360227	1.154880676694045	3.351069614770993	2.853206770970105	0.574521440579206
5.929635412235287	1.154274442433522	3.3518682487492106	2.854876323808475	0.5748990166434329
5.932888092110348	1.1536697442238684	3.3526650829616957	2.8565468601721205	0.5752765199975828
5.936140771985408	1.15306657946028	3.353460120071542	2.8582183785727886	0.5756539508208998
5.939393451860469	1.1524649455448324	3.354253362731648	2.8598908775184624	0.5760313092924308
5.942646131735529	1.1518648398864462	3.355044813584768	2.8615643555133827	0.5764085955910245
5.94589881161059	1.1512662599008505	3.3558344752635567	2.863238811058068	0.5767858098953293
5.94915149148565	1.1506692030105485	3.356622350390623	2.864914242649339	0.5771629523837936
5.952404171360711	1.1500736666447826	3.357408441578573	2.866590648780335	0.577540023234663
5.95462649739133	1.149667651786979	3.357944497617026	2.867736578082405	0.5777976079680264
5.955656851235771	1.149479648239499	3.3581927514300616	2.868268027940542	0.5779170226259812
5.958909531110832	1.1488871452373153	3.3589752825378354	2.869946378615807	0.5782939507355874
5.962162210985892	1.1482961550874846	3.359756037484784	2.8716256992883644	0.578670807741116
5.965414890860953	1.1477066752458638	3.3605350188439846	2.8733059884368566	0.5790475938199957
5.968667570736013	1.1471187031748789	3.3613122291787474	2.8749872445363525	0.5794243091494481
5.971920250611073	1.146532236343493	3.3620876710426635	2.876669466058373	0.579800953906487
5.975172930486134	1.1459472722271733	3.3628613469796496	2.878352651470909	0.5801775282679175
5.978425610361194	1.145363808307859	3.3636332595239926	2.8800367992384435	0.580554032410335
5.981678290236255	1.1447818420739286	3.3644034112003958	2.881721907821975	0.5809304665101244
5.984930970111315	1.1442013710201693	3.365171804524023	2.8834079756790367	0.5813068307434591
5.988183649986376	1.1436223926477445	3.365938442000544	2.8850950012637178	0.5816831252863004
5.991436329861436	1.143044904464163	3.366703326126176	2.8867829830266847	0.5820593503143963
5.994689009736497	1.1424689039832485	3.36746645938773	2.888471919415205	0.582435506003281
5.997941689611557	1.1418943887251087	3.3682278442626528	2.890161808873165	0.582811592528274
6.001194369486618	1.1413213562161049	3.3689874832190716	2.8918526498410926	0.5831876100644793
6.004447049361678	1.1407498039888222	3.3697453787158347	2.893544440756179	0.5835635587867847
6.007699729236739	1.1401797295820397	3.3705015332025563	2.8952371800523	0.5839394388698608
6.010952409111799	1.1396111305407013	3.371255949119657	2.896930866160036	0.5843152504881608
6.01420508898686	1.139044004415886	3.3720086288984072	2.898625497506694	0.5846909938159193
6.01745776886192	1.1384783487647796	3.3727595749609676	2.9003210725163284	0.585066669027152
6.020710448736981	1.1379141611506458	3.373508789720431	2.902017589609763	0.5854422762956545
6.023963128612041	1.1373514391427977	3.374256275580864	2.903715047204612	0.5858178157950024
6.027215808487102	1.1367901803165703	3.3750020349373466	2.9054134437152994	0.5861932876985497
6.030468488362162	1.1362303822532918	3.3757460701760147	2.9071127775530825	0.5865686921794294
6.032690814392782	1.1358487505630983	3.376253426642004	2.908274350295339	0.586825140821085
6.033721168237223	1.1356720425402567	3.376488383674098	2.9088130471260722	0.5869440294105516
6.036973848112283	1.1351151587706985	3.3772289777999616	2.910514250839254	0.5873192995646037
6.040226527987344	1.1345597285437627	3.3779678549131456	2.9122163870945075	0.5876945028140499
6.043479207862404	1.1340057494644797	3.378705017364404	2.913919454290631	0.58806963933113
6.046731887737465	1.1334532191437383	3.3794404674957446	2.9156234508233596	0.5884447092878595
6.049984567612525	1.1329021351982602	3.3801742076404664	2.9173283750853876	0.5888197128560286
6.053237247487586	1.1323524952505732	3.3809062401232004	2.919034225466389	0.5891946502072023
6.056489927362646	1.1318042969289854	3.3816365672599464	2.9207410003530385	0.5895695215127189
6.059742607237707	1.1312575378675607	3.3823651913581116	2.9224486981290334	0.5899443269436906
6.062995287112767	1.1307122157060923	3.3830921147165487	2.924157317175113	0.5903190666710022
6.066247966987828	1.1301683280900787	3.383817339625594	2.9258668558690806	0.5906937408653112
6.069500646862888	1.1296258726706985	3.3845408683671026	2.9275773125858255	0.5910683496970471
6.072753326737949	1.1290848471047856	3.385262703214489	2.929288685697341	0.591442893336411
6.076006006613009	1.1285452490548062	3.3859828464327597	2.9310009735727482	0.591817371953375
6.07925868648807	1.1280070761888328	3.386701300278554	2.932714174578316	0.5921917857176823
6.08251136636313	1.1274703261805223	3.3874180670001772	2.9344282870774805	0.5925661347988461
6.085764046238191	1.1269349967090911	3.38813314883764	2.9361433094308684	0.5929404193661502
6.089016726113251	1.1264010854592927	3.3888465480226895	2.937859239996316	0.5933146395886474
6.092269405988312	1.125868590121394	3.3895582667788497	2.939576077128891	0.5936887956351603
6.095522085863372	1.125337508391153	3.3902683073214543	2.9412938191809124	0.5940628876742803
6.098774765738433	1.1248078379697952	3.3909766718576835	2.943012464501972	0.5944369158743672
6.102027445613493	1.124279576563993	3.391683362586596	2.9447320114389557	0.5948108804035497
6.105280125488554	1.1237527218858414	3.392388381699167	2.9464524583360623	0.5951847814297238
6.108532805363614	1.1232272716528373	3.393091731378321	2.948173803534827	0.5955586191205537
6.110755131394234	1.1228690750910844	3.3935713216203083	2.94935039260687	0.5958139996328774
6.111785485238675	1.122703223587858	3.3937934137989667	2.949896045374139	0.5959323936434713
6.115038165113735	1.1221805754191387	3.39449343112803	2.951619182190265	0.596306105165675
6.118290844988796	1.1216593248802522	3.3951917855244886	2.9533432123168692	0.5966797538541304
6.121543524863856	1.1211394697100872	3.3958884791394057	2.9550681340850313	0.5970533398755703
6.124796204738917	1.1206210076528274	3.3965835141159624	2.9567939458232715	0.5974268633964932
6.128048884613977	1.1201039364579313	3.3972768925894927	2.958520645857568	0.5978003245831643
6.131301564489038	1.1195882538801123	3.397968616687514	2.9602482325113777	0.5981737236016148
6.134554244364098	1.1190739576793167	3.398658688529761	2.9619767041056595	0.5985470606176415
6.137806924239159	1.1185610456207056	3.3993471102282187	2.963706058958891	0.5989203357968071
6.141059604114219	1.1180495154746342	3.4000338838871538	2.9654362953870916	0.5992935493044396
6.14431228398928	1.1175393650166319	3.400719011603147	2.967167411703843	0.5996667013056322
6.14756496386434	1.1170305920273842	3.4014024954651245	2.968899406220308	0.6000397919652435
6.150817643739401	1.1165231942927119	3.4020843375543905	2.9706322772452527	0.600412821447897
6.154070323614461	1.1160171696035535	3.4027645399446578	2.9723660230850655	0.600785789917981
6.157323003489522	1.1155125157559456	3.4034431047020797	2.974100642043779	0.6011586975396485
6.160575683364582	1.1150092305510046	3.4041200338852793	2.975836132423089	0.6015315444768171
6.163828363239643	1.1145073117949091	3.404795329545384	2.977572492522376	0.6019043308931691
6.167081043114703	1.11400675729888	3.4054689937260507	2.979309720638724	0.6022770569521508
6.170333722989764	1.1135075648791644	3.4061410284635016	2.981047815066942	0.6026497228169734
6.173586402864824	1.1130097323570158	3.406811435786551	2.9827867740995853	0.6030223286506116
6.1768390827398845	1.1125132575586791	3.4074802177166363	2.984526596026973	0.6033948746158048
6.180091762614945	1.112018138315371	3.408147376267848	2.98626727913721	0.6037673608750563
6.1833444424900055	1.1115243724632635	3.4088129134469596	2.9880088217162073	0.6041397875906337
6.186597122365066	1.1110319578434675	3.4094768312534556	2.989751222047702	0.604512154924568
6.188819448395686	1.11069630164408	3.4099295091784354	2.9909421732563852	0.6047665331165948
6.1898498022401265	1.110540892302015	3.410139131679562	2.9914944784132764	0.6048844630386548
6.193102482115187	1.1100511736898433	3.4107998167102758	2.9932385890923796	0.6052567120944533
6.1963551619902475	1.1095627998627777	3.4114588883233927	2.9949835523623465	0.6056289022532867
6.199607841865308	1.1090757686815162	3.4121163484895356	2.996729366498419	0.606001033676242
6.2028605217403685	1.1085900780116127	3.4127721991721844	2.998476029773764	0.6063731065241703
6.2061132016154295	1.1081057257234612	3.413426442327704	3.0002235404594955	0.6067451209576865
6.2093658814904895	1.1076227096922806	3.4140790799053704	3.0019718968246942	0.6071170771371694
6.2126185613655505	1.1071410277980984	3.414730113847402	3.0037210971364265	0.6074889752227618
6.2158712412406105	1.1066606779257357	3.4153795460889853	3.0054711396597646	0.6078608153743705
6.2191239211156715	1.1061816579647923	3.4160273785583013	3.007222022657807	0.6082325977516662
6.2223766009907315	1.105703965809631	3.4166736131765565	3.008973744391698	0.6086043225140837
6.2256292808657925	1.1052275993593632	3.4173182518580068	3.0107263031206477	0.608975989820822
6.2288819607408525	1.1047525565178347	3.417961296509986	3.012479697101951	0.6093475998308443
6.2321346406159135	1.1042788351936101	3.418602749032933	3.014233924591009	0.6097191527028779
6.2353873204909736	1.103806433299959	3.419242611320417	3.0159889838413467	0.6100906485954144
6.2386400003660345	1.1033353487548423	3.419880885259167	3.017744873104634	0.6104620876667098
6.241892680241095	1.1028655794808975	3.4205175727290937	3.019501590630705	0.610833470074785
6.2451453601161555	1.1023971234054253	3.42115267560332	3.0212591346675777	0.6112047959774247
6.248398039991216	1.1019299784603758	3.421786195748205	3.0230175034614732	0.611576065532179
6.2516507198662765	1.1014641425823346	3.42241813502337	3.024776695256836	0.6119472788963626
6.254903399741337	1.1009996137125109	3.4230484952817237	3.0265367082963524	0.6123184362270547
6.2581560796163975	1.100536389796722	3.4236772783694898	3.0282975408209714	0.6126895376811001
6.261408759491458	1.1000744687853825	3.42430448612623	3.030059191069922	0.6130605834151085
6.2646614393665185	1.0996138486334903	3.424930120384871	3.031821657280736	0.6134315735854549
6.266883765397138	1.0992998864377705	3.4253566681633876	3.03302629403128	0.6136850130515275
6.267914119241579	1.099154527300614	3.425554182971728	3.0335849376892634	0.6138025083482798
6.2711667991166395	1.0986965027508806	3.4261766757065306	3.035349030529695	0.6141733878594892
6.2744194789917	1.098239772952963	3.426797600402448	3.0371139340345787	0.6145442122747549
6.2776721588667606	1.0977843358800679	3.427416958866112	3.038879646434842	0.6149149817495148
6.280924838741821	1.0973301895099234	3.428034752897643	3.040646165959809	0.6152856964389724
6.284177518616882	1.0968773318247675	3.428650984290674	3.04241349083722	0.6156563564980979
6.287430198491942	1.0964257608113364	3.4292656548323737	3.044181619293251	0.6160269620816277
6.290682878367003	1.0959754744608516	3.4298787663034718	3.0459505495525323	0.616397513344065
6.293935558242063	1.0955264707690109	3.430490320478282	3.047720279838168	0.6167680104396795
6.297188238117124	1.0950787477359745	3.431100319124726	3.0494908083717553	0.6171384535225082
6.300440917992184	1.0946323033663554	3.4317087640043566	3.0512621333734025	0.6175088427463551
6.303693597867245	1.0941871356692079	3.432315656872382	3.0530342530617482	0.6178791782647918
6.306946277742305	1.0937432426580165	3.4329209994776884	3.0548071656539815	0.6182494602311571
6.310198957617366	1.0933006223506858	3.4335247935628623	3.0565808693658587	0.6186196887985582
6.313451637492426	1.0928592727695294	3.434127040864216	3.058355362411724	0.61898986411987
6.316704317367487	1.0924191919412596	3.4347277431118077	3.060130643004527	0.6193599863477358
6.319956997242547	1.0919803778969766	3.4353269020294652	3.0619067093558425	0.6197300556345674
6.323209677117608	1.0915428286721593	3.435924519334809	3.063683559675888	0.6201000721325453
6.326462356992668	1.0911065423066546	3.4365205967392733	3.0654611921735433	0.620470035993619
6.329715036867729	1.090671516844668	3.4371151359481296	3.067239605056369	0.6208399473695075
6.332967716742789	1.0902377503347522	3.4377081386605086	3.0690187965306235	0.6212098064116991
6.33622039661785	1.0898052408298007	3.4382996065694216	3.0707987648012844	0.6215796132714518
6.33947307649291	1.089373986387035	3.438889541361782	3.0725795080720646	0.6219493680997937
6.342725756367971	1.0889439850679972	3.439477944718429	3.074361024545431	0.6223190710475233
6.34494808239859	1.0886509151603587	3.4398790793642884	3.0755786523874913	0.6225716331603989
6.345978436243031	1.0885152349385399	3.4400648183141467	3.0761433124226247	0.6226887222652094
6.349231116118092	1.0880877340688175	3.4406501638176863	3.0779263699036767	0.6230583219031921
6.352483795993152	1.0876614805332776	3.441233982891789	3.0797101951874275	0.6234278701115822
6.355736475868213	1.0872364724106511	3.441816277193205	3.0814947864715463	0.623797367040262
6.358989155743273	1.0868127077839447	3.4423970483727153	3.083280141952547	0.6241668128388858
6.362241835618334	1.0863901847404316	3.4429762980751537	3.0850662598258074	0.6245362076568793
6.365494515493394	1.0859689013716431	3.4435540279394257	3.086853138285589	0.6249055516434413
6.368747195368455	1.0855488557733606	3.4441302395985303	3.0886407755250516	0.6252748449475425
6.371999875243515	1.0851300460456073	3.44470493467958	3.090429169736274	0.6256440877179268
6.375252555118576	1.0847124702926396	3.445278114803823	3.0922183191102706	0.6260132801031113
6.378505234993636	1.0842961266229403	3.4458497815866598	3.09400822183701	0.6263824222513867
6.381757914868697	1.0838810131492098	3.4464199366376675	3.095798876105433	0.6267515143108174
6.385010594743757	1.0834671279883585	3.4469885815606163	3.0975902801034683	0.6271205564292422
6.388263274618817	1.0830544692615	3.4475557179534917	3.099382432018054	0.6274895487542742
6.391515954493878	1.0826430350939427	3.4481213474085144	3.1011753300351517	0.6278584914333013
6.394768634368938	1.0822328236151826	3.4486854715121575	3.102968972339766	0.6282273846134868
6.398021314243999	1.0818238329588972	3.4492480918451687	3.1047633571159627	0.6285962284417694
6.401273994119059	1.0814160612629364	3.4498092099825883	3.106558482546883	0.6289650230648636
6.40452667399412	1.0810095066693175	3.450368827493769	3.1083543468147656	0.6293337686292602
6.40777935386918	1.0806041673242175	3.450926945942396	3.110150948100961	0.6297024652812263
6.411032033744241	1.0802000413779655	3.451483566886503	3.111948284585949	0.6300711131668063
6.414284713619301	1.0797971269850377	3.4520386918784953	3.1137463544493578	0.6304397124318216
6.417537393494362	1.0793954223040498	3.452592322465165	3.1155451558699796	0.6308082632218712
6.420790073369422	1.078994925497751	3.4531444601877124	3.1173446870257884	0.6311767656823322
6.423012399400042	1.078721987969269	3.4535208391992778	3.1185745980189843	0.631428509626302
6.424042753244483	1.078595634733017	3.4536951065817623	3.1191449460939578	0.63154521995836
6.427295433119543	1.0781975481808448	3.4542442631773858	3.1209459312508767	0.6319136261948888
6.430548112994604	1.0778006640163462	3.454791931499114	3.1227476406721673	0.6322819845366315
6.433800792869664	1.0774049804187413	3.4553381130659613	3.124550072532702	0.6326502951280812
6.437053472744725	1.077010495571354	3.455882809391439	3.12635322500662	0.6330185581135102
6.440306152619785	1.0766172076616045	3.4564260219835776	3.1281570962673446	0.6333867736369712
6.443558832494846	1.076225114881005	3.4569677523449407	3.1299616844876	0.6337549418422976
6.446811512369906	1.075834215425153	3.4575080019726463	3.131766987839428	0.6341230628731039
6.450064192244967	1.0754445074937276	3.4580467723583825	3.1335730044942034	0.6344911368727858
6.453316872120027	1.075055989290482	3.4585840649884254	3.1353797326226536	0.6348591639845208
6.456569551995088	1.0746686590232402	3.459119881343657	3.1371871703948715	0.6352271443512687
6.459822231870148	1.0742825149038904	3.4596542228995832	3.138995315980336	0.6355950781157719
6.463074911745209	1.0738975551483805	3.4601870911263495	3.1408041675479246	0.6359629654205556
6.466327591620269	1.0735137779767139	3.460718487488759	3.142613723265933	0.6363308064079286
6.46958027149533	1.0731311816129436	3.461248413446291	3.144423981302089	0.6366986012199836
6.47283295137039	1.0727497642851676	3.4617768704531144	3.146234939823571	0.637066349998597
6.476085631245451	1.0723695242255251	3.4623038599581095	3.148046596997022	0.6374340528854304
6.479338311120511	1.0719904596701908	3.4628293834048804	3.1498589509885675	0.6378017100219303
6.482590990995572	1.0716125688593716	3.463353442231773	3.151671999963831	0.6381693215493285
6.485843670870632	1.0712358500373014	3.4638760378718936	3.15348574208795	0.6385368876086428
6.489096350745693	1.070860301452237	3.464397171753123	3.1553001755255914	0.6389044083406774
6.492349030620753	1.070485921356455	3.464916845298133	3.1571152984409694	0.6392718838860231
6.495601710495814	1.0701127080062456	3.4654350599244044	3.1589311089978582	0.6396393143850578
6.498854390370874	1.0697406596619108	3.465951817044242	3.1607476053596115	0.6400066999779473
6.501076716401494	1.0694871343546244	3.4663040432582966	3.1619890822097765	0.6402576828111824
6.502107070245935	1.069369774587759	3.466467118064791	3.162564785689175	0.6403740408046453
6.505359750120995	1.0690000510521025	3.4669809643880525	3.164382648149104	0.6407413370048938
6.508612429996056	1.0686314873272524	3.4674933574109006	3.1662011909015777	0.6411085887182238
6.511865109871116	1.0682640816895164	3.4680042985250963	3.168020412108417	0.6414757960839559
6.515117789746177	1.067897832419194	3.468513789117306	3.1698403099310966	0.6418429592412
6.518370469621237	1.0675327378005741	3.4690218305691136	3.1716608825307633	0.6422100783288568
6.521623149496298	1.067168796121931	3.4695284242570397	3.1734821280682506	0.6425771534856174
6.524875829371358	1.0668060056755218	3.470033571552554	3.175304044704093	0.6429441848499639
6.528128509246419	1.066444364757582	3.4705372738220936	3.177126630598542	0.6433111725601702
6.531381189121479	1.0660838716683245	3.471039532427075	3.1789498839115815	0.6436781167543023
6.53463386899654	1.0657245247119345	3.471540348723912	3.180773802802942	0.6440450175702185
6.5378865488716	1.0653663221965675	3.4720397240640284	3.182598385432118	0.6444118751455701
6.541139228746661	1.0650092624343466	3.472537659793876	3.1844236299583772	0.6447786896178018
6.544391908621721	1.0646533437413597	3.473034157254947	3.1862495345407837	0.6451454611241524
6.547644588496782	1.0642985644376568	3.473529217783789	3.188076097338206	0.6455121898016548
6.550897268371842	1.0639449228472468	3.4740228427120217	3.189903316509335	0.6458788757871367
6.554149948246903	1.0635924172980962	3.4745150333663486	3.1917311902126966	0.6462455192172213
6.557402628121963	1.0632410461221258	3.4750057910685745	3.1935597166066696	0.6466121202283271
6.560655307997024	1.0628908076552086	3.4754951171356185	3.1953888938494965	0.6469786789566695
6.563907987872084	1.0625417002371678	3.475983012879528	3.197218720099301	0.64734519553826
6.567160667747145	1.0621937222117737	3.476469479607493	3.1990491935141	0.6477116701089073
6.570413347622205	1.0618468719267429	3.4769545186218624	3.2008803122518192	0.6480781028042181
6.573666027497266	1.0615011477337357	3.477438131220155	3.2027120744703086	0.6484444937595968
6.576918707372326	1.0611565479883538	3.4779203186950762	3.2045444783273536	0.6488108431102467
6.579141033402946	1.0609217530940853	3.4782489444760016	3.2057967982445756	0.6490611198482934
6.580171387247387	1.0608130710501384	3.4784010823345306	3.206377521980691	0.6491771509911701
6.583424067122447	1.0604707152825699	3.4788804234216357	3.208211203588024	0.6495434175371687
6.586676746997508	1.0601294790530635	3.479358343234737	3.210045521307035	0.6499096428828444
6.589929426872568	1.0597893607329703	3.4798348430474197	3.211880473295398	0.6502758271625996
6.593182106747628	1.0594503586975736	3.480309924128525	3.213716057710795	0.6506419705106375
6.596434786622689	1.0591124713260889	3.4807835877421605	3.21555227271093	0.6510080730609632
6.599687466497749	1.0587756970016615	3.481255835147717	3.2173891164535395	0.6513741349473835
6.60294014637281	1.0584400341113658	3.48172666759988	3.219226587096409	0.6517401563035078
6.60619282624787	1.0581054810462032	3.482196086348642	3.2210646827973863	0.6521061372627484
6.609445506122931	1.0577720362011018	3.482664092639318	3.222903401714394	0.652472077958321
6.612698185997991	1.0574396979749143	3.4831306877125585	3.224742742005442	0.6528379785232454
6.615950865873052	1.0571084647704185	3.48359587280436	3.2265827018286437	0.6532038390903461
6.619203545748112	1.0567783349943138	3.4840596491460816	3.228423279342227	0.6535696597922519
6.622456225623173	1.0564493070572227	3.4845220179644545	3.2302644727045484	0.6539354407613976
6.625708905498233	1.0561213793736886	3.484982980481598	3.232106280074106	0.6543011821300239
6.628961585373294	1.0557945503621748	3.4854425379150302	3.2339486996095514	0.6546668840301777
6.632214265248354	1.0554688184450653	3.4859006914776804	3.2357917294697054	0.6550325465937132
6.635466945123415	1.055144182048662	3.4863574423779045	3.2376353678135676	0.6553981699522918
6.638719624998475	1.0548206396031856	3.486812791819494	3.239479612800331	0.6557637542373831
6.641972304873536	1.0544981895427745	3.4872667410016915	3.2413244625893958	0.6561292995802649
6.645224984748596	1.0541768303054841	3.487719291119201	3.2431699153403795	0.6564948061120244
6.648477664623657	1.0538565603332872	3.4881704433622014	3.2450159692131306	0.6568602739635577
6.651730344498717	1.0535373780720725	3.488620198916358	3.246862622367742	0.6572257032655716
6.654983024373778	1.0532192819716453	3.4890685589628365	3.2487098729645627	0.6575910941485831
6.657205350404397	1.0530025731757375	3.489374089827478	3.249972311196537	0.6578407178629424
6.658235704248838	1.0529022704857263	3.4895155246783114	3.25055771916421	0.65795644674292
6.661488384123899	1.0525863420719523	3.489961097234983	3.2524061591275815	0.6583217611787221
6.664741063998959	1.0522714951918761	3.4904052778005847	3.2542551910158686	0.6586870375859409
6.66799374387402	1.051957728310965	3.4908480675383986	3.256104812990567	0.6590522760943408
6.67124642374908	1.0516450398986026	3.4912894676072646	3.2579550232134897	0.6594174768334989
6.674499103624141	1.0513334284280877	3.4917294791615943	3.25980581984678	0.6597826399328064
6.677751783499201	1.0510228923766352	3.492168103351381	3.2616572010529197	0.6601477655214683
6.681004463374262	1.0507134302253756	3.492605341322213	3.2635091649947454	0.6605128537285042
6.684257143249322	1.0504050404593548	3.493041194215283	3.2653617098354584	0.6608779046827491
6.687509823124383	1.0500977215675364	3.493475663167402	3.2672148337386346	0.6612429185128536
6.690762502999443	1.0497914720427997	3.4939087493110095	3.269068534868239	0.6616078953472845
6.694015182874504	1.0494862903819409	3.4943404537741842	3.2709228113886355	0.6619728353143254
6.697267862749564	1.0491821750856745	3.4947707776806576	3.272777661464599	0.6623377385420771
6.700520542624625	1.0488791246586322	3.495199722149822	3.274633083261326	0.6627026051584582
6.703773222499685	1.0485771376093649	3.4956272882967445	3.276489074944447	0.6630674352912056
6.707025902374746	1.048276212450342	3.496053477232177	3.2783456346800355	0.6634322290678751
6.710278582249806	1.047976347697953	3.496478290062567	3.280202760634623	0.663796986615842
6.713531262124867	1.0476775418725077	3.4969017278900694	3.282060450975205	0.664161708062301
6.716783941999927	1.0473797934982374	3.4973237918125553	3.2839187038692574	0.6645263935342678
6.720036621874988	1.0470831011032953	3.497744482923627	3.285777517484742	0.6648910431585786
6.723289301750048	1.0467874632197571	3.498163802312624	3.287636889990122	0.6652556570618916
6.726541981625109	1.046492878383623	3.498581751064637	3.2894968195543686	0.6656202353706865
6.729794661500169	1.046199345134817	3.498998330260517	3.2913573043469753	0.6659847782112659
6.73304734137523	1.04590686201719	3.4994135409768874	3.2932183425379655	0.6663492857097553
6.735269667405849	1.0457076320910847	3.4996964387375753	3.2944901755367724	0.6665983076369908
6.73630002125029	1.0456154275785186	3.4998273842861525	3.2950799322979045	0.6667137579921036
6.739552701125351	1.0453250403705079	3.5002398612565093	3.2969420717979103	0.6670781951840845
6.742805381000411	1.0450356989487914	3.5006509729519584	3.2988047592096628	0.6674425974112959
6.746058060875472	1.0447474018729335	3.5010607204323128	3.3006679927054132	0.6678069647991608
6.749310740750532	1.0444601477064295	3.501469104753209	3.302531770457997	0.6681712974729282
6.752563420625593	1.0441739350167074	3.501876126966118	3.3043960906408416	0.6685355955576735
6.755816100500653	1.0438887623751298	3.502281788118354	3.3062609514279777	0.6688998591782988
6.759068780375714	1.043604628356994	3.502686089253086	3.3081263509940473	0.6692640884595332
6.762321460250774	1.0433215315415343	3.5030890314093464	3.309992287514316	0.6696282835259343
6.765574140125835	1.0430394705119233	3.5034906156220424	3.311858759164681	0.6699924445018878
6.768826820000895	1.042758443855273	3.5038908429219644	3.313725764121681	0.6703565715116083
6.772079499875956	1.0424784501626376	3.5042897143357976	3.3155933005625062	0.6707206646791404
6.775332179751016	1.0421994880290129	3.5046872308861303	3.317461366665008	0.6710847241283581
6.778584859626077	1.0419215560533401	3.5050833935914656	3.3193299606077074	0.6714487499829662
6.781837539501137	1.041644652838506	3.5054782034662284	3.321199080569805	0.6718127423665011
6.785090219376198	1.0413687769913453	3.505871661520777	3.3230687247311903	0.6721767014023303
6.7883428992512584	1.0410939271226427	3.5062637687614124	3.324938891272451	0.6725406272136539
6.791595579126319	1.0408201018471337	3.5066545261903883	3.3268095783748812	0.6729045199235044
6.7948482590013795	1.0405472997835072	3.507043934805919	3.3286807842204906	0.6732683796547478
6.7981009388764395	1.040275519554407	3.50743199560219	3.3305525069920145	0.6736322065300842
6.8013536187515005	1.040004759786434	3.507818709569367	3.3324247448729216	0.6739960006720476
6.8046062986265605	1.0397350191101475	3.5082040776936068	3.3342974960474225	0.6743597622030072
6.8078589785016215	1.0394662961600682	3.508588100957063	3.33617075870048	0.6747234912451677
6.8111116583766815	1.0391985895746791	3.5089707803378998	3.3380445310178146	0.6750871879205699
6.8133339844073015	1.0390162683325317	3.5092314658316908	3.3393250392045917	0.6753356575785238
6.8143643382517425	1.0389318979964288	3.5093521168102964	3.3399188111859166	0.6754508523510908
6.8176170181268025	1.0386662200717316	3.50973211134446	3.3417935973920514	0.675814484658445
6.8208696980018635	1.038401554450972	3.5101107649066328	3.3436688878242706	0.6761780849641843
6.8241223778769236	1.0381378997885051	3.510488078459102	3.3455446806714177	0.676541653389699
6.8273750577519845	1.0378752547426593	3.5108640529602075	3.3474209741231378	0.6769051900562181
6.830627737627045	1.0376136179757391	3.511238689364353	3.3492977663698844	0.6772686950848098
6.8338804175021055	1.0373529881540262	3.5116119886220107	3.3511750556029294	0.6776321685963823
6.837133097377166	1.0370933639477826	3.511983951679736	3.3530528400143687	0.677995610711684
6.8403857772522265	1.0368347440312533	3.5123545794801716	3.3549311177971317	0.6783590215513045
6.843638457127287	1.036577127082667	3.5127238729620567	3.356809887144988	0.6787224012356745
6.8468911370023475	1.03632051178424	3.5130918330602388	3.3586891462525554	0.6790857498850671
6.850143816877408	1.0360648968221788	3.5134584607056785	3.3605688933153086	0.6794490676195979
6.8533964967524685	1.035810280886681	3.51382375682546	3.3624491265295835	0.6798123545592254
6.856649176627529	1.0355566626719386	3.514187722342799	3.364329844092588	0.680175610823752
6.8599018565025895	1.0353040408761411	3.5145503581770523	3.3662110442024074	0.6805388365328244
6.86315453637765	1.0350524142014776	3.514911665243724	3.368092725058013	0.6809020318059339
6.8664072162527106	1.0348017813541384	3.5152716444544763	3.3699748848592668	0.681265196762417
6.869659896127771	1.0345521410443188	3.5156302967171356	3.3718575218069318	0.6816283315214565
6.872912576002832	1.0343034919862217	3.515987622935702	3.3737406341026754	0.6819914362020814
6.876165255877892	1.0340558328980594	3.516343624010358	3.37562421994908	0.6823545109231673
6.879417935752953	1.0338091625020567	3.516698300837475	3.377508277549647	0.6827175558034382
6.882670615628013	1.033563479524454	3.5170516543096224	3.379392805108804	0.6830805709614652
6.885923295503074	1.0333187826955093	3.517403685315576	3.3812778008319118	0.6834435565156687
6.889175975378134	1.0330750707495011	3.5177543947403254	3.3831632629252724	0.6838065125843181
6.891398301408754	1.0329091252936067	3.5179932502008473	3.384451733024876	0.6840544778928803
6.892428655253195	1.0328323424247319	3.5181037834650812	3.385049189596133	0.6841694392855323
6.895681335128255	1.03259059646353	3.518451852367285	3.3869355790526927	0.6845323367372809
6.898934015003316	1.0323498316122532	3.518798602320616	3.3888224295041107	0.6848952050573838
6.902186694878376	1.0321100466212907	3.5191440341949978	3.3907097391605103	0.6852580443635128
6.905439374753437	1.0318712402450667	3.5194881488566088	3.392597506232987	0.6856208547731913
6.908692054628497	1.0316334112420433	3.519830947167887	3.3944857289336117	0.6859836364037953
6.911944734503558	1.0313965583747227	3.52017242998754	3.3963744054754406	0.686346389372554
6.915197414378618	1.0311606804096514	3.520512598170551	3.3982635340725174	0.6867091137965496
6.918450094253679	1.0309257761174213	3.5208514525681873	3.4001531129398805	0.6870718097927191
6.921702774128739	1.030691844272675	3.521188994028009	3.4020431402935696	0.6874344774778539
6.9249554540038	1.0304588836541064	3.5215252233938727	3.4039336143506294	0.6877971169686007
6.92820813387886	1.030226893044466	3.521860141505943	3.405824533329117	0.6881597283814617
6.931460813753921	1.0299958712305621	3.522193749200698	3.407715895448105	0.6885223118327959
6.934713493628981	1.0297658170032646	3.522526047310937	3.4096076989276907	0.688884867438819
6.937966173504042	1.0295367291575088	3.522857036665788	3.4114999419889966	0.689247395315604
6.941218853379102	1.0293086064922974	3.5231867180907135	3.413392622854179	0.6896098955790821
6.944471533254163	1.0290814478107035	3.523515092407521	3.4152857397464316	0.689972368345043
6.947724213129223	1.0288552519198753	3.523842160434367	3.417179290889991	0.6903348137291354
6.950976893004284	1.0286300176310375	3.524167922985765	3.4190732745101418	0.6906972318468677
6.954229572879344	1.0284057437594956	3.5244923808725943	3.4209676888332208	0.6910596228136087
6.957482252754405	1.0281824291246386	3.5248155349021046	3.422862532086622	0.6914219867445875
6.960734932629465	1.0279600725499425	3.5251373858779242	3.4247578024988017	0.6917843237548952
6.963987612504526	1.0277386728629732	3.5254579346000683	3.4266534982992822	0.692146633959484
6.967240292379586	1.0275182288953897	3.525777181864942	3.4285496177186574	0.6925089174731689
6.969462618410206	1.0273681640835544	3.5259945529836836	3.4298453446449693	0.692756424877705
6.970492972254647	1.0272987394829485	3.5260951284653523	3.430446158988596	0.692871174410628
6.973745652129707	1.0270802034655049	3.5264117751905113	3.4323431203418466	0.6932334048864026
6.976998332004768	1.0268626196870183	3.526727122826044	3.434240500012242	0.6935956090148983
6.980251011879828	1.0266459869955538	3.527041172153996	3.436138296234703	0.6939577869103851
6.983503691754889	1.026430304243287	3.527353923952838	3.4380365072452426	0.6943199386869986
6.986756371629949	1.0262155702865063	3.5276653789974755	3.4399351312809703	0.6946820644587395
6.99000905150501	1.0260017839856168	3.5279755380592532	3.4418341665800947	0.6950441643394751
6.99326173138007	1.0257889442051433	3.528284401905962	3.443733611381929	0.6954062384429398
6.996514411255131	1.0255770498137342	3.528591971301846	3.4456334639268946	0.695768286882735
6.999767091130191	1.0253660996841645	3.5288982470076102	3.447533722456523	0.6961303097723298
7.003019771005251	1.0251560926933392	3.5292032297804234	3.4494343852134612	0.6964923072250626
7.006272450880312	1.0249470277222967	3.5295069203739287	3.451335450441474	0.69685427935414
7.009525130755372	1.0247389036562127	3.5298093195382476	3.453236916385449	0.6972162262726387
7.012777810630433	1.024531719384403	3.5301104280199866	3.4551387812913976	0.6975781480935053
7.016030490505493	1.0243254738003276	3.5304102465622447	3.45704104340646	0.6979400449295571
7.019283170380554	1.0241201658015935	3.530708775904618	3.458943700978908	0.6983019168934828
7.022535850255614	1.0239157942899588	3.5310060167832074	3.4608467522581474	0.6986637640978425
7.025788530130675	1.023712358171336	3.531301969930624	3.4627501954947215	0.6990255866550692
7.029041210005735	1.023509856355795	3.5315966360759954	3.4646540289403145	0.6993873846774683
7.032293889880796	1.0233082877575674	3.531890015944972	3.4665582508477537	0.699749158277219
7.035546569755856	1.0231076512950494	3.5321821102597344	3.468462859471011	0.7001109075663741
7.038799249630917	1.022907945890806	3.5324729197389955	3.4703678530652087	0.7004726326568612
7.042051929505977	1.0227091704715734	3.5327624450980113	3.4722732298866186	0.7008343336604831
7.045304609381038	1.0225113239682642	3.533050687048584	3.474178988192667	0.7011960106889179
7.047526935411658	1.0223766830436622	3.533246884764618	3.4754812764742677	0.7014431052849646
7.048557289256098	1.0223144053159694	3.5333376462990693	3.4760851262419363	0.7015576638537202
7.051809969131159	1.0221184134539627	3.533623323554381	3.4779916422941666	0.7019192932663212
7.055062649006219	1.021923347325704	3.5339077195159976	3.4798985346102587	0.7022808990380294
7.05831532888128	1.0217292058788432	3.5341908348819686	3.481805801452276	0.702642481280031
7.06156800875634	1.021535988065223	3.5344726703469207	3.483713441083447	0.703004040103391
7.064820688631401	1.0213436928408839	3.5347532266020605	3.485621451768167	0.7033655756190529
7.068073368506461	1.0211523191660659	3.535032504335185	3.487529831771999	0.7037270879378399
7.071326048381522	1.020961866005214	3.535310504230683	3.4894385793616784	0.704088577170455
7.074578728256582	1.0207723323269802	3.5355872269695436	3.491347692805111	0.7044500434274823
7.077831408131643	1.0205837171042285	3.5358626732293605	3.4932571703713764	0.7048114868193865
7.081084088006703	1.0203960193140376	3.5361368436843374	3.4951670103307313	0.7051729074565144
7.084336767881764	1.020209237937705	3.536409739005295	3.4970772109546084	0.7055343054490945
7.087589447756824	1.02002337196075	3.536681359859675	3.4989877705156185	0.7058956809072386
7.090842127631885	1.0198384203729183	3.5369517069115464	3.5008986872875525	0.7062570339409416
7.094094807506945	1.019654382168185	3.5372207808216105	3.5028099595453828	0.7066183646600824
7.097347487382006	1.019471256344758	3.5374885822472066	3.504721585565263	0.7069796731744241
7.100600167257066	1.0192890419050828	3.5377551118423174	3.506633563624531	0.7073409595936149
7.103852847132127	1.0191077378558444	3.5380203702575743	3.5085458920017074	0.7077022240271885
7.107105527007187	1.0189273432079726	3.5382843581402628	3.5104585689765	0.7080634665845649
7.110358206882248	1.0187478569766448	3.538547076134328	3.5123715928298016	0.7084246873750502
7.113610886757308	1.0185692781812896	3.5388085248803787	3.514284961843692	0.708785886507838
7.116863566632369	1.018391605845591	3.539068705015694	3.5161986743014384	0.7091470640920098
7.120116246507429	1.0182148389974919	3.5393276171742283	3.518112728487497	0.7095082202365348
7.12336892638249	1.018038976669197	3.5395852619866153	3.5200271226875115	0.7098693550502716
7.125591252413109	1.0179193419999801	3.5397605640372736	3.521335287432701	0.7101160807085035
7.12662160625755	1.0178640178971778	3.539841640080174	3.521941855188316	0.7102304686419676
7.129874286132611	1.0176899617221749	3.5400967520789153	3.5238569242779336	0.7105915611202603
7.133126966007671	1.017516807189203	3.5403505986035433	3.525772328245577	0.710952632593678
7.136379645882732	1.017344553347553	3.540603180271463	3.52768806538165	0.7113136831706395
7.139632325757792	1.017173199250797	3.540854497696786	3.5296041339777458	0.7116747129594552
7.142885005632853	1.0170027439567924	3.5411045514903323	3.531520532326648	0.7120357220683277
7.146137685507913	1.016833186527683	3.5413533422596393	3.5334372587223313	0.7123967106053521
7.149390365382974	1.0166645260299054	3.541600870608963	3.5353543114599604	0.7127576786785169
7.152643045258034	1.0164967615341916	3.541847137139284	3.5372716888358893	0.7131186263957041
7.155895725133095	1.0163298921155721	3.542092142448315	3.539189389147663	0.71347955386469
7.159148405008155	1.0161639168533807	3.5423358871305006	3.5411074106940155	0.7138404611931456
7.162401084883216	1.0159988348312572	3.5425783717770263	3.54302575177487	0.7142013484886374
7.165653764758276	1.0158346451371518	3.5428195969758214	3.5449444106913384	0.7145622158586277
7.168906444633337	1.0156713468633283	3.5430595633115636	3.5468633857457212	0.7149230634104752
7.172159124508397	1.0155089391063674	3.543298271365685	3.5487826752415064	0.7152838912514355
7.175411804383458	1.0153474209671713	3.5435357217163745	3.5507022774833676	0.7156446994886622
7.178664484258518	1.015186791550967	3.543771914938585	3.5526221907771665	0.7160054882292061
7.181917164133579	1.0150270499673089	3.5440068516040353	3.554542413429949	0.7163662575800174
7.185169844008639	1.0148681953300844	3.5442405322812176	3.556462943749945	0.7167270076479448
7.1884225238837	1.0147102267575159	3.544472957535399	3.558383780046569	0.7170877385397374
7.19167520375876	1.014553143372165	3.5447041279286275	3.5603049206304163	0.7174484503620437
7.194927883633821	1.0143969443009364	3.544934044019738	3.5622263638132647	0.7178091432214138
7.198180563508881	1.0142416286750808	3.5451627063643536	3.564148107908071	0.7181698172242982
7.201433243383942	1.0140871956301993	3.5453901155148912	3.566070151228971	0.71853047247705
7.203655569414561	1.0139821895122563	3.5455447677744787	3.5673835186382687	0.7187768719678254
7.204685923259002	1.0139336443062468	3.5456162720205673	3.5679924920912773	0.7188911090859246
7.207938603134062	1.013780973847535	3.5458411764274	3.56991512881148	0.7192517271570797
7.211191283009123	1.0136291834027367	3.5460648292782158	3.5718380597072414	0.7196123267965774
7.214443962884183	1.0134782721248896	3.546287231112651	3.573761283097398	0.719972908110383
7.217696642759244	1.0133282391713991	3.5465083824671595	3.575684797301957	0.7203334712043667
7.220949322634304	1.0131790837040422	3.5467282838750123	3.5776086006420953	0.720694016184304
7.224202002509365	1.0130308048889711	3.5469469358663064	3.579532691440156	0.7210545431558756
7.227454682384425	1.012883401896717	3.547164338967967	3.58145706801965	0.7214150522246686
7.230707362259486	1.0127368739021936	3.54738049370375	3.5833817287052505	0.7217755434961769
7.233960042134546	1.0125912200847	3.5475954005942487	3.585306671822793	0.7221360170758014
7.237212722009607	1.0124464396279254	3.5478090601568972	3.587231895699273	0.7224964730688511
7.240465401884667	1.0123025317199514	3.5480214729059734	3.589157398662843	0.722856911580543
7.243718081759728	1.0121594955532571	3.5482326393526034	3.5910831790428106	0.723217332716003
7.246970761634788	1.0120173303247206	3.5484425600047667	3.593009235169638	0.7235777365802667
7.250223441509849	1.0118760352356242	3.548651235367298	3.5949355653749357	0.7239381232782794
7.253476121384909	1.011735609491657	3.5488586659418937	3.5968621679914645	0.7242984929148969
7.25672880125997	1.0115960523029193	3.549064852227113	3.5987890413531294	0.724658845594886
7.25998148113503	1.011457362883925	3.549269794718384	3.60071618379498	0.7250191814229252
7.263234161010091	1.0113195404536053	3.5494734939080073	3.602643593653205	0.7253795005036049
7.266486840885151	1.0111825842353135	3.549675950285158	3.604571269265132	0.7257398029414281
7.269739520760212	1.0110464934568264	3.549877164335891	3.606499208969223	0.7261000888408112
7.272992200635272	1.0109112673503493	3.550077136543145	3.6084274111050725	0.7264603583060841
7.276244880510333	1.0107769051525188	3.550275867386746	3.6103558740134045	0.7268206114414911
7.279497560385393	1.0106434061044063	3.5504733573434093	3.6122845960360688	0.727180848351191
7.281719886416013	1.0105526915863752	3.5506075749725254	3.613602503479096	0.7274269634682191
7.282750240260454	1.0105107694515219	3.550669606886746	3.6142135755160383	0.7275410691392582
7.286002920135514	1.0103789944438166	3.5508646164872637	3.6161428107974065	0.7279012739096826
7.289255600010575	1.0102480803356875	3.551058386612374	3.6180723002253847	0.7282614627663709
7.292508279885635	1.0101180263859793	3.5512509177263913	3.6200020421462957	0.7286216358131463
7.295760959760696	1.009988831857989	3.5514422102905407	3.6219320349075748	0.7289817931537498
7.299013639635756	1.0098604960194693	3.551632264762958	3.6238622768577637	0.72934193489184
7.302266319510817	1.0097330181426305	3.551821081598696	3.6257927663465073	0.7297020611309942
7.305518999385877	1.0096063975041456	3.552008661249727	3.6277235017245504	0.730062171974709
7.308771679260938	1.0094806333851527	3.552195004164944	3.6296544813437355	0.7304222675264002
7.312024359135998	1.0093557250712586	3.55238011079017	3.631585703556997	0.7307823478894038
7.315277039011059	1.0092316718525418	3.5525639815681536	3.633517166718359	0.7311424131669764
7.318529718886119	1.0091084730235564	3.552746616938579	3.6354488691829303	0.731502463462296
7.32178239876118	1.008986127883335	3.552928017338066	3.6373808093069027	0.7318624988784622
7.32503507863624	1.0088646357353912	3.553108183200174	3.639312985447544	0.7322225195184967
7.328287758511301	1.0087439958877245	3.5532871149554057	3.6412453959631965	0.7325825254853442
7.331540438386361	1.0086242076528227	3.5534648130312094	3.643178039213273	0.7329425168818724
7.334793118261422	1.0085052703476647	3.553641277851984	3.645110913558251	0.7333024938108732
7.338045798136482	1.0083871832937243	3.5538165098390797	3.6470440173596703	0.7336624563750627
7.341298478011543	1.0082699458169735	3.5539905094108035	3.648977348980127	0.7340224046770817
7.344551157886603	1.008153557247885	3.5541632769824223	3.6509109067832717	0.7343823388194968
7.347803837761664	1.0080380169214362	3.554334812966163	3.652844689133802	0.7347422589048003
7.351056517636724	1.0079233241771122	3.5545051177712206	3.654778694397462	0.7351021650354111
7.354309197511785	1.0078094783589078	3.554674191803756	3.656712920941034	0.7354620573136751
7.357561877386845	1.0076964788153326	3.554842035466903	3.6586473671323363	0.7358219358418657
7.359784203417465	1.0076197605102573	3.554956003891094	3.6599691628142033	0.7360678075247287
7.360814557261906	1.007584324899413	3.5550086491607704	3.660582031340219	0.7361818007221844
7.364067237136966	1.0074730159686947	3.5551740332824426	3.6625169119345573	0.7365416520567615
7.367319917012027	1.0073625513852469	3.555338188225987	3.664452007286248	0.736901489947656
7.370572596887087	1.0072529305156654	3.5555011143824533	3.6663873157672056	0.7372613144968571
7.373825276762148	1.0071441527310747	3.5556628121398774	3.6683228357503563	0.7376211258062837
7.3770779566372084	1.007036217407132	3.555823281883285	3.670258565609634	0.7379809239777858
7.380330636512269	1.0069291239240288	3.555982523994694	3.6721945037199735	0.7383407091131444
7.3835833163873295	1.0068228716664964	3.5561405388531178	3.6741306484573086	0.7387004813140726
7.38683599626239	1.0067174600238067	3.5562973268345672	3.6760669981985643	0.7390602406822154
7.3900886761374505	1.0066128883897756	3.5564528883120547	3.6780035513216536	0.7394199873191509
7.393341356012511	1.0065091561627668	3.5566072236555955	3.679940306205472	0.7397797213263905
7.3965940358875715	1.006406262745694	3.5567603332322113	3.6818772612298902	0.7401394428053795
7.399846715762632	1.0063042075460242	3.5569122174059338	3.6838144147757528	0.7404991518574975
7.4030993956376925	1.00620298997578	3.557062876537805	3.685751765224869	0.7408588485840593
7.406352075512753	1.0061026094515435	3.5572123109858835	3.687689310960011	0.741218533086315
7.4096047553878135	1.0060030653944587	3.557360521105243	3.689627050364904	0.7415782054654506
7.4128574352628736	1.0059043572302335	3.557507507247979	3.6915649818242264	0.7419378658225889
7.4161101151379345	1.0058064843891446	3.5576532697632075	3.6935031037235992	0.7422975142587894
7.419362795012995	1.0057094463060379	3.557797808997071	3.6954414144495833	0.7426571508750497
7.4226154748880555	1.005613242420333	3.5579411252927398	3.697379912389673	0.7430167757723047
7.425868154763116	1.005517872176026	3.5580832189904132	3.6993185959322905	0.7433763890514288
7.4291208346381765	1.0054233350216908	3.5582240904273243	3.70125746346678	0.7437359908132348
7.432373514513237	1.0053296304104835	3.5583637399377412	3.7031965133834026	0.7440955811584758
7.4356261943882975	1.005236757800144	3.558502167852969	3.705135744073329	0.7444551601878446
7.4378485204189175	1.0051737826531357	3.558596043586172	3.7064607863231447	0.7447008286432495
7.438878874263358	1.0051447166529999	3.5586393745013543	3.7070751539286357	0.7448147280019751
7.4421315541384185	1.0050535064359676	3.5587753602082857	3.7090147413422967	0.7451742847014422
7.445384234013479	1.0049631266205563	3.558910125296196	3.7109545047081802	0.7455338303867626
7.4486369138885395	1.0048735766828707	3.5590436700845665	3.71289444242104	0.7458933651583954
7.4518895937636	1.0047848561036121	3.5591759948899284	3.714834552876511	0.7462528891167425
7.4551422736386606	1.004696964368083	3.559307100025864	3.7167748344711025	0.7466124023621491
7.458394953513721	1.0046099009661886	3.559436985803011	3.7187152856021926	0.7469719049949041
7.461647633388782	1.0045236653924396	3.5595656525290633	3.720655904668021	0.7473313971152412
7.464900313263842	1.0044382571459545	3.559693100508774	3.7225966900676846	0.7476908788233386
7.468152993138903	1.0043536757304625	3.5598193300439576	3.724537640201128	0.7480503502193202
7.471405673013963	1.0042699206543066	3.559944341433491	3.72647875346914	0.7484098114032556
7.474658352889024	1.0041869914304444	3.560068134973319	3.7284200282733475	0.7487692624751612
7.477911032764084	1.0041048875764524	3.560190710956452	3.730361463016205	0.7491287035350002
7.481163712639145	1.0040236086145278	3.560312069672971	3.732303056100994	0.7494881346826832
7.484416392514205	1.0039431540714903	3.5604322114100304	3.734244805931811	0.7498475560180691
7.487669072389266	1.0038635234787852	3.5605511364518576	3.736186710913564	0.7502069676409653
7.490921752264326	1.0037847163724865	3.560668845079756	3.7381287694519663	0.7505663696511281
7.494174432139387	1.0037067322932973	3.560785337572109	3.740070979953527	0.7509257621482636
7.497427112014447	1.0036295707865541	3.560900614204379	3.742013340825547	0.7512851452320279
7.500679791889508	1.0035532314022286	3.561014675249112	3.743955850476111	0.7516445190020279
7.503932471764568	1.0034777136949296	3.5611275209759365	3.745898507314081	0.7520038835578216
7.507185151639629	1.003403017223905	3.56123915165157	3.747841309749089	0.7523632389989184
7.510437831514689	1.0033291415530452	3.5613495675398164	3.74978425619153	0.7527225854247805
7.51369051138975	1.0032560862508852	3.5614587689015713	3.751727345052558	0.7530819229348223
7.515912837420369	1.0032066442368055	3.561532680226997	3.7530550012733572	0.7533274277565746
7.51694319126481	1.0031838508906055	3.561566755994822	3.7536705747440737	0.7534412516284117
7.520195871139871	1.0031124350500358	3.561673529074649	3.7556139436787217	0.7538005716048701
7.523448551014931	1.0030418383116566	3.5617790883932305	3.7575574502698825	0.7541598829634737
7.526701230889992	1.0029720602626016	3.561883434199841	3.7595010929316643	0.7545191858034529
7.529953910765052	1.0029031004946591	3.5619865667408557	3.7614448700788974	0.7548784802239938
7.533206590640113	1.0028349586042753	3.5620884862597504	3.7633887801271246	0.7552377663242383
7.536459270515173	1.0027676341925558	3.562189192997105	3.7653328214925983	0.7555970442032846
7.539711950390234	1.0027011268652675	3.5622886871906037	3.7672769925922682	0.7559563139601876
7.542964630265294	1.0026354362328411	3.5623869690750376	3.7692212918437775	0.7563155756939599
7.546217310140355	1.0025705619103726	3.5624840388823062	3.771165717665455	0.7566748295035719
7.549469990015415	1.002506503517626	3.562579896841419	3.773110268476306	0.7570340754879524
7.552722669890476	1.0024432606790348	3.562674543178497	3.7750549426960074	0.7573933137459892
7.555975349765536	1.0023808330237045	3.562767978116776	3.776999738744898	0.7577525443765293
7.559228029640597	1.0023192201854136	3.5628602018766045	3.778944655043973	0.7581117674783802
7.562480709515657	1.0022584218026167	3.56295121467545	3.780889690014875	0.7584709831503094
7.565733389390718	1.0021984375184454	3.5630410167278965	3.7828348420798874	0.7588301914910458
7.568986069265778	1.002139266980711	3.563129608245648	3.784780109661926	0.7591893925992794
7.572238749140839	1.002080909841906	3.563216989437531	3.7867254911845323	0.7595485865736629
7.575491429015899	1.0020233657592053	3.5633031605094936	3.7886709850718656	0.7599077735128108
7.57874410889096	1.0019666343944695	3.563388121664609	3.7906165897486943	0.7602669535153013
7.58199678876602	1.0019107154142455	3.5634718731030746	3.792562303640391	0.7606261266796758
7.585249468641081	1.0018556084897687	3.5635544150222174	3.79450812517292	0.7609852931044401
7.588502148516141	1.0018013132969645	3.563635747616491	3.796454052772835	0.7613444528880644
7.591754828391202	1.0017478295164504	3.5637158710774806	3.7984000848672674	0.7617036061289842
7.593977154421821	1.001711754246011	3.563769918596134	3.7997297301924156	0.7619489864167638
7.595007508266262	1.0016951568335373	3.563794785593901	3.80034621988392	0.7620627529256007
7.598260188141323	1.001643294938232	3.5638724913516024	3.8022924562510596	0.7624218933762811
7.601512868016383	1.0015922435252373	3.563948988533567	3.804238792397507	0.7627810275793595
7.604765547891444	1.0015420022939552	3.564024277319913	3.8061852267526315	0.763140155633137
7.608018227766504	1.001492570948488	3.5640983578878958	3.8081317577463416	0.7634992776358825
7.611270907641565	1.0014439491976392	3.5641712304119086	3.810078383809078	0.7638583936858333
7.614523587516625	1.0013961367549162	3.564242895063484	3.8120251033718047	0.7642175038811952
7.617776267391685	1.001349133338531	3.5643133520112946	3.8139719148660007	0.7645766083201435
7.621028947266746	1.0013029386714019	3.5643826014211557	3.815918816723653	0.7649357071008231
7.624281627141806	1.001257552481155	3.5644506434560252	3.8178658073772485	0.7652948003213493
7.627534307016867	1.0012129745001264	3.564517478276005	3.8198128852597644	0.7656538880798082
7.630786986891927	1.001169204465362	3.5645831060383424	3.8217600488046615	0.7660129704742572
7.634039666766988	1.0011262421186207	3.564647526897431	3.823707296445876	0.7663720476027256
7.637292346642048	1.0010840872063742	3.5647107410048116	3.825654626617811	0.7667311195632149
7.640545026517109	1.00104273947981	3.5647727485091747	3.8276020377553275	0.7670901864536998
7.643797706392169	1.0010021986948314	3.5648335495563597	3.8295495282937373	0.7674492483721279
7.64705038626723	1.0009624646120592	3.564893144289357	3.8314970966687945	0.7678083054164212
7.65030306614229	1.0009235369968335	3.5649515328483083	3.8334447413166863	0.7681673576844757
7.653555746017351	1.000885415619214	3.565008715370509	3.8353924606740266	0.7685264052741627
7.656808425892411	1.0008481002539824	3.5650646919904068	3.837340253177846	0.7688854482833285
7.660061105767472	1.0008115906806425	3.565119462839606	3.8392881172655833	0.7692444868097958
7.663313785642532	1.0007758866834227	3.5651730280468654	3.8412360513750787	0.7696035209513634
7.666566465517593	1.0007409880512752	3.5652253877381006	3.8431840539445643	0.7699625508058073
7.669819145392653	1.0007068945778796	3.565276542036385	3.8451321234126556	0.770321576470881
7.672041471423273	1.0006840637947052	3.5653107990912662	3.846463139118653	0.77056687094797
7.673071825267714	1.0006736060616417	3.5653264910619495	3.8470802582183437	0.7706805980443158
7.676324505142774	1.0006411223056964	3.565375234932186	3.8490284568009865	0.7710396156238216
7.679577185017835	1.0006094431179078	3.565422773761645	3.8509767176002994	0.7713986293070875
7.682829864892895	1.0005785683108699	3.565469107662038	3.8529250390563488	0.771757639191782
7.686082544767956	1.000548497701909	3.565514236742239	3.854873419609542	0.7721166453755536
7.689335224643016	1.0005192311130837	3.565558161108284	3.856821857700619	0.7724756479560314
7.692587904518077	1.0004907683711854	3.5656008808633723	3.858770351770644	0.7728346470308257
7.695840584393137	1.0004631093077407	3.5656423961078674	3.8607189002609967	0.7731936426975283
7.699093264268198	1.0004362537590112	3.565682706939297	3.862667501613365	0.7735526350537132
7.702345944143258	1.0004102015659941	3.565721813452355	3.864616154269734	0.7739116241969367
7.705598624018319	1.0003849525744248	3.5657597157389014	3.86656485667238	0.7742706102247385
7.708851303893379	1.0003605066347758	3.565796413887962	3.868513607263859	0.7746295932346421
7.71210398376844	1.0003368636022585	3.565831907985731	3.870462404487	0.7749885733241546
7.7153566636435	1.0003140233368235	3.5658661981155695	3.8724112467848983	0.7753475505907684
7.718609343518561	1.0002919857031625	3.5658992843580086	3.874360132600901	0.7757065251319607
7.721862023393621	1.0002707505707071	3.5659311667907474	3.8763090603786052	0.7760654970451943
7.725114703268682	1.000250317813632	3.565961845488656	3.878258028561843	0.7764244664279187
7.728367383143742	1.0002306873108526	3.565991320523773	3.8802070355946774	0.7767834333775695
7.731620063018803	1.000211858946029	3.56601959196531	3.882156079921392	0.7771423979915699
7.734872742893863	1.000193832607564	3.5660466598796474	3.8841051599864813	0.7775013603673306
7.738125422768924	1.0001766081886048	3.5660725243303397	3.886054274234644	0.777860320602251
7.741378102643984	1.0001601855870441	3.566097185378112	3.888003421110772	0.7782192787937185
7.744630782519045	1.0001445647055194	3.5661206430808634	3.889952599059943	0.7785782350391107
7.747883462394105	1.0001297454514146	3.5661428974936644	3.891901806527412	0.778937189435794
7.750105788424725	1.0001200814065416	3.5661574104757623	3.8932335782569214	0.7791824365659586
7.751136142269166	1.00011572773686	3.56616394866876	3.8938510419586017	0.779296142081126
7.754388822144226	1.0001025114787327	3.5661837966555696	3.8958003037990934	0.7796550930724543
7.757641502019287	1.0000900965986574	3.5662024415006854	3.89774959049462	0.7800140425071184
7.760894181894347	1.000078483023007	3.566219883247875	3.899698900491055	0.7803729904824493
7.764146861769408	1.0000676706829017	3.5662361219380814	3.9016482322344053	0.7807319370957707
7.767399541644468	1.0000576595142112	3.5662511576094205	3.903597584170801	0.7810908824443986
7.770652221519529	1.0000484494575541	3.5662649902971864	3.9055469547464883	0.7814498266256428
7.773904901394589	1.0000400404582983	3.566277620033847	3.9074963424078186	0.7818087697368067
7.77715758126965	1.0000324324665608	3.5662890468490462	3.909445745601242	0.7821677118751883
7.78041026114471	1.000025625437209	3.5662992707696053	3.9113951627732964	0.7825266531380805
7.783662941019771	1.0000196193298607	3.56630829181952	3.913344592370599	0.7828855936227713
7.786915620894831	1.0000144141088836	3.5663161100199643	3.9152940328398396	0.7832445334265449
7.790168300769892	1.0000100097433957	3.5663227253892873	3.917243482627768	0.7836034726466817
7.793420980644952	1.0000064062072667	3.566328137943016	3.9191929401811887	0.7839624113804594
7.796673660520013	1.000003603479116	3.5663323476938538	3.9211424039469502	0.7843213497251528
7.799926340395073	1.000001601542315	3.5663353546516805	3.923091872371936	0.7846802877780347
7.803179020270134	1.0000004003849856	3.5663371588235537	3.9250413439030565	0.7850392256363765
7.806431700145194	1.0000000000000009	3.5663377602137074	3.92699081698724	0.7853981633974485
7.806431700145194	1.0000000000000009	3.5663377602137074	3.92699081698724	0.7853981633974485


==> anc/data-ver2/orbit_4_240.tsv <==
0.	1.	3.1290652445654783	0.	0.
6.7697819384613105e-6	1.0000000000001885	3.129065244562702	3.6123181324810027e-6	9.933931300292226e-7
0.00003068336335814991	1.000000000003872	3.129065244508445	0.000016372472678186917	4.502455565543456e-6
0.00011515571143588613	1.000000000054539	3.1290652437621516	0.00006144644957441346	0.00001689786963199144
0.000333211171682115	1.0000000004566414	3.129065237839424	0.00017779963507718024	0.000048895177426379184
0.0008960957703135889	1.0000000033025176	3.1290651959213833	0.0004781517402618717	0.0001314924756024244
0.002349116350576701	1.0000000226958363	3.1290649102701034	0.0012534755100453954	0.00034470772367114556
0.003256755241268167	1.000000043622272	3.12906460203816	0.0017377866618702713	0.0004778940472031493
0.005566061199480972	1.0000001274200072	3.129063367767683	0.0029700199653443895	0.0008167601316397548
0.006513510482536334	1.0000001744913662	3.129062674454592	0.003475573984331467	0.0009557882773303884
0.009770265723804501	1.0000003926141172	3.1290594618099354	0.005213362627960053	0.0014336828733067435
0.012457736730630145	1.0000006383253648	3.129055842984488	0.006647385456109809	0.0018280413975547071
0.013027020965072668	1.000000698001915	3.129054964096127	0.0069511532533035785	0.0019115780180591123
0.016283776206340833	1.0000010906707062	3.129049181301875	0.008688946520866216	0.0023894738945172012
0.019540531447609002	1.0000015706409942	3.129042113412664	0.010426743091094306	0.002867370685614461
0.022797286688877167	1.0000021379378379	3.1290337604107514	0.012164543624361895	0.0033452685742890237
0.026054041930145336	1.0000027925908528	3.129024122275169	0.013902348780956277	0.003823167743484637
0.02722180445868512	1.0000030486109044	3.1290203533430128	0.01452546831944696	0.003994526605517465
0.0293107971714135	1.0000035346342107	3.129013198981721	0.015640159221063533	0.004301068376151602
0.032567552412681666	1.0000043641066398	3.1290009905029863	0.017377975604754074	0.00477897065524771
0.03582430765394984	1.0000052810514246	3.1289874968083162	0.01911579859196817	0.005256874763739178
0.039081062895218004	1.0000062855164065	3.128972717863835	0.020853628842501505	0.005734780884601585
0.04233781813648617	1.0000073775539826	3.12895665363244	0.022591467015990706	0.00621268920082081
0.045594573377754334	1.0000085572211077	3.1289393040738	0.024329313771898876	0.0066905998953939675
0.048851328619022506	1.0000098245792923	3.1289206691443563	0.026067169769501134	0.007168513151330344
0.0515285630728936	1.000010932138023	3.1289043875257083	0.027495791714031406	0.007561386550508543
0.05210808386029067	1.0000111796946043	3.1289007487973217	0.02780503566787016	0.007646429151652338
0.05536483910155884	1.0000126226376684	3.1288795429826797	0.02954291212586171	0.008124348079396394
0.058621594342827	1.0000141534836662	3.128857051647185	0.031280799802100176	0.008602270117613938
0.061878349584095174	1.000015772312336	3.128833274734363	0.033018699354964084	0.009080195449372325
0.06513510482536333	1.0000174792079737	3.128808212184507	0.034756611442571674	0.009558124257755764
0.0683918600666315	1.0000192742594323	3.128781863934682	0.03649453672276636	0.010036056725866261
0.07164861530789968	1.000021157560122	3.12875422991872	0.03823247585310235	0.010513993036824562
0.07490537054916784	1.0000231292080113	3.1287253100672214	0.03997042949083009	0.010991933373771084
0.07816212579043601	1.0000251893056253	3.128695104307555	0.04170839829288183	0.011469877919866856
0.08141888103170418	1.0000273379600475	3.128663612563856	0.04344638291585715	0.01194782685829446
0.08467563627297234	1.0000295752829191	3.1286308347570255	0.045184384016008494	0.012425780372258966
0.08793239151424051	1.0000319013904395	3.128596770804731	0.04692240224922664	0.012903738644988876
0.09118914675550867	1.000034316403366	3.1285614206214043	0.04866043827102629	0.01338170185973706
0.09444590199677684	1.0000368204470151	3.1285247841182415	0.05039849273653153	0.013859670199781696
0.09751028881706188	1.0000392579970414	3.1284891369654884	0.05203390208130583	0.014309410984601856
0.09770265723804501	1.0000394136512607	3.128486861203202	0.052136566300461394	0.01433764384842721
0.10095941247931317	1.0000420961505363	3.1284476517810087	0.053874659617115336	0.014815622989005219
0.10421616772058134	1.0000448680838339	3.1284071557531448	0.055612773340358766	0.015293607804875469
0.10747292296184952	1.0000477295947043	3.1283653730178558	0.05735090812360858	0.015771598479426777
0.11072967820311767	1.0000506808312586	3.128322303470146	0.05908906461981863	0.016249595196077975
0.11398643344438585	1.0000537219461663	3.1282779470017803	0.06082724348146525	0.016727598138278843
0.117243188685654	1.0000568530966567	3.1282323035012807	0.06256544536053277	0.01720560748951106
0.12049994392692218	1.0000600744445196	3.128185372853927	0.064303670908499	0.017683623433289143
0.12375669916819035	1.0000633861561041	3.128137154941755	0.06604192077632076	0.01816164615316139
0.12701345440945852	1.0000667884023204	3.1280876496435566	0.06778019561441932	0.018639675832710825
0.13027020965072666	1.0000702813586384	3.1280368568348766	0.06951849607266598	0.019117712655556132
0.13352696489199484	1.0000738652050893	3.1279847763880144	0.07125682280036748	0.019595756805352617
0.136783720133263	1.000077540126265	3.1279314081720204	0.07299517644625156	0.020073808465793135
0.14004047537453118	1.0000813063113188	3.127876752052696	0.0747335576584524	0.020551867820609044
0.14329723061579935	1.0000851639539654	3.1278208078925935	0.07647196708449612	0.021029935053571147
0.14655398585706753	1.0000891132524812	3.1277635755510125	0.07821040537128628	0.021508010348490637
0.14981074109833567	1.0000931544097047	3.1277050548840006	0.07994887316508935	0.021986093889220043
0.15306749633960384	1.0000972876330365	3.1276452457443518	0.08168737111152016	0.022464185859654186
0.15632425158087201	1.0001015131344395	3.1275841479816044	0.08342589985552744	0.02294228644373111
0.1595810068221402	1.0001058311304403	3.1275217614420407	0.08516446004137922	0.023420395825433038
0.16283776206340836	1.0001102418421273	3.127458085968686	0.08690305231264835	0.02389851418878733
0.1660945173046765	1.0001147454951533	3.127393121401304	0.08864167731219792	0.0243766417178674
0.16935127254594468	1.0001193423197343	3.127326867576401	0.09038033568216679	0.024854778596793706
0.17096879955602082	1.0001216601185443	3.1272934821686986	0.09124388473815596	0.025092257548058695
0.17260802778721285	1.0001240325506502	3.1272593243272198	0.09211902806395497	0.02533292500973467
0.17586478302848102	1.000128816427245	3.1271904914837405	0.09385775509820918	0.025811081140907643
0.1791215382697492	1.0001336941934282	3.1271203688726774	0.09559651742480815	0.026289247174579842
0.18237829351101734	1.0001386660976732	3.12704895631748	0.09733531568284824	0.026767423295069318
0.1856350487522855	1.0001437323930187	3.126976253638329	0.09907415051062878	0.027245609686745897
0.18889180399355368	1.0001488933370695	3.126902260652136	0.10081302254563754	0.027723806534032135
0.19214855923482185	1.0001541491919956	3.1268269771725423	0.10255193242453615	0.028202014021404265
0.19540531447609003	1.0001595002245338	3.126750403009915	0.1042908807831456	0.02868023233339316
0.1986620697173582	1.000164946705987	3.12667253797135	0.10602986825643163	0.029158461654585292
0.20191882495862634	1.0001704889122252	3.1265933818606637	0.10776889547849011	0.029636702169623663
0.20517558019989451	1.0001761271236855	3.1265129344783977	0.10950796308253259	0.030114954063208788
0.20843233544116269	1.000181861625373	3.1264311956218136	0.11124707170087159	0.030593217520099632
0.21168909068243086	1.0001876927068603	3.126348165084892	0.11298622196490608	0.03107149272511458
0.21494584592369903	1.0001936206622883	3.1262638426583305	0.11472541450510695	0.03154977986313237
0.21820260116496717	1.0001996457903672	3.1261782281295423	0.11646464995100231	0.032028079119093104
0.22145935640623535	1.0002057683943757	3.126091321282654	0.11820392893116297	0.03250639067799913
0.22471611164750352	1.0002119887821623	3.1260031218985045	0.1199432520731878	0.03298471472491608
0.2279728668887717	1.0002183072661455	3.1259136297546415	0.12168262000368921	0.03346305144497376
0.23122962213003986	1.0002247241633138	3.125822844625322	0.12342203334827842	0.03394140102336718
0.234486377371308	1.0002312397952262	3.1257307662815075	0.12516149273155097	0.034419763645357454
0.23774313261257618	1.0002378544880135	3.125637394490864	0.12690099877707203	0.034898139496272795
0.24099988785384435	1.0002445685723773	3.12554272901776	0.1286405521073618	0.03537652876150948
0.24425664309511252	1.0002513823835915	3.1254467696232635	0.13038015334388095	0.035854931626532784
0.2475133983363807	1.000258296261502	3.12534951606514	0.13211980310701588	0.036333348276878
0.2491309253464568	1.0002617674638505	3.1253007322255537	0.13298385018287792	0.03657096783072526
0.25077015357764887	1.0002653105505281	3.1252509680978506	0.13385950201606417	0.03681177889815134
0.25402690881891704	1.0002724255996618	3.1251511254725513	0.13559925068921994	0.03729022367603095
0.2572836640601852	1.0002796417624686	3.1250499879370883	0.1373390497435592	0.03776868279626785
0.26054041930145333	1.000286959397089	3.1249475552359973	0.13907889979502522	0.03824715644468692
0.2637971745427215	1.0002943788662366	3.1248438271105012	0.1408188014584138	0.03872564480718784
0.2670539297839897	1.0003019005372016	3.1247388032985075	0.14255875534735876	0.039204148069746106
0.27031068502525785	1.0003095247818483	3.1246324835346067	0.14429876207431722	0.03968266641841396
0.273567440266526	1.000317251976618	3.124524867550069	0.14603882225055484	0.04016120003932138
0.2768241955077942	1.0003250825025276	3.124415955072843	0.14777893648613133	0.04063974911867703
0.28008095074906236	1.0003330167451714	3.124305745827552	0.14951910538988566	0.041118313842769275
0.28333770599033054	1.0003410550947205	3.124194239535493	0.15125932956942142	0.04159689439796712
0.2865944612315987	1.0003491979459247	3.1240814359146336	0.15299960963109216	0.042075490970721184
0.2898512164728669	1.0003574456981112	3.1239673346796093	0.15473994617998668	0.04255410374756471
0.29310797171413505	1.0003657987551868	3.1238519355417225	0.1564803398199143	0.0430327329151145
0.29636472695540317	1.0003742575256371	3.123735238208937	0.15822079115339027	0.04351137866007192
0.29962148219667134	1.0003828224225275	3.1236172423858792	0.15996130078162102	0.04399004116922385
0.3028782374379395	1.0003914938635046	3.123497947773832	0.16170186930448938	0.04446872062944373
0.3061349926792077	1.0004002722707945	3.1233773540707346	0.16344249732054003	0.04494741722769244
0.30939174792047586	1.0004091580712058	3.1232554609711793	0.16518318542696464	0.045426131151019365
0.31264850316174403	1.0004181516961286	3.123132268166408	0.16692393421958723	0.045904862586563344
0.3159052584030122	1.0004272535815355	3.123007775344311	0.16866474429284947	0.04638361172155366
0.3191620136442804	1.0004364641679817	3.1228819821894223	0.17040561623979586	0.046862378743311006
0.32241876888554855	1.0004457839006065	3.122754888382918	0.17214655065205903	0.04734116383924851
0.3256755241268167	1.000455213229133	3.1226264936026147	0.17388754811984508	0.047819967196872676
0.32729305113689283	1.000459937351747	3.1225622403499966	0.1747522699484363	0.04805778048032106
0.3289322793680849	1.0004647526078687	3.122496797522964	0.17562860923191875	0.048298789003784405
0.332189034609353	1.0004744024957064	3.1223657998150522	0.17736973457558872	0.048777629447679965
0.3354457898506212	1.0004841633561248	3.1222335001465957	0.1791109247366928	0.049256488716352
0.33870254509188935	1.0004940356571888	3.1220998981819386	0.1808521802995832	0.0497353669976905
0.3419593003331575	1.0005040198715498	3.12196499358205	0.18259350184711184	0.0502142644796838
0.3452160555744257	1.000514116476447	3.1218287860045217	0.18433488996061548	0.050693181350419586
0.34847281081569387	1.0005243259537073	3.1216912751035624	0.18607634521990093	0.05117211779808586
0.35172956605696204	1.0005346487897466	3.1215524605299985	0.1878178682032304	0.05165107401097196
0.3549863212982302	1.0005450854755698	3.121412341931269	0.18955945948730665	0.05213005017746955
0.3582430765394984	1.000555636506771	3.121270918951421	0.1913011196472581	0.05260904648607363
0.36149983178076656	1.000566302383535	3.1211281912311106	0.19304284925662418	0.05308806312538351
0.3647565870220347	1.000577083610638	3.120984158407595	0.1947846488873405	0.0535671002841038
0.36801334226330285	1.0005879806974471	3.1208388201147335	0.19652651910972402	0.05404615815104548
0.371270097504571	1.0005989941579219	3.1206921759829807	0.19826846049245814	0.05452523691512681
0.3745268527458392	1.0006101245106145	3.1205442256393865	0.2000104736025781	0.05500433676537441
0.37778360798710736	1.0006213722786708	3.1203949687075903	0.20175255900545602	0.0554834578909242
0.38104036322837553	1.0006327379898299	3.120244404807819	0.20349471726478605	0.05596260048102248
0.3842971184696437	1.0006442221764265	3.1200925335568828	0.20523694894256964	0.056441764725026856
0.3875538737109119	1.0006558253753897	3.119939354568173	0.20697925459910063	0.056920950812407306
0.39081062895218005	1.0006675481282448	3.119784867451658	0.20872163479295042	0.05740015893274718
0.3940673841934482	1.000679390981114	3.119629071813879	0.21046409008095313	0.05787938927574418
0.3973241394347164	1.000691354484716	3.1194719672579483	0.2122066210181908	0.05835864203121142
0.4005808946759845	1.0007034391943677	3.119313553383544	0.21394922815797837	0.058837917389078384
0.4038376499172527	1.0007156456699844	3.119153829786907	0.21569191205184904	0.059317215539392
0.40545517692732885	1.0007217536708373	3.119074013228284	0.21655747655411386	0.05955527625542948
0.40709440515852086	1.0007279744760802	3.118992796060839	0.21743467324953922	0.059796536672317616
0.41035116039978903	1.0007404261817694	3.1188304517946963	0.21917751229897375	0.06027588097814002
0.4136079156410572	1.0007530013607662	3.1186667965743884	0.220920429746251	0.06075524864726446
0.41686467088232537	1.0007657005913866	3.1185018299823724	0.22266342613562798	0.061234639870217704
0.42012142612359354	1.0007785244565475	3.118335551597651	0.22440650200950546	0.061714054837648996
0.4233781813648617	1.0007914735437689	3.1181679609957684	0.226149657908413	0.06219349374033112
0.4266349366061299	1.0008045484451735	3.1179990577488055	0.2278928943709942	0.06267295676916142
0.42989169184739806	1.000817749757488	3.1178288414253763	0.22963621193399167	0.06315244411516281
0.43314844708866623	1.0008310780820435	3.117657311590626	0.23137961113223218	0.06363195596948483
0.43640520232993435	1.0008445340247758	3.1174844678062246	0.2331230924986117	0.06411149252340465
0.4396619575712025	1.0008581181962275	3.1173103096303647	0.23486665656408054	0.06459105396832807
0.4429187128124707	1.0008718312115468	3.1171348366177565	0.23661030385762832	0.06507064049579062
0.44617546805373887	1.0008856736904896	3.1169580483196246	0.23835403490626916	0.06555025229745857
0.44943222329500704	1.0008996462574198	3.1167799442837043	0.2400978502350267	0.06602988956512994
0.4526889785362752	1.0009137495413094	3.1166005240542356	0.2418417503669191	0.06650955249073554
0.4559457337775434	1.0009279841757401	3.1164197871719614	0.24358573582294413	0.06698924126634
0.45920248901881155	1.0009423507989041	3.116237733174123	0.2453298071220643	0.06746895608414287
0.4624592442600797	1.0009568500536035	3.1160543615944545	0.24707396478119173	0.0679486971364796
0.4657159995013479	1.0009714825872524	3.1158696719631798	0.2488182093151734	0.06842846461582255
0.468972754742616	1.0009862490518773	3.115683663807009	0.25056254123677596	0.06890825871478214
0.4722295099838842	1.0010011501041172	3.1154963366491333	0.2523069610566709	0.0693880796261078
0.47548626522515236	1.0010161864052247	3.1153076900092196	0.2540514692834196	0.06986792754268906
0.47874302046642053	1.0010313586210673	3.115117723403409	0.2557960664234582	0.07034780265755658
0.4819997757076887	1.0010466674221272	3.11492643634431	0.25754075298108275	0.0708277051638832
0.4836173027177648	1.0010543217917416	3.1148309392008633	0.2584073168348855	0.07106606775468574
0.4852565309489569	1.0010621134835027	3.114733828340995	0.25928552945843414	0.07130763525498504
0.48851328619022505	1.001077697484909	3.114539898898997	0.26103039635548314	0.07178759312432245
0.4917700414314932	1.0010934201106778	3.1143446475203027	0.2627753541700154	0.07226757896550115
0.4950267966727614	1.0011092820497596	3.1141480737033507	0.26452040339761645	0.07274759297227328
0.49828355191402957	1.0011252839957239	3.1139501769430242	0.2662655445316565	0.07322763533853838
0.5015403071552977	1.0011414266467593	3.11375095673065	0.2680107780632759	0.07370770625834457
0.5047970623965659	1.001157710705675	3.1135504125539897	0.2697561044813695	0.07418780592588951
0.5080538176378341	1.0011741368799014	3.1133485438972395	0.2715015242725721	0.07466793453552151
0.5113105728791022	1.0011907058814906	3.1131453502410213	0.2732470379212432	0.07514809228174056
0.5145673281203704	1.0012074184271178	3.112940831062382	0.27499264590945216	0.07562827935919945
0.5178240833616385	1.001224275238081	3.1127349858347855	0.27673834871696273	0.07610849596270478
0.5210808386029067	1.0012412770403034	3.1125278140281094	0.2784841468212186	0.07658874228721806
0.5243375938441749	1.001258424564332	3.112319315108641	0.2802300406973278	0.07706901852785678
0.527594349085443	1.00127571854534	3.1121094885390708	0.28197603081804806	0.07754932487989546
0.5308511043267112	1.0012931597231278	3.111898333778489	0.2837221176537715	0.07802966153876678
0.5341078595679793	1.0013107488421222	3.1116858502823788	0.2854683016725097	0.07851002870006257
0.5373646148092476	1.001328486651379	3.111472037502615	0.28721458333987854	0.07899042655953495
0.5406213700505157	1.0013463739045818	3.1112568948874544	0.2889609631190832	0.0794708553130974
0.5438781252917839	1.001364411360045	3.111040421881534	0.2907074414709031	0.07995131515682583
0.547134880533052	1.001382599780713	3.1108226179258667	0.2924540188536767	0.08043180628695966
0.5503916357743203	1.0014009399341617	3.1106034824578317	0.29420069572328666	0.08091232889990294
0.5536483910155884	1.0014194325925985	3.110383014911174	0.2959474725331444	0.08139288319222537
0.5569051462568565	1.0014380785328645	3.110161214715998	0.29769434973417536	0.08187346936066345
0.5601619014981247	1.0014568785364337	3.1099380812987607	0.29944132777480365	0.08235408760212155
0.5617794285082008	1.0014662734060624	3.109826762307032	0.3003090339634017	0.08259280741703251
0.5634186567393928	1.0014758333894156	3.1097136140822683	0.30118840710093714	0.08283473811367298
0.5666754119806611	1.0014949438825542	3.10948781248567	0.3029355881559522	0.08331542109256113
0.5699321672219292	1.0015142108112298	3.1092606759244537	0.3046828713806787	0.08379613673620051
0.5731889224631974	1.00153363497546	3.109032203810439	0.30643025721338485	0.0842768852421779
0.5764456777044655	1.0015532171798998	3.108802395551774	0.3081777460897622	0.08475766680825342
0.5797024329457338	1.0015729582338428	3.108571250552927	0.30992533844291026	0.08523848163236161
0.5829591881870019	1.0015928589512222	3.1083387682146837	0.3116730347033218	0.08571932991261262
0.5862159434282701	1.0016129201506114	3.108104947934141	0.3134208352988672	0.08620021184729322
0.5894726986695382	1.001633142655225	3.107869789104701	0.3151687406547799	0.08668112763486792
0.5927294539108063	1.0016535272929188	3.1076332911160662	0.31691675119364066	0.08716207747398015
0.5959862091520746	1.001674074896192	3.107395453354232	0.318664867335363	0.0876430615634533
0.5992429643933427	1.0016947863021874	3.1071562752014827	0.3204130894971777	0.08812408010229188
0.6024997196346109	1.0017156623526917	3.1069157560363876	0.32216141809361787	0.08860513328968257
0.605756474875879	1.0017367038941374	3.1066738952337905	0.32390985353650353	0.08908622132499541
0.6090132301171473	1.0017579117776023	3.106430692164808	0.3256583962349269	0.08956734440778488
0.6122699853584154	1.001779286858812	3.106186146196823	0.32740704659523673	0.09004850273779105
0.6155267405996836	1.001800829998139	3.105940256693477	0.3291558050210237	0.09052969651494065
0.6187834958409517	1.001822542060605	3.105693023014666	0.33090467191310485	0.09101092593934826
0.6220402510822199	1.001844423915881	3.1054444445165346	0.33265364766950856	0.09149219121131737
0.6252970063234881	1.0018664764382879	3.1051945205514686	0.33440273268545956	0.09197349253134159
0.6285537615647562	1.0018887005067985	3.1049432504680903	0.33615192735336347	0.09245483010010569
0.6318105168060244	1.0019110970050369	3.1046906336112525	0.3379012320627918	0.09293620411848683
0.6350672720472925	1.0019336668212804	3.104436669322032	0.339650647200467	0.09341761478755559
0.6383240272885607	1.0019564108484598	3.104181356937723	0.3414001731502468	0.09389906230857721
0.6399415542986369	1.0019677721123226	3.1040540501183735	0.34226914849094014	0.09413819577789945
0.6415807825298289	1.0019793299841606	3.103924695791832	0.3431498102931095	0.09438054688301266
0.6448375377710971	1.002002425130624	3.1036666852140704	0.34489955900713865	0.09486206871251983
0.6480942930123652	1.002025697194747	3.10340732453035	0.3466494196675078	0.09534362799895461
0.6513510482536334	1.0020491470880837	3.1031466130627745	0.34839939264646536	0.09582522494437211
0.6546078034949016	1.0020727757268468	3.102884550129636	0.35014947831331955	0.09630685975102775
0.6578645587361698	1.0020965840319074	3.102621135045406	0.3518996770344232	0.09678853262137846
0.6611213139774379	1.0021205729287967	3.1023563671207293	0.3536499891731585	0.0972702437580838
0.664378069218706	1.002144743347706	3.1020902456624198	0.35540041508992165	0.0977519933640071
0.6676348244599742	1.0021690962234886	3.101822769973452	0.35715095514210815	0.09823378164221666
0.6708915797012424	1.00219363249566	3.1015539393529545	0.35890160968409734	0.09871560879598691
0.6741483349425106	1.0022183531083988	3.1012837530962045	0.36065237906723707	0.09919747502879953
0.6774050901837787	1.002243259010548	3.101012210494621	0.36240326363982894	0.09967938054434461
0.6806618454250469	1.0022683511556152	3.100739310835757	0.36415426374711274	0.10016132554652188
0.683918600666315	1.0022936305017744	3.100465053403294	0.3659053797312514	0.10064331023944184
0.6871753559075833	1.0023190980118657	3.100189437477035	0.367656611931316	0.10112533482742692
0.6904321111488514	1.0023447546533975	3.0999124623328975	0.3694079606832703	0.10160739951501263
0.6936888663901195	1.0023706013985463	3.099634127242907	0.37115942631995574	0.10208950450694884
0.6969456216313877	1.002396639224158	3.0993544314751897	0.3729110091710763	0.10257165000820084
0.7002023768726559	1.002422869111749	3.0990733742939662	0.37466270956318304	0.10305383622395059
0.7034591321139241	1.0024492920475068	3.0987909549595445	0.3764145278196594	0.10353606335959785
0.7067158873551922	1.002475909022291	3.0985071727283113	0.37816646426070566	0.10401833162076142
0.7099726425964604	1.002502721031634	3.098222026852728	0.37991851920332376	0.10450064121328029
0.7132293978377285	1.002529729075742	3.097935516581322	0.3816706929613024	0.10498299234321484
0.7164861530789968	1.0025569341594964	3.097647641158678	0.3834229858452016	0.10546538521684806
0.7181036800890729	1.0025705196081036	3.0975041549431834	0.38429333850155023	0.10570499003251536
0.7197429083202649	1.0025843372924537	3.0973583998254344	0.38517539816233776	0.10594782004068669
0.7229996635615331	1.002611939488847	3.097067791818273	0.3869279302167683	0.10643029702146245
0.7262564188028012	1.0026397417675874	3.096775816369914	0.3886805823092766	0.10691281636613321
0.7295131740440693	1.0026677451522634	3.096482472709106	0.3904333547373567	0.10739537828188428
0.7327699292853376	1.0026959506711435	3.096187760060622	0.39218624779519845	0.10787798297612948
0.7360266845266057	1.0027243593571757	3.0958916776452488	0.39393926177367194	0.10836063065651243
0.7392834397678739	1.0027529722479895	3.0955942246797825	0.3956923969603128	0.10884332153090778
0.742540195009142	1.002781790385896	3.0952954003770183	0.3974456536393065	0.10932605580742236
0.7457969502504103	1.0028108148178894	3.0949952039457456	0.3991990320914737	0.10980883369439641
0.7490537054916784	1.0028400465956475	3.094693634590738	0.40095253259425495	0.11029165540040481
0.7523104607329466	1.0028694867755323	3.0943906915127473	0.40270615542169524	0.11077452113425831
0.7555672159742147	1.002899136418592	3.094086373908495	0.4044599008444294	0.11125743110500472
0.758823971215483	1.002928996590561	3.0937806809706663	0.40621376912966645	0.11174038552193016
0.7620807264567511	1.0029590683618608	3.093473611887899	0.4079677605411748	0.11222338459456027
0.7653374816980192	1.0029893528076013	3.0931651658447787	0.40972187533926696	0.11270642853266145
0.7685942369392874	1.0030198510075816	3.092855342021831	0.4114761137807845	0.11318951754624208
0.7718509921805555	1.003050564046291	3.0925441395955104	0.4132304761190829	0.11367265184555377
0.7751077474218238	1.0030814930129095	3.092231557738196	0.41498496260401635	0.11415583164109257
0.7783645026630919	1.0031126390013092	3.091917595618182	0.41673957348192264	0.11463905714360023
0.7816212579043601	1.0031440031100547	3.0916022523996696	0.41849430899560836	0.11512232856406548
0.7848780131456282	1.0031755864424048	3.0912855272427584	0.4202491693843332	0.11560564611372517
0.7881347683868964	1.0032073901063125	3.09096741930344	0.4220041548837955	0.11608901000406564
0.7913915236281646	1.0032394152144264	3.090647927733588	0.4237592657261167	0.11657242044682387
0.7946482788694328	1.0032716628840919	3.0903270516809505	0.4255145021398264	0.11705587765398877
0.7962658058795089	1.0032877623457657	3.0901671678844256	0.42638631912419067	0.11729601295819468
0.7979050341107009	1.0033041342373512	3.090004790289142	0.4272698643498473	0.11753938183780248
0.801161789351969	1.0033368304009453	3.089681142697635	0.4290253525774801	0.11802293321076154
0.8044185445932373	1.0033697525063143	3.0893561080417524	0.4307809670403884	0.11850653198561825
0.8076752998345054	1.0034029016895982	3.089029685452656	0.43253670795258364	0.11899017837538181
0.8109320550757736	1.0034362790916385	3.0887018740573424	0.4342925755244102	0.11947387259331971
0.8141888103170417	1.003469885857978	3.0883726729786316	0.43604856996253	0.11995761485295894
0.8174455655583099	1.0035037231388628	3.088042081335159	0.4378046914699078	0.12044140536808724
0.8207023207995781	1.003537792089243	3.0877100982413666	0.43956094024579595	0.12092524435275442
0.8239590760408463	1.0035720938687729	3.0873767228074955	0.44131731648571954	0.12140913202127361
0.8272158312821144	1.0036066296418131	3.087041954139576	0.4430738203814611	0.12189306858822256
0.8304725865233826	1.0036414005774303	3.086705791339419	0.4448304521210458	0.1223770542684449
0.8337293417646507	1.0036764078493987	3.086368233504608	0.4465872118887266	0.12286108927705143
0.8369860970059189	1.0037116526362013	3.0860292797284883	0.4483440998649687	0.12334517382942142
0.8402428522471871	1.0037471361210302	3.0856889291001606	0.45010111622643517	0.1238293081412039
0.8434996074884552	1.0037828594917877	3.08534718070447	0.4518582611459715	0.1243134924283189
0.8467563627297234	1.0038188239410877	3.0850040336219986	0.4536155347925909	0.1247977269069589
0.8500131179709915	1.0038550306662557	3.0846594869290547	0.4553729373314593	0.12528201179358991
0.8532698732122598	1.0038914808693307	3.084313539697665	0.4571304689238802	0.12576634730495295
0.8565266284535279	1.0039281757570655	3.083966190995564	0.45888812972728	0.12625073365806527
0.8597833836947961	1.003965116540928	3.0836174398861873	0.4606459198951928	0.1267351710702217
0.8630401389360642	1.0040023044371018	3.0832672854286596	0.46240383957724585	0.12721965975899588
0.8662968941773325	1.0040397406664876	3.0829157266777862	0.46416188891914406	0.12770419994224175
0.8695536494186006	1.0040774264547032	3.082562762684045	0.4659200680626556	0.12818879183809462
0.8728104046598687	1.0041153630320856	3.0822083924935746	0.46767837714559696	0.12867343566497266
0.8744279316699449	1.0041342985201678	3.082031865119375	0.4685517218226206	0.12891416224783933
0.8760671599011369	1.0041535516336915	3.081852615148167	0.46943681630181766	0.12915813164157827
0.879323915142405	1.0041919934992978	3.0814954296852566	0.4711953856611859	0.12964287998689922
0.8825806703836733	1.0042306898734028	3.081136835137911	0.4729540853495733	0.1301276809202101
0.8858374256249414	1.0042696420052277	3.0807768305348224	0.4747129154888402	0.13061253466107361
0.8890941808662096	1.0043088511487164	3.0804154149002954	0.47647187619682096	0.131097441429342
0.8923509361074777	1.0043483185625377	3.0800525872542392	0.478230967587309	0.13158240144515818
0.895607691348746	1.0043880455100855	3.079688346612158	0.4799901897700419	0.13206741492895732
0.8988644465900141	1.0044280332594793	3.0793226919851397	0.4817495428506867	0.13255248210146803
0.9021212018312822	1.0044682830835665	3.0789556223798464	0.48350902693082526	0.13303760318371374
0.9053779570725504	1.0045087962599224	3.078587136798505	0.4852686421079392	0.13352277839701407
0.9086347123138185	1.0045495740708505	3.0782172342388967	0.4870283884753953	0.13400800796298618
0.9118914675550868	1.0045906178033854	3.077845913694346	0.48878826612243087	0.13449329210354607
0.9151482227963549	1.004631928749292	3.0774731741537127	0.49054827513413884	0.13497863104091007
0.9184049780376231	1.0046735082050668	3.0770990146013792	0.492308415591453	0.13546402499759602
0.9216617332788912	1.0047153574719399	3.0767234340172425	0.4940686875711335	0.13594947419642484
0.9249184885201595	1.004757477855874	3.076346431376702	0.49582909114575213	0.1364349788605217
0.9281752437614276	1.0047998706675676	3.0759680056506493	0.49758962638367743	0.1369205392133175
0.9314319990026958	1.0048425372224543	3.075588155805459	0.4993502933490604	0.13740615547855028
0.9346887542439639	1.004885478840704	3.075206880802977	0.5011110921018195	0.13789182788026647
0.937945509485232	1.0049286968472249	3.0748241796005105	0.5028720226976262	0.13837755664282236
0.9412022647265003	1.004972192571663	3.0744400511508165	0.5046330851878905	0.1388633419908855
0.9444590199677684	1.005015967348404	3.074054494402093	0.5063942796197461	0.13934918414943603
0.9477157752090366	1.0050600225165744	3.0736675082979645	0.5081556060360362	0.1398350833437681
0.9509725304503047	1.0051043594200415	3.0732790917774766	0.509917064475298	0.1403210397994912
0.9525900574603808	1.0051264852840334	3.073085645636257	0.5107919740812893	0.14056242030685365
0.954229285691573	1.005148979407415	3.0728892437750797	0.5116786549717498	0.1408070537425317
0.9574860409328411	1.0051938838320484	3.0724979632206213	0.5134403775552749	0.14129312539913405
0.9607427961741093	1.0052390740520387	3.072105249039334	0.515202232251408	0.14177925499586244
0.9639995514153774	1.0052845514302289	3.071711100151825	0.5169642190813204	0.14226544275960196
0.9672563066566456	1.0053303173342074	3.071315515474064	0.5187263380618056	0.14275168891756007
0.9705130618979138	1.0053763731363103	3.070918493917372	0.520488589205265	0.14323799369726814
0.9737698171391819	1.0054227202136217	3.070520034388411	0.522250972519693	0.14372435732658273
0.9770265723804501	1.005469359947975	3.070120135789172	0.5240134880086635	0.14421078003368704
0.9802833276217182	1.0055162937259527	3.0697187970169644	0.5257761356713146	0.14469726204709235
0.9835400828629864	1.0055635229388897	3.069316016964402	0.5275389155023348	0.14518380359563948
0.9867968381042546	1.005611048982872	3.068911794519396	0.5293018274919482	0.14567040490850014
0.9900535933455228	1.0056588732587388	3.068506128565139	0.5310648716259009	0.1461570662151784
0.9933103485867909	1.0057069971720836	3.068099017980095	0.5328280478854459	0.14664378774551212
0.9965671038280591	1.0057554221332539	3.0676904616379885	0.5345913562473296	0.14713056972967442
0.9998238590693272	1.0058041495573542	3.0672804584077924	0.5363547966837767	0.14761741239817505
1.0030806143105955	1.0058531808642455	3.0668690071537137	0.5381183691624768	0.1481043159818619
1.0063373695518636	1.0059025174785465	3.0664561067351865	0.5398820736465696	0.14859128071192249
1.0095941247931317	1.005952160829635	3.0660417560068547	0.5416459100946311	0.14907830681988524
1.0128508800343998	1.0060021123516485	3.0656259538185635	0.5434098784606594	0.1495653945376211
1.0161076352756682	1.0060523734834856	3.0652086990153458	0.54517397869406	0.15005254409734498
1.0193643905169363	1.0061029456688069	3.064789990437411	0.546938210739633	0.15053975573161713
1.0226211457582044	1.0061538303560351	3.064369826920131	0.5487025745375572	0.15102702967334466
1.0258779009994725	1.0062050289983575	3.0639482072940303	0.5504670700233779	0.1515143661557831
1.0291346562407409	1.006256543053726	3.0635251303847713	0.5522316971279914	0.15200176541253765
1.0307521832508169	1.0062822461338097	3.0633144595071933	0.5531081803259286	0.15224386456489306
1.032391411482009	1.0063083739848584	3.0631005950131427	0.5539964557776319	0.15248922767756484
1.035648166723277	1.0063605232592396	3.0626745999950478	0.5557613458938573	0.15297675318517398
1.0389049219645452	1.0064129923491216	3.0622471441414905	0.5575263673935348	0.15346434217002852
1.0421616772058133	1.0064657827315264	3.0618182262585645	0.5592915201888277	0.15395199486714775
1.0454184324470817	1.006518895888245	3.0613878451474377	0.5610568041871811	0.15443971151190805
1.0486751876883498	1.0065723333058396	3.0609559996043423	0.562822219291308	0.1549274923400446
1.051931942929618	1.0066260964756446	3.06052268842056	0.5645877653991757	0.1554153375876527
1.055188698170886	1.0066801868937671	3.0600879103824097	0.5663534424039917	0.15590324749118936
1.0584454534121543	1.0067346060610884	3.0596516642712355	0.5681192501941901	0.15639122228747485
1.0617022086534225	1.0067893554832648	3.059213948863391	0.5698851886534179	0.15687926221369403
1.0649589638946906	1.006844436670728	3.058774762930229	0.571651257660521	0.15736736750739802
1.0682157191359587	1.0068998511386882	3.0583341052380857	0.5734174570895312	0.15785553840650574
1.071472474377227	1.0069556004071323	3.0578919745482693	0.5751837868096514	0.15834377514930525
1.0747292296184952	1.0070116860008271	3.0574483696170467	0.5769502466852432	0.1588320779744554
1.0779859848597633	1.0070681094493197	3.057003289195628	0.5787168365758123	0.1593204471209873
1.0812427401010314	1.0071248722869381	3.056556732030154	0.5804835563359956	0.15980888282830594
1.0844994953422995	1.007181976052793	3.056108696861684	0.5822504058155473	0.16029738533619162
1.0877562505835678	1.0072394222907781	3.05565918242618	0.5840173848593259	0.16078595488480146
1.091013005824836	1.0072972125495723	3.055208187454494	0.5857844933072797	0.16127459171467107
1.094269761066104	1.007355348382639	3.054755710672354	0.5875517309944347	0.16176329606671594
1.0975265163073722	1.0074138313482286	3.05430175080035	0.5893190977508802	0.16225206818223314
1.1007832715486405	1.0074726630093798	3.0538463065539196	0.5910865934017558	0.16274090830290275
1.1040400267899086	1.0075318449339192	3.053389376643335	0.5928542177672383	0.16322981667078942
1.1072967820311768	1.0075913786944637	3.052930959773687	0.5946219706625279	0.16371879352834398
1.108914309041253	1.0076210784806237	3.052702725591782	0.59550000515756	0.16396167835196104
1.1105535372724449	1.007651265868421	3.0524710546448737	0.5963898518978351	0.16420783911840495
1.113810292513713	1.0077115080379904	3.0520096599515827	0.598157861278368	0.16469695368420018
1.1170670477549813	1.0077721067901648	3.051546774383279	0.5999259986043184	0.16518613746934827
1.1203238029962495	1.0078330637167316	3.05108239662419	0.601694263670849	0.1656753907178603
1.1235805582375176	1.007894380414273	3.0506165253532904	0.6034626562680803	0.16616471367414135
1.1268373134787857	1.0079560584841676	3.0501491592442886	0.6052311761810774	0.16665410658299196
1.130094068720054	1.0080180995325918	3.0496802969656107	0.6069998231898373	0.1671435696896099
1.1333508239613221	1.0080805051705206	3.049209937180387	0.6087685970692751	0.16763310323959163
1.1366075792025903	1.008143277013729	3.0487380785464353	0.6105374975892124	0.16812270747893393
1.1398643344438584	1.0082064166827924	3.048264719716249	0.6123065245143627	0.16861238265403544
1.1431210896851267	1.008269925803089	3.0477898593369774	0.6140756776043202	0.16910212901169838
1.1463778449263948	1.0083338060047995	3.0473134960504162	0.6158449566135457	0.16959194679913
1.149634600167663	1.0083980589229096	3.046835628492987	0.6176143612913544	0.17008183626394427
1.152891355408931	1.0084626861972104	3.0463562552957257	0.6193838913819031	0.17057179765416344
1.1561481106501992	1.0085276894722992	3.045875375084265	0.6211535466241772	0.1710618312182197
1.1594048658914675	1.008593070397582	3.04539298647882	0.6229233267519788	0.17155193720495673
1.1626616211327356	1.0086588306272735	3.0449090880941725	0.6246932314939129	0.1720421158636314
1.1659183763740038	1.008724971820398	3.0444236785396543	0.6264632605733759	0.17253236744391529
1.1691751316152719	1.0087914956407924	3.043936756419133	0.6282334137085424	0.17302269219589642
1.1724318868565402	1.0088584037571053	3.043448320330995	0.630003690612353	0.17351309037008075
1.1756886420978083	1.0089256978427998	3.0429583688681303	0.6317740909925019	0.17400356221739394
1.1789453973390764	1.0089933795761536	3.042466900617916	0.6335446145514244	0.1744941079891829
1.1822021525803446	1.0090614506402609	3.0419739141622	0.6353152609862842	0.1749847279372175
1.1854589078216127	1.0091299127230333	3.041479408077287	0.637086029988962	0.17547542231369215
1.187076434831689	1.0091640615224382	3.0412332373444944	0.6379655602347071	0.17571916238478014
1.188715663062881	1.0091987675172012	3.0409833809339175	0.6388569212460421	0.17596619137122738
1.1919724183041491	1.0092680167203147	3.0404858312972567	0.6406279344388012	0.1764570353628717
1.1952291735454172	1.0093376620347458	3.039986757726875	0.6423990692431956	0.17694795454210305
1.1984859287866854	1.0094077051676886	3.0394861587767315	0.6441703253298491	0.17743894916283057
1.2017426840279537	1.009478147831161	3.0389840329951587	0.6459417023640416	0.17793001947939618
1.2049994392692218	1.0095489917420055	3.038480378924845	0.6477132000056961	0.17842116574657638
1.20825619451049	1.009620238621892	3.0379751951028178	0.6494848179093676	0.1789123882195837
1.211512949751758	1.0096918901973169	3.0374684800604266	0.6512565557242306	0.17940368715406857
1.2147697049930262	1.0097639481996064	3.036960232323325	0.6530284130940675	0.17989506280612094
1.2180264602342945	1.0098364143649166	3.036450450411457	0.6548003896572565	0.1803865154322719
1.2212832154755626	1.009909290434235	3.035939132839035	0.6565724850467606	0.18087804528949544
1.2245399707168307	1.0099825781533824	3.035426278114526	0.6583446988901149	0.18136965263521004
1.2277967259580989	1.0100562792730137	3.0349118847406324	0.6601170308094155	0.1818613377272805
1.2310534811993672	1.0101303955486192	3.0343959512142766	0.661889480421308	0.18235310082401948
1.2343102364406353	1.0102049287405266	3.033878476026581	0.6636620473369753	0.1828449421841893
1.2375669916819034	1.0102798806139017	3.03335945766285	0.665434731162127	0.18333686206700364
1.2408237469231715	1.01035525293875	3.0328388946025555	0.6672075314969873	0.1838288607321292
1.2440805021644399	1.0104310474899185	3.032316785319316	0.6689804479362838	0.1843209384396874
1.247337257405708	1.0105072660470962	3.0317931282808788	0.6707534800692362	0.1848130954502561
1.2505940126469761	1.0105839103948164	3.0312679219491034	0.6725266274795451	0.1853053320248714
1.2538507678882442	1.0106609823224582	3.030741164779943	0.6742998897453806	0.18579764842502924
1.2571075231295123	1.0107384836242468	3.0302128552234238	0.6760732664393715	0.18629004491268722
1.2603642783707807	1.0108164160992559	3.02968299172363	0.6778467571285935	0.18678252175026622
1.2636210336120488	1.0108947815514095	3.0291515727186837	0.6796203613745591	0.18727507920065223
1.2652385606221248	1.0109338646709702	3.0288870551325386	0.6805012964061183	0.1875197469033327
1.266877788853317	1.0109735817894823	3.028618596640725	0.6813940787332058	0.18776771752719804
1.270134544094585	1.011052818627102	3.0280840619158953	0.6831679087548856	0.18826043699372497
1.2733912993358534	1.0111324938827504	3.027547966964318	0.6849418509843541	0.18875323786452464
1.2766480545771215	1.0112126093797653	3.027010310200079	0.6867159049607597	0.18924612040436067
1.2799048098183896	1.0112931669463419	3.026471090031207	0.6884900702176326	0.18973908487847052
1.2831615650596577	1.0113741684155337	3.0259303048596564	0.6902643462828746	0.1902321315525671
1.2864183203009258	1.0114556156252552	3.025387953081286	0.6920387326787479	0.19072526069284068
1.2896750755421942	1.0115375104182829	3.024844033085841	0.6938132289218654	0.19121847256596053
1.2929318307834623	1.0116198546422566	3.0242985432569327	0.6955878345231792	0.19171176743907672
1.2961885860247304	1.0117026501496815	3.023751481972019	0.6973625489879709	0.19220514557982193
1.2994453412659985	1.0117858987979294	3.0232028476023847	0.6991373718158409	0.19269860725631316
1.3027020965072669	1.0118696024492406	3.0226526385131223	0.7009123025006985	0.19319215273715354
1.305958851748535	1.011953762970726	3.0221008530631113	0.7026873405307511	0.1936857822914341
1.309215606989803	1.012038382234368	3.021547489604998	0.7044624853884945	0.1941794961887355
1.3124723622310712	1.0121234621170219	3.0209925464851763	0.7062377365507027	0.19467329469912997
1.3157291174723396	1.0122090045004188	3.0204360220437665	0.7080130934884177	0.19516717809318287
1.3189858727136077	1.0122950112711668	3.019877914614595	0.7097885556669398	0.19566114664195472
1.3222426279548758	1.0123814843207524	3.019318222525174	0.7115641225458176	0.19615520061700276
1.325499383196144	1.012468425545542	3.018756944096682	0.713339793578838	0.19664934029038295
1.328756138437412	1.012555836846785	3.01819407764394	0.715115568214017	0.19714356593465163
1.3320128936786804	1.0126437201306142	3.0176296214753946	0.7168914458935894	0.19763787782286749
1.3352696489199485	1.0127320773080484	3.017063573893093	0.7186674260539997	0.19813227622859314
1.3385264041612166	1.0128209102949937	3.0164959331926644	0.720443508125892	0.19862676142589716
1.3417831594024847	1.0129102210122456	3.0159266976632995	0.722219691534101	0.19912133368935578
1.343400686412561	1.0129547569674904	3.01564338314736	0.7231019029693693	0.1993670044879388
1.345039914643753	1.0130000113854913	3.0153558655877255	0.7239959756976427	0.19961599329405472
1.3482966698850212	1.0130902833453106	3.0147834352421894	0.7257723600297049	0.20011074051559108
1.3515534251262893	1.013181038827179	3.014209404896432	0.7275488439376376	0.20060557563007506
1.3548101803675574	1.0132722797714682	3.0136337728136686	0.7293254268229445	0.2011004989141319
1.3580669356088255	1.0133640081234494	3.0130565372505673	0.7311021080812736	0.2015955106449036
1.3613236908500939	1.0134562258332944	3.0124776964572257	0.7328788871024079	0.20209061110005092
1.364580446091362	1.0135489348560782	3.01189724867715	0.7346557632702572	0.20258580055775496
1.36783720133263	1.0136421371517805	3.011315192147231	0.7364327359628484	0.20308107929671937
1.3710939565738982	1.0137358346852876	3.0107315250977242	0.7382098045523176	0.2035764475961718
1.3743507118151665	1.013830029426395	3.010146245752226	0.7399869684049004	0.20407190573586606
1.3776074670564347	1.0139247233498097	3.00955935232765	0.7417642268809242	0.20456745399608384
1.3808642222977028	1.014019918435151	3.008970843034207	0.7435415793347993	0.2050630926576366
1.384120977538971	1.014115616666954	3.008380716075379	0.7453190251150101	0.20555882200186731
1.387377732780239	1.014211820034671	3.0077889696478977	0.7470965635641075	0.2060546423106526
1.3906344880215074	1.014308530532674	3.0071956019417225	0.7488741940186996	0.2065505538664043
1.3938912432627755	1.0144057501602566	3.0066006111400156	0.7506519158094445	0.20704655695207155
1.3971479985040436	1.0145034809216362	3.006003995419118	0.7524297282610416	0.20754265185114254
1.4004047537453117	1.014601724825957	3.0054057529485276	0.7542076306922235	0.20803883884764648
1.40366150898658	1.0147004838872908	3.004805881890875	0.7559856224157485	0.2085351182261554
1.4069182642278482	1.0147997601246412	3.0042043804019	0.7577637027383921	0.20903149027178605
1.4101750194691163	1.0148995555619444	3.0036012466304247	0.7595418709609398	0.20952795527020188
1.4134317747103844	1.014999872228072	3.0029964787183347	0.7613201263781789	0.2100245135076148
1.4166885299516527	1.015100712156833	3.0023900748005503	0.7630984682788914	0.21052116527078715
1.4199452851929208	1.0152020773869777	3.001782033005004	0.7648768959458458	0.21101791084703356
1.4215628122029969	1.015252618153778	3.001479428597604	0.7657602162022483	0.21126466357273713
1.423202040434189	1.015303969962198	3.0011723514526154	0.7666554086557905	0.21151475052422292
1.426458795675457	1.0154063919311316	3.000561028257267	0.7684340056794455	0.2120116845907802
1.4297155509167252	1.0155093453473636	2.99994806152578	0.7702126862814962	0.21250871333568838
1.4329723061579935	1.015612832269429	2.999333449357886	0.7719914497205851	0.21300583704849035
1.4362290613992617	1.0157168547608155	2.9987171898462077	0.7737702952493055	0.21350305601929095
1.4394858166405298	1.0158214148899667	2.998099281076227	0.7755492221141944	0.21400037053875862
1.4427425718817979	1.0159265147302832	2.997479721126265	0.7773282295557253	0.2144977808981276
1.4459993271230662	1.0160321563601262	2.9968585080674535	0.7791073168083016	0.21499528738919968
1.4492560823643343	1.016138341862821	2.9962356399637096	0.78088648310025	0.21549289030434612
1.4525128376056025	1.0162450733266575	2.995611114871711	0.7826657276538135	0.21599058993650974
1.4557695928468706	1.0163523528448952	2.9949849308408685	0.7844450496851453	0.2164883865792067
1.4590263480881387	1.0164601825157642	2.994357085913301	0.7862244484043021	0.21698628052652835
1.462283103329407	1.0165685644424693	2.993727578123808	0.7880039230152379	0.21748427207314347
1.4655398585706751	1.0166775007331925	2.9930964054998452	0.7897834727157977	0.2179823615142999
1.4687966138119433	1.016786993501095	2.9924635660614944	0.7915630966977115	0.21848054914582668
1.4720533690532114	1.016897044864321	2.9918290578214406	0.7933427941465878	0.2189788352641359
1.4753101242944797	1.0170076569460014	2.991192878784941	0.7951225642419083	0.21947722016622462
1.4785668795357478	1.0171188318742541	2.9905550269498025	0.7969024061570217	0.21997570414967693
1.481823634777016	1.0172305717821903	2.9899155003063496	0.7986823190591378	0.22047428751266582
1.485080390018284	1.0173428788079155	2.9892742968374004	0.8004623021093225	0.22097297055395512
1.4883371452595524	1.0174557550945325	2.9886314145182378	0.8022423544624913	0.22147175357290158
1.4915939005008205	1.0175692027901457	2.987986851316581	0.8040224752674047	0.22197063686945667
1.4948506557420886	1.0176832240478637	2.9873406051925593	0.8058026636666624	0.22246962074416862
1.4981074109833568	1.0177978210258023	2.9866926740986814	0.8075829187966985	0.22296870549818437
1.499724937993433	1.0178549523582665	2.986370240384929	0.8084671395757507	0.22321662264990094
1.5013641662246249	1.017912995887088	2.9860430559798097	0.8093632397877759	0.22346789143325158
1.5046209214658932	1.0180287507998613	2.9853917487731305	0.8111436257639812	0.22396717885172057
1.5078776767071613	1.01814508793728	2.984738750408126	0.8129240758432205	0.22446656805654625
1.5111344319484294	1.0182620094775219	2.9840840588065443	0.8147045891372139	0.22496605935129013
1.5143911871896976	1.01837951760379	2.9834276718823713	0.8164851647514909	0.22546565304012237
1.517647942430966	1.0184976145043134	2.982769587541802	0.8182658017853862	0.2259653494278236
1.520904697672234	1.0186163023723538	2.9821098036832105	0.8200464993320349	0.226465148819787
1.5241614529135021	1.0187355834062057	2.9814483181971205	0.821827256478368	0.22696505152202037
1.5274182081547703	1.0188554598092032	2.980785128966175	0.8236080723051084	0.22746505784114787
1.5306749633960384	1.0189759337897215	2.980120233865108	0.8253889458867665	0.22796516808441228
1.5339317186373067	1.0190970075611812	2.979453630760714	0.8271698762916363	0.22846538255967677
1.5371884738785748	1.0192186833420518	2.9787853175118157	0.8289508625817917	0.22896570157542706
1.540445229119843	1.0193409633558566	2.9781152919692366	0.8307319038130823	0.22946612544077327
1.543701984361111	1.019463849831175	2.977443551975769	0.8325129990351294	0.22996665446545206
1.5469587396023794	1.019587345001647	2.9767700953661422	0.8342941472913233	0.23046728895982846
1.5502154948436475	1.0197114511059775	2.976094919966994	0.8360753476188192	0.230968029234898
1.5534722500849156	1.0198361703879397	2.975418023596836	0.8378565990485337	0.2314688756022887
1.5567290053261837	1.0199615050963793	2.974739404066027	0.839637900605142	0.23196982837426303
1.5599857605674519	1.0200874574852186	2.974059059176736	0.8414192513070746	0.23247088786371986
1.5632425158087202	1.0202140298134608	2.9733769867229154	0.843200650166514	0.2329720543841966
1.5664992710499883	1.0203412243451935	2.9726931844902658	0.8449820961893925	0.2334733282498711
1.5697560262912564	1.0204690433495942	2.972007650256205	0.8467635883753881	0.23397470977556373
1.5730127815325246	1.0205974891009328	2.971320381789836	0.8485451257179237	0.2344761992767393
1.576269536773793	1.020726563878578	2.9706313768519137	0.8503267072041628	0.2349777970695092
1.577887063783869	1.0207909057248652	2.9702885238615186	0.8512115783010429	0.23522696512744656
1.579526292015061	1.0208562699669999	2.969940633194812	0.8521083318150082	0.23547950347063323
1.5827830472563291	1.0209866096557751	2.969248148562493	0.8538899985250991	0.23598131879752182
1.5860398024975972	1.021117585239592	2.9685539206904705	0.8556717063028092	0.23648324336823792
1.5892965577388656	1.0212491990182537	2.967857947305779	0.8574534541102445	0.23698527750149898
1.5925533129801337	1.021381453296684	2.9671602261269405	0.8592352409032418	0.23748742151667912
1.5958100682214018	1.021514350384932	2.9664607548639284	0.861017065631366	0.237989675733811
1.59906682346267	1.0216478925981756	2.9657595312181355	0.8627989272379095	0.23849204047358788
1.602323578703938	1.0217820822567276	2.965056552882339	0.8645808246598896	0.23899451605736569
1.6055803339452064	1.0219169216860402	2.9643518175406665	0.8663627568280479	0.239497102807165
1.6088370891864745	1.02205241321671	2.9636453228685617	0.8681447226668484	0.239999801045673
1.6120938444277426	1.022188559184482	2.962937066532748	0.8699267210944769	0.2405026110962457
1.6153505996690107	1.0223253619302561	2.9622270461911957	0.8717087510228393	0.2410055332829097
1.618607354910279	1.022462823800092	2.9615152594930843	0.8734908113575613	0.24150856793036438
1.6218641101515472	1.0226009471452127	2.960801704078769	0.8752729009979872	0.24201171536398391
1.6251208653928153	1.022739734322012	2.9600863775797452	0.8770550188371793	0.24251497590981924
1.6283776206340834	1.0228791876920582	2.9593692776186096	0.8788371637619176	0.24301834989460006
1.6316343758753515	1.0230193096221007	2.958650401809028	0.8806193346526991	0.24352183764573695
1.6348911311166199	1.0231601024840744	2.957929747755695	0.8824015303837378	0.24402543949132335
1.638147886357888	1.0233015686551055	2.957207313054302	0.8841837498229644	0.24452915576013756
1.6414046415991561	1.0234437105175176	2.9564830952914956	0.8859659918320265	0.24503298678164478
1.6446613968404242	1.0235865304588363	2.9557570920448435	0.8877482552662883	0.24553693288599915
1.6479181520816926	1.0237300308717967	2.9550293008827957	0.8895305389748316	0.2460409944040457
1.6511749073229607	1.0238742141543469	2.9542997193646485	0.8913128418004554	0.24654517166732248
1.6544316625642288	1.024019082709656	2.9535683450405052	0.8930951625796772	0.24704946500806255
1.656049189574305	1.0240912897679235	2.953204427516688	0.8939803910791486	0.24729997475796586
1.657688417805497	1.0241646389461188	2.9528351754512387	0.8948775001427332	0.24755387475919594
1.6609451730467653	1.0243108852773617	2.9521002081284538	0.8966598533135791	0.24805840125435175
1.6642019282880334	1.0244578241222502	2.9513634405944464	0.8984422209098917	0.24856304482786007
1.6674586835293015	1.024605457904893	2.950624870362169	0.900224601743069	0.24906780581475416
1.6707154387705696	1.0247537890546508	2.949884494935187	0.9020069946182323	0.24957268455077228
1.6739721940118377	1.0249028200061399	2.949142311807642	0.9037893983342273	0.25007768137235986
1.677228949253106	1.0250525531992405	2.948398318464212	0.9055718116836258	0.2505827966166714
1.6804857044943742	1.025202991079103	2.947652512380072	0.9073542334527265	0.2510880306215726
1.6837424597356423	1.0253541360961533	2.9469048910208526	0.9091366624215584	0.2515933837256423
1.6869992149769104	1.0255059907061017	2.9461554518426007	0.9109190973638813	0.25209885626817446
1.6902559702181787	1.025658557369947	2.9454041922917393	0.9127015370471887	0.2526044485891803
1.6935127254594469	1.0258118385539858	2.9446511098050254	0.9144839802327098	0.25311016102939016
1.696769480700715	1.0259658367298174	2.943896201809511	0.9162664256754119	0.2536159939302556
1.700026235941983	1.0261205543743528	2.943139465722499	0.9180488721240033	0.2541219476339513
1.7032829911832512	1.0262759939698194	2.9423808989515052	0.9198313183209352	0.25462802248337724
1.7065397464245196	1.0264321580037707	2.9416204988942116	0.9216137630024056	0.25513421882216064
1.7097965016657877	1.0265890489690919	2.9408582629384297	0.9233962048983612	0.2556405369946579
1.7130532569070558	1.0267466693640075	2.9400941884620537	0.9251786427325014	0.2561469773459564
1.716310012148324	1.0269050216920894	2.9393282728330203	0.9269610752222813	0.25665354022187703
1.7195667673895922	1.0270641084622643	2.9385605134092647	0.9287435010789151	0.25716022596897564
1.7228235226308604	1.0272239321888204	2.9377909075386777	0.9305259190073797	0.25766703493454546
1.7260802778721285	1.0273844953914166	2.9370194525590625	0.9323083277064184	0.25817396746661864
1.7293370331133966	1.0275458005950895	2.9362461457980897	0.9340907258685451	0.25868102391396863
1.732593788354665	1.027707850330261	2.9354709845732545	0.9358731121800482	0.259188204626112
1.734211315364741	1.027788612799835	2.9350852964961405	0.9367583621034236	0.25944015149016686
1.735850543595933	1.027870647132748	2.9346939661918316	0.9376554853209945	0.2596955099533103
1.7391072988372012	1.0280341935437676	2.9339150879508313	0.9394378439652342	0.2602029402465723
1.7423640540784693	1.028198492109949	2.933134347136953	0.9412201867804049	0.26071049585765577
1.7456208093197374	1.0283635453833386	2.932351741026541	0.9430025124279364	0.26121817713906936
1.7488775645610057	1.0285293559214106	2.9315672668855397	0.9447848195630562	0.26172598444407486
1.7521343198022739	1.0286959262870747	2.930780921969446	0.9465671068347931	0.26223391812668884
1.755391075043542	1.0288632590486848	2.9299927035232645	0.9483493728859839	0.2627419785416849
1.75864783028481	1.029031356780048	2.9292026087814595	0.9501316163532777	0.26325016604459534
1.7619045855260784	1.0292002220604328	2.9284106349679107	0.9519138358671421	0.26375848099171334
1.7651613407673465	1.0293698574745793	2.9276167792958625	0.953696030051868	0.26426692374009464
1.7684180960086147	1.0295402656127075	2.9268210389678813	0.9554781975255763	0.26477549464755984
1.7716748512498828	1.0297114490705264	2.9260234111758026	0.9572603369002233	0.2652841940726959
1.774931606491151	1.029883410449244	2.925223893100687	0.9590424467816072	0.26579302237485847
1.7781883617324192	1.0300561523555765	2.9244224819127704	0.960824525769374	0.2663019799141735
1.7814451169736873	1.0302296774017572	2.9236191747714138	0.9626065724570246	0.2668110670515393
1.7847018722149555	1.030403988205547	2.922813968825057	0.9643885854319206	0.26732028414862846
1.7879586274562236	1.0305790873902443	2.9220068612111683	0.9661705632752918	0.26782963156788975
1.791215382697492	1.0307549775846938	2.9211978490561923	0.9679525045622431	0.2683391096725499
1.79447213793876	1.0309316614232986	2.9203869294755047	0.9697344078617612	0.2688487188266157
1.7977288931800282	1.0311091415460278	2.919574099573358	0.9715162717367225	0.26935845939487557
1.8009856484212963	1.0312874205984288	2.9187593564428314	0.9732980947439	0.26986833174290187
1.8042424036625644	1.0314665012316375	2.917942697165782	0.9750798754339715	0.2703783362370523
1.8074991589038327	1.0316463861023875	2.917124118812791	0.9768616123515269	0.2708884732444722
1.8107559141451008	1.0318270778730223	2.916303618443113	0.9786433040350767	0.271398743133096
1.812373441155177	1.031917122471768	2.9158953866633004	0.9795281965053856	0.27165222750131046
1.814012669386369	1.0320085792115052	2.9154811931046236	0.9804249490170601	0.2719091462716494
1.817269424627637	1.0321908927914314	2.9146568398337678	0.9822065458238528	0.2724196830296511
1.8205261798689054	1.0323740212920371	2.9138305556555055	0.9839880929757763	0.27293035377741454
1.8237829351101735	1.0325579673982133	2.9130023375832605	0.9857695889871059	0.2734411588860498
1.8270396903514416	1.0327427338005142	2.9121721826188653	0.98755103236608	0.27395209872746557
1.8302964455927098	1.0329283231951718	2.911340087752508	0.9893324216149093	0.27446317367437056
1.833553200833978	1.033114738284105	2.9105060499626774	0.9911137552297855	0.27497438410027575
1.8368099560752462	1.0333019817749332	2.9096700662161092	0.992895031700891	0.27548573037949586
1.8400667113165143	1.0334900563809868	2.9088321334677305	0.9946762495124085	0.27599721288715134
1.8433234665577825	1.03367896482132	2.907992248660605	0.996457407142531	0.27650883199917003
1.8465802217990506	1.0338687098207238	2.907150408725877	0.9982385030634708	0.2770205880922889
1.849836977040319	1.034059294109736	2.9063066105827127	1.0000195357414714	0.27753248154405596
1.853093732281587	1.034250720424657	2.9054608511382494	1.0018005036368154	0.27804451273283176
1.8563504875228551	1.034442991507559	2.904613127287533	1.0035814052038374	0.2785566820377913
1.8596072427641233	1.034636110106302	2.9037634359134636	1.0053622388909333	0.2790689898389258
1.8628639980053916	1.0348300789745444	2.9029117738867365	1.007143003140571	0.27958143651704426
1.8661207532466597	1.0350249008717574	2.9020581380657857	1.0089236963893025	0.28009402245377524
1.8693775084879278	1.035220578563238	2.901202525296723	1.010704317067774	0.2806067480315684
1.872634263729196	1.0354171148201226	2.9003449324132813	1.0124848636007386	0.28111961363369653
1.875891018970464	1.0356145124193996	2.8994853562367546	1.0142653344070662	0.28163261964425684
1.8791477742117324	1.0358127741439254	2.8986237935759367	1.016045727899757	0.28214576644817285
1.8824045294530005	1.0360119027824355	2.8977602412270635	1.0178260424859524	0.2826590544311959
1.8856612846942686	1.0362119011295612	2.8968946959737507	1.0196062765669476	0.28317248397990674
1.8889180399355368	1.0364127719858425	2.896027154586933	1.021386428538204	0.2836860554817175
1.890535566945613	1.0365128633243386	2.8955955313894193	1.022270542532338	0.28394118303428273
1.892174795176805	1.0366145181577424	2.895157613824804	1.023166496789361	0.2841997693248727
1.8954315504180732	1.0368171424576627	2.894286070432752	1.0249464797042502	0.28471362589845134
1.8986883056593413	1.0370206477039576	2.8934125211432997	1.0267263756609073	0.28522762559236825
1.9019450609006094	1.0372250367209492	2.8925369626760395	1.0285061830315847	0.2857417687973757
1.9052018161418778	1.0374303123389432	2.8916593917375737	1.0302859001827667	0.28625605590506487
1.908458571383146	1.0376364773942428	2.8907798050214457	1.0320655254751812	0.2867704873078675
1.911715326624414	1.0378435347291657	2.889898199208081	1.033845057263814	0.2872850633990574
1.9149720818656821	1.0380514871920594	2.88901457096472	1.0356244938979233	0.2877997845727518
1.9182288371069502	1.0382603376373163	2.888128916945352	1.037403833721053	0.28831465122391287
1.9214855923482186	1.0384700889253908	2.887241233790652	1.0391830750710471	0.28882966374834945
1.9247423475894867	1.0386807439228156	2.8863515181279147	1.0409622162800651	0.28934482254271804
1.9279991028307548	1.038892305502217	2.885459766570985	1.0427412556745954	0.28986012800452465
1.931255858072023	1.0391047765423327	2.884565975720195	1.0445201915754712	0.290375580532126
1.9345126133132913	1.0393181599280288	2.883670142162295	1.0462990222978852	0.2908911805247309
1.9377693685545594	1.0395324585503154	2.8827722624703833	1.0480777461514048	0.2914069283824018
1.9410261237958275	1.039747675306366	2.8818723332038427	1.0498563614399878	0.291922824506056
1.9442828790370956	1.0399638130995326	2.8809703509082674	1.0516348664619983	0.29243886929746693
1.9475396342783637	1.0401808748393657	2.880066312115395	1.0534132595102224	0.29295506315926567
1.950796389519632	1.0403988634416308	2.879160213343038	1.0551915388718835	0.29347140649494213
1.9540531447609002	1.0406177818283264	2.878252051095011	1.0569697028286609	0.29398789970884637
1.9573099000021683	1.040837632927703	2.8773418218610622	1.0587477496567033	0.29450454320618985
1.9605666552434364	1.0410584196742814	2.8764295221167995	1.0605256776266485	0.29502133739304653
1.9638234104847048	1.0412801450088713	2.875515148323621	1.062303485003638	0.29553828267635446
1.9670801657259729	1.0415028118785903	2.8745986969286412	1.0640811700473354	0.2960553794639165
1.9686976927360489	1.0416137543060933	2.874142751301476	1.0649640438048638	0.2963122614703076
1.970336920967241	1.041726423236883	2.8736801643646186	1.0658587310119436	0.2965726281644019
1.9735936762085091	1.041950982043541	2.872759547049881	1.0676361661462224	0.29709002918734717
1.9768504314497772	1.042176491264722	2.8718368413882533	1.0694134736935057	0.2976075829431573
1.9801071866910456	1.042402953872969	2.870912043768982	1.07119065189172	0.2981252898431071
1.9833639419323137	1.0426303728472321	2.8699851505666594	1.0729676989734032	0.29864315029934185
1.9866206971735818	1.0428587511728873	2.8690561581411487	1.0747446131657215	0.2991611647248786
1.98987745241485	1.0430880918417578	2.868125062837508	1.0765213926904895	0.29967933353360715
1.9931342076561183	1.0433183978521348	2.8671918609859124	1.0782980357641878	0.30019765714029123
1.9963909628973864	1.0435496722087982	2.866256548901578	1.0800745405979837	0.3007161359605692
1.9996477181386545	1.0437819179230383	2.8653191228846824	1.0818509053977488	0.30123477041095503
2.002904473379923	1.0440151380126768	2.8643795792202877	1.083627128364079	0.3017535609088396
2.006161228621191	1.0442493355020892	2.86343791417826	1.0854032076923155	0.302272507872491
2.009417983862459	1.044484513422227	2.862494124013191	1.0871791415725622	0.3027916117210559
2.012674739103727	1.0447206748106386	2.861548204964316	1.0889549281897084	0.3033108728745602
2.0159314943449953	1.0449578227114937	2.8606001532554353	1.0907305657234478	0.30383029175390974
2.0191882495862634	1.045195960175605	2.85964996509483	1.0925060523482992	0.3043498687808914
2.0224450048275315	1.0454350902604512	2.858697636675182	1.0942813862336276	0.3048696043781733
2.0257017600687997	1.0456752160302012	2.8577431641734905	1.0960565655436652	0.3053894989693062
2.028958515310068	1.045916340555737	2.8567865437509874	1.0978315884375325	0.3059095529787235
2.0322152705513363	1.046158466914678	2.8558277715530562	1.0996064530692602	0.30642976683174267
2.0354720257926044	1.0464015981914043	2.8548668437091447	1.1013811575878099	0.3069501409545651
2.0387287810338726	1.0466457374770826	2.8539037563326803	1.1031557001370975	0.30747067577427706
2.0419855362751407	1.0468908878696896	2.8529385055209855	1.1049300788560144	0.30799137171885044
2.045242291516409	1.0471370524740382	2.8519710873551882	1.1067042918784498	0.3085122292171428
2.046859818526485	1.0472596925417985	2.851489794677538	1.1075854250374284	0.3087709827908888
2.048499046757677	1.0473842344018012	2.851001497900139	1.1084783373333138	0.30903324869889826
2.051755801998945	1.0476324367715384	2.850029733204319	1.1102522133445603	0.3095544305947478
2.055012557240213	1.0478816627087215	2.8490557892997534	1.1120259180312093	0.3100757753362096
2.0582693124814817	1.0481319153457616	2.848079662201922	1.1137994495073715	0.3105972833556896
2.06152606772275	1.0483831978220333	2.847101347909669	1.1155728058822705	0.3111189550864816
2.064782822964018	1.048635513283904	2.8461208424051114	1.1173459852602672	0.3116407909627677
2.068039578205286	1.0488888648847596	2.845138141653551	1.119118985740884	0.31216279141961867
2.071296333446554	1.0491432557850318	2.8441532416033772	1.120891805418829	0.3126849568929939
2.0745530886878223	1.0493986891522267	2.8431661381859796	1.1226644423840202	0.3132072878197419
2.0778098439290904	1.0496551681609516	2.84217682731565	1.1244368947216097	0.31372978463759993
2.0810665991703585	1.0499126959929446	2.841185304889492	1.12620916051201	0.3142524477851948
2.0843233544116266	1.0501712758371027	2.8401915667873228	1.127981237830918	0.3147752777020422
2.087580109652895	1.05043091088951	2.83919560887158	1.1297531247493413	0.31529827482854733
2.0908368648941633	1.0506916043534684	2.838197426987223	1.1315248193336234	0.3158214396060044
2.0940936201354314	1.0509533594395268	2.8371970169616394	1.1332963196454688	0.31634477247659676
2.0973503753766995	1.05121617936551	2.836194374604542	1.135067623741971	0.3168682738833968
2.1006071306179677	1.0514800673565503	2.835189495707875	1.1368387296756375	0.31739194427036554
2.103863885859236	1.0517450266451178	2.8341823760457108	1.1386096354944166	0.31791578408235277
2.107120641100504	1.0520110604710515	2.833173011374153	1.1403803392417249	0.3184397937650965
2.110377396341772	1.0522781720815904	2.832161397431232	1.1421508389564734	0.3189639737652226
2.1136341515830406	1.0525463647314046	2.8311475299368065	1.1439211326730963	0.3194883245302447
2.1168909068243087	1.0528156416826289	2.8301314045924575	1.1456912184215766	0.32001284650856354
2.120147662065577	1.0530860062048941	2.8291130170813887	1.147461094227476	0.3205375401494664
2.123404417306845	1.0533574615753603	2.828092363068319	1.1492307581119623	0.32106240590312696
2.125021944316921	1.053492691301585	2.827584592854092	1.1501096146431415	0.3213231541812667
2.126661172548113	1.0536300110787493	2.8270694381993775	1.1510002080918367	0.3215874442206043
2.129917927789381	1.053903658007379	2.826044238102001	1.152769442179564	0.3221126555538425
2.1331746830306493	1.0541784056611971	2.8250167583848227	1.1545384583833003	0.3226380403556698
2.1364314382719174	1.054454257347815	2.823986994637569	1.1563072547069229	0.32316359907979786
2.1396881935131855	1.0547312163825433	2.822954942430946	1.158075829150059	0.3236893321808212
2.142944948754454	1.0550092860884255	2.821920597316535	1.1598441797081158	0.3242152401142158
2.146201703995722	1.0552884697962746	2.8208839548266793	1.1616123043723101	0.32474132333633887
2.1494584592369903	1.0555687708447092	2.8198450104743737	1.1633802011296988	0.3252675823044271
2.1527152144782584	1.0558501925801884	2.818803759753154	1.1651478679632084	0.3257940174765961
2.1559719697195265	1.0561327383570496	2.8177601981369813	1.1669153028516668	0.3263206293118392
2.1592287249607947	1.0564164115375452	2.81671432108013	1.1686825037698334	0.32684741827002606
2.1624854802020628	1.0567012154918802	2.8156661240170737	1.1704494686884304	0.3273743848119017
2.165742235443331	1.0569871535982502	2.814615602362367	1.1722161955741746	0.3279015293990849
2.168998990684599	1.057274229242879	2.813562751510531	1.1739826823898085	0.32842885249406706
2.1722557459258676	1.0575624458200583	2.8125075668359356	1.1757489270941328	0.3289563545602105
2.1755125011671357	1.0578518067321865	2.8114500436926795	1.1775149276420382	0.32948403606174714
2.178769256408404	1.0581423153898082	2.810390177414473	1.1792806819845378	0.33001189746377674
2.182026011649672	1.0584339752116545	2.809327963314514	1.1810461880688006	0.3305399392322653
2.18528276689094	1.0587267896246837	2.808263396685371	1.1828114438381834	0.33106816183404336
2.188539522132208	1.0590207620641217	2.807196472798857	1.184576447232265	0.331596565736804
2.1917962773734763	1.0593158959735034	2.8061271869059072	1.1863411961868795	0.3321251514091012
2.1950530326147444	1.0596121948047152	2.8050555342364554	1.1881056886341494	0.3326539193203475
2.1983097878560125	1.0599096620180377	2.803981509999307	1.189869922502521	0.3331828699408123
2.201566543097281	1.0602083010821868	2.8029051093820128	1.191633895716798	0.3337120037416195
2.203184070107357	1.0603570622527352	2.80236961061081	1.1925099077303523	0.33397487594337916
2.204823298338549	1.0605081154743585	2.8018263275507427	1.1933976061981753	0.33424132119474537
2.2080800535798173	1.0608091086802725	2.800745159650155	1.195161051864276	0.334770822773016
2.2113368088210854	1.0611112841942159	2.7996616008032684	1.1969242306291843	0.33530050895010544
2.2145935640623535	1.0614146455190883	2.7985756461113294	1.198687140403483	0.3358303802005326
2.2178503193036216	1.0617191961664472	2.797487290653682	1.2004497790942876	0.336360436999659
2.2211070745448898	1.0620249396565533	2.796396529487634	1.2022121446052834	0.3368906798236862
2.224363829786158	1.0623318795184173	2.7953033576483226	1.2039742348367612	0.3374211091496527
2.227620585027426	1.0626400192898462	2.7942077701485792	1.2057360476856545	0.33795172545543145
2.2308773402686946	1.0629493625174908	2.7931097619787932	1.207497581045575	0.3384825292197267
2.2341340955099627	1.0632599127568938	2.792009328106775	1.2092588328068519	0.33901352092207104
2.237390850751231	1.0635716735725371	2.790906463477615	1.2110198008565674	0.33954470104282214
2.240647605992499	1.0638846485378923	2.789801163013547	1.2127804830785953	0.3400760700631597
2.243904361233767	1.0641988412354688	2.7886934216138037	1.2145408773536395	0.3406076284650821
2.247161116475035	1.064514255256864	2.7875832341544777	1.2163009815592705	0.34113937673140254
2.2504178717163033	1.0648308942028146	2.7864705954883746	1.2180607935699665	0.3416713153457463
2.2536746269575714	1.0651487616832467	2.7853555004448713	1.2198203112571502	0.3422034447925462
2.2569313821988395	1.0654678613173278	2.784237943829768	1.2215795324892291	0.3427357655570395
2.260188137440108	1.0657881967335192	2.783117920425142	1.2233384551316344	0.3432682781252636
2.263444892681376	1.0661097715696284	2.7819954249891987	1.2250970770468614	0.3438009829840524
2.2667016479226443	1.0664325894728632	2.7808704522561216	1.2268553960945088	0.3443338806210319
2.2699584031639124	1.0667566540998847	2.7797429969359215	1.22861341013132	0.34486697152461604
2.2732151584051805	1.0670819691168623	2.778613053714285	1.2303711170112226	0.3454002561840026
2.2764719136464486	1.0674085381995293	2.7774806172524187	1.2321285145853709	0.34593373508916847
2.2797286688877167	1.0677363650332377	2.7763456821868973	1.2338856007021852	0.3464674087308651
2.281346195897793	1.0678996548371582	2.775781065613597	1.2347581732073056	0.346732540028753
2.282985424128985	1.0680654533130154	2.7752082431295033	1.2356423732073958	0.34700127760061406
2.2862421793702534	1.0683958067436228	2.7740682946670727	1.2373988299440826	0.3475353421907018
2.2894989346115215	1.0687274290396107	2.7729258313613343	1.2391549687527186	0.34806960299417494
2.2927556898527897	1.0690603239253784	2.7717808477487487	1.2409107874712124	0.3486040605048352
2.2960124450940578	1.0693944951352323	2.770633338340348	1.2426662839349507	0.3491387152172341
2.299269200335326	1.0697299464134462	2.7694832976215706	1.244421455976841	0.34967356762666757
2.302525955576594	1.0700666815143207	2.7683307200520986	1.2461763014273561	0.3502086182291704
2.305782710817862	1.0704047042022447	2.7671756000656886	1.2479308181145774	0.35074386752151077
2.3090394660591302	1.0707440182517567	2.7660179320700076	1.2496850038642384	0.35127931600118445
2.3122962213003984	1.0710846274476067	2.764857710446461	1.2514388564997698	0.3518149641664086
2.315552976541667	1.07142653558482	2.763694929550022	1.2531923738423445	0.352350812516116
2.318809731782935	1.07176974646876	2.7625295837090627	1.2549455537109218	0.35288686154994875
2.322066487024203	1.0721142639151924	2.761361667225175	1.256698393922293	0.3534231117682517
2.3253232422654713	1.0724600917503513	2.760191174373001	1.2584508922911282	0.3539595636720662
2.3285799975067394	1.0728072338110033	2.759018099400052	1.2602030466300205	0.3544962177631232
2.3318367527480075	1.0731556939445157	2.757842436526531	1.2619548547495336	0.3550330745438363
2.3350935079892756	1.0735054760089222	2.7566641799451546	1.263706314458249	0.35557013451729524
2.3383502632305437	1.073856583872992	2.755483323820969	1.2654574235628109	0.35610739818725795
2.341607018471812	1.0742090214162976	2.754299862291168	1.2672081798679764	0.35664486605814383
2.3448637737130804	1.0745627925292847	2.7531137894649067	1.2689585811766606	0.3571825386350259
2.3481205289543485	1.074917901113342	2.7519250994231172	1.2707086252899864	0.35772041642362323
2.3513772841956166	1.075274351080873	2.750733786218319	1.2724583100073326	0.35825849993029296
2.3546340394368848	1.075632146355367	2.749539843874428	1.2742076331263816	0.3587967896620222
2.357890794678153	1.0759912908714715	2.7483432663865663	1.27595659244317	0.35933528612642
2.359508321688229	1.076170169256888	2.747747983029646	1.2768251091533873	0.3596028172311653
2.361147549919421	1.0763517885750662	2.7471440477208677	1.2777051857521369	0.3598739898317086
2.364404305160689	1.0767136434233369	2.745942181814283	1.2794534108461741	0.3604129012867151
2.3676610604019572	1.07707685938485	2.7447376625743836	1.281201265516677	0.3609520210008623
2.3709178156432253	1.0774414404396297	2.7435304838791605	1.2829487475535928	0.36149134948416023
2.374174570884494	1.0778073905792327	2.7423206395768256	1.2846958547454745	0.3620308872471961
2.377431326125762	1.078174713806827	2.741108123485609	1.2864425848795298	0.36257063480112567
2.38068808136703	1.0785434141372696	2.7398929293935526	1.2881889357416736	0.3631105926576632
2.3839448366082983	1.0789134955971866	2.738675051058307	1.2899349051165796	0.3636507613290716
2.3872015918495664	1.0792849622250522	2.7374544822069207	1.291680490787733	0.36419114132815245
2.3904583470908345	1.0796578180712704	2.736231216535631	1.293425690537483	0.3647317331682358
2.3937151023321026	1.0800320671982564	2.735005247709651	1.2951705021470956	0.36527253736316956
2.3969718575733707	1.0804077136805195	2.7337765693629574	1.2969149233968078	0.3658135544273086
2.400228612814639	1.0807847616047472	2.732545175098072	1.2986589520658802	0.36635478487550427
2.4034853680559074	1.0811632150698889	2.731311058485846	1.3004025859326527	0.36689622922309256
2.4067421232971755	1.0815430781872424	2.7300742130652385	1.3021458227745975	0.3674378879858831
2.4099988785384436	1.08192435508054	2.7288346323430925	1.3038886603683755	0.36797976168014757
2.4132556337797118	1.0823070498860352	2.727592309793915	1.3056310964898907	0.36852185082260724
2.41651238902098	1.0826911667525931	2.7263472388596464	1.3073731289143462	0.3690641559304213
2.419769144262248	1.0830767098417773	2.7250994129494344	1.3091147554163007	0.3696066775211742
2.423025899503516	1.0834636833279423	2.723848825439401	1.3108559737697245	0.370149416112863
2.426282654744784	1.0838520913983234	2.722595469672412	1.3125967817480566	0.37069237222388435
2.4295394099860523	1.0842419382531305	2.7213393389578413	1.3143371771242625	0.3712355463730213
2.432796165227321	1.0846332281056403	2.720080426571331	1.3160771576708912	0.3717789390794298
2.436052920468589	1.0850259651822916	2.718818725754554	1.3178167211601337	0.372322550862625
2.437670447478665	1.085221564435176	2.718191040499185	1.3186805514603237	0.372592627175533
2.439309675709857	1.0854201537227803	2.7175542297149726	1.319555865363882	0.3728663822424669
2.4425664309511252	1.0858157979801564	2.716286931625592	1.321294588053787	0.3734104337391463
2.4458231861923934	1.086212902220921	2.7150168246247146	1.3230328870013197	0.3739547058731699
2.4490799414336615	1.086611470725126	2.7137439018156924	1.324770759977829	0.3744991991653457
2.4523366966749296	1.087011507786473	2.7124681562666715	1.326508204754603	0.3750439141367673
2.4555934519161977	1.0874130177124146	2.7111895810103435	1.3282452191029301	0.37558885130879854
2.4588502071574663	1.087816004824257	2.7099081690436844	1.329981800794159	0.3761340112030577
2.4621069623987344	1.0882204734572622	2.7086239133276986	1.3317179475997614	0.37667939434140124
2.4653637176400025	1.0886264279607534	2.707336806787156	1.3334536572913929	0.3772250012459072
2.4686204728812706	1.0890338726982192	2.706046842310329	1.335188927640956	0.37777083243885834
2.4718772281225387	1.089442812047422	2.704754012748726	1.336923756420664	0.37831688844272504
2.475133983363807	1.0898532504005047	2.7034583109168193	1.3386581414031018	0.3788631697801477
2.478390738605075	1.0902651921641	2.7021597295917785	1.3403920803612923	0.37940967697391886
2.481647493846343	1.090678641759441	2.7008582615131917	1.3421255710687594	0.3799564105469649
2.484904249087611	1.0910936036224728	2.699553899382789	1.3438586112995925	0.38050337102232745
2.4881610043288798	1.0915100822039645	2.698246635864165	1.3455911988285125	0.38105055892314454
2.491417759570148	1.0919280819696249	2.696936463582492	1.347323331430937	0.381597974772631
2.494674514811416	1.092347607400216	2.695623375124238	1.349055006883046	0.38214561909405903
2.497931270052684	1.0927686629916713	2.694307363036877	1.3507862229618497	0.38269349241073763
2.5011880252939522	1.0931912532552126	2.6929884198285956	1.3525169774452543	0.38324159524599266
2.5044447805352203	1.0936153827174693	2.6916665379680023	1.354247268112131	0.38378992812314533
2.5077015357764885	1.0940410559206004	2.6903417098838283	1.3559770927423822	0.3843384915654913
2.5109582910177566	1.094468277422415	2.689013927964627	1.3577064491170119	0.3848872860962788
2.5142150462590247	1.0948970517964962	2.6876831845584714	1.359435335018194	0.38543631223868624
2.515832573269101	1.0951105890064896	2.6870211434404636	1.3602938422492852	0.3857090823519329
2.5174718015002933	1.0953273836323258	2.686349471972648	1.361163748229342	0.3859855705158
2.5207285567415614	1.0957592775354112	2.6850127824733465	1.3628916865351786	0.386535061450591
2.5239853119828295	1.096192738127412	2.6836731082853484	1.3646191477218073	0.38708478556589154
2.5272420672240976	1.096627770046269	2.68233044159171	1.3663461295767827	0.387634743384371
2.5304988224653657	1.0970643779463358	2.6809847745334445	1.3680726298891828	0.38818493542851173
2.533755577706634	1.0975025664985099	2.6796360992091985	1.369798646449681	0.388735362220584
2.537012332947902	1.097942340390366	2.678284407674928	1.3715241770506186	0.3892860242826208
2.54026908818917	1.0983837043262925	2.6769296919435686	1.3732492194860784	0.3898369221363917
2.543525843430438	1.0988266630276258	2.675571943984702	1.3749737715519585	0.39038805630337675
2.5467825986717068	1.0992712212327902	2.674211155724223	1.3766978310460465	0.39093942730473946
2.550039353912975	1.0997173836974365	2.672847319043998	1.3784213957680949	0.39149103566129956
2.553296109154243	1.1001651551945844	2.6714804257815232	1.380144463519896	0.3920428818935051
2.556552864395511	1.100614540514764	2.670110467729578	1.3818670321053594	0.3925949665214038
2.559809619636779	1.101065544466161	2.6687374366358756	1.3835890993305862	0.3931472900646143
2.5630663748780473	1.101518171874763	2.6673613242027088	1.3853106630039491	0.39369985304229654
2.5663231301193155	1.1019724275845073	2.665982122086593	1.387031720936168	0.39425265597312176
2.5695798853605836	1.10242831645743	2.664599821897904	1.38875227094039	0.39480569937524146
2.5728366406018517	1.1028858433738176	2.6632144152005157	1.3904723108322683	0.3953589837662568
2.5760933958431202	1.1033450132323595	2.6618258935114296	1.3921918384300402	0.3959125096631859
2.5793501510843884	1.1038058309503038	2.660434248300402	1.3939108515546101	0.3964662775824324
2.5826069063256565	1.104268301463613	2.659039470989568	1.395629348029628	0.3970202880397513
2.5858636615669246	1.1047324297271217	2.6576415529530615	1.3973473256815732	0.39757454155021615
2.5891204168081927	1.1051982207146986	2.6562404855166295	1.3990647823398343	0.3981290386281841
2.592377172049461	1.1056656794194066	2.6548362599572437	1.4007817158367941	0.3986837797872612
2.593994699059537	1.1058984727247059	2.6541376491668696	1.4016342671212203	0.39895939299941724
2.595633927290729	1.106134810853668	2.653428867502708	1.4024981240079122	0.3992387655402668
2.598890682531997	1.1066056200494294	2.6520182993312607	1.4042140046918086	0.39979399639919694
2.602147437773265	1.1070781120583297	2.6506045465711745	1.4059293557303496	0.4003494728751875
2.6054041930145337	1.1075522919518703	2.6491876003003494	1.4076441749687334	0.4009051954784765
2.608660948255802	1.1080281648215857	2.647767451545902	1.409358460255575	0.4014611647183654
2.61191770349707	1.1085057357792176	2.646344091283753	1.4110722094429948	0.40201738110318047
2.615174458738338	1.1089850099568912	2.6449175104382077	1.4127854203867045	0.4025738451402322
2.618431213979606	1.1094659925072914	2.64348769988153	1.4144980909460976	0.40313055733577524
2.6216879692208743	1.1099486886038439	2.642054650433517	1.4162102189843357	0.40368751819496657
2.6249447244621424	1.1104331034408965	2.6406183528610656	1.4179218023684415	0.4042447282218234
2.6282014797034106	1.110919242233903	2.639178797877733	1.4196328389693864	0.40480218791918027
2.631458234944679	1.1114071102196097	2.6377359761432952	1.4213433266621835	0.40535989778864506
2.6347149901859472	1.1118967126562433	2.6362898782633013	1.4230532633259796	0.4059178583305545
2.6379717454272154	1.1123880548237022	2.634840494788618	1.4247626468441466	0.4064760700439285
2.6412285006684835	1.112881142023748	2.6333878162149746	1.4264714751043772	0.4070345334264239
2.6444852559097516	1.1133759795802025	2.6319318329825006	1.4281797459987777	0.4075932489742873
2.6477420111510197	1.113872572839143	2.630472535475255	1.429887457423964	0.4081522171823068
2.650998766392288	1.1143709271691036	2.629009914020758	1.4315946072811567	0.40871143854376313
2.654255521633556	1.1148710479612765	2.6275439588895106	1.433301193476279	0.40927091355037964
2.657512276874824	1.1153729406297164	2.6260746602945093	1.4350072139200538	0.40983064269227126
2.6607690321160926	1.115876610611548	2.624602008390761	1.436712666528102	0.4103906264578929
2.6640257873573607	1.1163820633671755	2.623125993274786	1.4384175492210427	0.41095086533398656
2.667282542598629	1.1168893043804933	2.621646604984118	1.440121859924592	0.41151135980552733
2.670539297839897	1.1173983391591014	2.6201638334968	1.4418255965696654	0.41207211035566876
2.672156824849973	1.1176518289905235	2.6194261273771287	1.4426715745103516	0.41235071269116247
2.673796053081165	1.1179091732345225	2.6186776687308706	1.4435287570924793	0.41263311746568687
2.677052808322433	1.1184218121624212	2.617188100543849	1.4452313394346537	0.4131943816149233
2.6803095635637013	1.1189362615228255	2.6156951187322104	1.446933341543316	0.41375590328072714
2.6835663188049694	1.1194525269203535	2.6141987130308566	1.4486347613712063	0.4143176829383962
2.6868230740462375	1.119970613984439	2.6126988731125818	1.4503355968767822	0.4148797210611165
2.690079829287506	1.1204905283695632	2.61119558858753	1.452035846024326	0.4154420181199007
2.6933365845287742	1.1210122757554875	2.6096888490026493	1.4537355067840523	0.4160045745835263
2.6965933397700423	1.1215358618474887	2.608178643841134	1.455434577132216	0.4165673909184712
2.6998500950113105	1.1220612923765994	2.606664962521868	1.457133055051223	0.41713046758884936
2.7031068502525786	1.1225885730998477	2.605147794398856	1.4588309385297389	0.41769380505634446
2.7063636054938467	1.1231177098005036	2.603627128760651	1.4605282255628027	0.4182574037801423
2.709620360735115	1.1236487082883253	2.6021029548297716	1.462224914151938	0.4188212642168627
2.712877115976383	1.1241815743998111	2.6005752617621174	1.463921002305267	0.4193853868204891
2.716133871217651	1.1247163139984517	2.599044038646374	1.4656164880376257	0.4199497720422975
2.7193906264589196	1.1252529329749883	2.5975092745034107	1.4673113693706792	0.42051442033078373
2.7226473817001877	1.1257914372476718	2.595970958285675	1.4690056443330388	0.4210793321315896
2.725904136941456	1.1263318327625262	2.594429078876575	1.4706993109603803	0.42164450788742747
2.729160892182724	1.1268741254936154	2.5928836250898564	1.4723923672955628	0.4222099480380032
2.732417647423992	1.127418321443312	2.5913345856689753	1.474084811388749	0.4227756530199383
2.73567440266526	1.127964426642571	2.589781949286457	1.4757766412975277	0.4233416232666897
2.7389311579065283	1.1285124471512062	2.5882257045432526	1.477467855087035	0.42390785920846885
2.7421879131477964	1.12906238905817	2.586665839968086	1.4791584508300795	0.42447436127215854
2.7454446683890645	1.1296142584818365	2.5851023440167924	1.4808484266072661	0.4250411298812288
2.748701423630333	1.1301680615702885	2.583535205071649	1.482537780507124	0.4256081654556506
2.750318950640409	1.1304438385976998	2.582755499254917	1.4833765972710233	0.42588989338963223
2.751958178871601	1.1307238045016084	2.581964411440699	1.4842265106262333	0.4261754684118085
2.7552149341128693	1.1312814934841713	2.5803899513570654	1.4859146150693536	0.42674303916241096
2.7584716893541374	1.131841134756944	2.5788118129782576	1.4876020919495554	0.42731087811639973
2.7617284445954056	1.132402734589785	2.5772299843854705	1.4892889393883504	0.4278789856788565
2.7649851998366737	1.1329662992837513	2.5756444535828713	1.4909751555158253	0.4284473622509091
2.768241955077942	1.133531835171407	2.5740552084968824	1.492660738470776	0.4290160082296344
2.77149871031921	1.1340993486171358	2.572462236975452	1.4943456864008422	0.4295849240079606
2.774755465560478	1.134668846017459	2.570865526787317	1.4960299974626459	0.430154109974567
2.7780122208017466	1.1352403338013557	2.569265065621256	1.4977136698219289	0.43072356651378174
2.7812689760430147	1.1358138184305886	2.5676608410853357	1.499396701653693	0.4312932940054784
2.784525731284283	1.136389306400033	2.5660528407061425	1.5010790911423422	0.4318632928249694
2.787782486525551	1.1369668042380103	2.56444105192801	1.5027608364818237	0.43243356334289845
2.791039241766819	1.1375463185066255	2.5628254621122344	1.5044419358757746	0.43300410592513033
2.794295997008087	1.1381278558021102	2.56120605853628	1.5061223875376664	0.4335749209326386
2.7975527522493553	1.1387114227551678	2.5595828283929745	1.5078021896909533	0.43414600872139125
2.8008095074906234	1.1392970260313258	2.5579557587896944	1.509481340569221	0.4347173696422342
2.804066262731892	1.13988467233129	2.5563248367475424	1.511159838416338	0.4352890040407723
2.80732301797316	1.1404743683913061	2.5546900492005085	1.5128376814866078	0.4358609122572485
2.810579773214428	1.141066120983523	2.553051382994627	1.514514868044923	0.43643309462641994
2.8138365284556963	1.1416599369163627	2.5514088248871194	1.5161913963669214	0.4370055514774325
2.8170932836969644	1.1422558230348958	2.5497623615455254	1.5178672647391436	0.43757828313369207
2.8203500389382326	1.1428537862212196	2.5481119795468246	1.5195424714591927	0.4381512899127339
2.8236067941795007	1.143453833394842	2.5464576653765474	1.5212170148358952	0.4387245721260893
2.826863549420769	1.1440559715130718	2.544799405427871	1.5228908931894638	0.4392981300791496
2.8284810764308452	1.144355813725691	2.543974329541944	1.5237220077769145	0.43958310069671275
2.830120304662037	1.1446602075714123	2.543137186000709	1.5245641048516636	0.43987196407102735
2.8333770599033055	1.1452665486039613	2.541470993300783	1.5262366481659773	0.4404460743944153
2.8366338151445736	1.1458750016838157	2.539800813438687	1.5279085214877755	0.4410204613354419
2.8398905703858417	1.1464855739234818	2.5381266324289387	1.5295797231844865	0.4415951251735248
2.84314732562711	1.147098272475291	2.536448436189014	1.5312502516357696	0.44217006618122057
2.846404080868378	1.147713104531821	2.5347662105383755	1.5329201052336898	0.44274528462407226
2.849660836109646	1.1483300773263223	2.533079941197484	1.5345892823828946	0.4433207807604535
2.852917591350914	1.1489491981331514	2.531389613786796	1.5362577815007934	0.4438965548414098
2.8561743465921823	1.1495704742682091	2.5296952138257525	1.537925601017738	0.4444726071104962
2.8594311018334504	1.1501939130893837	2.527996726731749	1.539592739377207	0.44504893780361254
2.862687857074719	1.150819521997002	2.526294137819096	1.5412591950359906	0.44562554714883473
2.865944612315987	1.1514473084342869	2.5245874322979627	1.5429249664643787	0.44620243536624304
2.869201367557255	1.1520772798878167	2.5228765952733077	1.5445900521463514	0.44677960266774686
2.8724581227985233	1.1527094438879975	2.5211616117437945	1.546254450579771	0.44735704925690606
2.8757148780397914	1.1533438080095355	2.5194424666006956	1.5479181602765781	0.4479347753287488
2.8789716332810595	1.153980379871921	2.517719144626775	1.5495811797629875	0.4485127810695854
2.8822283885223277	1.1546191671399144	2.5159916304951637	1.5512435075796893	0.4490910666568192
2.8854851437635958	1.1552601775240436	2.5142599087682123	1.5529051422820515	0.4496696322587526
2.888741899004864	1.1559034187811035	2.5125239638963333	1.5545660824403233	0.4502484780343903
2.8919986542461324	1.1565488987146664	2.5107837802168254	1.5562263266398457	0.4508276041332378
2.8952554094874006	1.1571966251755972	2.509039341952681	1.5578858734812586	0.45140701069509626
2.8985121647286687	1.1578466060625758	2.5072906332113774	1.5595447215807168	0.45198669784985296
2.901768919969937	1.1584988493226287	2.505537637983653	1.5612028695701041	0.45256666571726784
2.905025675211205	1.1591533629516653	2.503780340142265	1.5628603160972527	0.45314691440675536
2.906643202221281	1.1594792854305591	2.5029059418639874	1.563683256076932	0.4534352099280501
2.908282430452473	1.159810154995023	2.502018723440729	1.564517059826165	0.4537274440171624
2.911539185693741	1.1604692335480218	2.500252771512043	1.5661730994372374	0.4543082546365412
2.9147959409350093	1.1611306067565224	2.498482467867391	1.5678284336274892	0.4548893463419178
2.9180526961762774	1.1617942828174965	2.4967077958948316	1.569483061110792	0.45547071919905613
2.921309451417546	1.1624602699796027	2.494928738857965	1.5711369806181044	0.45605237326221687
2.924566206658814	1.1631285765437713	2.493145279894582	1.5727901908977082	0.45663430857391146
2.927822961900082	1.1637992108637973	2.491357402015294	1.57444269071545	0.45721652516465117
2.9310797171413503	1.1644721813469419	2.489565088102146	1.576094478854983	0.4577990230526911
2.9343364723826184	1.165147496454543	2.4877683209072026	1.5777455541180152	0.4583818022437687
2.9375932276238865	1.1658251647026336	2.485967083051123	1.5793959153245594	0.45896486273083703
2.9408499828651546	1.16650519466257	2.484161357021707	1.581045561313187	0.45954820449379263
2.9441067381064228	1.1671875949616684	2.482351125172427	1.582694490941286	0.4601318274991975
2.947363493347691	1.1678723742838515	2.4805363697209324	1.5843427030853208	0.46071573169999563
2.9506202485889594	1.1685595413703032	2.4787170727475383	1.5859901966410994	0.46129991703522333
2.9538770038302276	1.1692491050201348	2.476893216193686	1.5876369705240396	0.4618843834297139
2.9571337590714957	1.1699410740910585	2.4750647818603864	1.5892830236694437	0.4624691307937957
2.960390514312764	1.1706354575000735	2.4732317514066375	1.590928355032773	0.4630541590229845
2.963647269554032	1.171332264224159	2.471394106347818	1.5925729635899306	0.4636394679976689
2.9669040247953	1.1720315033009816	2.4695518280540614	1.5942168483375438	0.46422505758278915
2.970160780036568	1.1727331838296082	2.467704897748599	1.5958600082932555	0.4648109276275098
2.9734175352778363	1.1734373149712338	2.465853296506084	1.597502442496015	0.4653970779648847
2.976674290519105	1.1741439059499177	2.4639970052508904	1.5991441500063772	0.46598350841151553
2.979931045760373	1.174852966053332	2.4621360047553806	1.6007851299068043	0.4665702187672029
2.983187801001641	1.17556450463352	2.4602702756381554	1.6024253813019724	0.46715720881458983
2.984805328011717	1.1759188273685084	2.4593418636326696	1.6032397710969424	0.4674488520314065
2.986444556242909	1.1762785311076664	2.458399798362269	1.604064903319083	0.4677444783187981
2.9897013114841773	1.176995054958881	2.456524553233424	1.6057036951081782	0.4683320270270565
2.9929580667254454	1.1777140857369917	2.454644520398135	1.6073417558424634	0.4689198546683214
2.9962148219667135	1.1784356330593495	2.4527596798418645	1.6089790847186316	0.4695079609528891
2.9994715772079816	1.1791597066116495	2.4508700113871327	1.6106156809571954	0.4700963455719997
3.0027283324492497	1.1798863161487587	2.4489754946915934	1.6122515438028227	0.47068500819743303
3.0059850876905183	1.1806154714955617	2.4470761092460878	1.6138866725246785	0.47127394848109516
3.0092418429317864	1.1813471825478163	2.445171834372659	1.6155210664167716	0.4718631660545964
3.0124985981730545	1.1820814592730238	2.443262649222544	1.6171547247983071	0.47245266052882023
3.0157553534143227	1.1828183117113114	2.441348532774129	1.6187876470140448	0.4730424314934829
3.0190121086555908	1.1835577499763297	2.439429463830873	1.6204198324346624	0.4736324785166829
3.022268863896859	1.1842997842561638	2.437505421019205	1.6220512804571257	0.4742228011444415
3.025525619138127	1.185044424814258	2.435576382786378	1.6236819905050643	0.47481339890023255
3.028782374379395	1.1857916819903556	2.4336423273982986	1.6253119620291534	0.4754042712845026
3.0320391296206632	1.1865415662014533	2.431703232937315	1.626941194507502	0.4759954177741796
3.035295884861932	1.1872940879427718	2.429759077299974	1.628569687446048	0.4765868378221719
3.0385526401032	1.188049257788739	2.427809838194743	1.6301974403789588	0.4771785308568556
3.041809395344468	1.1888070863939912	2.4258554931396885	1.631824452869039	0.47777049628155005
3.045066150585736	1.1895675844943912	2.4238960194601273	1.6334507245081467	0.47836273347398317
3.0483229058270043	1.1903307629080586	2.4219313942862315	1.6350762549176137	0.47895524178574345
3.0515796610682724	1.1910966325364212	2.419961594550599	1.6367010437486749	0.4795480205417205
3.0548364163095405	1.191865204365281	2.4179865969857812	1.6383250906829052	0.480141069039533
3.0580931715508086	1.1926364894658974	2.4160063781217764	1.6399483954326632	0.4807343865489436
3.0613499267920767	1.1934104989960885	2.414020914283474	1.6415709577415423	0.4813279723112612
3.062967453802153	1.1937959410489538	2.4130328405835986	1.642376556949123	0.48162288698838207
3.0646066820333453	1.194187244201351	2.4120301815880634	1.6431927773848303	0.48192182553872903
3.0678634372746134	1.1949667364159977	2.4100341559423946	1.6448138541699775	0.48251594541389975
3.0711201925158815	1.1957489870643128	2.4080328130403004	1.6464341879370714	0.48311033108899565
3.0743769477571496	1.1965340076617281	2.406026128359871	1.6480537785593212	0.48370498168525494
3.0776337029984178	1.1973218098160177	2.404014077160682	1.6496726259435508	0.4842998962922627
3.080890458239686	1.1981124052285126	2.4019966344809784	1.6512907300306998	0.484895073967267
3.084147213480954	1.1989058056953348	2.3999737751348116	1.6529080907963347	0.48549051373447893
3.087403968722222	1.1997020231086544	2.397945473709124	1.6545247082511676	0.48608621458435686
3.0906607239634902	1.2005010694579645	2.3959117045607874	1.6561405824415867	0.4866821754728742
3.093917479204759	1.2013029568313807	2.393872441813593	1.6577557134501941	0.48727839532077016
3.097174234446027	1.20210769741696	2.391827659355183	1.6593701013963555	0.4878748730127832
3.100430989687295	1.2029153035040443	2.3897773308339376	1.660983746436758	0.48847160739686696
3.103687744928563	1.2037257874846259	2.387721429655803	1.6625966487659811	0.48906859728338725
3.1069445001698313	1.2045391618547352	2.3856599289810654	1.6642088086170745	0.4896658414443012
3.1102012554110994	1.205355439215854	2.3835928017210706	1.6658202262621509	0.49026333861231636
3.1134580106523675	1.2061746322763534	2.3815200205348863	1.667430902012987	0.4908610874800307
3.1167147658936356	1.206996753852954	2.3794415578259036	1.6690408362216365	0.49145908669905203
3.1199715211349037	1.2078218168722143	2.3773573857383816	1.6706500292810567	0.49205733487909636
3.1232282763761723	1.2086498343720438	2.3752674761539287	1.6722584816257438	0.49265583058706564
3.1264850316174404	1.209480819503243	2.3731718006879237	1.6738661937323835	0.49325457234610287
3.1297417868587085	1.2103147855310696	2.3710703306858725	1.6754731661205131	0.4938535586346249
3.1329985420999766	1.2111517458368335	2.3689630372196975	1.6770793993531956	0.49445278788533226
3.1362552973412448	1.2119917139195202	2.3668498910839655	1.6786848940377077	0.4950522584841951
3.139512052582513	1.2128347033974411	2.3647308627920425	1.6802896508262426	0.4956519687694146
3.141129579592589	1.2132545167464315	2.36367621322297	1.6810864085707624	0.49594991440064823
3.142768807823781	1.213680728009916	2.3626059225721803	1.6818936704166247	0.49625191703035954
3.146025563065049	1.2145298016189838	2.3604750403635366	1.6834969535530397	0.49685210150647696
3.1492823183063177	1.2153819382111457	2.358338185812115	1.6850995010267784	0.49745252038617643
3.152539073547586	1.2162371518991373	2.356195328266636	1.6867013136769973	0.4980531718056869
3.155795828788854	1.2170954569237364	2.3540464367743326	1.6883023923914926	0.4986540538478859
3.159052584030122	1.217956867655601	2.3518914800766626	1.6899027381074907	0.49925516454109986
3.16230933927139	1.2188213985971414	2.349730426604949	1.691502351812455	0.49985650185787484
3.1655660945126582	1.2196890643844294	2.3475632444759325	1.6931012345449095	0.5004580637137168
3.1688228497539264	1.2205598797891382	2.3453899014872457	1.6946993873952787	0.5010598479658012
3.1720796049951945	1.221433859720522	2.343210365112801	1.6962968115067458	0.5016618524116494
3.1753363602364626	1.2223110192274318	2.3410246024980887	1.6978935080761275	0.5022640747877735
3.178593115477731	1.2231913735003666	2.338832580455391	1.6994894783547694	0.5028665127682855
3.1818498707189993	1.2240749378735665	2.336634265458901	1.701084723649458	0.5034691639634737
3.1851066259602674	1.2249617278271432	2.334429623639752	1.7026792453233528	0.5040720259183405
3.1883633812015355	1.2258517589892515	2.3322186207809454	1.7042730447969396	0.504675096111106
3.1916201364428036	1.226745047138301	2.3300012223121906	1.7058661235490025	0.505278371951671
3.1948768916840717	1.2276416082052133	2.3277773933046344	1.7074584831176172	0.505881850780043
3.19813364692534	1.228541458275718	2.325547098465497	1.7090501251011672	0.5064855298647207
3.201390402166608	1.2294446135926966	2.3233103021325956	1.71064105115938	0.5070894064010372
3.204647157407876	1.2303510905585706	2.321066968268769	1.7122312630143877	0.5076934775094606
3.2079039126491447	1.231260905737736	2.3188170604561833	1.7138207624518107	0.5082977402338508
3.2111606678904128	1.2321740758590447	2.3165605418905333	1.7154095513218643	0.5089021915396713
3.214417423131681	1.233090617818336	2.314297375375122	1.7169976315404918	0.5095068283121533
3.217674178372949	1.2340105486810178	2.3120275233148266	1.7185850050905211	0.5101116473544133
3.219291705383025	1.2344687140481259	2.31089766322591	1.7193731411559852	0.5104121085186345
3.220930933614217	1.2349338856846974	2.3097509477099414	1.7201716740228483	0.5107166453855199
3.2241876888554852	1.2358606462418669	2.3074676101498977	1.7217576404576485	0.511321819038511
3.2274444440967534	1.23679084794264	2.305177471806854	1.7233429065856132	0.5119271648583573
3.2307011993380215	1.2377245085575466	2.302880493429161	1.724927474669216	0.5125326792998726
3.2339579545792896	1.2386616460403808	2.300576635334687	1.7265113470440092	0.5131383587255679
3.237214709820558	1.2396022785311083	2.2982658574040116	1.7280945261199474	0.5137441994034487
3.2404714650618263	1.2405464243588338	2.2959481190734765	1.7296770143827451	0.5143501975047524
3.2437282203030944	1.2414941020448265	2.2936233793280927	1.7312588143952632	0.5149563491016251
3.2469849755443625	1.2424453303056104	2.2912915966943004	1.7328399287989298	0.5155626501647353
3.2502417307856306	1.2434001280561175	2.2889527292325775	1.7344203603151946	0.5161690965608234
3.2534984860268987	1.2443585144129061	2.2866067345298933	1.7360001117470165	0.5167756840501829
3.256755241268167	1.2453205086974466	2.2842535696920017	1.7375791859803889	0.5173824082840743
3.260011996509435	1.2462861304394761	2.2818931913355724	1.7391575859858988	0.5179892648020668
3.263268751750703	1.247255399380424	2.2795255555801535	1.7407353148203266	0.5185962490293059
3.2665255069919716	1.24822833547691	2.277150618039963	1.742312375628283	0.5192033562737077
3.2697822622332398	1.249204958904315	2.2747683338155023	1.7438887716438856	0.519810581723072
3.273039017474508	1.2501852900604313	2.2723786574849894	1.7454645061924783	0.5204179204421167
3.276295772715776	1.2511693495691887	2.2699815430956054	1.747039582692391	0.5210253673694277
3.279552527957044	1.2521571582844617	2.267576944154552	1.7486140046567455	0.5216329173143243
3.2828092831983122	1.2531487372939605	2.265164813619907	1.7501877756953044	0.5222405649536334
3.2860660384395803	1.2541441079232039	2.2627451038912874	1.7517608995163674	0.5228483048283743
3.2893227936808485	1.2551432917395837	2.260317766800296	1.7533333799287156	0.5234561313403472
3.292579548922117	1.2561463105565138	2.257882753600761	1.7549052208436042	0.5240640387486244
3.295836304163385	1.2571531864376753	2.2554400149587552	1.756476426276808	0.5246720211659401
3.297453831173461	1.2576547102086006	2.2542238974035254	1.7572565592490987	0.524974012762212
3.2990930594046532	1.2581639417013524	2.2529895009423933	1.7580470003507176	0.525280072554976
3.3023498146459214	1.2591785989248692	2.2505311610113923	1.75961694729649	0.5258881867245383
3.3056065698871895	1.2601971809491221	2.2480649440064013	1.7611862714562567	0.5264963573256233
3.3088633251284576	1.2612197108832184	2.2455907981380836	1.7627549772853872	0.5271045778473675
3.3121200803697257	1.2622462121092173	2.243108670975949	1.7643230693548144	0.5277128416128785
3.315376835610994	1.2632767082869816	2.240618509436928	1.7658905523534183	0.5283211417749415
3.318633590852262	1.2643112233591385	2.238120259773683	1.7674574310904771	0.5289294713115992
3.3218903460935305	1.265349781556157	2.2356138675626416	1.76902371049818	0.5295378230215987
3.3251471013347986	1.2663924074015416	2.233099277691755	1.770589395634211	0.5301461895197022
3.3284038565760667	1.267439125717148	2.2305764343479644	1.7721544916843985	0.530754563231855
3.331660611817335	1.2684899616286234	2.2280452810043703	1.7737190039654422	0.5313629363902088
3.334917367058603	1.2695449405709747	2.2255057604070987	1.7752829379277102	0.5319713010279917
3.338174122299871	1.270604088294269	2.2229578145618474	1.7768462991581147	0.5325796489742217
3.341430877541139	1.2716674308694704	2.2204013847201143	1.7784090933830683	0.5331879718482577
3.3446876327824073	1.2727349946944155	2.2178364113650866	1.7799713264715216	0.5337962610541817
3.3479443880236754	1.2738068064999348	2.21526283419719	1.7815330044380853	0.5344045077750065
3.351201143264944	1.2748828933561211	2.2126805921192823	1.7830941334462427	0.5350127029667027
3.354457898506212	1.2759632826787515	2.210089623221482	1.784654719811651	0.5356208373520377
3.3577146537474802	1.2770480022358657	2.2074898647656216	1.786214770005537	0.5362289014142212
3.3609714089887484	1.278137080154508	2.2048812531693143	1.787774290658193	0.5368368853903479
3.3642281642300165	1.279230544927636	2.2022637239896192	1.78933328856257	0.5374447792646326
3.3674849194712846	1.280328425421201	2.1996372119062992	1.7908917706779777	0.5380525727614275
3.3707416747125527	1.2814307508814067	2.19700165070465	1.792449744133892	0.5386602553380152
3.373998429953821	1.2825375509421502	2.1943569732578934	1.7940072162338752	0.5392678161771685
3.3756159569638973	1.2830889357846746	2.193040036586571	1.7947805791825115	0.539569523702895
3.377255185195089	1.2836488556326535	2.191703111509121	1.7955641944596112	0.5398752441794673
3.3805119404363575	1.2847646953852883	2.1890399964527707	1.7971206864750617	0.5404825279553649
3.3837686956776256	1.2858851010436019	2.1863675581156214	1.7986767001307473	0.541089655816993
3.3870254509188937	1.2870101038705506	2.1836857255372957	1.8002322434681566	0.5416966157696954
3.390282206160162	1.2881397355569484	2.1809944267502472	1.8017873247242913	0.5423033955032812
3.39353896140143	1.2892740282301336	2.178293588759223	1.8033419523363476	0.5429099823829838
3.396795716642698	1.2904130144628672	2.1755831375201775	1.8048961349465442	0.5435163634401177
3.400052471883966	1.2915567272824624	2.1728629979186262	1.8064498814070982	0.544122525362418
3.4033092271252343	1.292705200180161	2.170133093747414	1.8080032007853557	0.5447284544840529
3.4065659823665024	1.2938584671207594	2.1673933476838876	1.8095561023690856	0.5453341367752931
3.409822737607771	1.2950165625524928	2.16464368126644	1.8111085956719377	0.5459395578318268
3.413079492849039	1.29617952141719	2.161884014870421	1.812660690439077	0.5465447028637055
3.4163362480903072	1.2973473791607038	2.159114267683376	1.814212396652996	0.5471495566839045
3.4195930033315753	1.2985201717436272	2.1563343576796057	1.8157637245395153	0.5477541036964836
3.4228497585728435	1.2996979356523086	2.153544201594011	1.8173146845739792	0.5483583278843308
3.4261065138141116	1.3008807079101694	2.1507437148952078	1.818865287487653	0.548962212796472
3.4293632690553797	1.3020685260893416	2.147932811757879	1.8204155442743297	0.5495657415349292
3.432620024296648	1.3032614283226323	2.145111405034344	1.821965466197158	0.5501688967411076
3.435876779537916	1.304459453315827	2.142279406225312	1.823515064795695	0.5507716605816909
3.4391335347791845	1.3056626403603442	2.1394367254497952	1.8250643518931964	0.5513740147340269
3.4423902900204526	1.3068710293462542	2.1365832714141497	1.8266133396041548	0.5519759403709777
3.4456470452617207	1.308084660775674	2.1337189513802124	1.8281620403420917	0.5525774181452151
3.448903800502989	1.3093035757765523	2.130843671132503	1.8297104668276192	0.5531784281729347
3.452160555744257	1.3105278161168574	2.127957334944458	1.8312586320967774	0.5537789500169642
3.453778082754333	1.3111378498410824	2.126519644096467	1.8320274637038607	0.5540770222452548
3.455417310985525	1.3117574242191863	2.125059845543656	1.8328065495096642	0.5543789626692402
3.458674066226793	1.312992443175805	2.1221511040760066	1.8343542327593645	0.5549784445326246
3.4619308214680613	1.3142329167641407	2.1192310100688556	1.8359016958811973	0.5555773734020305
3.46518757670933	1.3154788894627387	2.1162994613929715	1.8374489532622895	0.5561757264448296
3.468444331950598	1.3167304064677057	2.1133563542233684	1.8389960196514914	0.5567734801805054
3.471701087191866	1.3179875137096524	2.1104015829989256	1.840542910169652	0.5573706104595204
3.474957842433134	1.3192502578711591	2.107435040380753	1.8420896403202671	0.5579670924413597
3.4782145976744023	1.3205186864047815	2.104456617209259	1.8436362260005146	0.5585629005717146
3.4814713529156704	1.3217928475516176	2.101466202459868	1.8451826835127003	0.5591580085587656
3.4847281081569386	1.3230727903604584	2.098463683197334	1.8467290295761265	0.5597523893485224
3.4879848633982067	1.3243585647075444	2.0954489445286035	1.8482752813394052	0.5603460150991777
3.491241618639475	1.3256502213169508	2.0924218695541597	1.8498214563932378	0.5609388571544268
3.4944983738807434	1.326947811781629	2.0893823393177935	1.8513675727836785	0.5615308860157054
3.4977551291220115	1.3282513885851253	2.086330232754742	1.8529136490259068	0.5621220713132915
3.5010118843632796	1.3295610051240103	2.0832654266381194	1.854459704118533	0.5627123817762181
3.5042686396045477	1.3308767157310428	2.080187795523584	1.856005757558459	0.5633017852009382
3.507525394845816	1.3321985756990984	2.0770972116921564	1.8575518293563242	0.5638902484186807
3.510782150087084	1.3335266413058973	2.073993545091122	1.8590979400525618	0.5644777372614329
3.514038905328352	1.3348609698395604	2.0708766632729354	1.8606441107340947	0.565064216526479
3.51729566056962	1.3362016196250313	2.0677464313320435	1.862190363051705	0.565649649939426
3.5205524158108883	1.3375486500513962	2.064602711839541	1.8637367192381065	0.5662340001156366
3.523809171052157	1.3389021216001453	2.061445364775565	1.8652832021267562	0.5668172285199886
3.527065926293425	1.3402620958744098	2.058274247459334	1.866829835171444	0.5673992954248767
3.530322681534693	1.3416286356292195	2.0550892144767308	1.8683766424666939	0.5679801598663626
3.531940208544769	1.3423098125203556	2.0535020918121503	1.869144964974457	0.5682681968665919
3.533579436775961	1.3430018048028252	2.0518901176053177	1.8699236487690227	0.5685597795983784
3.5368361920172293	1.3443816685491297	2.0486768057366826	1.8714708795191	0.56913811104488
3.5400929472584974	1.3457682932712784	2.045449124795986	1.8730183608648507	0.5697151092498406
3.5433497024997656	1.34716174665646	2.042206917658595	1.8745661196855552	0.5702907278249707
3.5466064577410337	1.3485620977119692	2.03895002406367	1.876114183616996	0.5708649188950389
3.549863212982302	1.3499694168025904	2.035678280524568	1.8776625810777046	0.5714376330406641
3.5531199682235703	1.351383775689361	2.0323915202359153	1.879211341296374	0.5720088192384397
3.5563767234648385	1.3528052475697776	2.029089572977204	1.88076049434049	0.572578424798242
3.5596334787061066	1.3542339071195104	2.0257722650127445	1.882310071146255	0.5731463952975633
3.5628902339473747	1.3556698305356958	2.02243941898781	1.8838601035498719	0.5737126745127047
3.566146989188643	1.357113095581882	2.019090853820791	1.8854106243202644	0.5742772043466462
3.569403744429911	1.3585637816347043	2.0157263845911753	1.8869616671933116	0.5748399247534054
3.572660499671179	1.3600219697323717	2.0123458224231525	1.8885132669076867	0.5754007736586797
3.575917254912447	1.3614877426250538	2.008948974364629	1.8900654592423851	0.575959686876554
3.5791740101537153	1.3629611848272551	2.0055356432614424	1.8916182810560451	0.5765165980220421
3.582430765394984	1.3644423826722805	2.0021056276265243	1.8931717703281603	0.5770714384192132
3.585687520636252	1.365931424368885	1.9986587215037808	1.8947259662022982	0.5776241370046343
3.58894427587752	1.367428400060227	1.995194714326413	1.8962809090314392	0.5781746202258491
3.592201031118788	1.3689334018852297	1.9917133907694091	1.8978366404255698	0.5787228119345819
3.5954577863600563	1.3704465240424786	1.9882145305959065	1.8993932033016576	0.5792686332743443
3.5987145416013244	1.3719678628567806	1.984697908497117	1.9009506419361617	0.579812002562091
3.6019712968425925	1.373497516848525	1.9811632939254797	1.902509002020227	0.5803528351635481
3.6052280520838607	1.3750355868059843	1.9776104509206922	1.9040683307177373	0.5808910433618107
3.6084848073251288	1.376582175860715	1.9740391379282467	1.9056286767264006	0.5814265362187734
3.610102334335205	1.377353516458078	1.9722584389762587	1.906404044689214	0.5816914602764656
3.6117415625663973	1.3781373895662203	1.9704491076100752	1.9071900903420638	0.5819592194289257
3.6149983178076655	1.3797013359800416	1.9668401066468821	1.908752623526464	0.58248899516501
3.6182550730489336	1.3812741257494727	1.9632118755317192	1.910316329978637	0.583015761914997
3.6215118282902017	1.382855872201084	1.9595641483543242	1.9118812652102277	0.583539414309797
3.62476858353147	1.3844466914342686	1.9558966525757224	1.9134474866249607	0.584059842941071
3.628025338772738	1.3860467024190308	1.952209108792546	1.9150150536025474	0.5845769341684638
3.631282094014006	1.3876560270982536	1.948501230490503	1.916584027587339	0.5850905699155196
3.634538849255274	1.389274790494694	1.944772723786384	1.9181544721820436	0.585600627453485
3.6377956044965427	1.3909031208229763	1.9410232871579516	1.9197264532468679	0.586106979172133
3.641052359737811	1.3925411496068678	1.9372526111610224	1.9213000390044594	0.5866094923366763
3.644309114979079	1.39418901180214	1.9334603781329966	1.9228753001510699	0.5871080288297523
3.647565870220347	1.3958468459253435	1.9296462618820451	1.9244523099743807	0.5876024448773809
3.650822625461615	1.397514794188839	1.9258099273611067	1.9260311444784877	0.5880925907576945
3.6540793807028833	1.399193002642462	1.921951030325792	1.9276118825165651	0.5885783104911434
3.6573361359441514	1.400881621322209	1.9180692169752271	1.9291946059317933	0.5890594415107536
3.6605928911854195	1.4025808044063797	1.9141641235747997	1.9307793997071703	0.5895358143108955
3.6638496464266876	1.4042907103796174	1.9102353760597042	1.9323663521248977	0.5900072520728753
3.667106401667956	1.4060115022053454	1.9062825896180935	1.9339555549360812	0.5904735702655086
3.6703631569092243	1.407743347507111	1.9023053682525701	1.9355471035415635	0.5909345762186627
3.6736199121504924	1.4094864187593996	1.8983033043186515	1.9371410971847802	0.591390068667561
3.6768766673917606	1.4112408934885148	1.8942759780387435	1.9387376391576152	0.5918398372654368
3.6801334226330287	1.4130069544841697	1.8902229569900584	1.940336837020323	0.5922836620618812
3.683390177874297	1.4147847900224721	1.8861437955647857	1.9419388028366937	0.5927213129439762
3.686646933115565	1.4165745941010497	1.8820380344007086	1.9435436534257502	0.5931525490370058
3.688264460125641	1.4174680430133229	1.8799888007038381	1.9443418414799716	0.5933642685429157
3.689903688356833	1.4183765666871027	1.8779051997803182	1.9451515106313955	0.5935771180612174
3.693160443598101	1.4201909139792421	1.873744802996336	1.946762501611576	0.5939947556407417
3.6964171988393697	1.4220178486840258	1.869556339681392	1.9483767591486851	0.5944051845603701
3.699673954080638	1.4238575903081798	1.8653392890994436	1.949994421983114	0.5948081139654384
3.702930709321906	1.4257103654675638	1.8610931133963275	1.951615635172057	0.5952032384995495
3.706187464563174	1.4275764082140154	1.8568172568066459	1.9532405504759123	0.5955902373742942
3.709444219804442	1.4294559603813042	1.852511144813972	1.9548693267748678	0.595968773364485
3.7127009750457103	1.431349271951503	1.848174183261131	1.9565021305185593	0.5963384917216815
3.7159577302869784	1.4332566014431967	1.8438057574070634	1.9581391362120095	0.5966990189979647
3.7192144855282465	1.435178216323045	1.8394052309265165	1.9597805269414268	0.5970499617709797
3.7224712407695146	1.437114393442332	1.8349719448485227	1.9614264949438658	0.5973909052602063
3.725727996010783	1.4390654195002532	1.8305052164293247	1.9630772422252236	0.5977214118232103
3.7289847512520513	1.4410315915358174	1.8260043379550812	1.9647329812315935	0.5980410193192512
3.7322415064933194	1.443013217450374	1.8214685754693505	1.966393935579609	0.5983492393260579
3.7354982617345875	1.4450106165629157	1.816897167419991	1.968060340852127	0.5986455551937823
3.7387550169758557	1.4470241202004481	1.8122893232197406	1.969732445466407	0.5989294199180872
3.7420117722171238	1.4490540723258665	1.8076442217143553	1.9714105116228668	0.5992002538119546
3.742517299575689	1.4493706676895428	1.8069197943802517	1.9716715403081302	0.5992410863552173
3.745268527458392	1.451100830205929	1.8029610095517938	1.973094816343586	0.5994574419530764
3.74852528269966	1.453164765122056	1.7982387994455364	1.9747856526109424	0.5997003313805401
3.751782037940928	1.4552462631268293	1.793476668324749	1.976483330618219	0.5999282280108765
3.7550387931821967	1.4573457258491802	1.788673655363643	1.9781881791456697	0.6001403932393029
3.758295548423465	1.4594635713513642	1.7838287598820644	1.979900547077467	0.6003360401870677
3.761552303664733	1.4616002350408765	1.7789409391091047	1.9816208050772122	0.6005143295500517
3.764809058906001	1.4637561706404794	1.7740091058013963	1.9833493474423254	0.600674364997043
3.768065814147269	1.4659318512194486	1.7690321257077692	1.985086594160733	0.6008151880581937
3.7713225693885373	1.4681277702889768	1.7640088148722122	1.9868329931969102	0.6009357724348473
3.7745793246298054	1.4703444429643602	1.758937936767633	1.9885890230386554	0.6010350176509103
3.7778360798710735	1.4725824071960831	1.7538181992539408	1.9903551955410672	0.601111741952876
3.7810928351123416	1.474842225071128	1.748648251355568	1.9921320591102745	0.6011646743500652
3.78434959035361	1.4771244841846833	1.7434266798560105	1.9939202022767213	0.6011924456680724
3.7876063455948783	1.4794297990807708	1.7381520057105313	1.9957202577164899	0.6011935784661419
3.7908631008361464	1.481758812757962	1.7328226802832802	1.9975329067896026	0.6011664756423936
3.7941198560774145	1.4841121982331107	1.7274370814223041	1.9993588846768644	0.6011094075184275
3.7967701390257367	1.4860458100542968	1.72301168341411	2.0008552142257963	0.6010395578728507
3.7973766113186826	1.4864906601515004	1.7219935093959615	2.0011989862121244	0.6010204971555106
3.8006333665599508	1.4888949364256023	1.716490182728212	2.003054072525489	0.6008977036066285
3.803890121801219	1.4913257998761025	1.7109252339894985	2.004925078635861	0.6007388027499775
3.807146877042487	1.4937840598371528	1.7052967056264714	2.0068130221592617	0.6005413652772609
3.8104036322837556	1.4962705636717424	1.6996025459503543	2.0087190133340815	0.6003027313208579
3.8136603875250237	1.498786198121021	1.6938406054541404	2.010644266607528	0.6000199810929744
3.816917142766292	1.5013318903810027	1.6880086336984135	2.0125901140813145	0.5996899007712887
3.82017389800756	1.5039086087580709	1.6821042771020611	2.0145580211821885	0.5993089426915496
3.823430653248828	1.5065173626963724	1.6761250781083594	2.0165496050081027	0.5988731786878123
3.826687408490096	1.5091592018888007	1.6700684763845473	2.0185666559089888	0.5983782451419435
3.8299441637313643	1.5118352140690299	1.6639318129768672	2.0206111629990957	0.5978192779477015
3.832723892994711	1.5141471379127818	1.6586286071997196	2.0223795857127804	0.5972874557569668
3.8332009189726324	1.514546520920634	1.657712338716448	2.0226853444749735	0.5971908351371636
3.8364576742139005	1.5172942713095194	1.6514072287037507	2.0247916838416877	0.5964868043265347
3.839714429455169	1.5200796307160318	1.6450136054643567	2.0269329734462636	0.5957002913716649
3.842971184696437	1.5229037652653785	1.6385285744781521	2.0291123671035654	0.5948234856238283
3.8462279399377053	1.5257678180563694	1.6319492774078626	2.0313334441050097	0.5938474958675228
3.8494846951789734	1.528672874456019	1.6252729707549434	2.0336002875628876	0.5927621493045121
3.8527414504202415	1.5316199114846791	1.6184971412635	2.035917580911583	0.5915557436938287
3.854073949884435	1.5328379844487778	1.6156956163691545	2.036881466609319	0.5910241819853754
3.8559982056615096	1.5346097240832328	1.611619674829901	2.0382907275215922	0.5902147398084567
3.8592549609027778	1.5376428174819294	1.6046391040055965	2.0407259998493945	0.5887233775495201
3.862511716144046	1.5407192493519555	1.5975549721049391	2.0432307264024994	0.587063194214193
3.865768471385314	1.543838396723636	1.5903683722374249	2.0458135270446687	0.5852124175300674
3.868306548156927	1.546297837090438	1.5846987185598636	2.047886995790338	0.5836214777817053
3.8690252266265825	1.5469986088322107	1.5830827518781798	2.0484846096283227	0.5831451995701162
3.8722819818678507	1.5501966848540556	1.5757051254795267	2.0512561429900473	0.5808306521334946
3.875538737109119	1.553427079607971	1.5682479215606986	2.0541427212265257	0.5782316440758292
3.878795492350387	1.55668068230322	1.5607318264162637	2.0571619274469173	0.5753033377201731
3.882052247591655	1.5599429210998086	1.5531902027282336	2.0603349811945337	0.5719915022152802
3.8825391464294183	1.560430109250934	1.5520634309545076	2.0608240956816384	0.5714595482131969
3.885309002832923	1.56319080594285	1.545675990105105	2.063687387617025	0.5682308102204531
3.8885657580741912	1.5663883341958669	1.5382724354546142	2.0672493429752907	0.5639437425757998
3.890839841479161	1.5685624282530073	1.533235115519217	2.069879030590298	0.5605911744995359
3.8918225133154594	1.5694795229333958	1.5311093795951398	2.071055277089338	0.5590416847617343
3.8950792685567275	1.5723785379384863	1.5243863492754803	2.075141141167996	0.5534317828940355
3.898336023797996	1.5749580234971525	1.5183998893644668	2.0795367600670143	0.5470364466240473
3.899140536528904	1.5755267215936481	1.5170794818358049	2.0806719935774085	0.5453311559542521
3.901592779039264	1.5770420684712516	1.513560106275579	2.0842495447125957	0.5398350380869009
3.9048495342805323	1.5784205746152975	1.510357222293042	2.089238967997952	0.5319293453787614
3.905309899145916	1.5785467593815743	1.5100639753848895	2.0899611286391995	0.5307688295100402
3.9081062895218004	1.5789060163973117	1.5092290218698383	2.0943951023931953	0.5235987755982993
3.9113630447630685	1.5784205746152975	1.5103572222930417	2.099551236788439	0.5152682058178372
3.9114792617629277	1.5783858516679568	1.5104379147605056	2.0997330161009327	0.5149765818386585
3.9146198000043366	1.5770420684712518	1.5135601062755786	2.1045406600737953	0.5073625131096976
3.9172372400007935	1.5754125460832509	1.517344592252768	2.1083529075020855	0.5015121932442405
3.9178765552456047	1.5749580234971527	1.5183998893644663	2.1092534447193763	0.5001611045725511
3.921133310486873	1.5723785379384865	1.52438634927548	2.1136490636183947	0.4937657683025629
3.923359105954916	1.5704231350150004	1.5289216437576838	2.1164734322791117	0.48985090464987796
3.924390065728141	1.569479522933396	1.5311093795951394	2.1177349276970525	0.4881558664348639
3.9276468209694095	1.5663883341958673	1.5382724354546138	2.1215408618111002	0.4832538086207984
3.9295428152492384	1.564535614024139	1.5425629417638307	2.1236419187608213	0.48068909705354756
3.9309035762106777	1.5631908059428503	1.5456759901051043	2.1251028171693656	0.4789667409761451
3.9341603314519458	1.559942921099809	1.553190202728233	2.1284552235918572	0.47520604898131796
3.936032621005553	1.5580675243677145	1.5575264289742057	2.1302995691114415	0.4732517074679703
3.937417086693214	1.5566806823032202	1.560731826416263	2.1316282773394737	0.471894213476425
3.940673841934482	1.5534270796079712	1.568247921560698	2.134647483559865	0.46896590712076885
3.9423679075458784	1.5517431521461738	1.572135826154652	2.13616435676915	0.46757592083199495
3.94393059717575	1.5501966848540558	1.575705125479526	2.1375340617963436	0.4663668990631034
3.9471873524170182	1.546998608832211	1.5830827518781792	2.1403055951580683	0.46405235162648184
3.9495397135117036	1.5447119654319503	1.5883548800379004	2.1422442577402756	0.4625362711510122
3.9504441076582864	1.5438383967236364	1.5903683722374242	2.1429766777417223	0.46198513366653066
3.9537008628995545	1.5407192493519557	1.5975549721049385	2.1455594783838916	0.460134356982405
3.956957618140823	1.5376428174819297	1.6046391040055958	2.1480642049369965	0.4584741736470779
3.9579090956650638	1.536752194708242	1.6066892249261242	2.148782514980219	0.4580218878220592
3.960214373382091	1.534609724083233	1.6116196748299003	2.1504994772647987	0.45698281138814123
3.9634711286233593	1.5316199114846794	1.6184971412634996	2.152872623874808	0.4556418075027693
3.9667278838646274	1.5286728744560192	1.625272970754943	2.1551899172235034	0.45443540189208587
3.968078578635061	1.5274629997232672	1.628053819438608	2.1561358995066806	0.4539712846231655
3.9699846391058955	1.5257678180563696	1.6319492774078619	2.1574567606813813	0.4533500553290751
3.9732413943471636	1.5229037652653787	1.6385285744781515	2.1596778376828256	0.4523740655727697
3.9764981495884317	1.520079630716032	1.6450136054643563	2.1618572313401274	0.451497259824933
3.9797549048297	1.5172942713095199	1.6514072287037502	2.1639985209447032	0.45071074687006324
3.980669363583058	1.5165189880750474	1.6531864425378897	2.1645933588326582	0.45050504771706085
3.9830116600709684	1.5145465209206344	1.6577123387164474	2.1661048603114175	0.4500067160594342
3.9862684153122365	1.51183521406903	1.6639318129768668	2.1681790417872953	0.4493782732488964
3.9895251705535046	1.509159201888801	1.6700684763845466	2.170223548877402	0.44881930605465437
3.9927819257947728	1.5065173626963726	1.6761250781083588	2.1722405997782883	0.4483243725087856
3.99522947920206	1.5045537713873247	1.6806257186187419	2.173739614340485	0.4479916035425067
3.996038681036041	1.503908608758071	1.6821042771020607	2.1742321836042025	0.44788860850504836
3.999295436277309	1.501331890381003	1.6880086336984128	2.1762000907050765	0.44750765042530916
4.0025521915185776	1.4987861981210213	1.69384060545414	2.178145938178863	0.44717757010362347
4.005808946759846	1.4962705636717426	1.6996025459503539	2.1800711914523094	0.44689481987574003
4.009065702001114	1.493784059837153	1.705296705626471	2.1819771826271293	0.44665618591933703
4.012322457242382	1.4913257998761027	1.710925233989498	2.1838651261505295	0.44645874844662037
4.01247891186282	1.4912084012821951	1.7111940121150098	2.1839553881603764	0.44645025392394216
4.01557921248365	1.4888949364256026	1.7164901827282115	2.185736132260902	0.44629984758996927
4.018835967724918	1.4864906601515007	1.7219935093959609	2.1875912185742665	0.4461770540410872
4.022092722966186	1.484112198233111	1.7274370814223037	2.1894313201095263	0.44608814367817046
4.025349478207454	1.4817588127579622	1.7328226802832798	2.1912572979967884	0.44603107555420424
4.0286062334487225	1.479429799080771	1.7381520057105309	2.193069947069901	0.446003972730456
4.031862988689991	1.4771244841846836	1.74342667985601	2.1948700025096697	0.4460051055285254
4.033135091909668	1.4762303140322979	1.7454724861087676	2.1955698410803546	0.446012866748061
4.035119743931259	1.4748422250711282	1.7486482513555675	2.1966581456761163	0.44603287684653264
4.038376499172527	1.4725824071960834	1.7538181992539403	2.1984350092453235	0.4460858092437219
4.041633254413795	1.4703444429643604	1.7589379367676325	2.2002011817477354	0.4461625335456875
4.044890009655063	1.468127770288977	1.7640088148722117	2.2019572115894808	0.4462617787617505
4.048146764896331	1.4659318512194488	1.7690321257077688	2.203703610625658	0.4463823631384042
4.051403520137599	1.4637561706404796	1.7740091058013958	2.2054408573440654	0.4465231861995549
4.054660275378868	1.4616002350408768	1.7789409391091042	2.2071693997091786	0.44668322164654617
4.057917030620136	1.4594635713513644	1.783828759882064	2.208889657708924	0.44686151100953014
4.058045592144325	1.4593796148305322	1.7840208205941035	2.208957401092798	0.4468689108560484
4.0611737858614045	1.4573457258491804	1.7886736553636426	2.2106020256407213	0.4470571579572949
4.064430541102673	1.4552462631268295	1.7934766683247485	2.212306874168172	0.44726932318572127
4.067687296343941	1.4531647651220563	1.798238799445536	2.2140045521754486	0.4474972198160577
4.070944051585209	1.4511008302059292	1.8029610095517934	2.215695388442805	0.4477401092435214
4.074200806826477	1.4490540723258667	1.807644221714355	2.217379693163524	0.44799729738464317
4.077457562067745	1.4470241202004483	1.8122893232197401	2.219057759319984	0.44826813127851056
4.080714317309013	1.445010616562916	1.8168971674199907	2.2207298639342636	0.4485519960028155
4.083971072550281	1.443013217450374	1.8214685754693503	2.222396269206782	0.4488483118705399
4.0872278277915495	1.4410315915358174	1.8260043379550808	2.2240572235547975	0.4491565318773466
4.088319321079222	1.4403709276998073	1.8275166455426413	2.2246127100218867	0.4492624036017669
4.090484583032818	1.4390654195002535	1.8305052164293243	2.2257129625611674	0.4494761393733875
4.093741338274086	1.4371143934423323	1.8349719448485224	2.227363709842525	0.44980664593639147
4.096998093515354	1.4351782163230453	1.839405230926516	2.229009677844964	0.45014758942561817
4.100254848756622	1.4332566014431969	1.843805757407063	2.2306510685743812	0.4504985321986331
4.10351160399789	1.4313492719515033	1.8481741832611305	2.2322880742678315	0.4508590594749163
4.106768359239158	1.4294559603813044	1.8525111448139715	2.2339208780115234	0.45122877783211285
4.110025114480426	1.4275764082140157	1.8568172568066454	2.2355496543104785	0.4516073138223036
4.113281869721695	1.4257103654675638	1.861093113396327	2.237174569614334	0.4519943126970483
4.116538624962963	1.42385759030818	1.8653392890994434	2.238795782803277	0.4523894372311593
4.1197953802042315	1.4220178486840258	1.8695563396813917	2.240413445637706	0.45279236663622774
4.1230521354455	1.4201909139792421	1.8737448029963355	2.242027703174815	0.45320279555585613
4.125270522826786	1.418953690488925	1.876581736006965	2.2431254002143923	0.4534865099671357
4.126308890686768	1.4183765666871029	1.8779051997803178	2.2436386941549955	0.45362043313538036
4.129565645928036	1.4165745941010497	1.8820380344007082	2.2452465513606406	0.45404500215959204
4.132822401169304	1.4147847900224724	1.8861437955647853	2.246851401949697	0.45447623825262157
4.136079156410572	1.41300695448417	1.890222956990058	2.248453367766068	0.4549138891347166
4.13933591165184	1.411240893488515	1.894275978038743	2.250052565628776	0.455357713931161
4.142592666893108	1.4094864187593996	1.898303304318651	2.2516491076016107	0.45580748252903674
4.1458494221343765	1.4077433475071113	1.90230536825257	2.2532431012448275	0.4562629749779351
4.149106177375645	1.4060115022053457	1.906282589618093	2.25483464985031	0.4567239809310891
4.152362932616913	1.4042907103796174	1.9102353760597037	2.2564238526614933	0.4571902991237225
4.155619687858181	1.4025808044063799	1.9141641235747995	2.2580108050792207	0.4576617368857023
4.158876443099449	1.4008816213222093	1.9180692169752267	2.259595598854598	0.4581381096858442
4.162133198340717	1.399193002642462	1.9219510303257918	2.2611783222698256	0.45861924070545446
4.165389953581985	1.3975147941888393	1.9258099273611062	2.262759060307903	0.4591049604389033
4.168646708823253	1.3958468459253435	1.9296462618820447	2.26433789481201	0.45959510631921696
4.170441347802848	1.39493205248809	1.9317507620257166	2.265207128796156	0.45986703640013993
4.171903464064522	1.3941890118021403	1.9334603781329962	2.2659149046353213	0.4600895223668454
4.17516021930579	1.392541149606868	1.937252611161022	2.2674901657819313	0.46058805885992155
4.1784169745470585	1.3909031208229765	1.9410232871579511	2.269063751539523	0.46109057202446485
4.181673729788327	1.3892747904946943	1.9447727237863837	2.2706357326043474	0.46159692374311284
4.184930485029595	1.3876560270982539	1.9485012304905027	2.272206177199052	0.4621069812810782
4.188187240270863	1.386046702419031	1.9522091087925455	2.2737751511838433	0.462620617028134
4.191443995512131	1.3844466914342688	1.9558966525757222	2.27534271816143	0.4631377082555267
4.194700750753399	1.3828558722010842	1.959564148354324	2.2769089395761632	0.4636581368868007
4.197957505994667	1.381274125749473	1.9632118755317187	2.2784738748077538	0.46418178928160075
4.201214261235935	1.3797013359800416	1.966840106646882	2.280037581259927	0.4647085560315879
4.2044710164772034	1.3781373895662203	1.970449107610075	2.281600114444327	0.46523833176767204
4.207727771718472	1.3765821758607153	1.9740391379282465	2.2831615280599906	0.46577101497782436
4.21098452695974	1.3750355868059843	1.9776104509206918	2.2847218740686537	0.46630650783478705
4.214241282201008	1.3734975168485253	1.9811632939254793	2.286281202766164	0.46684471603304967
4.217498037442276	1.3719678628567809	1.9846979084971168	2.287839562850229	0.46738554863450676
4.220754792683544	1.3704465240424786	1.9882145305959062	2.2893970014847334	0.46792891792225344
4.224011547924812	1.36893340188523	1.991713390769409	2.290953564360821	0.4684747392620159
4.2256863291366535	1.3681584488565741	1.9935058321768788	2.2917536978741557	0.4687563549583908
4.227268303166081	1.3674284000602273	1.9951947143264128	2.2925092957549515	0.4690229309707487
4.230525058407349	1.3659314243688851	1.9986587215037805	2.294064238584093	0.46957341419196347
4.233781813648617	1.3644423826722805	2.002105627626524	2.2956184344582304	0.47012611277738464
4.2370385688898855	1.3629611848272554	2.005535643261442	2.297171923730346	0.4706809531745556
4.240295324131154	1.3614877426250538	2.0089489743646287	2.298724745544006	0.47123786432004383
4.243552079372422	1.3600219697323719	2.012345822423152	2.3002769378787042	0.4717967775379181
4.24680883461369	1.3585637816347043	2.0157263845911753	2.3018285375930794	0.4723576264431924
4.250065589854958	1.3571130955818822	2.0190908538207903	2.303379580466127	0.47292034684995166
4.253322345096226	1.355669830535696	2.0224394189878097	2.304930101236519	0.47348487668389316
4.256579100337494	1.3542339071195106	2.0257722650127445	2.306480133640136	0.4740511558990345
4.259835855578762	1.3528052475697778	2.029089572977204	2.308029710445901	0.4746191263983558
4.26309261082003	1.3513837756893612	2.032391520235915	2.309578863490017	0.47518873195815803
4.2663493660612986	1.3499694168025904	2.0356782805245675	2.3111276237086864	0.4757599181559337
4.269606121302567	1.3485620977119694	2.0389500240636695	2.3126760211693953	0.47633263230155887
4.272862876543835	1.3471617466564603	2.0422069176585946	2.3142240851008355	0.47690682337162704
4.276119631785103	1.3457682932712784	2.0454491247959856	2.3157718439215405	0.4774824419467572
4.279376387026371	1.3443816685491297	2.0486768057366826	2.317319325267291	0.4780594401517178
4.282633142267639	1.3430018048028254	2.0518901176053177	2.318866556017368	0.4786377715982193
4.285889897508908	1.3416286356292197	2.0550892144767303	2.3204135623196973	0.47921739133023517
4.289146652750176	1.34026209587441	2.058274247459334	2.321960369614947	0.4797982557717211
4.292403407991444	1.3389021216001455	2.0614453647755644	2.3235070026596345	0.4803803226766092
4.293238676766492	1.338554375575199	2.062256445278604	2.323903646654384	0.4805297956958267
4.2956601632327125	1.3375486500513962	2.0646027118395405	2.3250534855482847	0.4809635510809612
4.298916918473981	1.3362016196250313	2.067746431332043	2.326599841734686	0.48154790125717173
4.302173673715249	1.3348609698395604	2.0708766632729354	2.328146094052296	0.4821333346701188
4.305430428956517	1.3335266413058973	2.0739935450911218	2.329692264733829	0.48271981393516494
4.308687184197785	1.3321985756990986	2.0770972116921564	2.3312383754300665	0.483307302777917
4.311943939439053	1.330876715731043	2.080187795523584	2.332784447227932	0.4838957659956596
4.315200694680321	1.3295610051240105	2.083265426638119	2.3343305006678583	0.48448516942037967
4.318457449921589	1.3282513885851253	2.0863302327547415	2.335876555760484	0.48507547988330624
4.321714205162857	1.326947811781629	2.0893823393177935	2.3374226320027125	0.4856666651808923
4.3249709604041255	1.325650221316951	2.0924218695541597	2.338968748393153	0.4862586940421709
4.328227715645394	1.3243585647075444	2.0954489445286035	2.3405149234469858	0.4868515360974201
4.331484470886662	1.3230727903604587	2.0984636831973336	2.3420611752102647	0.48744516184807535
4.33474122612793	1.3217928475516179	2.1014662024598674	2.3436075212736904	0.48803954263783217
4.337997981369198	1.3205186864047818	2.104456617209259	2.345153978785876	0.48863465062488315
4.341254736610466	1.3192502578711593	2.1074350403807527	2.346700564466124	0.4892304587552381
4.344511491851735	1.3179875137096524	2.110401582998925	2.3482472946167388	0.4898269407370774
4.347768247093003	1.3167304064677057	2.113356354223368	2.3497941851348996	0.49042407101609237
4.351025002334271	1.3154788894627387	2.116299461392971	2.3513412515241017	0.4910218247517682
4.3542817575755395	1.3142329167641407	2.119231010068855	2.3528885089051936	0.4916201777945673
4.357538512816808	1.312992443175805	2.122151104076006	2.3544359720270265	0.49221910666397317
4.360795268058076	1.3117574242191865	2.1250598455436553	2.355983655276727	0.4928185885273575
4.364052023299344	1.3105278161168574	2.1279573349444574	2.3575315726896133	0.4934186011796336
4.367308778540612	1.3093035757765523	2.130843671132503	2.359079737958772	0.4940191230236631
4.37056553378188	1.3080846607756742	2.133718951380212	2.3606281644442992	0.49462013305138264
4.371400802556928	1.3077728953387247	2.1344546124798223	2.361025337224833	0.49477435187888164
4.373822289023148	1.3068710293462542	2.1365832714141493	2.3621768651822364	0.49522161082562005
4.377079044264416	1.3056626403603442	2.139436725449795	2.3637258528931944	0.49582353646257094
4.380335799505684	1.3044594533158271	2.1422794062253114	2.365275139990696	0.4964258906149069
4.3835925547469525	1.3032614283226325	2.145111405034344	2.3668247385892327	0.4970286544554902
4.386849309988221	1.3020685260893416	2.1479328117578786	2.3683746605120612	0.49763180966166853
4.390106065229489	1.3008807079101694	2.1507437148952078	2.369924917298738	0.49823533840012585
4.393362820470757	1.2996979356523086	2.153544201594011	2.3714755202124116	0.49883922331226704
4.396619575712025	1.2985201717436274	2.1563343576796052	2.3730264802468755	0.49944344750011416
4.399876330953294	1.2973473791607038	2.1591142676833757	2.374577808133395	0.5000479945126932
4.403133086194562	1.29617952141719	2.1618840148704206	2.376129514347314	0.5006528483328924
4.40638984143583	1.295016562552493	2.16464368126644	2.377681609114453	0.5012579933647711
4.409646596677098	1.2938584671207596	2.167393347683887	2.3792341024173056	0.5018634144213048
4.4129033519183665	1.292705200180161	2.170133093747414	2.3807870040010353	0.5024690967125448
4.416160107159635	1.2915567272824624	2.172862997918626	2.382340323379293	0.5030750258341797
4.419416862400903	1.2904130144628672	2.1755831375201775	2.3838940698398465	0.5036811877564802
4.422673617642171	1.2892740282301338	2.1782935887592227	2.3854482524500433	0.504287568813614
4.425930372883439	1.2881397355569484	2.1809944267502472	2.3870028800621	0.5048941556933166
4.429187128124707	1.2870101038705506	2.1836857255372952	2.3885579613182344	0.5055009354269023
4.432443883365975	1.2858851010436019	2.1863675581156214	2.390113504655644	0.5061078953796049
4.435700638607243	1.2847646953852885	2.1890399964527707	2.3916695183113292	0.5067150232412329
4.438957393848511	1.2836488556326537	2.191703111509121	2.3932260103267797	0.5073223070171304
4.4422141490897795	1.2825375509421502	2.194356973257893	2.3947829885525156	0.5079297350194293
4.445470904331048	1.2814307508814067	2.19700165070465	2.3963404606524987	0.5085372958585825
4.448727659572316	1.280328425421201	2.1996372119062992	2.3978984341084133	0.5091449784351704
4.4495629283473646	1.280046426417878	2.20031170067211	2.398298093420767	0.509300850717614
4.451984414813584	1.2792305449276362	2.2022637239896192	2.399456916223821	0.5097527719319652
4.455241170054852	1.278137080154508	2.204881253169314	2.401015914128198	0.5103606658062498
4.458497925296121	1.2770480022358657	2.2074898647656216	2.402575434780854	0.5109686497823765
4.461754680537389	1.2759632826787517	2.210089623221482	2.40413548497474	0.51157671384456
4.465011435778657	1.2748828933561214	2.2126805921192823	2.4056960713401483	0.5121848482298952
4.468268191019925	1.2738068064999348	2.2152628341971896	2.4072572003483055	0.5127930434215914
4.4715249462611935	1.2727349946944155	2.217836411365086	2.4088188783148694	0.5134012901424162
4.474781701502462	1.2716674308694704	2.220401384720114	2.4103811114033227	0.5140095793483401
4.47803845674373	1.2706040882942693	2.222957814561847	2.4119439056282763	0.514617902222376
4.481295211984998	1.269544940570975	2.2255057604070982	2.413507266858681	0.515226250168606
4.484551967226266	1.2684899616286236	2.2280452810043703	2.4150712008209485	0.5158346148063889
4.487808722467534	1.267439125717148	2.230576434347964	2.4166357131019924	0.5164429879647428
4.491065477708802	1.2663924074015416	2.2330992776917546	2.41820080915218	0.5170513616768957
4.49432223295007	1.265349781556157	2.235613867562641	2.419766494288211	0.5176597281749991
4.497578988191338	1.2643112233591385	2.238120259773683	2.421332773695914	0.5182680798849986
4.5008357434326065	1.2632767082869816	2.240618509436928	2.4228996524329727	0.5188764094216564
4.504092498673875	1.2622462121092175	2.2431086709759485	2.4244671354315765	0.5194847095837193
4.507349253915143	1.2612197108832184	2.245590798138083	2.4260352275010035	0.5200929733492302
4.510606009156411	1.2601971809491221	2.2480649440064013	2.4276039333301345	0.5207011938709745
4.513862764397679	1.2591785989248692	2.2505311610113923	2.429173257489901	0.5213093644720594
4.517119519638948	1.2581639417013526	2.2529895009423933	2.4307432044356734	0.5219174786416217
4.520376274880216	1.2571531864376753	2.2554400149587552	2.4323137785095827	0.5225255300306577
4.523633030121484	1.256146310556514	2.2578827536007604	2.4338849839427867	0.5231335124479735
4.526889785362752	1.2551432917395837	2.260317766800296	2.4354568248576753	0.5237414198562507
4.5277250541378	1.254886663597869	2.260941042410683	2.4358600620055655	0.523897318701404
4.5301465406040204	1.254144107923204	2.2627451038912874	2.4370293052700234	0.5243492463682234
4.533403295845289	1.2531487372939605	2.265164813619907	2.4386024290910866	0.5249569862429644
4.536660051086557	1.252157158284462	2.2675769441545515	2.4401762001296454	0.5255646338822735
4.539916806327825	1.2511693495691887	2.2699815430956054	2.441750622094	0.52617218382717
4.543173561569093	1.2501852900604313	2.272378657484989	2.4433256985939127	0.5267796307544811
4.546430316810361	1.249204958904315	2.274768333815502	2.444901433142505	0.5273869694735257
4.549687072051629	1.24822833547691	2.277150618039963	2.446477829158108	0.52799419492289
4.552943827292897	1.247255399380424	2.2795255555801535	2.4480548899660644	0.5286013021672918
4.556200582534165	1.2462861304394761	2.281893191335572	2.4496326188004924	0.5292082863945311
4.5594573377754335	1.2453205086974466	2.2842535696920017	2.4512110188060023	0.5298151429125234
4.562714093016702	1.2443585144129061	2.2866067345298933	2.4527900930393742	0.5304218671464148
4.56597084825797	1.2434001280561175	2.2889527292325775	2.4543698444711963	0.5310284546357744
4.569227603499238	1.2424453303056104	2.2912915966943	2.455950275987461	0.5316349010318624
4.572484358740507	1.2414941020448265	2.2936233793280922	2.457531390391128	0.5322412020949727
4.575741113981775	1.2405464243588338	2.295948119073476	2.4591131904036456	0.5328473536918453
4.578997869223043	1.2396022785311085	2.298265857404011	2.4606956786664433	0.533453351793149
4.582254624464311	1.2386616460403808	2.3005766353346866	2.462278857742382	0.5340591924710298
4.585511379705579	1.2377245085575466	2.3028804934291607	2.463862730117175	0.5346648718967253
4.588768134946847	1.2367908479426402	2.305177471806854	2.465447298200778	0.5352703863382405
4.5920248901881155	1.2358606462418669	2.3074676101498977	2.4670325643287425	0.5358757321580868
4.595281645429384	1.2349338856846976	2.3097509477099414	2.4686185307635427	0.5364809058110779
4.598538400670652	1.234010548681018	2.312027523314826	2.4702051996958696	0.5370859038421846
4.60179515591192	1.233090617818336	2.3142973753751215	2.471792573245899	0.5376907228844445
4.605051911153188	1.2321740758590447	2.316560541890533	2.4733806534645266	0.5382953596569265
4.605887179928236	1.2319395518445164	2.317139909646739	2.473788066773112	0.538450402718398
4.608308666394456	1.231260905737736	2.3188170604561833	2.4749694423345803	0.538899810962747
4.611565421635724	1.2303510905585708	2.321066968268769	2.4765589417720033	0.5395040736871373
4.614822176876992	1.2294446135926966	2.3233103021325956	2.478149153627011	0.5401081447955606
4.6180789321182605	1.228541458275718	2.3255470984654965	2.479740079685224	0.540712021331877
4.621335687359529	1.2276416082052133	2.3277773933046344	2.4813317216687736	0.5413157004165547
4.624592442600797	1.2267450471383012	2.3300012223121906	2.4829240812373885	0.5419191792449268
4.627849197842065	1.2258517589892515	2.3322186207809454	2.4845171599894513	0.5425224550854918
4.631105953083334	1.2249617278271434	2.3344296236397515	2.4861109594630384	0.5431255252782572
4.634362708324602	1.2240749378735665	2.336634265458901	2.487705481136933	0.5437283872331241
4.63761946356587	1.2231913735003666	2.338832580455391	2.4893007264316216	0.5443310384283122
4.640876218807138	1.2223110192274318	2.3410246024980883	2.4908966967102635	0.5449334764088244
4.644132974048406	1.221433859720522	2.3432103651128005	2.4924933932796454	0.5455356987849483
4.647389729289674	1.2205598797891382	2.3453899014872457	2.494090817391112	0.5461377032307966
4.6506464845309425	1.2196890643844296	2.347563244475932	2.4956889702414813	0.5467394874828809
4.653903239772211	1.2188213985971417	2.349730426604949	2.497287852973936	0.547341049338723
4.657159995013479	1.217956867655601	2.3518914800766626	2.4988874666789003	0.5479423866554979
4.660416750254747	1.2170954569237364	2.3540464367743326	2.500487812394898	0.5485434973487119
4.663673505496015	1.2162371518991375	2.356195328266636	2.5020888911093935	0.5491443793909109
4.666930260737283	1.2153819382111457	2.358338185812115	2.5036907037596126	0.5497450308104214
4.670187015978551	1.214529801618984	2.3604750403635366	2.5052932512333514	0.5503454496901208
4.673443771219819	1.213680728009916	2.3626059225721803	2.506896534369766	0.5509456341662382
4.6767005264610875	1.2128347033974411	2.364730862792042	2.508500553960148	0.5515455824271832
4.679957281702356	1.2119917139195202	2.3668498910839655	2.510105310748683	0.5521452927124026
4.683214036943624	1.2111517458368337	2.3689630372196975	2.5117108054331956	0.5527447633112655
4.6840493057186725	1.2109368021343427	2.3695040573067168	2.5121226899464437	0.5528984723258427
4.686470792184892	1.2103147855310696	2.371070330685872	2.513317038665878	0.5533439925619729
4.689727547426161	1.209480819503243	2.3731718006879237	2.514924011054007	0.5539429788504949
4.692984302667429	1.208649834372044	2.3752674761539283	2.5165317231606474	0.5545417206095321
4.696241057908697	1.2078218168722143	2.377357385738381	2.5181401755053345	0.5551402163175014
4.699497813149965	1.206996753852954	2.3794415578259036	2.5197493685647543	0.5557384644975457
4.702754568391233	1.2061746322763536	2.3815200205348863	2.521359302773404	0.5563364637165671
4.706011323632501	1.205355439215854	2.3835928017210706	2.52296997852424	0.5569342125842814
4.7092680788737695	1.2045391618547352	2.385659928981065	2.5245813961693164	0.5575317097522966
4.712524834115038	1.2037257874846259	2.387721429655803	2.52619355602041	0.5581289539132105
4.715781589356306	1.2029153035040445	2.3897773308339376	2.527806458349633	0.5587259437997308
4.719038344597574	1.20210769741696	2.3918276593551826	2.5294201033900356	0.5593226781838145
4.722295099838842	1.2013029568313807	2.393872441813593	2.5310344913361966	0.5599191558758276
4.72555185508011	1.2005010694579645	2.3959117045607874	2.5326496223448043	0.5605153757237236
4.728808610321378	1.1997020231086544	2.3979454737091235	2.534265496535223	0.5611113366122409
4.732065365562646	1.198905805695335	2.3999737751348116	2.535882113990056	0.5617070374621188
4.7353221208039145	1.1981124052285126	2.4019966344809784	2.537499474755691	0.5623024772293308
4.738578876045183	1.1973218098160177	2.4040140771606815	2.53911757884284	0.5628976549043351
4.741835631286451	1.1965340076617281	2.4060261283598705	2.5407364262270695	0.5634925695113429
4.74509238652772	1.1957489870643128	2.4080328130403004	2.5423560168493196	0.5640872201076021
4.748349141768988	1.1949667364159977	2.410034155942394	2.5439763506164135	0.5646816057826981
4.751605897010256	1.1941872442013513	2.412030181588063	2.5455974274015607	0.5652757256578688
4.754862652251524	1.1934104989960885	2.414020914283474	2.5472192470448487	0.5658695788853366
4.758119407492792	1.1926364894658974	2.4160063781217764	2.548841809353728	0.5664631646476541
4.76137616273406	1.191865204365281	2.4179865969857812	2.5504651141034858	0.5670564821570648
4.762211431509108	1.1916678284221136	2.418493626818138	2.5508815670339384	0.5672086085793319
4.764632917975328	1.1910966325364214	2.4199615945505983	2.552089161037716	0.5676495306548772
4.7678896732165965	1.1903307629080586	2.4219313942862315	2.5537139498687775	0.5682423094108543
4.771146428457865	1.1895675844943912	2.4238960194601273	2.5553394802782443	0.5688348177226146
4.774403183699133	1.1888070863939915	2.4258554931396885	2.556965751917352	0.5694270549150477
4.777659938940401	1.188049257788739	2.427809838194743	2.5585927644074324	0.5700190203397423
4.780916694181669	1.1872940879427718	2.429759077299974	2.560220517340343	0.5706107133744258
4.784173449422937	1.1865415662014536	2.4317032329373145	2.561849010278889	0.5712021334224182
4.787430204664205	1.1857916819903556	2.433642327398298	2.563478242757238	0.5717932799120953
4.790686959905473	1.185044424814258	2.435576382786378	2.565108214281327	0.5723841522963652
4.7939437151467414	1.1842997842561638	2.4375054210192046	2.566738924329265	0.5729747500521564
4.79720047038801	1.1835577499763297	2.439429463830873	2.5683703723517284	0.573565072679915
4.800457225629278	1.1828183117113114	2.4413485327741284	2.570002557772346	0.574155119703115
4.803713980870547	1.182081459273024	2.443262649222544	2.5716354799880836	0.5747448906677776
4.806970736111815	1.1813471825478163	2.445171834372659	2.5732691383696196	0.5753343851420014
4.810227491353083	1.1806154714955617	2.4470761092460878	2.5749035322617124	0.5759236027155027
4.813484246594351	1.1798863161487587	2.4489754946915934	2.576538660983568	0.5765125429991648
4.816741001835619	1.1791597066116495	2.4508700113871322	2.5781745238291958	0.5771012056245981
4.819997757076887	1.1784356330593497	2.4527596798418645	2.579811120067759	0.5776895902437087
4.823254512318155	1.1777140857369917	2.454644520398135	2.5814484489439273	0.5782776965282764
4.8265112675594235	1.176995054958881	2.456524553233424	2.5830865096782127	0.5788655241695413
4.829768022800692	1.1762785311076664	2.4583997983622687	2.584725301467308	0.5794530728777997
4.83302477804196	1.17556450463352	2.460270275638155	2.5863648234844185	0.580040342382008
4.836281533283228	1.174852966053332	2.4621360047553806	2.5880050748795864	0.5806273324293949
4.839538288524496	1.174143905949918	2.46399700525089	2.589646054780014	0.5812140427850823
4.840373557299544	1.1739624496092111	2.4644735415036925	2.590067038580873	0.5813644728756463
4.842795043765764	1.1734373149712338	2.4658532965060838	2.591287762290376	0.5818004732317131
4.846051799007032	1.1727331838296082	2.4677048977485985	2.5929301964931355	0.582386623569088
4.8493085542483	1.1720315033009816	2.4695518280540614	2.594573356448847	0.5829724936138087
4.852565309489568	1.1713322642241593	2.471394106347818	2.5962172411964604	0.5835580831989289
4.8558220647308366	1.1706354575000735	2.473231751406637	2.5978618497536177	0.5841433921736132
4.859078819972105	1.1699410740910585	2.4750647818603864	2.5995071811169472	0.584728420402802
4.862335575213374	1.1692491050201348	2.4768932161936856	2.6011532342623513	0.5853131677668839
4.865592330454642	1.1685595413703034	2.4787170727475383	2.6028000081452918	0.5858976341613744
4.86884908569591	1.1678723742838515	2.4805363697209324	2.60444750170107	0.5864818194966022
4.872105840937178	1.1671875949616686	2.4823511251724266	2.606095713845105	0.5870657236974003
4.875362596178446	1.16650519466257	2.4841613570217067	2.607744643473204	0.5876493467028051
4.878619351419714	1.1658251647026336	2.485967083051123	2.6093942894618314	0.5882326884657607
4.881876106660982	1.165147496454543	2.4877683209072026	2.6110446506683758	0.5888157489528291
4.8851328619022505	1.1644721813469419	2.489565088102146	2.612695725931408	0.5893985281439067
4.888389617143519	1.1637992108637973	2.491357402015294	2.614347514070941	0.5899810260319466
4.891646372384787	1.1631285765437713	2.493145279894582	2.6160000138886828	0.5905632426226863
4.894903127626055	1.1624602699796027	2.494928738857965	2.617653224168287	0.5911451779343809
4.898159882867323	1.1617942828174965	2.4967077958948316	2.619307143675599	0.5917268319975416
4.901416638108591	1.1611306067565224	2.4984824678673907	2.620961771158902	0.59230820485468
4.904673393349859	1.1604692335480218	2.500252771512043	2.6226171053491534	0.5928892965600566
4.907930148591127	1.1598101549950233	2.5020187234407287	2.624273144960226	0.5934701071794354
4.911186903832395	1.1591533629516653	2.503780340142265	2.625929888689138	0.5940506367898424
4.9144436590736635	1.158498849322629	2.505537637983653	2.627587335216287	0.59463088547933
4.9177004143149325	1.1578466060625758	2.507290633211377	2.629245483205674	0.5952108533467448
4.9185356830899805	1.1576796883237208	2.5077395373082525	2.629670865739652	0.5953595540308338
4.920957169556201	1.1571966251755972	2.509039341952681	2.6309043313051323	0.5957905405015015
4.924213924797469	1.1565488987146664	2.5107837802168254	2.6325638781465455	0.59636994706336
4.927470680038737	1.1559034187811035	2.5125239638963333	2.6342241223460676	0.5969490731622075
4.930727435280005	1.1552601775240436	2.514259908768212	2.6358850625043395	0.5975279189378452
4.933984190521273	1.1546191671399146	2.5159916304951633	2.6375466972067017	0.5981064845397785
4.937240945762541	1.153980379871921	2.517719144626775	2.6392090250234035	0.5986847701270124
4.940497701003809	1.1533438080095357	2.519442466600695	2.640872044509813	0.599262775867849
4.9437544562450775	1.1527094438879975	2.5211616117437945	2.64253575420662	0.5998405019396917
4.947011211486346	1.1520772798878167	2.522876595273307	2.64420015264004	0.6004179485288509
4.950267966727614	1.1514473084342869	2.5245874322979627	2.645865238322012	0.6009951158303547
4.953524721968882	1.1508195219970023	2.526294137819096	2.6475310097504003	0.601572004047763
4.95678147721015	1.1501939130893837	2.527996726731749	2.649197465409184	0.6021486133929852
4.960038232451418	1.1495704742682091	2.529695213825752	2.6508646037686527	0.6027249440861016
4.963294987692686	1.1489491981331517	2.5313896137867955	2.6525324232855976	0.603300996355188
4.966551742933954	1.1483300773263223	2.5330799411974834	2.6542009224034966	0.6038767704361443
4.969808498175222	1.147713104531821	2.5347662105383755	2.6558700995527014	0.6044522665725255
4.9730652534164905	1.147098272475291	2.536448436189014	2.6575399531506214	0.6050274850153773
4.9763220086577595	1.1464855739234818	2.5381266324289387	2.6592104816019044	0.605602426023073
4.979578763899028	1.1458750016838157	2.539800813438687	2.6608816832986153	0.6061770898611558
4.982835519140296	1.1452665486039613	2.541470993300783	2.6625535566204137	0.6067514768021824
4.986092274381564	1.1446602075714123	2.543137186000709	2.6642260999347274	0.6073255871255704
4.989349029622832	1.1440559715130718	2.544799405427871	2.665899311596927	0.6078994211174482
4.9926057848641	1.143453833394842	2.546457665376547	2.6675731899504957	0.6084729790705085
4.995862540105368	1.1428537862212196	2.5481119795468246	2.669247733327198	0.6090462612838639
4.996697808880416	1.1427002265693058	2.5485356318367294	2.6696773149191766	0.6091932481230218
4.999119295346636	1.142255823034896	2.5497623615455254	2.670922940047247	0.6096192680629058
5.0023760505879045	1.1416599369163627	2.5514088248871194	2.6725988084194694	0.6101919997191653
5.005632805829173	1.141066120983523	2.553051382994627	2.674275336741468	0.6107644565701779
5.008889561070441	1.1404743683913061	2.554690049200508	2.675952523299783	0.6113366389393493
5.012146316311709	1.13988467233129	2.556324836747542	2.6776303663700527	0.6119085471558255
5.015403071552977	1.1392970260313258	2.5579557587896944	2.67930886421717	0.6124801815543637
5.018659826794245	1.1387114227551678	2.559582828392974	2.680988015095438	0.6130515424752065
5.021916582035513	1.1381278558021102	2.5612060585362797	2.6826678172487246	0.6136226302639591
5.025173337276781	1.1375463185066257	2.5628254621122344	2.6843482689106164	0.6141934452714675
5.028430092518049	1.1369668042380103	2.56444105192801	2.6860293683045673	0.6147639878536993
5.0316868477593175	1.136389306400033	2.5660528407061425	2.687711113644049	0.6153342583716284
5.0349436030005865	1.1358138184305886	2.5676608410853357	2.6893935031326976	0.6159042571911194
5.038200358241855	1.1352403338013557	2.569265065621256	2.6910765349644623	0.616473984682816
5.041457113483123	1.134668846017459	2.570865526787317	2.692760207323745	0.6170434412220308
5.044713868724391	1.1340993486171358	2.5724622369754515	2.694444518385549	0.6176126271886372
5.047970623965659	1.133531835171407	2.574055208496882	2.696129466315615	0.6181815429669634
5.051227379206927	1.1329662992837513	2.575644453582871	2.6978150492705657	0.6187501889456887
5.054484134448195	1.132402734589785	2.57722998438547	2.6995012653980406	0.6193185655177412
5.057740889689463	1.131841134756944	2.5788118129782576	2.7011881128368356	0.6198866730801981
5.0609976449307315	1.1312814934841715	2.580389951357065	2.702875589717037	0.6204545120341868
5.064254400172	1.1307238045016084	2.581964411440699	2.7045636941601576	0.6210220827847893
5.067511155413268	1.1301680615702885	2.583535205071649	2.706252424279267	0.6215893857409471
5.070767910654536	1.1296142584818365	2.5851023440167924	2.7079417781791246	0.622156421315369
5.074024665895804	1.12906238905817	2.586665839968086	2.7096317539563115	0.6227231899244392
5.074859934670852	1.128921160439821	2.5870662484099465	2.7100652865574997	0.6228685076297069
5.077281421137072	1.1285124471512062	2.5882257045432526	2.7113223496993557	0.6232896919881289
5.08053817637834	1.127964426642571	2.589781949286457	2.7130135634888632	0.6238559279299081
5.083794931619608	1.127418321443312	2.591334585668975	2.714705393397642	0.6244218981766595
5.087051686860876	1.1268741254936154	2.5928836250898564	2.7163978374908284	0.6249876031585946
5.090308442102145	1.1263318327625265	2.5944290788765745	2.7180908938260107	0.6255530433091704
5.0935651973434135	1.1257914372476718	2.5959709582856747	2.719784560453352	0.6261182190650082
5.096821952584682	1.1252529329749883	2.5975092745034107	2.7214788354157116	0.6266831308658141
5.10007870782595	1.1247163139984517	2.599044038646374	2.7231737167487653	0.6272477791543003
5.103335463067218	1.1241815743998111	2.6005752617621174	2.724869202481124	0.6278121643761087
5.106592218308486	1.1236487082883253	2.6021029548297716	2.726565290634453	0.628376286979735
5.109848973549754	1.1231177098005036	2.603627128760651	2.7282619792235883	0.6289401474164554
5.113105728791022	1.1225885730998477	2.605147794398856	2.7299592662566523	0.6295037461402534
5.11636248403229	1.1220612923765994	2.606664962521868	2.731657149735168	0.6300670836077484
5.119619239273558	1.1215358618474887	2.6081786438411334	2.733355627654175	0.6306301602781266
5.122875994514827	1.1210122757554875	2.609688849002649	2.735054698002339	0.6311929766130715
5.126132749756095	1.1204905283695632	2.61119558858753	2.736754358762065	0.6317555330766971
5.129389504997363	1.119970613984439	2.6126988731125818	2.738454607909609	0.6323178301354814
5.132646260238631	1.1194525269203535	2.614198713030856	2.7401554434151847	0.6328798682582015
5.135903015479899	1.1189362615228255	2.61569511873221	2.741856863243075	0.6334416479158707
5.139159770721167	1.1184218121624212	2.617188100543849	2.743558865351737	0.6340031695816746
5.142416525962435	1.1179091732345228	2.61867766873087	2.7452614476939114	0.634564433730911
5.145673281203703	1.1173983391591016	2.6201638334967994	2.7469646082167256	0.635125440840929
5.148930036444972	1.1168893043804933	2.6216466049841176	2.748668344861799	0.6356861913910704
5.1521867916862405	1.1163820633671755	2.623125993274786	2.7503726555653483	0.6362466858626112
5.153022060461288	1.1162522582536327	2.6235048720649696	2.7508098569596533	0.6363903961847819
5.155443546927509	1.115876610611548	2.624602008390761	2.752077538258289	0.6368069247387048
5.158700302168777	1.1153729406297164	2.6260746602945093	2.753782990866337	0.6373669085043265
5.161957057410045	1.1148710479612765	2.62754395888951	2.755489011310112	0.6379266376462182
5.165213812651313	1.1143709271691036	2.629009914020758	2.7571955975052345	0.6384861126528346
5.168470567892581	1.1138725728391432	2.630472535475255	2.758902747362427	0.639045334014291
5.171727323133849	1.1133759795802025	2.6319318329825	2.760610458787613	0.6396043022223105
5.174984078375117	1.112881142023748	2.6333878162149746	2.7623187296820135	0.6401630177701739
5.178240833616385	1.1123880548237022	2.6348404947886177	2.7640275579422444	0.6407214811526694
5.1814975888576535	1.1118967126562433	2.636289878263301	2.7657369414604114	0.6412796928660432
5.184754344098922	1.1114071102196097	2.6377359761432952	2.767446878124207	0.6418376534079527
5.18801109934019	1.1109192422339031	2.6391787978777326	2.7691573658170046	0.6423953632774175
5.191267854581458	1.1104331034408965	2.6406183528610656	2.7708684024179493	0.6429528229747744
5.194524609822726	1.1099486886038439	2.642054650433517	2.772579985802055	0.6435100330016312
5.197781365063994	1.1094659925072914	2.6434876998815295	2.7742921138402936	0.6440669938608226
5.201038120305262	1.1089850099568912	2.644917510438207	2.7760047843996865	0.6446237060563655
5.20429487554653	1.1085057357792176	2.646344091283753	2.777717995343396	0.6451801700934173
5.207551630787799	1.1080281648215857	2.6477674515459015	2.779431744530816	0.6457363864782324
5.2108083860290675	1.1075522919518703	2.649187600300349	2.7811460298176574	0.6462923557181214
5.214065141270336	1.1070781120583297	2.6506045465711745	2.7828608490560414	0.6468480783214102
5.217321896511604	1.1066056200494294	2.6520182993312607	2.7845762000945826	0.6474035547974009
5.220578651752872	1.1061348108536682	2.653428867502708	2.786292080778479	0.6479587856563309
5.22383540699414	1.1056656794194066	2.6548362599572437	2.788008488949597	0.6485137714093365
5.227092162235408	1.1051982207146986	2.6562404855166295	2.7897254224465566	0.6490685125684137
5.230348917476676	1.1047324297271217	2.6576415529530615	2.791442879104818	0.6496230096463816
5.231184186251724	1.1046132351660427	2.658000380690575	2.791883443864659	0.6497651837377103
5.233605672717944	1.104268301463613	2.659039470989568	2.7931608567567627	0.6501772631568464
5.236862427959212	1.1038058309503038	2.660434248300402	2.794879353231781	0.6507312736141654
5.2401191832004805	1.1033450132323595	2.6618258935114296	2.7965983663563505	0.6512850415334118
5.243375938441749	1.1028858433738176	2.6632144152005157	2.7983178939541227	0.6518385674303411
5.246632693683017	1.10242831645743	2.664599821897904	2.8000379338460006	0.6523918518213563
5.249889448924285	1.1019724275845073	2.6659821220865925	2.801758483850223	0.6529448952234761
5.253146204165553	1.101518171874763	2.6673613242027088	2.803479541782442	0.6534976981543013
5.256402959406821	1.101065544466161	2.6687374366358756	2.805201105455805	0.6540502611319835
5.259659714648089	1.100614540514764	2.670110467729578	2.8069231726810315	0.6546025846751939
5.262916469889358	1.1001651551945844	2.671480425781523	2.8086457412664947	0.6551546693030927
5.266173225130626	1.0997173836974365	2.672847319043998	2.8103688090182963	0.6557065155352982
5.2694299803718945	1.0992712212327902	2.674211155724223	2.8120923737403447	0.6562581238918583
5.272686735613163	1.0988266630276258	2.6755719439847017	2.8138164332344324	0.656809494893221
5.275943490854431	1.0983837043262925	2.6769296919435686	2.8155409853003124	0.6573606290602061
5.279200246095699	1.097942340390366	2.678284407674928	2.8172660277357724	0.6579115269139769
5.282457001336967	1.0975025664985099	2.6796360992091985	2.81899155833671	0.6584621889760137
5.285713756578235	1.0970643779463358	2.6809847745334445	2.820717574897208	0.659012615768086
5.288970511819503	1.096627770046269	2.6823304415917097	2.8224440752096083	0.6595628078122268
5.292227267060771	1.096192738127412	2.683673108285348	2.824171057064584	0.6601127656307062
5.295484022302039	1.0957592775354112	2.685012782473346	2.8258985182512126	0.6606624897460067
5.2987407775433075	1.0953273836323258	2.6863494719726475	2.827626456557049	0.6612119806807978
5.301997532784576	1.0948970517964962	2.687683184558471	2.829354869768197	0.6617612389579115
5.305254288025844	1.094468277422415	2.6890139279646266	2.831083755669379	0.662310265100319
5.308511043267112	1.0940410559206004	2.6903417098838283	2.832813112044009	0.6628590596311065
5.309346312042161	1.0939317349257416	2.6906817734407227	2.8332567202606276	0.6629997731851518
5.31176779850838	1.0936153827174693	2.6916665379680023	2.8345429366742603	0.6634076230734525
5.315024553749648	1.0931912532552126	2.692988419828595	2.8362732273411364	0.6639559559506052
5.318281308990916	1.0927686629916713	2.694307363036877	2.8380039818245413	0.6645040587858602
5.321538064232185	1.092347607400216	2.695623375124238	2.839735197903345	0.6650519321025388
5.324794819473453	1.0919280819696249	2.696936463582492	2.8414668733554542	0.6655995764239667
5.3280515747147215	1.0915100822039645	2.6982466358641646	2.8431990059578784	0.6661469922734533
5.33130832995599	1.0910936036224728	2.699553899382789	2.8449315934867982	0.6666941801742704
5.334565085197258	1.090678641759441	2.7008582615131913	2.8466646337176313	0.6672411406496329
5.337821840438526	1.0902651921641	2.7021597295917785	2.8483981244250987	0.6677878742226789
5.341078595679794	1.0898532504005047	2.7034583109168193	2.850132063383289	0.6683343814164501
5.344335350921062	1.089442812047422	2.7047540127487255	2.851866448365727	0.6688806627538727
5.34759210616233	1.0890338726982192	2.706046842310329	2.853601277145435	0.6694267187577394
5.350848861403598	1.0886264279607534	2.707336806787156	2.855336547494998	0.6699725499506906
5.354105616644866	1.0882204734572622	2.7086239133276986	2.8570722571866294	0.6705181568551966
5.3573623718861345	1.087816004824257	2.7099081690436844	2.858808403992232	0.6710635399935401
5.360619127127403	1.0874130177124146	2.7111895810103435	2.8605449856834606	0.6716086998877993
5.363875882368671	1.087011507786473	2.7124681562666715	2.862282000031788	0.6721536370598306
5.367132637609939	1.086611470725126	2.713743901815692	2.864019444808562	0.6726983520312521
5.370389392851207	1.086212902220921	2.7150168246247146	2.865757317785071	0.6732428453234278
5.373646148092475	1.0858157979801564	2.7162869316255915	2.867495616732604	0.6737871174574516
5.376902903333743	1.0854201537227803	2.717554229714972	2.8692343394225093	0.6743311689541309
5.380159658575012	1.0850259651822916	2.718818725754554	2.8709734836262575	0.6748750003339729
5.38341641381628	1.0846332281056403	2.7200804265713305	2.8727130471155	0.6754186121171679
5.3866731690575484	1.0842419382531305	2.7213393389578413	2.8744530276621285	0.6759620048235765
5.387508437832596	1.084141815764526	2.7216617671358727	2.8748993520807793	0.676101334976443
5.389929924298817	1.0838520913983234	2.722595469672412	2.8761934230383344	0.6765051789727135
5.393186679540085	1.0834636833279423	2.7238488254394007	2.8779342310166665	0.6770481350837347
5.396443434781353	1.0830767098417773	2.725099412949434	2.8796754493700902	0.6775908736754236
5.399700190022621	1.0826911667525931	2.7263472388596464	2.8814170758720445	0.6781333952661764
5.402956945263889	1.0823070498860354	2.727592309793915	2.8831591082965002	0.6786757003739905
5.406213700505157	1.08192435508054	2.7288346323430925	2.8849015444180153	0.6792177895164502
5.409470455746425	1.0815430781872424	2.730074213065238	2.8866443820117933	0.6797596632107147
5.412727210987693	1.0811632150698889	2.731311058485846	2.8883876188537383	0.6803013219735052
5.4159839662289615	1.0807847616047472	2.732545175098072	2.8901312527205105	0.6808427663210935
5.41924072147023	1.0804077136805197	2.733776569362957	2.8918752813895834	0.6813839967692892
5.422497476711498	1.0800320671982564	2.7350052477096507	2.8936197026392954	0.6819250138334283
5.425754231952766	1.0796578180712704	2.736231216535631	2.8953645142489077	0.6824658180283619
5.429010987194034	1.0792849622250522	2.7374544822069207	2.897109713998658	0.6830064098684453
5.432267742435302	1.0789134955971866	2.738675051058307	2.8988552996698114	0.6835467898675263
5.435524497676571	1.0785434141372696	2.7398929293935526	2.900601269044717	0.6840869585389346
5.438781252917839	1.078174713806827	2.7411081234856085	2.902347619906861	0.6846269163954721
5.442038008159107	1.0778073905792327	2.7423206395768256	2.9040943500409164	0.6851666639494017
5.445294763400375	1.0774414404396297	2.7435304838791605	2.905841457232798	0.6857062017124376
5.4485515186416436	1.07707685938485	2.7447376625743836	2.907588939269714	0.6862455301957354
5.451808273882912	1.0767136434233369	2.745942181814283	2.909336793940217	0.6867846499098827
5.45506502912418	1.0763517885750662	2.7471440477208677	2.911085019034254	0.6873235613648891
5.458321784365448	1.0759912908714715	2.7483432663865663	2.912833612343221	0.6878622650701778
5.461578539606716	1.075632146355367	2.749539843874428	2.9145825716600093	0.6884007615345755
5.464835294847984	1.075274351080873	2.750733786218319	2.9163318947790584	0.6889390512663048
5.465670563623032	1.0751828032846957	2.7510395759616944	2.9167806067344864	0.6890770746330468
5.468092050089252	1.074917901113342	2.7519250994231172	2.9180815794964046	0.6894771347729746
5.47134880533052	1.0745627925292847	2.7531137894649063	2.9198316236097304	0.6900150125615718
5.4746055605717885	1.0742090214162976	2.7542998622911674	2.921582024918415	0.6905526851384539
5.477862315813057	1.073856583872992	2.755483323820969	2.92333278122358	0.6910901530093398
5.481119071054325	1.0735054760089222	2.7566641799451546	2.925083890328142	0.6916274166793026
5.484375826295593	1.0731556939445157	2.757842436526531	2.9268353500368574	0.6921644766527615
5.487632581536861	1.0728072338110033	2.759018099400052	2.9285871581563705	0.6927013334334746
5.490889336778129	1.0724600917503513	2.760191174373001	2.9303393124952626	0.6932379875245316
5.494146092019398	1.0721142639151924	2.761361667225175	2.932091810864098	0.693774439428346
5.497402847260666	1.07176974646876	2.762529583709062	2.933844651075469	0.694310689646649
5.500659602501934	1.07142653558482	2.763694929550022	2.9355978309440465	0.6948467386804817
5.503916357743202	1.0710846274476067	2.7648577104464604	2.937351348286621	0.6953825870301892
5.5071731129844705	1.0707440182517567	2.7660179320700076	2.9391052009221528	0.6959182351954134
5.510429868225739	1.0704047042022447	2.7671756000656886	2.9408593866718133	0.696453683675087
5.513686623467007	1.0700666815143207	2.768330720052098	2.942613903359035	0.6969889329674274
5.516943378708275	1.0697299464134462	2.7694832976215706	2.94436874880955	0.6975239835699303
5.520200133949543	1.0693944951352323	2.770633338340348	2.9461239208514405	0.6980588359793637
5.523456889190811	1.0690603239253784	2.7717808477487487	2.9478794173151783	0.6985934906917626
5.526713644432079	1.0687274290396107	2.772925831361334	2.9496352360336724	0.6991279482024229
5.529970399673347	1.0683958067436228	2.7740682946670727	2.9513913748423084	0.699662209005896
5.5332271549146155	1.0680654533130154	2.7752082431295033	2.9531478315789954	0.7001962735959837
5.536483910155884	1.0677363650332377	2.776345682186897	2.9549046040842057	0.7007301424657326
5.539740665397152	1.0674085381995293	2.7774806172524187	2.9566616902010203	0.7012638161074294
5.54299742063842	1.0670819691168623	2.7786130537142846	2.958419087775168	0.7017972950125952
5.543832689413469	1.0669984152748655	2.7789030908009797	2.9588698621800336	0.7019340864645546
5.546254175879688	1.0667566540998847	2.7797429969359215	2.960176794655071	0.7023305796719818
5.549510931120956	1.0664325894728632	2.7808704522561216	2.961934808691882	0.702863670575566
5.552767686362225	1.0661097715696284	2.7819954249891987	2.9636931277395298	0.7033965682125454
5.556024441603493	1.0657881967335192	2.783117920425142	2.9654517496547563	0.7039292730713341
5.559281196844761	1.0654678613173278	2.784237943829768	2.967210672297162	0.7044617856395583
5.562537952086029	1.0651487616832467	2.7853555004448713	2.968969893529241	0.7049941064040516
5.5657947073272975	1.0648308942028146	2.7864705954883746	2.9707294112164244	0.7055262358508515
5.569051462568566	1.064514255256864	2.7875832341544773	2.9724892232271203	0.7060581744651953
5.572308217809834	1.0641988412354688	2.7886934216138037	2.9742493274327515	0.7065899227315158
5.575564973051102	1.0638846485378923	2.789801163013547	2.9760097217077957	0.7071214811334381
5.57882172829237	1.0635716735725371	2.790906463477615	2.9777704039298234	0.7076528501537757
5.582078483533638	1.0632599127568938	2.792009328106775	2.979531371979539	0.7081840302745268
5.585335238774906	1.0629493625174908	2.7931097619787932	2.981292623740816	0.7087150219768711
5.588591994016174	1.0626400192898462	2.7942077701485792	2.9830541571007365	0.7092458257411663
5.5918487492574425	1.0623318795184173	2.7953033576483226	2.9848159699496297	0.7097764420469451
5.595105504498711	1.0620249396565533	2.796396529487634	2.9865780601811074	0.7103068713729116
5.598362259739979	1.0617191961664472	2.797487290653682	2.9883404256921033	0.7108371141969387
5.601619014981247	1.0614146455190883	2.7985756461113294	2.990103064382908	0.7113671709960652
5.604875770222515	1.0611112841942159	2.799661600803268	2.9918659741572067	0.7118970422464923
5.608132525463784	1.0608091086802725	2.800745159650155	2.9936291529221153	0.7124267284235818
5.611389280705052	1.0605081154743585	2.8018263275507427	2.9953925985882157	0.7129562300018525
5.61464603594632	1.0602083010821868	2.8029051093820128	2.997156309069593	0.7134855474549783
5.617902791187588	1.0599096620180377	2.8039815099993066	2.9989202822838696	0.7140146812557855
5.621159546428856	1.0596121948047152	2.8050555342364554	3.0006845161522415	0.7145436318762503
5.621994815203904	1.0595360909829816	2.80533060980926	3.0011370357034117	0.7146792638064738
5.6244163016701245	1.0593158959735034	2.8061271869059072	3.0024490085995117	0.7150723997874966
5.627673056911393	1.0590207620641217	2.8071964727988568	3.004213757554126	0.7156009854597938
5.630929812152661	1.0587267896246837	2.808263396685371	3.0059787609482074	0.7161293893625544
5.634186567393929	1.0584339752116545	2.809327963314514	3.0077440167175906	0.7166576119643325
5.637443322635197	1.0581423153898082	2.8103901774144724	3.009509522801853	0.7171856537328211
5.640700077876465	1.0578518067321865	2.8114500436926795	3.0112752771443527	0.7177135151348507
5.643956833117733	1.0575624458200583	2.812507566835935	3.013041277692258	0.7182411966363873
5.647213588359001	1.057274229242879	2.813562751510531	3.0148075223965822	0.7187686987025307
5.6504703436002695	1.0569871535982502	2.8146156023623665	3.016574009212216	0.7192960217975128
5.653727098841538	1.0567012154918802	2.8156661240170737	3.0183407360979606	0.7198231663846961
5.656983854082806	1.0564164115375452	2.81671432108013	3.0201077010165576	0.7203501329265717
5.660240609324074	1.0561327383570496	2.8177601981369813	3.021874901934724	0.7208769218847586
5.663497364565342	1.0558501925801884	2.818803759753154	3.0236423368231824	0.7214035337200017
5.666754119806611	1.0555687708447092	2.8198450104743737	3.025410003656692	0.7219299688921708
5.670010875047879	1.0552884697962746	2.820883954826679	3.0271779004140806	0.7224562278602589
5.673267630289147	1.0550092860884255	2.8219205973165344	3.0289460250782754	0.722982311082382
5.676524385530415	1.0547312163825433	2.8229549424309455	3.030714375636332	0.7235082190157767
5.679781140771683	1.054454257347815	2.8239869946375684	3.032482950079468	0.7240339521167999
5.6830378960129515	1.0541784056611971	2.8250167583848227	3.0342517464030907	0.7245595108409281
5.68629465125422	1.053903658007379	2.826044238102001	3.0360207626068267	0.7250848956427552
5.689551406495488	1.0536300110787493	2.827069438199377	3.037789996694554	0.7256101069759935
5.692808161736756	1.0533574615753603	2.8280923630683183	3.0395594466744287	0.7261351452934708
5.696064916978024	1.0530860062048941	2.8291130170813887	3.0413291105589146	0.7266600110471314
5.699321672219292	1.0528156416826289	2.8301314045924575	3.0430989863648144	0.7271847046880343
5.70015694099434	1.052746475932607	2.8303922285107777	3.043552945078461	0.7273192465999929
5.70257842746056	1.0525463647314046	2.831147529936806	3.0448690721132947	0.7277092266663531
5.705835182701828	1.0522781720815904	2.832161397431232	3.0466393658299173	0.7282335774313752
5.709091937943096	1.0520110604710515	2.8331730113741527	3.048409865544666	0.7287577574315013
5.712348693184365	1.0517450266451178	2.8341823760457108	3.050180569291974	0.729281767114245
5.715605448425633	1.0514800673565503	2.835189495707875	3.0519514751107533	0.7298056069262322
5.718862203666901	1.05121617936551	2.836194374604542	3.0537225810444197	0.7303292773132011
5.722118958908169	1.0509533594395268	2.837197016961639	3.055493885140922	0.730852778720001
5.725375714149438	1.0506916043534684	2.838197426987223	3.0572653854527676	0.7313761115905933
5.728632469390706	1.05043091088951	2.8391956088715795	3.0590370800370494	0.7318992763680504
5.731889224631974	1.0501712758371027	2.8401915667873228	3.0608089669554728	0.7324222734945556
5.735145979873242	1.0499126959929446	2.8411853048894917	3.0625810442743813	0.7329451034114031
5.73840273511451	1.0496551681609516	2.84217682731565	3.0643533100647815	0.7334677665589978
5.7416594903557785	1.0493986891522267	2.8431661381859796	3.066125762402371	0.7339902633768559
5.744916245597047	1.0491432557850318	2.8441532416033772	3.0678983993675617	0.7345125943036038
5.748173000838315	1.0488888648847596	2.8451381416535506	3.0696712190455067	0.7350347597769791
5.751429756079583	1.048635513283904	2.8461208424051114	3.071444219526124	0.7355567602338301
5.754686511320851	1.0483831978220333	2.8471013479096685	3.0732173989041205	0.7360785961101163
5.757943266562119	1.0481319153457616	2.848079662201922	3.0749907552790194	0.7366002678409083
5.761200021803387	1.0478816627087215	2.8490557892997534	3.0767642867551817	0.7371217758603882
5.764456777044655	1.0476324367715384	2.850029733204319	3.0785379914418307	0.73764312060185
5.767713532285923	1.0473842344018012	2.851001497900139	3.080311867453077	0.7381643024976995
5.7709702875271915	1.0471370524740382	2.8519710873551882	3.082085912907941	0.738685321979455
5.77422704276846	1.0468908878696896	2.852938505520985	3.0838601259303764	0.7392061794777474
5.777483798009728	1.0466457374770826	2.8539037563326803	3.0856345046492932	0.7397268754223207
5.778319066784777	1.0465830261355196	2.854150968063547	3.086089610802784	0.7398603937330974
5.780740553250997	1.0464015981914043	2.8548668437091447	3.087409047198581	0.7402474102420327
5.783997308492265	1.046158466914678	2.8558277715530562	3.089183751717131	0.7407677843648551
5.787254063733533	1.045916340555737	2.8567865437509874	3.0909586163488583	0.7412879982178743
5.790510818974801	1.0456752160302012	2.85774316417349	3.092733639242726	0.7418080522272916
5.793767574216069	1.0454350902604512	2.858697636675182	3.0945088185527636	0.7423279468184245
5.797024329457337	1.045195960175605	2.85964996509483	3.0962841524380917	0.7428476824157064
5.8002810846986055	1.0449578227114937	2.8606001532554353	3.098059639062943	0.743367259442688
5.803537839939874	1.0447206748106386	2.861548204964316	3.0998352765966826	0.7438866783220376
5.806794595181142	1.044484513422227	2.8624941240131907	3.101611063213829	0.7444059394755419
5.81005135042241	1.0442493355020892	2.86343791417826	3.1033869970940757	0.7449250433241068
5.813308105663678	1.0440151380126768	2.8643795792202873	3.1051630764223117	0.7454439902877582
5.816564860904946	1.0437819179230383	2.8653191228846824	3.106939299388642	0.7459627807856427
5.819821616146214	1.0435496722087982	2.866256548901578	3.108715664188407	0.7464814152360286
5.823078371387482	1.0433183978521348	2.8671918609859124	3.110492169022203	0.7469998940563065
5.82633512662875	1.0430880918417578	2.8681250628375077	3.1122688120959014	0.7475182176629906
5.8295918818700185	1.0428587511728873	2.8690561581411487	3.1140455916206693	0.7480363864717192
5.832848637111287	1.0426303728472321	2.8699851505666594	3.1158225058129876	0.748554400897256
5.836105392352555	1.042402953872969	2.870912043768982	3.1175995528946707	0.7490722613534907
5.839362147593824	1.042176491264722	2.8718368413882533	3.1193767310928853	0.7495899682534405
5.842618902835092	1.041950982043541	2.872759547049881	3.1211540386401686	0.7501075220092507
5.84587565807636	1.041726423236883	2.873680164364618	3.122931473774447	0.7506249230321959
5.849132413317628	1.0415028118785903	2.8745986969286412	3.124709034739056	0.7511421717326813
5.852389168558896	1.0412801450088711	2.875515148323621	3.1264867197827533	0.7516592685202433
5.855645923800164	1.0410584196742814	2.8764295221167995	3.1282645271597427	0.7521762138035513
5.856481192575212	1.0410017045294149	2.876663699698888	3.128720505698708	0.7523087717888193
5.8589026790414325	1.040837632927703	2.877341821861062	3.1300424551296877	0.752693007990408
5.862159434282701	1.0406177818283264	2.878252051095011	3.1318205019577303	0.7532096514877514
5.865416189523969	1.0403988634416308	2.879160213343038	3.133598665914507	0.7537261447016557
5.868672944765237	1.0401808748393657	2.880066312115395	3.135376945276169	0.7542424880373322
5.871929700006505	1.0399638130995326	2.8809703509082674	3.1371553383243924	0.7547586818991309
5.875186455247773	1.039747675306366	2.8818723332038427	3.138933843346403	0.7552747266905419
5.878443210489041	1.0395324585503154	2.8827722624703833	3.140712458634986	0.755790622814196
5.881699965730309	1.0393181599280286	2.883670142162295	3.142491182488506	0.7563063706718669
5.884956720971577	1.0391047765423327	2.884565975720195	3.1442700132109196	0.7568219706644718
5.8882134762128455	1.0388923055022168	2.885459766570985	3.146048949111796	0.7573374231920732
5.891470231454114	1.0386807439228156	2.8863515181279142	3.147827988506326	0.7578527286538798
5.894726986695382	1.0384700889253908	2.887241233790652	3.149607129715344	0.7583678874482483
5.897983741936651	1.0382603376373163	2.8881289169453517	3.151386371065338	0.7588828999726849
5.901240497177919	1.0380514871920594	2.88901457096472	3.1531657108884676	0.7593977666238461
5.904497252419187	1.0378435347291657	2.889898199208081	3.154945147522577	0.7599124877975404
5.907754007660455	1.0376364773942428	2.8907798050214457	3.1567246793112096	0.7604270638887303
5.911010762901723	1.0374303123389432	2.8916593917375732	3.1585043046036243	0.760941495291533
5.914267518142991	1.0372250367209492	2.8925369626760395	3.1602840217548063	0.7614557823992222
5.9175242733842595	1.0370206477039576	2.8934125211432993	3.1620638291254837	0.7619699256042296
5.920781028625528	1.0368171424576627	2.8942860704327518	3.1638437250821405	0.7624839252981465
5.924037783866796	1.0366145181577424	2.895157613824804	3.16562370799703	0.7629977818717251
5.927294539108064	1.0364127719858425	2.896027154586933	3.1674037762481873	0.7635114957148803
5.930551294349332	1.0362119011295612	2.8968946959737507	3.1691839282194434	0.7640250672166911
5.9338080495906	1.0360119027824355	2.8977602412270635	3.1709641623004385	0.764538496765402
5.934643318365648	1.0359607489124047	2.8979819087095557	3.1714207567581174	0.7646701545972252
5.937064804831868	1.0358127741439254	2.8986237935759367	3.172744476886634	0.765051784748425
5.940321560073136	1.0356145124193996	2.899485356236754	3.1745248703793245	0.765564931552341
5.943578315314404	1.0354171148201226	2.9003449324132813	3.1763053411856523	0.7660779375629012
5.9468350705556725	1.035220578563238	2.9012025252967226	3.1780858877186167	0.7665908031650294
5.950091825796941	1.0350249008717574	2.9020581380657853	3.1798665083970885	0.7671035287428226
5.95334858103821	1.0348300789745444	2.9029117738867365	3.18164720164582	0.7676161146795535
5.956605336279478	1.034636110106302	2.903763435913463	3.183427965895458	0.7681285613576719
5.959862091520746	1.034442991507559	2.904613127287533	3.1852087995825533	0.7686408691588065
5.963118846762014	1.034250720424657	2.9054608511382494	3.1869897011495754	0.769153038463766
5.966375602003282	1.034059294109736	2.9063066105827127	3.18877066904492	0.7696650696525418
5.96963235724455	1.0338687098207235	2.9071504087258764	3.19055170172292	0.7701769631043088
5.972889112485818	1.03367896482132	2.907992248660605	3.1923327976438602	0.7706887191974278
5.9761458677270864	1.0334900563809868	2.9088321334677305	3.1941139552739823	0.7712003383094465
5.979402622968355	1.0333019817749332	2.909670066216109	3.1958951730855	0.7717118208171019
5.982659378209623	1.033114738284105	2.910506049962677	3.1976764495566057	0.7722231670963221
5.985916133450891	1.0329283231951718	2.9113400877525075	3.1994577831714817	0.7727343775222272
5.989172888692159	1.0327427338005142	2.9121721826188653	3.201239172420311	0.7732454524691322
5.992429643933427	1.0325579673982133	2.9130023375832605	3.2030206157992853	0.7737563923105479
5.995686399174695	1.0323740212920371	2.9138305556555055	3.204802111810615	0.7742671974191833
5.998943154415963	1.0321908927914314	2.9146568398337673	3.206583658962538	0.7747778681669467
6.002199909657231	1.0320085792115052	2.9154811931046236	3.2083652557693307	0.7752884049249484
6.0054566648984995	1.031827077873022	2.916303618443113	3.2101469007513144	0.7757988080635019
6.008713420139768	1.0316463861023875	2.917124118812791	3.211928592434864	0.7763090779521257
6.011970175381037	1.0314665012316375	2.917942697165782	3.2137103293524194	0.7768192149595455
6.0128054441560845	1.0314204953644144	2.9181523308281756	3.2141673033223435	0.7769500298038013
6.015226930622305	1.0312874205984288	2.9187593564428314	3.215492110042491	0.7773292194536959
6.018483685863573	1.0311091415460278	2.919574099573358	3.2172739330496682	0.7778390918017222
6.021740441104841	1.0309316614232984	2.9203869294755047	3.21905579692463	0.7783488323699821
6.024997196346109	1.0307549775846938	2.9211978490561923	3.220837700224148	0.7788584415240478
6.028253951587377	1.030579087390244	2.922006861211168	3.2226196415110993	0.779367919628708
6.031510706828645	1.030403988205547	2.922813968825057	3.2244016193544702	0.7798772670479693
6.034767462069913	1.0302296774017572	2.9236191747714138	3.2261836323293664	0.7803864841450585
6.0380242173111816	1.0300561523555765	2.92442248191277	3.227965679017017	0.7808955712824244
6.04128097255245	1.029883410449244	2.925223893100687	3.229747758004784	0.7814045288217394
6.044537727793718	1.0297114490705264	2.9260234111758026	3.2315298678861675	0.7819133571239019
6.047794483034986	1.0295402656127075	2.9268210389678813	3.233312007260815	0.782422056549038
6.051051238276254	1.0293698574745793	2.9276167792958625	3.235094174734523	0.7829306274565031
6.054307993517522	1.0292002220604328	2.92841063496791	3.236876368919249	0.7834390702048845
6.05756474875879	1.029031356780048	2.9292026087814595	3.2386585884331134	0.7839473851520025
6.060821504000058	1.0288632590486848	2.9299927035232645	3.240440831900407	0.7844555726549128
6.0640782592413265	1.0286959262870747	2.930780921969446	3.242223097951598	0.7849636330699089
6.067335014482595	1.0285293559214106	2.9315672668855397	3.244005385223335	0.7854715667525229
6.070591769723864	1.0283635453833386	2.9323517410265407	3.2457876923584545	0.7859793740575284
6.073848524965132	1.028198492109949	2.933134347136953	3.247570018005986	0.786487055338942
6.0771052802064	1.0280341935437676	2.9339150879508313	3.249352360821157	0.7869946109500254
6.080362035447668	1.027870647132748	2.9346939661918316	3.2511347194653966	0.7875020412432875
6.083618790688936	1.027707850330261	2.9354709845732545	3.2529170926063427	0.7880093465704858
6.086875545930204	1.0275458005950895	2.9362461457980897	3.254699478917846	0.7885165272826291
6.090132301171472	1.0273844953914166	2.9370194525590625	3.2564818770799726	0.7890235837299792
6.09096756994652	1.0273432446682322	2.937217486147661	3.2569390152800635	0.7891536098807994
6.09338905641274	1.0272239321888204	2.9377909075386777	3.258264285779011	0.7895305162620524
6.0966458116540085	1.0270641084622643	2.9385605134092647	3.260046703707476	0.7900373252276222
6.099902566895277	1.0269050216920894	2.9393282728330203	3.2618291295641098	0.7905440109747208
6.103159322136545	1.0267466693640075	2.9400941884620537	3.2636115620538897	0.7910505738506414
6.106416077377813	1.0265890489690919	2.9408582629384297	3.2653939998880297	0.7915570142019399
6.109672832619081	1.0264321580037707	2.9416204988942116	3.2671764417839855	0.7920633323744372
6.112929587860349	1.0262759939698194	2.942380898951505	3.2689588864654557	0.7925695287132205
6.116186343101617	1.0261205543743528	2.943139465722499	3.2707413326623875	0.7930756035626465
6.119443098342885	1.0259658367298174	2.943896201809511	3.272523779110979	0.7935815572663423
6.1226998535841535	1.0258118385539856	2.9446511098050254	3.274306224553681	0.7940873901672076
6.1259566088254225	1.025658557369947	2.945404192291739	3.2760886677392023	0.7945931026074174
6.129213364066691	1.0255059907061017	2.9461554518426007	3.2778711074225098	0.7950986949284233
6.132470119307959	1.0253541360961533	2.9469048910208526	3.2796535423648328	0.7956041674709555
6.135726874549227	1.025202991079103	2.947652512380072	3.2814359713336643	0.7961095205750252
6.138983629790495	1.0250525531992405	2.948398318464212	3.283218393102765	0.7966147545799264
6.142240385031763	1.0249028200061399	2.9491423118076416	3.2850008064521634	0.797119869824238
6.145497140273031	1.0247537890546508	2.949884494935187	3.2867832101681587	0.7976248666458255
6.148753895514299	1.024605457904893	2.950624870362169	3.288565603043322	0.7981297453818437
6.152010650755567	1.0244578241222502	2.9513634405944464	3.2903479838764995	0.7986345063687377
6.1552674059968355	1.0243108852773617	2.9521002081284533	3.292130351472812	0.799139149942246
6.158524161238104	1.0241646389461188	2.9528351754512387	3.293912704643658	0.7996436764374019
6.161780916479372	1.024019082709656	2.953568345040505	3.295695042206714	0.8001480861885353
6.16503767172064	1.0238742141543469	2.954299719364648	3.2974773629859357	0.8006523795292753
6.168294426961908	1.0237300308717967	2.9550293008827953	3.2992596658115594	0.8011565567925522
6.169129695736956	1.023693161921102	2.9552161300472175	3.299716774776427	0.8012858458283818
6.171551182203176	1.0235865304588363	2.955757092044843	3.3010419495201027	0.8016606183105986
6.174807937444444	1.0234437105175174	2.9564830952914956	3.3028242129543646	0.802164564414953
6.178064692685712	1.0233015686551055	2.957207313054302	3.3046064549634266	0.8026683954364602
6.1813214479269805	1.0231601024840744	2.957929747755695	3.306388674402653	0.8031721117052745
6.1845782031682495	1.0230193096221007	2.9586504018090274	3.308170870133692	0.8036757135508609
6.187834958409518	1.0228791876920582	2.9593692776186096	3.3099530410244733	0.8041792013019977
6.191091713650786	1.022739734322012	2.960086377579745	3.3117351859492117	0.8046825752867786
6.194348468892054	1.0226009471452127	2.960801704078769	3.313517303788404	0.8051858358326138
6.197605224133322	1.022462823800092	2.961515259493084	3.3152993934288295	0.8056889832662334
6.20086197937459	1.0223253619302561	2.9622270461911953	3.3170814537635516	0.8061920179136881
6.204118734615858	1.022188559184482	2.962937066532748	3.318863483691914	0.8066949401003521
6.207375489857126	1.02205241321671	2.9636453228685617	3.320645482119543	0.8071977501509248
6.210632245098394	1.0219169216860402	2.9643518175406665	3.322427447958343	0.8077004483894328
6.2138890003396625	1.0217820822567276	2.9650565528823387	3.3242093801265016	0.8082030351392321
6.217145755580931	1.0216478925981756	2.965759531218135	3.3259912775484817	0.8087055107230099
6.220402510822199	1.021514350384932	2.9664607548639284	3.327773139155025	0.8092078754627868
6.223659266063467	1.021381453296684	2.9671602261269405	3.329554963883149	0.8097101296799186
6.226916021304735	1.0212491990182537	2.967857947305779	3.3313367506761464	0.8102122736950989
6.230172776546003	1.021117585239592	2.96855392069047	3.3331184984835818	0.8107143078283598
6.233429531787271	1.0209866096557751	2.969248148562493	3.334900206261292	0.8112162323990759
6.236686287028539	1.0208562699669999	2.969940633194812	3.3366818729713827	0.8117180477259646
6.2399430422698074	1.020726563878578	2.9706313768519133	3.3384634975822283	0.8122197541270886
6.2431997975110765	1.0205974891009328	2.9713203817898357	3.3402450790684672	0.8127213519198585
6.246456552752345	1.0204690433495942	2.972007650256205	3.342026616411003	0.8132228414210341
6.2472918215273925	1.0204362015981225	2.972183636329811	3.342483524848729	0.8133514423718364
6.249713307993613	1.0203412243451935	2.9726931844902658	3.3438081085969986	0.8137242229467266
6.252970063234881	1.0202140298134608	2.9733769867229154	3.345589554619877	0.8142254968124012
6.256226818476149	1.0200874574852186	2.974059059176736	3.3473709534793166	0.8147266633328779
6.259483573717417	1.0199615050963793	2.9747394040660264	3.3491523041812488	0.8152277228223348
6.262740328958685	1.0198361703879397	2.975418023596836	3.350933605737857	0.8157286755943091
6.265997084199953	1.0197114511059775	2.9760949199669935	3.352714857167572	0.8162295219616997
6.269253839441221	1.019587345001647	2.9767700953661422	3.3544960574950675	0.8167302622367694
6.2725105946824895	1.019463849831175	2.9774435519757687	3.3562772057512618	0.8172308967311457
6.275767349923758	1.0193409633558566	2.9781152919692366	3.3580583009733087	0.8177314257558245
6.279024105165026	1.0192186833420518	2.9787853175118157	3.3598393422045993	0.8182318496211707
6.282280860406294	1.019097007561181	2.979453630760714	3.361620328494755	0.818732168636921
6.285537615647562	1.0189759337897215	2.980120233865108	3.3634012588996245	0.8192323831121855
6.28879437088883	1.0188554598092032	2.9807851289661746	3.3651821324812827	0.81973249335545
6.292051126130098	1.0187355834062057	2.98144831819712	3.366962948308023	0.8202324996745775
6.295307881371366	1.0186163023723538	2.9821098036832105	3.368743705454356	0.8207324023768108
6.298564636612635	1.0184976145043134	2.982769587541802	3.3705244030010046	0.8212322017687742
6.301821391853903	1.01837951760379	2.9834276718823713	3.3723050400349	0.8217318981564754
6.305078147095172	1.0182620094775219	2.9840840588065443	3.374085615649177	0.8222314918453076
6.30833490233644	1.01814508793728	2.984738750408126	3.3758661289431706	0.8227309831400516
6.311591657577708	1.0180287507998613	2.9853917487731305	3.37764657902241	0.8232303723448773
6.314848412818976	1.017912995887088	2.9860430559798097	3.3794269649986153	0.8237296597633462
6.318105168060244	1.0177978210258023	2.986692674098681	3.3812072859896922	0.8242288456984135
6.321361923301512	1.0176832240478637	2.987340605192559	3.3829875411197285	0.8247279304524292
6.32461867854278	1.0175692027901457	2.987986851316581	3.384767729518986	0.8252269143271411
6.325453947317828	1.0175400519530733	2.988152324554704	3.3852242883683417	0.8253548738456802
6.327875433784048	1.0174557550945325	2.9886314145182378	3.3865478503239	0.8257257976236962
6.3311321890253165	1.0173428788079155	2.9892742968374004	3.3883279026770685	0.8262245806426427
6.334388944266585	1.0172305717821903	2.9899155003063496	3.3901078857272533	0.826723263683932
6.337645699507853	1.0171188318742541	2.9905550269498025	3.3918877986293694	0.8272218470469209
6.340902454749121	1.0170076569460014	2.991192878784941	3.3936676405444826	0.8277203310303732
6.344159209990389	1.016897044864321	2.99182905782144	3.3954474106398034	0.8282187159324619
6.347415965231657	1.016786993501095	2.9924635660614944	3.3972271080886793	0.8287170020507711
6.350672720472925	1.0166775007331925	2.9930964054998452	3.399006732070593	0.8292151896822979
6.353929475714193	1.0165685644424693	2.993727578123808	3.400786281771153	0.8297132791234544
6.357186230955462	1.0164601825157642	2.994357085913301	3.402565756382089	0.8302112706700695
6.36044298619673	1.0163523528448952	2.9949849308408685	3.404345155101246	0.8307091646173911
6.3636997414379985	1.0162450733266575	2.9956111148717106	3.4061244771325776	0.8312069612600881
6.366956496679267	1.016138341862821	2.9962356399637096	3.407903721686141	0.8317046608922517
6.370213251920535	1.0160321563601262	2.9968585080674535	3.4096828879780894	0.8322022638073981
6.373470007161803	1.015926514730283	2.997479721126265	3.4114619752306656	0.8326997702984702
6.376726762403071	1.0158214148899667	2.998099281076227	3.4132409826721966	0.8331971806578392
6.379983517644339	1.0157168547608155	2.9987171898462073	3.4150199095370857	0.8336944951773069
6.383240272885607	1.015612832269429	2.999333449357886	3.416798755065806	0.8341917141481074
6.386497028126875	1.0155093453473636	2.9999480615257794	3.418577518504895	0.8346888378609094
6.3897537833681435	1.0154063919311316	3.000561028257267	3.4203561991069455	0.8351858666058176
6.393010538609412	1.015303969962198	3.0011723514526154	3.4221347961306003	0.8356828006723749
6.39626729385068	1.0152020773869777	3.001782033005004	3.4239133088405453	0.8361796403495643
6.399524049091948	1.015100712156833	3.0023900748005503	3.4256917365074995	0.8366763859258106
6.402780804333216	1.0149998722280718	3.0029964787183347	3.427470078408212	0.837173037688983
6.403616073108265	1.0149740939325946	3.0031517410851385	3.4279261606317597	0.8373004002214759
6.406037559574484	1.0148995555619444	3.0036012466304247	3.429248333825451	0.8376695959263959
6.409294314815752	1.0147997601246412	3.0042043804019	3.431026502047999	0.8381660609248117
6.41255107005702	1.0147004838872908	3.004805881890875	3.4328045823706423	0.8386624329704424
6.415807825298289	1.014601724825957	3.0054057529485276	3.4345825740941676	0.8391587123489513
6.419064580539557	1.0145034809216362	3.0060039954191176	3.4363604765253495	0.8396548993454552
6.4223213357808255	1.0144057501602564	3.006600611140015	3.4381382889769463	0.8401509942445262
6.425578091022094	1.014308530532674	3.0071956019417225	3.4399160107676914	0.8406469973301935
6.428834846263362	1.014211820034671	3.0077889696478977	3.4416936412222836	0.8411429088859452
6.43209160150463	1.014115616666954	3.0083807160753784	3.443471179671381	0.8416387291947305
6.435348356745898	1.014019918435151	3.0089708430342066	3.4452486254515917	0.8421344585389612
6.438605111987166	1.0139247233498097	3.00955935232765	3.447025977905467	0.842630097200514
6.441861867228434	1.013830029426395	3.010146245752226	3.4488032363814907	0.8431256454607318
6.445118622469702	1.0137358346852876	3.0107315250977242	3.4505804002340734	0.843621103600426
6.4483753777109705	1.0136421371517805	3.0113151921472308	3.4523574688235423	0.8441164718998785
6.451632132952239	1.0135489348560782	3.01189724867715	3.4541344415161337	0.8446117506388429
6.454888888193507	1.0134562258332944	3.0124776964572257	3.455911317683983	0.8451069400965469
6.458145643434775	1.0133640081234494	3.0130565372505673	3.4576880967051173	0.8456020405516942
6.461402398676043	1.0132722797714682	3.0136337728136686	3.4594647779634466	0.8460970522824659
6.464659153917311	1.013181038827179	3.0142094048964316	3.4612413608487533	0.8465919755665228
6.467915909158579	1.0130902833453106	3.0147834352421894	3.463017844756686	0.8470868106810068
6.471172664399848	1.0130000113854913	3.0153558655877255	3.4647942290887483	0.8475815579025431
6.474429419641116	1.0129102210122456	3.015926697663299	3.46657051325229	0.848076217507242
6.477686174882384	1.0128209102949937	3.0164959331926644	3.468346696660499	0.8485707897707007
6.4809429301236525	1.0127320773080484	3.0170635738930924	3.4701227787323914	0.8490652749680047
6.4817781988987	1.0127093708146129	3.0172089014700028	3.4705782788800503	0.8491920829210785
6.484199685364921	1.0126437201306142	3.017629621475394	3.4718987588928014	0.8495596733737303
6.487456440606189	1.012555836846785	3.01819407764394	3.473674636572374	0.8500539852619462
6.490713195847457	1.012468425545542	3.018756944096682	3.475450411207553	0.8505482109062149
6.493969951088725	1.0123814843207521	3.019318222525174	3.4772260822405734	0.8510423505795951
6.497226706329993	1.0122950112711668	3.0198779146145944	3.4790016491194513	0.8515364045546431
6.500483461571261	1.0122090045004188	3.020436022043766	3.4807771112979733	0.8520303731034149
6.503740216812529	1.0121234621170216	3.0209925464851763	3.482552468235688	0.8525242564974679
6.5069969720537975	1.012038382234368	3.021547489604998	3.4843277193978963	0.8530180550078623
6.510253727295066	1.011953762970726	3.0221008530631113	3.4861028642556398	0.8535117689051637
6.513510482536334	1.0118696024492406	3.0226526385131223	3.4878779022856925	0.8540053984594442
6.516767237777602	1.0117858987979294	3.0232028476023847	3.48965283297055	0.8544989439402846
6.52002399301887	1.0117026501496813	3.023751481972019	3.4914276557984203	0.8549924056167759
6.523280748260138	1.0116198546422566	3.0242985432569327	3.493202370263212	0.855485783757521
6.526537503501406	1.0115375104182829	3.024844033085841	3.4949769758645255	0.8559790786306373
6.529794258742675	1.0114556156252552	3.025387953081286	3.496751472107643	0.8564722905037571
6.533051013983943	1.0113741684155337	3.0259303048596564	3.4985258585035166	0.8569654196440307
6.536307769225211	1.0112931669463416	3.026471090031207	3.5003001345687585	0.8574584663181273
6.5395645244664795	1.0112126093797653	3.0270103102000787	3.5020742998256313	0.8579514307922371
6.542821279707748	1.0111324938827504	3.027547966964318	3.5038483538020366	0.8584443133320732
6.546078034949016	1.011052818627102	3.0280840619158953	3.5056222960315053	0.8589371142028729
6.549334790190284	1.0109735817894823	3.028618596640725	3.507396126053185	0.8594298336693997
6.552591545431552	1.0108947815514093	3.0291515727186837	3.509169843411832	0.8599224719959455
6.55584830067282	1.0108164160992559	3.02968299172363	3.5109434476577976	0.8604150294463315
6.559105055914088	1.0107384836242468	3.0302128552234238	3.5127169383470194	0.8609075062839106
6.559940324689136	1.0107185656177127	3.0303485002980963	3.513171771923344	0.8610338001859457
6.562361811155356	1.0106609823224582	3.030741164779943	3.5144903150410105	0.8613999027715685
6.5656185663966244	1.0105839103948164	3.0312679219491034	3.516263577306846	0.8618922191717264
6.568875321637893	1.0105072660470962	3.0317931282808788	3.5180367247171547	0.8623844557463417
6.572132076879161	1.0104310474899185	3.0323167853193156	3.5198097568501074	0.8628766127569104
6.575388832120429	1.01035525293875	3.0328388946025555	3.5215826732894038	0.8633686904644686
6.578645587361697	1.0102798806139017	3.03335945766285	3.523355473624264	0.8638606891295941
6.581902342602965	1.0102049287405266	3.033878476026581	3.5251281574494158	0.8643526090124085
6.585159097844234	1.0101303955486192	3.0343959512142766	3.526900724365083	0.8648444503725783
6.588415853085502	1.0100562792730137	3.0349118847406324	3.5286731739769754	0.8653362134693173
6.59167260832677	1.0099825781533824	3.0354262781145254	3.5304455058962763	0.8658278985613878
6.594929363568038	1.009909290434235	3.0359391328390344	3.5322177197396303	0.8663195059071024
6.5981861188093065	1.0098364143649166	3.0364504504114564	3.5339898151291345	0.8668110357643259
6.601442874050575	1.0097639481996064	3.036960232323325	3.5357617916923236	0.8673024883904769
6.604699629291843	1.0096918901973169	3.037468480060426	3.5375336490621603	0.8677938640425292
6.607956384533111	1.009620238621892	3.0379751951028178	3.5393053868770235	0.8682851629770141
6.611213139774379	1.0095489917420055	3.038480378924845	3.541077004780695	0.8687763854500214
6.614469895015647	1.009478147831161	3.0389840329951587	3.5428485024223493	0.8692675317172016
6.617726650256915	1.0094077051676886	3.0394861587767315	3.5446198794565418	0.8697586020337672
6.620983405498183	1.0093376620347458	3.039986757726875	3.5463911355431956	0.8702495966544948
6.624240160739451	1.0092680167203147	3.0404858312972567	3.5481622703475897	0.8707405158337261
6.6274969159807195	1.0091987675172012	3.0409833809339175	3.5499332835403488	0.8712313598253705
6.630753671221988	1.0091299127230333	3.0414794080772865	3.551704174797429	0.8717221288829057
6.634010426463256	1.0090614506402609	3.0419739141622	3.5534749438001065	0.8722128232593803
6.637267181704524	1.0089933795761536	3.042466900617916	3.5552455902349664	0.8727034432074149
6.638102450479573	1.0089759840056747	3.0425930935016954	3.5556996929016185	0.8728292618631572
6.640523936945792	1.0089256978427998	3.0429583688681303	3.557016113793889	0.8731939889792039
6.643780692187061	1.0088584037571053	3.0434483203309948	3.558786514174038	0.8736844608265171
6.647037447428329	1.0087914956407924	3.043936756419133	3.5605567910778486	0.8741748590007014
6.650294202669597	1.0087249718203979	3.0444236785396543	3.562326944213015	0.8746651837526825
6.653550957910865	1.0086588306272732	3.0449090880941725	3.5640969732924783	0.8751554353329664
6.6568077131521335	1.008593070397582	3.04539298647882	3.565866878034412	0.8756456139916411
6.660064468393402	1.0085276894722992	3.045875375084265	3.567636658162214	0.8761357199783781
6.66332122363467	1.0084626861972104	3.0463562552957257	3.569406313404488	0.8766257535424343
6.666577978875938	1.0083980589229096	3.0468356284929867	3.5711758434950367	0.8771157149326535
6.669834734117206	1.0083338060047995	3.047313496050416	3.572945248172845	0.8776056043974678
6.673091489358474	1.008269925803089	3.0477898593369774	3.5747145271820706	0.8780954221848994
6.676348244599742	1.0082064166827924	3.0482647197162485	3.576483680272028	0.8785851685425623
6.67960499984101	1.0081432770137289	3.0487380785464353	3.5782527071971786	0.8790748437176639
6.682861755082278	1.0080805051705206	3.049209937180387	3.5800216077171156	0.8795644479570062
6.6861185103235465	1.0080180995325918	3.0496802969656107	3.5817903815965537	0.8800539815069879
6.689375265564815	1.0079560584841676	3.0501491592442886	3.5835590286053134	0.8805434446136059
6.692632020806083	1.007894380414273	3.0506165253532904	3.5853275485183107	0.8810328375224564
6.695888776047351	1.0078330637167316	3.05108239662419	3.587095941115542	0.8815221604787374
6.699145531288619	1.0077721067901648	3.051546774383279	3.588864206182073	0.8820114137272496
6.702402286529888	1.0077115080379904	3.0520096599515827	3.590632343508023	0.8825005975123976
6.705659041771156	1.0076512658684207	3.0524710546448737	3.5924003528885557	0.8829897120781929
6.708915797012424	1.0075913786944637	3.052930959773687	3.594168234123863	0.8834787576682538
6.712172552253692	1.0075318449339192	3.053389376643335	3.5959359870191525	0.8839677345258083
6.7154293074949605	1.0074726630093798	3.0538463065539196	3.597703611384635	0.8844566428936951
6.716264576270008	1.0074575409610804	3.0539632571669775	3.5981569380273504	0.8845820235315796
6.718686062736229	1.0074138313482286	3.0543017508003496	3.599471107035511	0.8849454830143646
6.721942817977497	1.007355348382639	3.054755710672354	3.6012384737919563	0.8854342551298818
6.725199573218765	1.0072972125495723	3.055208187454494	3.603005711479111	0.8859229594819268
6.728456328460033	1.0072394222907781	3.05565918242618	3.604772819927065	0.8864115963117963
6.731713083701301	1.007181976052793	3.056108696861684	3.606539798970844	0.8869001658604062
6.734969838942569	1.0071248722869381	3.056556732030154	3.6083066484503954	0.8873886683682919
6.738226594183837	1.0070681094493197	3.0570032891956274	3.610073368210579	0.8878771040756105
6.741483349425105	1.0070116860008271	3.0574483696170467	3.611839958101148	0.8883654732221424
6.7447401046663735	1.0069556004071323	3.0578919745482693	3.6136064179767398	0.8888537760472925
6.747996859907642	1.0068998511386882	3.0583341052380852	3.61537274769686	0.8893420127900921
6.75125361514891	1.006844436670728	3.0587747629302284	3.61713894712587	0.8898301836891997
6.754510370390178	1.0067893554832648	3.0592139488633907	3.618905016132973	0.8903182889829038
6.757767125631447	1.0067346060610884	3.0596516642712355	3.620670954592201	0.8908063289091229
6.761023880872715	1.0066801868937671	3.0600879103824097	3.6224367623823994	0.8912943037054084
6.764280636113983	1.0066260964756446	3.06052268842056	3.6242024393872154	0.891782213608945
6.767537391355251	1.0065723333058396	3.060955999604342	3.625967985495083	0.8922700588565532
6.770794146596519	1.006518895888245	3.0613878451474377	3.62773340059921	0.8927578396846897
6.7740509018377875	1.0064657827315264	3.061818226258564	3.6294986845975634	0.89324555632945
6.777307657079056	1.0064129923491216	3.0622471441414905	3.631263837392856	0.8937332090265693
6.780564412320324	1.0063605232592394	3.0626745999950473	3.633028858892534	0.8942207980114238
6.783821167561592	1.0063083739848584	3.0631005950131422	3.634793749008759	0.894708323519033
6.78707792280286	1.006256543053726	3.063525130384771	3.6365585076583997	0.8951957857840601
6.790334678044128	1.0062050289983575	3.0639482072940303	3.638323134763013	0.8956831850408147
6.793591433285396	1.0061538303560351	3.064369826920131	3.640087630248834	0.8961705215232532
6.794426702060444	1.0061407499468258	3.064477726176493	3.640540153935682	0.8962954999352655
6.796848188526664	1.0061029456688069	3.064789990437411	3.641851994046758	0.8966577954649807
6.800104943767932	1.0060523734834856	3.0652086990153458	3.643616226092331	0.8971450070992528
6.8033616990092005	1.0060021123516485	3.065625953818563	3.6453803263257316	0.8976321566589767
6.806618454250469	1.005952160829635	3.0660417560068547	3.64714429469176	0.8981192443767125
6.809875209491737	1.0059025174785465	3.066456106735186	3.6489081311398213	0.8986062704846753
6.813131964733005	1.0058531808642455	3.0668690071537137	3.650671835623914	0.8990932352147358
6.816388719974274	1.0058041495573542	3.067280458407792	3.6524354081026145	0.8995801387984228
6.819645475215542	1.0057554221332539	3.0676904616379885	3.6541988485390613	0.9000669814669234
6.82290223045681	1.0057069971720836	3.068099017980095	3.655962156900945	0.9005537634510857
6.826158985698078	1.0056588732587388	3.0685061285651387	3.65772533316049	0.9010404849814194
6.829415740939346	1.005611048982872	3.068911794519396	3.659488377294443	0.9015271462880976
6.8326724961806145	1.0055635229388897	3.069316016964402	3.6612512892840563	0.9020137476009583
6.835929251421883	1.0055162937259527	3.069718797016964	3.6630140691150763	0.9025002891495054
6.839186006663151	1.0054693599479747	3.070120135789172	3.6647767167777276	0.9029867711629108
6.842442761904419	1.0054227202136217	3.070520034388411	3.666539232266698	0.9034731938700151
6.845699517145687	1.0053763731363103	3.0709184939173717	3.668301615581126	0.9039595574993297
6.848956272386955	1.0053303173342072	3.071315515474064	3.6700638667245853	0.9044458622790378
6.852213027628223	1.0052845514302287	3.071711100151825	3.6718259857050706	0.9049321084369959
6.855469782869491	1.0052390740520387	3.072105249039334	3.673587972534983	0.9054182962007353
6.858726538110759	1.0051938838320484	3.0724979632206213	3.6753498272311163	0.9059044257974638
6.8619832933520275	1.005148979407415	3.0728892437750797	3.677111549814641	0.9063904974540661
6.865240048593296	1.0051043594200415	3.0732790917774766	3.678873140311093	0.9068765113971066
6.868496803834564	1.0050600225165744	3.0736675082979645	3.680634598750355	0.9073624678528297
6.871753559075832	1.005015967348404	3.0740544944020924	3.6823959251666447	0.9078483670471618
6.872588827850881	1.005004713632705	3.074153515421113	3.682847636021638	0.907972977721331
6.875010314317101	1.004972192571663	3.0744400511508165	3.6841571195985003	0.9083342092057123
6.878267069558369	1.0049286968472249	3.0748241796005105	3.685918182088765	0.9088199945537754
6.881523824799637	1.004885478840704	3.075206880802977	3.6876791126845716	0.9093057233163313
6.884780580040905	1.0048425372224543	3.075588155805459	3.6894399114373306	0.9097913957180476
6.888037335282173	1.0047998706675676	3.0759680056506493	3.6912005784027135	0.9102770119832803
6.891294090523441	1.004757477855874	3.076346431376702	3.692961113640639	0.910762572336076
6.89455084576471	1.0047153574719399	3.0767234340172425	3.6947215172152577	0.911248077000173
6.897807601005978	1.0046735082050668	3.0770990146013792	3.696481789194938	0.9117335261990017
6.901064356247246	1.004631928749292	3.0774731741537127	3.698241929652252	0.9122189201556877
6.904321111488514	1.0045906178033854	3.077845913694346	3.70000193866396	0.9127042590930518
6.907577866729782	1.0045495740708505	3.0782172342388963	3.7017618163109955	0.9131895432336117
6.91083462197105	1.0045087962599224	3.078587136798505	3.7035215626784517	0.9136747727995838
6.914091377212318	1.0044682830835665	3.0789556223798464	3.7052811778555657	0.914159948012884
6.917348132453586	1.0044280332594793	3.0793226919851397	3.707040661935704	0.9146450690951298
6.9206048876948545	1.0043880455100853	3.079688346612158	3.708800015016349	0.9151301362676405
6.923861642936123	1.0043483185625377	3.0800525872542392	3.710559237199082	0.9156151497514396
6.927118398177391	1.0043088511487164	3.0804154149002954	3.71231832858957	0.9161001097672558
6.93037515341866	1.0042696420052277	3.0807768305348224	3.714077289297551	0.9165850165355242
6.933631908659928	1.0042306898734028	3.081136835137911	3.7158361194368177	0.9170698702763878
6.936888663901196	1.0041919934992978	3.0814954296852566	3.717594819125205	0.9175546712096986
6.940145419142464	1.0041535516336915	3.081852615148167	3.7193533884845733	0.9180394195550196
6.943402174383732	1.0041153630320856	3.0822083924935746	3.721111827640794	0.9185241155316252
6.946658929625	1.0040774264547032	3.082562762684045	3.7228701367237353	0.9190087593585032
6.949915684866268	1.0040397406664876	3.0829157266777862	3.724628315867247	0.919493351254356
6.950750953641316	1.0040301155503444	3.0830060258440755	3.725079219880478	0.9196176275001541
6.9531724401075365	1.0040023044371018	3.0832672854286596	3.7263863652091453	0.9199778914376019
6.956429195348805	1.003965116540928	3.0836174398861873	3.728144284891198	0.9204623801263762
6.959685950590073	1.0039281757570655	3.083966190995564	3.729902075059111	0.9209468175385326
6.962942705831341	1.0038914808693307	3.0843135396976646	3.731659735862511	0.9214312038916449
6.966199461072609	1.0038550306662557	3.0846594869290547	3.7334172674549317	0.9219155394030079
6.969456216313877	1.0038188239410877	3.0850040336219986	3.7351746699938	0.9223998242896388
6.972712971555145	1.0037828594917877	3.08534718070447	3.7369319436404194	0.9228840587682788
6.975969726796413	1.0037471361210302	3.0856889291001606	3.7386890885599557	0.9233682430553939
6.9792264820376815	1.0037116526362013	3.086029279728488	3.740446104921422	0.9238523773671764
6.98248323727895	1.0036764078493987	3.0863682335046074	3.7422029928976643	0.9243364619195463
6.985739992520218	1.0036414005774303	3.0867057913394187	3.743959752665345	0.9248204969281529
6.988996747761487	1.0036066296418131	3.087041954139576	3.74571638440493	0.9253044826083753
6.992253503002755	1.0035720938687729	3.087376722807495	3.7474728883006714	0.9257884191753242
6.995510258244023	1.003537792089243	3.087710098241366	3.749229264540595	0.9262723068438434
6.998767013485291	1.0035037231388628	3.088042081335159	3.750985513316483	0.9267561458285105
7.002023768726559	1.003469885857978	3.0883726729786316	3.752741634823861	0.9272399363436389
7.005280523967827	1.0034362790916385	3.0887018740573424	3.754497629261981	0.9277236786032781
7.008537279209095	1.0034029016895982	3.089029685452656	3.7562534968338075	0.928207372821216
7.0117940344503635	1.0033697525063143	3.089356108041752	3.758009237746003	0.9286910192109795
7.015050789691632	1.0033368304009453	3.089681142697635	3.759764852208911	0.9291746179858362
7.0183075449329	1.0033041342373512	3.0900047902891417	3.761520340436544	0.9296581693587953
7.021564300174168	1.0032716628840919	3.09032705168095	3.7632757026465646	0.930141673542609
7.024821055415436	1.0032394152144264	3.090647927733588	3.7650309390602743	0.9306251307497739
7.028077810656704	1.0032073901063125	3.09096741930344	3.7667860499025956	0.9311085411925322
7.028913079431752	1.0031992122655247	3.091049137193508	3.767236167695173	0.9312325152595716
7.031334565897972	1.0031755864424048	3.0912855272427584	3.7685410354020576	0.9315919050828726
7.03459132113924	1.0031440031100547	3.0916022523996696	3.770295895790783	0.9320752226325323
7.0378480763805085	1.0031126390013092	3.091917595618182	3.7720506313044684	0.9325584940529975
7.041104831621777	1.0030814930129095	3.092231557738196	3.773805242182375	0.9330417195555052
7.044361586863045	1.003050564046291	3.09254413959551	3.775559728667308	0.933524899351044
7.047618342104314	1.0030198510075816	3.0928553420218305	3.7773140910056067	0.9340080336503557
7.050875097345582	1.0029893528076013	3.0931651658447787	3.779068329447124	0.9344911226639363
7.05413185258685	1.0029590683618608	3.093473611887899	3.7808224442452163	0.9349741666020375
7.057388607828118	1.002928996590561	3.0937806809706663	3.7825764356567246	0.9354571656746676
7.060645363069386	1.002899136418592	3.094086373908495	3.7843303039419616	0.9359401200915931
7.063902118310654	1.0028694867755323	3.0943906915127473	3.7860840493646957	0.9364230300623395
7.067158873551922	1.0028400465956473	3.0946936345907377	3.787837672192136	0.936905895796193
7.0704156287931905	1.0028108148178894	3.0949952039457456	3.789591172694917	0.9373887175022014
7.073672384034459	1.002781790385896	3.0952954003770183	3.7913445511470845	0.9378714953891755
7.076929139275727	1.0027529722479895	3.0955942246797825	3.7930978078260784	0.93835422966569
7.080185894516995	1.0027243593571757	3.0958916776452488	3.794850943012719	0.9388369205400854
7.083442649758263	1.0026959506711435	3.0961877600606216	3.7966039569911927	0.9393195682204684
7.086699404999531	1.0026677451522634	3.096482472709106	3.7983568500490343	0.9398021729147136
7.089956160240799	1.0026397417675874	3.096775816369914	3.8001096224771143	0.9402847348304646
7.093212915482067	1.002611939488847	3.097067791818273	3.801862274569623	0.9407672541751354
7.0964696707233355	1.0025843372924537	3.0973583998254344	3.8036148066240534	0.9412497311559112
7.099726425964604	1.0025569341594964	3.097647641158678	3.8053672189411896	0.9417321659797497
7.102983181205873	1.002529729075742	3.0979355165813214	3.8071195118250887	0.942214558853383
7.106239936447141	1.002502721031634	3.098222026852728	3.808871685583067	0.9426969099833176
7.107075205222189	1.0024958258321455	3.0982952890435524	3.8093210511422035	0.94282061317382
7.109496691688409	1.002475909022291	3.0985071727283113	3.8106237405256853	0.9431792195758364
7.112753446929677	1.0024492920475068	3.098790954959544	3.8123756769667314	0.943661487837
7.116010202170945	1.002422869111749	3.0990733742939662	3.814127495223208	0.9441437149726473
7.119266957412213	1.002396639224158	3.0993544314751897	3.815879195615315	0.944625901188397
7.122523712653481	1.0023706013985463	3.099634127242907	3.817630778466435	0.945108046689649
7.125780467894749	1.0023447546533975	3.0999124623328975	3.819382244103121	0.9455901516815852
7.1290372231360175	1.0023190980118657	3.100189437477035	3.821133592855075	0.9460722163691709
7.132293978377286	1.0022936305017744	3.100465053403294	3.8228848250551395	0.946554240957156
7.135550733618554	1.0022683511556152	3.100739310835757	3.8246359410392783	0.947036225650076
7.138807488859822	1.002243259010548	3.101012210494621	3.826386941146562	0.9475181706522532
7.14206424410109	1.0022183531083988	3.1012837530962045	3.828137825719154	0.9480000761677982
7.145320999342358	1.00219363249566	3.1015539393529545	3.8298885951022936	0.9484819424006109
7.148577754583626	1.0021690962234886	3.101822769973452	3.831639249644283	0.9489637695543811
7.151834509824894	1.002144743347706	3.1020902456624198	3.8333897896964695	0.9494455578325907
7.155091265066162	1.0021205729287967	3.1023563671207293	3.8351402156132326	0.9499273074385141
7.158348020307431	1.0020965840319074	3.1026211350454056	3.836890527751968	0.9504090185752193
7.1616047755487	1.0020727757268468	3.102884550129636	3.8386407264730713	0.95089069144557
7.164861530789968	1.0020491470880837	3.1031466130627745	3.8403908121399257	0.9513723262522257
7.168118286031236	1.002025697194747	3.1034073245303495	3.8421407851188834	0.9518539231976432
7.171375041272504	1.002002425130624	3.10366668521407	3.8438906457792523	0.952335482484078
7.174631796513772	1.0019793299841606	3.103924695791832	3.8456403944932815	0.9528170043135852
7.17788855175504	1.0019564108484598	3.104181356937723	3.8473900316361442	0.9532984888880206
7.181145306996308	1.0019336668212804	3.1044366693220318	3.849139557585924	0.9537799364090422
7.184402062237576	1.0019110970050369	3.1046906336112525	3.8508889727235993	0.9542613470781109
7.185237331012624	1.0019053364250659	3.1047555513834415	3.8513376321204262	0.9543848098536621
7.1876588174788445	1.0018887005067985	3.1049432504680903	3.8526382774330274	0.9547427210964922
7.190915572720113	1.0018664764382879	3.105194520551468	3.8543874721009312	0.9552240586652562
7.194172327961381	1.001844423915881	3.1054444445165346	3.8561365571168826	0.9557053599852804
7.197429083202649	1.001822542060605	3.1056930230146658	3.857885532873286	0.9561866252572495
7.200685838443917	1.001800829998139	3.1059402566934766	3.8596343997653673	0.9566678546816572
7.203942593685185	1.001779286858812	3.1061861461968228	3.8613831581911544	0.9571490484588068
7.207199348926453	1.0017579117776023	3.106430692164808	3.863131808551464	0.9576302067888129
7.210456104167721	1.0017367038941374	3.10667389523379	3.8648803512498873	0.9581113298716024
7.213712859408989	1.0017156623526917	3.106915756036387	3.866628786692773	0.9585924179069152
7.2169696146502575	1.0016947863021874	3.1071562752014827	3.8683771152892135	0.959073471094306
7.2202263698915266	1.001674074896192	3.1073954533542314	3.870125337451028	0.9595544896331445
7.223483125132795	1.0016535272929188	3.107633291116066	3.8718734535927504	0.9600354737226177
7.226739880374063	1.0016331426552247	3.107869789104701	3.8736214641316113	0.9605164235617298
7.229996635615331	1.0016129201506114	3.108104947934141	3.8753693694875238	0.9609973393493045
7.233253390856599	1.0015928589512222	3.1083387682146832	3.877117170083069	0.9614782212839852
7.236510146097867	1.0015729582338428	3.1085712505529264	3.8788648663434806	0.9619590695642362
7.239766901339135	1.0015532171798998	3.1088023955517734	3.880612458696629	0.9624398843883444
7.243023656580403	1.00153363497546	3.109032203810439	3.8823599475730064	0.9629206659544199
7.2462804118216715	1.0015142108112298	3.1092606759244537	3.8841073334057126	0.9634014144603973
7.24953716706294	1.0014949438825542	3.10948781248567	3.885854616630439	0.9638821301040367
7.252793922304208	1.0014758333894156	3.109713614082268	3.8876017976854538	0.9643628130829248
7.256050677545476	1.0014568785364337	3.1099380812987603	3.8893488770115874	0.9648434635944763
7.259307432786744	1.0014380785328645	3.1101612147159976	3.8910958550522157	0.9653240818359343
7.262564188028012	1.0014194325925985	3.1103830149111737	3.8928427322532464	0.9658046680043725
7.26339945680306	1.001414675146863	3.11043968585728	3.893290742353295	0.9659279200875083
7.26582094326928	1.0014009399341617	3.1106034824578312	3.8945895090631044	0.9662852222966949
7.269077698510548	1.001382599780713	3.1108226179258667	3.8963361859327144	0.9667657449096382
7.272334453751816	1.001364411360045	3.111040421881534	3.8980827633154878	0.967246236039772
7.275591208993085	1.0013463739045818	3.1112568948874544	3.899829241667308	0.9677266958835004
7.2788479642343535	1.0013284866513787	3.111472037502615	3.9015756214465127	0.9682071246370628
7.282104719475622	1.0013107488421222	3.1116858502823788	3.9033219031138815	0.9686875224965352
7.28536147471689	1.0012931597231278	3.1118983337784885	3.9050680871326193	0.9691678896578311
7.288618229958158	1.00127571854534	3.1121094885390708	3.906814173968343	0.9696482263167023
7.291874985199426	1.001258424564332	3.112319315108641	3.9085601640890633	0.970128532668741
7.295131740440694	1.0012412770403034	3.1125278140281094	3.9103060579651725	0.9706088089093797
7.298388495681962	1.001224275238081	3.112734985834785	3.912051856069428	0.971089055233893
7.30164525092323	1.0012074184271178	3.112940831062382	3.9137975588769387	0.9715692718373984
7.3049020061644985	1.0011907058814906	3.1131453502410213	3.915543166865148	0.9720494589148573
7.308158761405767	1.0011741368799014	3.113348543897239	3.9172886805138187	0.9725296166610763
7.311415516647035	1.001157710705675	3.1135504125539897	3.9190341003050215	0.9730097452707083
7.314672271888303	1.0011414266467593	3.11375095673065	3.920779426723115	0.9734898449382532
7.317929027129571	1.0011252839957239	3.1139501769430242	3.9225246602547346	0.9739699158580595
7.321185782370839	1.0011092820497596	3.1141480737033502	3.9242698013887747	0.9744499582243246
7.324442537612107	1.0010934201106778	3.1143446475203027	3.9260148506163755	0.9749299722310967
7.327699292853375	1.001077697484909	3.1145398988989967	3.927759808430908	0.9754099580722754
7.330956048094643	1.0010621134835027	3.114733828340995	3.9295046753279568	0.9758899159416128
7.334212803335912	1.0010466674221272	3.1149264363443097	3.931249451805308	0.9763698460327146
7.3374695585771805	1.0010313586210673	3.115117723403409	3.932994138362933	0.9768497485390413
7.340726313818449	1.0010161864052247	3.1153076900092196	3.9347387355029713	0.9773296236539087
7.341561582593497	1.001012317072221	3.1153561985559826	3.9351861626768017	0.977452694125089
7.343983069059717	1.0010011501041172	3.1154963366491333	3.93648324372972	0.97780947157049
7.347239824300985	1.0009862490518773	3.115683663807009	3.938227663549615	0.9782892924818156
7.350496579542253	1.0009714825872524	3.1158696719631798	3.939971995471218	0.9787690865807752
7.353753334783521	1.0009568500536035	3.116054361594454	3.9417162400051993	0.9792488540601182
7.357010090024789	1.0009423507989041	3.1162377331741227	3.9434603976643268	0.9797285951124549
7.360266845266057	1.0009279841757401	3.1164197871719614	3.9452044689634467	0.9802083099302578
7.3635236005073255	1.0009137495413094	3.1166005240542356	3.9469484544194717	0.9806879987058623
7.366780355748594	1.0008996462574198	3.1167799442837043	3.948692354551364	0.9811676616314678
7.370037110989862	1.0008856736904896	3.1169580483196246	3.950436169880122	0.9816472988991393
7.37329386623113	1.0008718312115468	3.1171348366177565	3.952179900928763	0.9821269107008072
7.376550621472398	1.0008581181962275	3.1173103096303643	3.9539235482223103	0.9826064972282698
7.379807376713666	1.0008445340247758	3.1174844678062246	3.955667112287779	0.9830860586731932
7.383064131954934	1.0008310780820435	3.1176573115906256	3.957410593654159	0.983565595227113
7.386320887196202	1.000817749757488	3.1178288414253763	3.9591539928523996	0.984045107081435
7.38957764243747	1.0008045484451735	3.117999057748805	3.9608973104153966	0.9845245944274363
7.392834397678739	1.0007914735437689	3.1181679609957684	3.962640546877978	0.9850040574562667
7.3960911529200075	1.0007785244565475	3.118335551597651	3.964383702776886	0.9854834963589488
7.399347908161276	1.0007657005913866	3.1185018299823724	3.966126778650763	0.9859629113263801
7.402604663402544	1.0007530013607662	3.1186667965743884	3.96786977504014	0.9864423025493333
7.405861418643812	1.0007404261817694	3.1188304517946963	3.9696126924874173	0.9869216702184578
7.40911817388508	1.0007279744760802	3.118992796060839	3.971355531536852	0.9874010145242802
7.412374929126348	1.0007156456699844	3.119153829786907	3.973098292734542	0.9878803356572058
7.415631684367616	1.0007034391943677	3.119313553383544	3.9748409766284127	0.9883596338075195
7.418888439608884	1.000691354484716	3.1194719672579483	3.9765835837682	0.9888389091653864
7.419723708383932	1.0006882746383696	3.1195123851097417	3.97703050260746	0.9889618265559144
7.4221451948501524	1.000679390981114	3.119629071813879	3.978326114705438	0.9893181619208536
7.425401950091421	1.0006675481282448	3.1197848674516577	3.9800685699934406	0.9897973922638507
7.428658705332689	1.0006558253753897	3.119939354568173	3.9818109501872905	0.9902766003841905
7.431915460573957	1.0006442221764265	3.1200925335568823	3.9835532558438214	0.9907557864715709
7.435172215815225	1.0006327379898299	3.1202444048078184	3.985295487521605	0.9912349507155753
7.438428971056493	1.0006213722786708	3.12039496870759	3.987037645780935	0.9917140933056736
7.441685726297761	1.0006101245106145	3.1205442256393865	3.988779731183813	0.9921932144312234
7.444942481539029	1.0005989941579219	3.1206921759829807	3.990521744293933	0.992672314281471
7.448199236780298	1.0005879806974471	3.120838820114733	3.992263685676667	0.9931513930455523
7.451455992021566	1.000577083610638	3.120984158407595	3.9940055558990504	0.993630450912494
7.4547127472628345	1.000566302383535	3.12112819123111	3.9957473555297667	0.9941094880712144
7.457969502504103	1.0005556365067707	3.121270918951421	3.997489085139133	0.9945885047105242
7.461226257745371	1.0005450854755698	3.1214123419312685	3.9992307452990845	0.9950675010191282
7.464483012986639	1.0005346487897466	3.1215524605299985	4.00097233658316	0.9955464771856258
7.467739768227907	1.0005243259537073	3.1216912751035624	4.00271385956649	0.9960254333985119
7.470996523469175	1.000514116476447	3.1218287860045213	4.004455314825775	0.9965043698461782
7.474253278710443	1.0005040198715498	3.12196499358205	4.006196702939279	0.996983286716914
7.477510033951711	1.0004940356571888	3.1220998981819386	4.0079380244868075	0.9974621841989073
7.480766789192979	1.0004841633561248	3.1222335001465957	4.009679280049698	0.9979410624802458
7.4840235444342476	1.0004744024957064	3.1223657998150522	4.011420470210802	0.9984199217489178
7.487280299675516	1.0004647526078687	3.122496797522964	4.013161595554473	0.9988987621928134
7.490537054916784	1.000455213229133	3.1226264936026147	4.014902656666546	0.9993775839997251
7.493793810158052	1.0004457839006065	3.122754888382918	4.016643654134332	0.9998563873573493
7.49705056539932	1.0004364641679817	3.122881982189422	4.018384588546595	1.0003351724532867
7.497885834174369	1.0004340915151766	3.1229143686988805	4.01883108058881	1.0004579648347316
7.500307320640588	1.0004272535815355	3.123007775344311	4.020125460493541	1.0008139394750442
7.503564075881856	1.0004181516961286	3.123132268166408	4.021866270566804	1.0012926886100344
7.506820831123125	1.0004091580712058	3.1232554609711793	4.023607019359426	1.0017714200455785
7.510077586364393	1.0004002722707945	3.1233773540707346	4.025347707465851	1.0022501339689054
7.5133343416056615	1.0003914938635046	3.123497947773832	4.027088335481902	1.002728830567154
7.51659109684693	1.0003828224225275	3.1236172423858792	4.0288289040047705	1.0032075100273738
7.519847852088198	1.0003742575256371	3.123735238208937	4.030569413633001	1.0036861725365258
7.523104607329466	1.0003657987551868	3.1238519355417225	4.032309864966477	1.0041648182814833
7.526361362570734	1.0003574456981112	3.1239673346796093	4.034050258606404	1.0046434474490331
7.529618117812002	1.0003491979459247	3.124081435914633	4.035790595155299	1.0051220602258766
7.53287487305327	1.0003410550947205	3.124194239535493	4.037530875216969	1.0056006567986306
7.536131628294538	1.0003330167451714	3.124305745827552	4.0392710993965055	1.0060792373538285
7.539388383535806	1.0003250825025276	3.124415955072843	4.0410112683002595	1.0065578020779207
7.5426451387770745	1.000317251976618	3.124524867550069	4.042751382535836	1.0070363511572764
7.545901894018343	1.0003095247818483	3.1246324835346067	4.044491442712074	1.0075148847781839
7.549158649259611	1.0003019005372016	3.1247388032985075	4.046231449439032	1.0079934031268516
7.552415404500879	1.0002943788662366	3.124843827110501	4.047971403327977	1.0084719063894099
7.555672159742147	1.000286959397089	3.1249475552359973	4.049711304991366	1.008950394751911
7.558928914983415	1.0002796417624686	3.1250499879370883	4.051451155042832	1.0094288684003299
7.562185670224683	1.0002724255996618	3.1251511254725513	4.053190954097171	1.0099073275205668
7.565442425465952	1.0002653105505281	3.1252509680978506	4.054930702770327	1.0103857722984464
7.56869918070722	1.000258296261502	3.12534951606514	4.0566704016793755	1.01086420291972
7.5719559359484885	1.0002513823835915	3.1254467696232635	4.05841005144251	1.011342619570065
7.575212691189757	1.0002445685723773	3.12554272901776	4.060149652679029	1.0118210224350883
7.5760479599648045	1.0002428370978944	3.1255671314884435	4.060595805142718	1.0119437175057597
7.578469446431025	1.0002378544880135	3.1256373944908638	4.061889206009319	1.012299411700325
7.581726201672293	1.0002312397952262	3.125730766281507	4.06362871205484	1.0127777875512403
7.584982956913561	1.0002247241633138	3.125822844625322	4.065368171438113	1.0132561501732307
7.588239712154829	1.0002183072661455	3.1259136297546415	4.067107584782701	1.013734499751624
7.591496467396097	1.0002119887821623	3.1260031218985045	4.068846952713203	1.0142128364716818
7.594753222637365	1.0002057683943757	3.126091321282654	4.070586275855228	1.0146911605185986
7.598009977878633	1.0001996457903672	3.1261782281295423	4.0723255548353885	1.0151694720775046
7.6012667331199015	1.0001936206622883	3.1262638426583305	4.074064790281284	1.0156477713334655
7.60452348836117	1.0001876927068603	3.126348165084892	4.075803982821485	1.0161260584714833
7.607780243602438	1.000181861625373	3.1264311956218136	4.07754313308552	1.0166043336764983
7.611036998843706	1.0001761271236855	3.1265129344783977	4.079282241703859	1.017082597133389
7.614293754084974	1.0001704889122252	3.1265933818606633	4.081021309307901	1.017560849026974
7.617550509326242	1.000164946705987	3.1266725379713494	4.082760336529959	1.0180390895420126
7.620807264567511	1.0001595002245338	3.126750403009915	4.084499324003246	1.0185173188632046
7.624064019808779	1.0001541491919956	3.126826977172542	4.086238272361855	1.0189955371751935
7.627320775050047	1.0001488933370695	3.126902260652136	4.087977182240754	1.0194737446625657
7.6305775302913155	1.0001437323930187	3.126976253638329	4.089716054275763	1.019951941509852
7.633834285532584	1.0001386660976732	3.12704895631748	4.0914548891035425	1.0204301279015284
7.637091040773852	1.0001336941934282	3.1271203688726774	4.093193687361583	1.020908304022018
7.64034779601512	1.000128816427245	3.1271904914837405	4.094932449688182	1.02138647005569
7.643604551256388	1.0001240325506502	3.1272593243272198	4.096671176722436	1.0218646261868631
7.646861306497656	1.0001193423197343	3.127326867576401	4.098409869104224	1.022342772599804
7.650118061738924	1.0001147454951533	3.1273931214013038	4.100148527474193	1.0228209094787304
7.653374816980192	1.0001102418421273	3.1274580859686854	4.101887152473743	1.0232990370078106
7.65421008575524	1.0001091017624313	3.12747453989366	4.102333057004004	1.0234216621768282
7.65663157222146	1.0001058311304403	3.1275217614420407	4.1036257447450115	1.0237771553711648
7.6598883274627285	1.0001015131344395	3.1275841479816044	4.1053643049308635	1.0242552647528667
7.663145082703997	1.0000972876330365	3.1276452457443518	4.107102833674871	1.0247333653369437
7.666401837945265	1.0000931544097047	3.1277050548840006	4.108841331621302	1.0252114573073778
7.669658593186533	1.0000891132524812	3.1277635755510125	4.110579799415104	1.0256895408481073
7.672915348427801	1.0000851639539654	3.127820807892593	4.112318237701895	1.0261676161430267
7.676172103669069	1.0000813063113188	3.1278767520526958	4.1140566471279385	1.0266456833759887
7.679428858910338	1.000077540126265	3.12793140817202	4.115795028340139	1.0271237427308046
7.682685614151606	1.0000738652050893	3.1279847763880144	4.117533381986023	1.0276017943912452
7.685942369392874	1.0000702813586384	3.1280368568348766	4.119271708713725	1.0280798385410417
7.6891991246341425	1.0000667884023204	3.1280876496435566	4.121010009171972	1.0285578753638869
7.692455879875411	1.0000633861561041	3.128137154941755	4.12274828401007	1.0290359050434363
7.695712635116679	1.0000600744445196	3.128185372853927	4.124486533877892	1.0295139277633087
7.698969390357947	1.0000568530966567	3.1282323035012807	4.126224759425858	1.0299919437070868
7.702226145599215	1.0000537219461663	3.1282779470017803	4.127962961304926	1.030469953058319
7.705482900840483	1.0000506808312586	3.1283223034701457	4.129701140166572	1.03094795600052
7.708739656081751	1.0000477295947043	3.1283653730178553	4.131439296662783	1.031425952717171
7.711996411323019	1.0000448680838339	3.1284071557531448	4.133177431446033	1.0319039433917223
7.715253166564287	1.0000420961505363	3.1284476517810087	4.134915545169275	1.0323819282075926
7.7185099218055555	1.0000394136512607	3.128486861203202	4.13665363848593	1.0328599073481706
7.721766677046824	1.0000368204470151	3.128524784118241	4.1383917120498594	1.0333378809968161
7.725023432288092	1.000034316403366	3.128561420621404	4.140129766515365	1.0338158493368608
7.72828018752936	1.0000319013904395	3.1285967708047306	4.141867802537164	1.034293812551609
7.731536942770628	1.0000295752829191	3.1286308347570255	4.143605820770382	1.034771770824339
7.732372211545677	1.0000289930100552	3.128639363996348	4.144051572193911	1.0348943532938328
7.734793698011896	1.0000273379600475	3.1286636125638556	4.145343821870534	1.0352497243383034
7.738050453253165	1.0000251893056253	3.128695104307555	4.147081806493509	1.0357276732767309
7.741307208494433	1.0000231292080113	3.1287253100672214	4.148819775295561	1.0362056178228267
7.744563963735701	1.000021157560122	3.1287542299187194	4.150557728933289	1.0366835581597733
7.7478207189769694	1.0000192742594323	3.1287818639346816	4.1522956680636245	1.0371614944707315
7.751077474218238	1.0000174792079737	3.128808212184507	4.1540335933438195	1.037639426938842
7.754334229459506	1.000015772312336	3.1288332747343626	4.155771505431427	1.0381173557472254
7.757590984700774	1.0000141534836662	3.128857051647185	4.157509404984291	1.0385952810789838
7.760847739942042	1.0000126226376684	3.1288795429826797	4.159247292660529	1.0390732031172014
7.76410449518331	1.0000111796946043	3.1289007487973217	4.160985169118521	1.0395511220449454
7.767361250424578	1.0000098245792923	3.1289206691443563	4.16272303501689	1.0400290380452675
7.770618005665846	1.0000085572211077	3.1289393040738	4.1644608910144925	1.0405069513012037
7.773874760907114	1.0000073775539826	3.12895665363244	4.1661987377704	1.0409848619957769
7.7771315161483825	1.0000062855164065	3.1289727178638347	4.167936575943889	1.0414627703119963
7.780388271389651	1.0000052810514246	3.128987496808316	4.169674406194423	1.0419406764328587
7.783645026630919	1.0000043641066398	3.129000990502986	4.171412229181637	1.0424185805413502
7.786901781872187	1.0000035346342107	3.129013198981721	4.173150045565327	1.0428964828204461
7.790158537113455	1.0000027925908528	3.1290241222751685	4.1748878560054345	1.043374383453113
7.793415292354724	1.0000021379378379	3.1290337604107514	4.176625661162029	1.043852282622309
7.796672047595992	1.0000015706409942	3.129042113412664	4.178363461695297	1.0443301805109833
7.79992880283726	1.0000010906707062	3.129049181301875	4.180101258265525	1.0448080773020807
7.803185558078528	1.000000698001915	3.1290549640961265	4.181839051533087	1.0452859731785387
7.806442313319796	1.0000003926141172	3.1290594618099354	4.183576842158431	1.045763868323291
7.8096990685610645	1.0000001744913662	3.1290626744545915	4.1853146308020595	1.0462417629192675
7.8105343373361125	1.0000001326079762	3.1290632913538916	4.185760325889635	1.0463643297652363
7.812955823802333	1.000000043622272	3.12906460203816	4.18705241812452	1.0467196571493946
7.816212579043601	1.	3.129065244565478	4.188790204786391	1.0471975511965979
7.816212579043601	1.	3.129065244565478	4.188790204786391	1.0471975511965979


==> anc/data-ver2/orbit_4_270.tsv <==
0.	1.	3.1009831006156734	0.	0.
6.784389556234051e-6	0.9999999999962059	3.100983100616183	2.54032985779353e-6	1.8323487023888054e-6
0.00003074957093292739	0.9999999999220602	3.100983100626142	0.00001151379243661318	8.304938260217483e-6
0.000115404190726991	0.9999999989021978	3.1009831007631212	0.00004321165658740057	0.00003116871715081452
0.00033393016403338797	0.9999999908083761	3.100983101850216	0.00012503597632974279	0.0000901888810259612
0.000898029336951259	0.9999999335244419	3.100983109544119	0.00033625587575753353	0.00024254251205300072
0.002354185198298068	0.99999954316204	3.1009831619743418	0.0008814955202919435	0.000635825533818741
0.0024821874431778268	0.9999994921328982	3.1009831688281486	0.0009294244127938135	0.0006703967699245399
0.0049643748863556535	0.9999979685317574	3.1009833734652914	0.0018588509524805985	0.0013407934547853362
0.005590367895290746	0.999997423906253	3.1009834466146606	0.0020932474228891633	0.0015098635146317595
0.007446562329533481	0.9999954291970717	3.1009837145262527	0.0027882817459737156	0.0020111899695188363
0.009928749772711307	0.9999918741296647	3.1009841920096197	0.003717718920227304	0.0026815862290618694
0.012410937215889133	0.9999873033306893	3.1009848059134124	0.004647164602256674	0.0033519821483518376
0.012523256755598483	0.9999870724800928	3.100984836918852	0.004689222463767753	0.0033823177049623174
0.014893124659066961	0.9999817168016281	3.100985556235086	0.005576620919158694	0.004022377642326907
0.017375312102244786	0.999975114544293	3.1009864429715304	0.006506089998132188	0.004692772625926198
0.019857499545422614	0.9999674965608261	3.100987466119069	0.007435573966498328	0.005363167014089976
0.022339686988600442	0.9999588628536987	3.1009886256734607	0.008365074951721032	0.006033560721759846
0.024821874431778267	0.9999492134257126	3.100989921629898	0.009294595081427362	0.0067039536638789365
0.027304061874956095	0.9999385482799994	3.1009913539830083	0.010224136483427928	0.007374345755392099
0.027375615985516168	0.9999382257733814	3.1009913972960756	0.010250932745088764	0.007393671159901705
0.029786249318133923	0.9999268674200209	3.1009929227268533	0.011153701285737293	0.00804473691124609
0.03226843676131175	0.9999141708495696	3.10099462785493	0.012083291616594383	0.00871512704638977
0.03475062420448957	0.9999004585727681	3.100996469360168	0.013012909604482897	0.009385516075774291
0.0372328116476674	0.9998857305940706	3.1009984472349323	0.013942557378151733	0.010055903914353287
0.03971499909084523	0.9998699869182617	3.101000561471024	0.0148722370666354	0.010726290477083063
0.04219718653402305	0.9998532275504577	3.101002812059675	0.015801950799274454	0.011396675678922797
0.044679373977200884	0.9998354524961063	3.101005198991555	0.016731700705735927	0.012067059434834711
0.04657257086182306	0.9998212124657946	3.101007111182611	0.017440858776434216	0.01257836888423545
0.04716156142037871	0.9998166617609872	3.1010077222567665	0.017661488916033766	0.012737441659784285
0.04964374886355653	0.9997968553512123	3.1010103818448465	0.018591317560549277	0.01340782226874043
0.052125936306734365	0.999776033273226	3.1010131777447665	0.019521188770051583	0.014078201176675693
0.05460812374991219	0.9997541955338052	3.1010161099449323	0.020451104675718076	0.014748578298566435
0.057090311193090014	0.9997313421400604	3.101019178433185	0.021381067409154887	0.01541895354939303
0.059572498636267845	0.9997074730994356	3.1010223831967987	0.022311079102417353	0.01608932684414006
0.06205468607944567	0.9996825884197087	3.101025724222483	0.02324114188803051	0.016759698097796497
0.0645368735226235	0.9996566881089918	3.101029201496381	0.024171257899009573	0.017430067225355894
0.06701906096580132	0.9996297721757318	3.1010328150040705	0.02510142926888044	0.018100434141816592
0.06950124840897914	0.9996018406287112	3.1010365647305638	0.0260316581317002	0.018770798762181892
0.07198343585215698	0.9995728934770475	3.1010404506603075	0.02696194662207764	0.01944116100146026
0.0744656232953348	0.9995429307301951	3.101044472777182	0.027892296875193796	0.020111520774665506
0.07694781073851263	0.9995119523979444	3.101048631064504	0.028822711026822472	0.020781877996816987
0.07942999818169046	0.9994799584904234	3.1010529255050208	0.029753191213350783	0.021452232582939795
0.08191218562486828	0.9994469490180975	3.1010573560809176	0.030683739571799734	0.022122584448064943
0.08288794833586975	0.9994336947186149	3.1010591350392445	0.03104956282371833	0.022386103006903163
0.0843943730680461	0.9994129239917706	3.1010619227738125	0.03161435823984478	0.02279293350722957
0.08687656051122394	0.999377883422585	3.101066625564757	0.032545049355836395	0.02346327967547711
0.08935874795440177	0.9993418273220227	3.101071464434239	0.033475815058820704	0.024133622867857512
0.09184093539757959	0.9993047557019056	3.1010764393621786	0.034406657488560054	0.024803962999427404
0.09432312284075742	0.999266668574396	3.101081550327931	0.03533757878555364	0.02547429998525031
0.09680531028393524	0.9992275659519978	3.1010867973102854	0.03626858109105815	0.02614463374039682
0.09928749772711307	0.9991874478475563	3.1010921802874662	0.037199666547108406	0.026814964179944795
0.1017696851702909	0.9991463142742597	3.10109769923713	0.03813083729653803	0.027485291218979555
0.10425187261346873	0.9991041652456392	3.10110335413637	0.039062095483000096	0.028155614772594078
0.10673406005664655	0.9990610007755699	3.101109144961712	0.03999344325098785	0.028825934755889168
0.10921624749982438	0.9990168208782719	3.1011150716891165	0.0409248827458554	0.029496251083973683
0.1116984349430022	0.9989716255683103	3.1011211342939777	0.04185641611383843	0.030166563671964696
0.11418062238618003	0.9989254148605965	3.101127332751124	0.042788045502074955	0.03083687243498771
0.11666280982935785	0.9988781887703887	3.1011336670348193	0.043719773058626045	0.03150717728817683
0.11914499727253569	0.9988299473132931	3.1011401371187595	0.044651600932496614	0.03217747814667496
0.12162718471571352	0.9987806905052641	3.1011467429760757	0.045583531273656205	0.032847774925634024
0.12410937215889134	0.9987304183626057	3.101153484579334	0.04651556623305979	0.033518067540215114
0.12659155960206916	0.9986791309019719	3.1011603619005323	0.04744770796266858	0.034188355905588705
0.129073747045247	0.9986268281403679	3.1011673749111046	0.04837995861547088	0.03485863993693485
0.1315559344884248	0.9985735100951507	3.1011745235819177	0.049312320345502945	0.03552891954944337
0.13403812193160264	0.9985191767840302	3.101181807883273	0.05024479530786983	0.036199194658314046
0.13652030937478046	0.9984638282250704	3.101189227784906	0.051177385658766304	0.0368694651787568
0.1390024968179583	0.9984074644366895	3.1011967832559857	0.0521100935554978	0.03753973102599191
0.14129734903118152	0.9983544513539082	3.1012038890826497	0.052972514725363164	0.038159406451830934
0.14148468426113614	0.9983500854376615	3.1012044742651153	0.05304292115650126	0.03820999211525018
0.14396687170431396	0.9982916912471171	3.1012123007803316	0.05397587062136619	0.03888024836177316
0.1464490591474918	0.9982322818845448	3.1012202627691066	0.05490894411085557	0.039550499680813304
0.1489312465906696	0.9981718573697914	3.1012283601983444	0.05584214378692686	0.04022074598763419
0.15141343403384744	0.9981104177230635	3.1012365930343844	0.056775471812753046	0.04089098719751072
0.15389562147702526	0.9980479629649285	3.101244961242999	0.05770893035274365	0.04156122322572928
0.1563778089202031	0.9979844931163153	3.1012534647893943	0.05864252157256581	0.042231453987587944
0.1588599963633809	0.997920008198516	3.1012621036382115	0.05957624763916535	0.0429016793983967
0.16134218380655874	0.9978545082331864	3.101270877753525	0.06051011072078791	0.04357189937347761
0.16382437124973656	0.9977879932423476	3.1012797870988416	0.06144411298700004	0.044242113828164994
0.16630655869291439	0.9977204632483866	3.101288831637104	0.062378256608710395	0.04491232267780566
0.1687887461360922	0.997651918274058	3.1012980113306874	0.0633125437581909	0.04558252583775909
0.17127093357927003	0.997582358342485	3.101307326141401	0.06424697660909792	0.04625272322339759
0.1737531210224479	0.9975117834771602	3.1013167760304876	0.06518155733649357	0.04692291475010654
0.1762353084656257	0.9974401937019476	3.1013263609586237	0.06611628811686686	0.047593100333284566
0.17871749590880354	0.9973675890410831	3.1013360808859196	0.06705117112815505	0.04826327988834372
0.18119968335198136	0.9972939695191761	3.1013459357719193	0.06798620854976498	0.0489334533307097
0.18368187079515919	0.9972193351612108	3.1013559255755996	0.06892140256259427	0.04960362057582201
0.186164058238337	0.997143685992547	3.1013660502553724	0.06985675534905285	0.05027378153913421
0.18864624568151483	0.9970670220389225	3.1013763097690816	0.07079226909308423	0.050943936136114046
0.19112843312469266	0.9969893433264531	3.1013867040740055	0.0717279459801869	0.05161408428224369
0.19361062056787048	0.9969106498816349	3.1013972331268556	0.07266378819743591	0.05228422589301991
0.1960928080110483	0.9968309417313451	3.101407896883777	0.07359979793350416	0.05295436088395428
0.19857499545422613	0.996750218902844	3.101418695300348	0.07453597737868403	0.05362448917057336
0.20086984766744936	0.99667468569936	3.101428798500292	0.07540165452847404	0.054244035611062336
0.20105718289740396	0.9966684814237757	3.1014296283315805	0.07547232872490886	0.05429461066841892
0.2035393703405818	0.9965857293221698	3.1014406959319203	0.0764088541657745	0.054964725293048085
0.20602155778375963	0.9965019626264432	3.1014518980552457	0.0773455558965609	0.05563483296003358
0.20850374522693746	0.996417181365401	3.1014632346548683	0.07828243611425376	0.056304933584963905
0.21098593267011528	0.9963313855682383	3.101474705683534	0.07921949701756613	0.05697502708344352
0.2134681201132931	0.9962445752645416	3.101486311093421	0.08015674080696011	0.05764511337109306
0.21595030755647093	0.9961567504842904	3.101498050836142	0.0810941696846686	0.05831519236354951
0.21843249499964876	0.9960679112578587	3.1015099248627407	0.08203178585471695	0.05898526397646642
0.22091468244282658	0.9959780576160163	3.101521933123696	0.08296959152294484	0.05965532812551409
0.2233968698860044	0.995887189589931	3.1015340755689196	0.08390758889702803	0.06032538472637977
0.22587905732918223	0.9957953072111697	3.1015463521477558	0.08484578018650017	0.06099543369476786
0.22836124477236006	0.9957024105116999	3.101558762808982	0.0857841676027748	0.06166547494640009
0.23084343221553788	0.9956084995238919	3.1015713075008096	0.08672275335916708	0.06233550839701572
0.2333256196587157	0.9955135742805199	3.1015839861708816	0.08766153967091592	0.06300553396237175
0.23580780710189356	0.9954176348147639	3.101596798766275	0.08860052875520576	0.06367555155824314
0.23828999454507138	0.9953206811602116	3.1016097452334996	0.08953972283118879	0.06434556110042293
0.2407721819882492	0.9952227133508598	3.1016228255184983	0.09047912412000683	0.06501556250472251
0.24325436943142703	0.9951237314211162	3.1016360395666465	0.09141873484481353	0.06568555568697178
0.24573655687460486	0.9950237354058014	3.101649387322752	0.09235855723079639	0.06635554056301934
0.24821874431778268	0.9949227253401502	3.1016628687310575	0.093298593505199	0.06702551704873275
0.25070093176096053	0.9948207012598141	3.1016764837352357	0.09423884589734322	0.06769548505999862
0.25318311920413833	0.9947176632008624	3.1016902322783944	0.09517931663865134	0.06836544451272293
0.2556653066473162	0.9946136111997844	3.101704114303073	0.09612000796266848	0.06903539532283112
0.258147494090494	0.9945085452934913	3.1017181297512435	0.09706092210508477	0.06970533740626837
0.2604423463037172	0.9944105069249483	3.101731206075987	0.09793102390382354	0.07032470989786851
0.26062968153367183	0.994402465519318	3.101732278564311	0.09800206130375778	0.07037527067899972
0.2631118689768496	0.9942953719150247	3.101746560683113	0.09894342779873487	0.07104519505701035
0.2655940564200275	0.9941872645187997	3.1017609760479203	0.09988502383227561	0.07171511045630569
0.2680762438632053	0.9940781433692601	3.101775524598435	0.10082685164887431	0.0723850167929117
0.27055843130638313	0.993968008505455	3.1017902062737925	0.10176891349528244	0.07305491398287504
0.2730406187495609	0.9938568599668666	3.1018050210125603	0.10271121162053122	0.07372480194226325
0.2755228061927388	0.9937446977934123	3.1018199687527392	0.10365374827595422	0.07439468058716493
0.2780049936359166	0.9936315220254476	3.1018350494317617	0.10459652571520997	0.07506454983369004
0.2804871810790944	0.9935173327037667	3.101850262986492	0.10553954619430465	0.07573440959796995
0.2829693685222723	0.9934021298696062	3.1018656093532284	0.10648281197161479	0.07640425979615777
0.2854515559654501	0.9932859135646456	3.1018810884676995	0.10742632530791002	0.07707410034442846
0.28793374340862793	0.9931686838310104	3.1018967002650677	0.10837008846637591	0.07774393115897912
0.2904159308518057	0.9930504407112742	3.1019124446799267	0.10931410371263679	0.07841375215602908
0.2928981182949836	0.9929311842484607	3.101928321646303	0.11025837331477863	0.07908356325182017
0.2953803057381614	0.9928109144860454	3.1019443310976547	0.111202899543372	0.07975336436261692
0.2978624931813392	0.9926896314679585	3.101960472966872	0.11214768467149501	0.08042315540470672
0.300344680624517	0.992567335238587	3.1019767471862774	0.11309273097475642	0.08109293629440008
0.3028268680676949	0.9924440258427765	3.1019931536876255	0.1140380407313186	0.08176270694803077
0.3053090555108727	0.9923197033258339	3.102009692402102	0.11498361622192071	0.08243246728195604
0.3077912429540505	0.9921943677335294	3.1020263632603258	0.11592945972990189	0.08310221721255684
0.3102734303972283	0.9920680191120994	3.1020431661923467	0.11687557354122441	0.083771956656238
0.3127556178404062	0.9919406575082479	3.102060101127647	0.11782195994449697	0.08444168552942845
0.315237805283584	0.9918122829691495	3.1020771679951396	0.11876862123099798	0.0851114037485814
0.3177199927267618	0.9916828955424517	3.1020943667231706	0.11971555969469895	0.08578111123017453
0.32001484493998505	0.991562372157836	3.102110384677531	0.12059127955895714	0.08640026503725944
0.3202021801699397	0.9915524952762771	3.1021116972395166	0.12066277763228789	0.08645080789071025
0.3226843676131175	0.9914210822192261	3.102129159471387	0.12161027734319273	0.08712049364671584
0.3251665550562953	0.9912886564203789	3.1021467533454214	0.12255806112960484	0.08779016841474367
0.3276487424994731	0.9911552179292986	3.102164478787692	0.1235061312965026	0.08845983211137144
0.330130929942651	0.9910207667960332	3.1021823357237017	0.12445449015167503	0.0891294846532023
0.33261311738582877	0.9908853030711182	3.102200324078386	0.1254031400057454	0.08979912595686515
0.3350953048290066	0.9907488268055792	3.102218443776111	0.1263520831721949	0.09046875593901475
0.3375774922721844	0.9906113380509344	3.1022366947406734	0.12730132196738653	0.091138374516332
0.3400596797153623	0.9904728368591974	3.102255076895303	0.12825085871058883	0.09180798160552409
0.34254186715854007	0.9903333232828796	3.1022735901626595	0.12920069572399967	0.09247757712332472
0.3450240546017179	0.9901927973749928	3.1022922344648336	0.1301508353327704	0.09314716098649434
0.3475062420448958	0.9900512591890518	3.1023110097233486	0.1311012798650295	0.09381673311182027
0.34998842948807357	0.9899087087790777	3.102329915859158	0.13205203165190696	0.09448629341611699
0.3524706169312514	0.9897651461995993	3.1023489527926453	0.13300309302755806	0.09515584181622629
0.3549528043744292	0.9896205715056575	3.1023681204436273	0.13395446632918773	0.0958253782290175
0.3574349918176071	0.9894749847528066	3.10238741873135	0.13490615389707455	0.09649490257138767
0.35991717926078487	0.9893283859971179	3.10240684757449	0.13585815807459523	0.0971644147602618
0.3623993667039627	0.989180775295182	3.1024264068911567	0.13681048120824865	0.09783391471259303
0.3648815541471405	0.9890321527041122	3.1024460965988885	0.13776312564768048	0.09850340234536285
0.36736374159031837	0.9888825182815467	3.102465916614655	0.1387160937457074	0.09917287757558131
0.36984592903349617	0.9887318720856522	3.102485866854857	0.13966938785834165	0.09984234032028722
0.372328116476674	0.9885802141751258	3.102505947235325	0.14062301034481572	0.10051179049654832
0.3748103039198519	0.988427544609199	3.102526157671321	0.1415769635676066	0.10118122802146157
0.37729249136302967	0.98827386344764	3.102546498077537	0.14253124989246083	0.10185065281215326
0.3795873435762529	0.9881308809807553	3.1025654189083327	0.14341381287708935	0.10246954348779255
0.3797746788062075	0.9881191707507567	3.1025669683680945	0.1434858716884189	0.10252006478577931
0.3822568662493853	0.9879634665794	3.102587568456548	0.1444408313278402	0.10318946385952538
0.38473905369256317	0.9878067509949665	3.1026082982558796	0.14539613118642783	0.10385884995060715
0.38722124113574097	0.9876490240594017	3.102629157678503	0.1463517736432534	0.1045282229762705
0.3897034285789188	0.9874902858352029	3.102650146636262	0.14730776108078222	0.10519758285379172
0.3921856160220966	0.987330536385423	3.1026712650404304	0.14826409588489806	0.10586692950047769
0.39466780346527447	0.9871697757736724	3.102692512801712	0.1492207804449283	0.10653626283366613
0.39714999090845227	0.987008004064123	3.102713889830241	0.15017781715366926	0.10720558277072581
0.3996321783516301	0.9868452213215116	3.1027353960355817	0.1511352084074112	0.10787488922905669
0.4021143657948079	0.9866814276111422	3.102757031326727	0.15209295660596367	0.10854418212609024
0.40459655323798577	0.9865166229988899	3.1027787956121013	0.1530510641526809	0.10921346137928951
0.4070787406811636	0.986350807551204	3.1028006887995576	0.1540095334544871	0.10988272690614947
0.4095609281243414	0.9861839813351111	3.1028227107963797	0.15496836692190205	0.11055197862419713
0.41204311556751927	0.9860161444182188	3.1028448615092805	0.1559275669690665	0.1112212164509918
0.41452530301069707	0.9858472968687186	3.1028671408444017	0.156887136013768	0.11189044030412525
0.4170074904538749	0.9856774387553895	3.1028895487073163	0.15784707647746624	0.11255965010122196
0.4194896778970527	0.9855065701476013	3.102912085003025	0.1588073907853191	0.11322884575993934
0.42197186534023057	0.9853346911153181	3.102934749635959	0.15976808136620832	0.1138980271979679
0.42445405278340836	0.9851618017291017	3.1029575425099782	0.16072915065276536	0.11456719433303146
0.4269362402265862	0.9849879020601149	3.102980463528373	0.16169060108139732	0.11523634708288742
0.429418427669764	0.9848129921801253	3.1030035125938613	0.16265243509231314	0.11590548536532688
0.43190061511294187	0.9846370721615086	3.103026689608591	0.1636146551295494	0.11657460909817494
0.43438280255611966	0.9844601420772524	3.1030499944741394	0.16457726364099673	0.11724371819929084
0.4368649899992975	0.9842822020009592	3.103073427091512	0.16554026307842587	0.11791281258656822
0.43915984221252075	0.9841167929227292	3.103095204773185	0.16643093309868595	0.11853139603446644
0.43934717744247537	0.9841032520068506	3.1030969873611443	0.16650365589751406	0.1185818921779353
0.44182936488565316	0.9839232921697709	3.1031206751828995	0.16746744455787138	0.11925095689135512
0.444311552328831	0.9837423225651906	3.10314449045607	0.16843163152306714	0.11992000664482573
0.4467937397720088	0.9835603432692096	3.103168433079377	0.1693962192606565	0.1205890413563804
0.44927592721518667	0.983377354358562	3.103192502950971	0.170361210242207	0.12125806094408786
0.45175811465836446	0.9831933559106191	3.10321669996843	0.17132660694332513	0.12192706532605248
0.4542403021015423	0.983008348003393	3.1032410240287613	0.17229241184368332	0.1225960544204145
0.4567224895447201	0.982822330715541	3.1032654750284	0.17325862742704645	0.12326502814535024
0.45920467698789796	0.9826353041263693	3.10329005286321	0.17422525618129897	0.12393398641907233
0.46168686443107576	0.9824472683158366	3.1033147574284836	0.17519230059847174	0.12460292915982989
0.4641690518742536	0.982258223364558	3.1033395886189408	0.17615976317476914	0.12527185628590876
0.4666512393174314	0.9820681693538093	3.10336454632873	0.1771276464105961	0.12594076771563173
0.46913342676060926	0.9818771063655304	3.103389630451428	0.17809595281058543	0.12660966336735877
0.4716156142037871	0.9816850344823299	3.103414840880039	0.17906468488362495	0.1272785431594871
0.4740978016469649	0.9814919537874887	3.1034401775069953	0.18003384514288492	0.12794740701045174
0.47657998909014276	0.9812978643649639	3.103465640224158	0.1810034361058455	0.12861625483872524
0.47906217653332056	0.9811027662993935	3.103491228922814	0.1819734602943242	0.12928508656281837
0.4815443639764984	0.9809066596760999	3.10351694349368	0.1829439202345035	0.12995390210128005
0.4840265514196762	0.9807095445810942	3.1035427838268985	0.18391481845695853	0.13062270137269763
0.48650873886285406	0.9805114211010806	3.1035687498120406	0.1848861574966848	0.13129148429569718
0.48899092630603186	0.9803122893234604	3.1035948413381047	0.18585793989312607	0.13196025078894358
0.4914731137492097	0.980112149336336	3.1036210582935166	0.18683016819020226	0.13262900077114084
0.4939553011923875	0.9799110012285156	3.1036474005661288	0.18780284493633742	0.13329773416103233
0.49643748863556536	0.9797088450895173	3.1036738680432214	0.1887759726844879	0.13396645087740086
0.4987323408487886	0.9795210493375048	3.1036984492600705	0.1896760601476875	0.1345846834152665
0.4989196760787432	0.9795056810095732	3.1037004606115017	0.18974955399217036	0.13463515083906907
0.5014018635219211	0.9793015090796344	3.1037271781571043	0.19072359142149026	0.13530383396489953
0.5038840509650988	0.9790963293913745	3.1037540205655905	0.19169808753916995	0.13597250017379497
0.5063662384082767	0.9788901420371947	3.1037809877219478	0.19267304491657733	0.1366411493846986
0.5088484258514545	0.9786829471102279	3.1038080795105913	0.1936484661297542	0.1373097815165942
0.5113306132946324	0.9784747447043433	3.103835295815363	0.19462435375944484	0.13797839648850643
0.5138128007378101	0.9782655349141509	3.1038626365195303	0.19560071039112492	0.13864699421950094
0.516294988180988	0.9780553178350063	3.103890101505789	0.19657753861503	0.1393155746286848
0.5187771756241658	0.9778440935630148	3.1039176906562593	0.1975548410261846	0.13998413763520642
0.5212593630673437	0.9776318621950363	3.103945403852489	0.19853262022443097	0.1406526831582561
0.5237415505105214	0.9774186238286898	3.103973240975453	0.1995108788144584	0.14132121111706597
0.5262237379536993	0.9772043785623584	3.1040012019055494	0.200489619405832	0.14198972143091038
0.5287059253968771	0.9769891264951936	3.1040292865226053	0.20146884461302228	0.14265821401910608
0.531188112840055	0.9767728677271204	3.1040574947058728	0.20244855705543421	0.14332668880101238
0.5336703002832328	0.9765556023588416	3.1040858263340296	0.20342875935743673	0.14399514569603147
0.5361524877264106	0.9763373304918435	3.10411428128518	0.2044094541483923	0.14466358462360862
0.5386346751695884	0.9761180522283996	3.1041428594368528	0.20539064406268634	0.14533200550323233
0.5411168626127663	0.9758977676715765	3.104171560666004	0.2063723317397571	0.14600040825443464
0.5435990500559441	0.9756764769252383	3.104200384849013	0.20735451982412534	0.1466687927967913
0.5460812374991219	0.9754541800940513	3.1042293318616876	0.20833721096542418	0.14733715904992198
0.5485634249422997	0.9752308772834899	3.104258401579258	0.20932040781842912	0.14800550693349065
0.5510456123854776	0.9750065685998406	3.1042875938763816	0.2103041130430882	0.14867383636720552
0.5535277998286554	0.9747812541502079	3.10431690862714	0.21128832930455194	0.14934214727081957
0.5560099872718332	0.9745549340425186	3.1043463457050406	0.21227305927320383	0.15001043956413052
0.5583048394850564	0.9743448001480507	3.1043736698297457	0.21318392920356954	0.1506282779887708
0.558492174715011	0.9743276083855278	3.104375904983015	0.2132583056246906	0.15067871316698125
0.5609743621581889	0.9740992772888234	3.1044055863334203	0.21424407103995258	0.1513469679992599
0.5634565496013667	0.9738699408628315	3.104435389628038	0.2152303582052545	0.15201520398090015
0.5659387370445446	0.9736395992188217	3.104465314738074	0.21621716981221586	0.15268342103188148
0.5684209244877223	0.9734082524689125	3.10449536153416	0.21720450855784196	0.15335161907222927
0.5709031119309002	0.9731759007260762	3.104525529886351	0.21819237714455453	0.1540197980220152
0.573385299374078	0.9729425441041448	3.1045558196641263	0.21918077828022292	0.15468795780135736
0.5758674868172559	0.972708182717815	3.1045862307363907	0.2201697146781949	0.15535609833042047
0.5783496742604336	0.9724728166826536	3.104616762971472	0.2211591890573281	0.15602421952941617
0.5808318617036115	0.9722364461151034	3.104647416237122	0.22214920414202102	0.15669232131860328
0.5833140491467893	0.9719990711324882	3.1046781904005174	0.22313976266224464	0.15736040361828793
0.5857962365899672	0.9717606918530185	3.1047090853282584	0.22413086735357376	0.15802846634882384
0.5882784240331449	0.9715213083957973	3.1047401008863686	0.22512252095721857	0.15869650943061253
0.5907606114763228	0.9712809208808255	3.104771236940296	0.22611472622005646	0.1593645327841036
0.5932427989195006	0.9710395294290076	3.104802493354911	0.2271074858946637	0.1600325363297949
0.5957249863626785	0.9707971341621574	3.1048338699945086	0.22810080273934735	0.1607005199882328
0.5982071738058563	0.9705537352030039	3.1048653667228066	0.2290946795181774	0.16136848368001244
0.600689361249034	0.9703093326751966	3.1048969834029454	0.23008911900101872	0.16203642732577786
0.6031715486922119	0.970063926703312	3.10492871989749	0.23108412396356343	0.1627043508462224
0.6056537361353898	0.9698175174128587	3.104960576068428	0.2320796971873631	0.16337225416208875
0.6081359235785676	0.9695701049302842	3.104992551777168	0.23307584145986132	0.16404013719416935
0.6106181110217453	0.9693216893829798	3.105024646884544	0.23407255957442624	0.16470799986330648
0.6131002984649232	0.9690722708992875	3.1050568612508114	0.23506985433038322	0.16537584209039255
0.615582485908101	0.9688218496085054	3.1050891947356485	0.2360677285330475	0.16604366379637042
0.6178773381213243	0.9685894360463332	3.105119193803686	0.23699080928021407	0.16666106545083365
0.6180646733512789	0.9685704256408942	3.1051216471981555	0.23706618499375737	0.1667114649022335
0.6205468607944566	0.9683179991276829	3.1051542184968555	0.23806522652990691	0.16737924532902607
0.6230290482376345	0.9680645702010753	3.105186908489694	0.23906485596497928	0.16804700499784347
0.6255112356808123	0.9678101389942557	3.105219717034038	0.24006507612857986	0.16871474382983234
0.6279934231239902	0.9675547056413959	3.1052526439866766	0.2410658898564697	0.1693824617461909
0.630475610567168	0.9672982702776606	3.1052856892038214	0.2420672999905989	0.17005015866816917
0.6329577980103458	0.9670408330392144	3.105318852541105	0.24306930937914023	0.17071783451706915
0.6354399854535236	0.9667823940632279	3.105352133853582	0.24407192087652294	0.17138548921424515
0.6379221728967015	0.9665229534878839	3.105385532995729	0.24507513734346636	0.17205312268110393
0.6404043603398794	0.966262511452384	3.105419049821443	0.2460789616470141	0.17272073483910502
0.6428865477830571	0.9660010680969553	3.105452684184043	0.24708339666056786	0.17338832560976095
0.645368735226235	0.9657386235628568	3.105486435936269	0.24808844526392188	0.1740558949146374
0.6478509226694128	0.9654751779923856	3.1055203049302813	0.24909411034329698	0.1747234426753536
0.6503331101125907	0.965210731528884	3.1055542910176634	0.2501003947913752	0.1753909688135824
0.6528152975557684	0.9649452843167461	3.1055883940494167	0.2511073015073342	0.17605847325105062
0.6552974849989462	0.9646788365014243	3.1056226138759655	0.25211483339688195	0.17672595590953924
0.6577796724421241	0.9644113882294361	3.105656950347153	0.2531229933722917	0.1773934167108837
0.660261859885302	0.9641429396483711	3.1056914033122442	0.2541317843524367	0.17806085557697407
0.6627440473284798	0.9638734909068976	3.1057259726199242	0.2551412092628253	0.1787282724297553
0.6652262347716575	0.9636030421547694	3.105760658118297	0.25615127103563606	0.17939566719122754
0.6677084222148354	0.9633315935428336	3.105795459654888	0.25716197260975326	0.18006303978344634
0.6701906096580132	0.9630591452230362	3.105830377076642	0.258173316930802	0.18073039012852282
0.6726727971011911	0.96278569734843	3.105865410229924	0.2591853069511841	0.18139771814862402
0.6751549845443688	0.9625112500731817	3.105900558960518	0.26019794563011345	0.1820650237659731
0.6774498367575921	0.9622566268637855	3.105933157640065	0.26113473825930605	0.18268194660909018
0.6776371719875467	0.962235803552579	3.105935823113628	0.2612112359336521	0.1827323069028496
0.6801193594307245	0.961959357943037	3.105971202533877	0.26222518083474605	0.18339956748158967
0.6826015468739024	0.9616819134021066	3.1060066970653084	0.26323978331326137	0.18406680542458628
0.6850837343170801	0.9614034700884811	3.1060423065513834	0.26425504635602026	0.18473402065428954
0.687565921760258	0.9611240281620036	3.1060780308349822	0.2652709729568376	0.18540121309320692
0.6900481092034358	0.9608435877836742	3.1061138697584054	0.26628756611655735	0.18606838266390352
0.6925302966466137	0.9605621491156577	3.1061498231633706	0.26730482884308904	0.1867355292890022
0.6950124840897915	0.9602797123212912	3.106185890891015	0.2683227641514446	0.187402652891184
0.6974946715329693	0.9599962775650912	3.1062220727818945	0.26934137506377526	0.18806975339318824
0.6999768589761471	0.9597118450127613	3.1062583686759817	0.27036066460940844	0.18873683071781291
0.702459046419325	0.9594264148312001	3.1062947784126695	0.27138063582488503	0.1894038847879148
0.7049412338625028	0.9591399871885082	3.1063313018307674	0.2724012917539965	0.1900709155264098
0.7074234213056806	0.9588525622539968	3.1063679387685035	0.2734226354478226	0.19073792285627317
0.7099056087488584	0.9585641401981949	3.1064046890635235	0.27444466996476846	0.19140490670053972
0.7123877961920363	0.9582747211928572	3.106441552552891	0.2754673983706028	0.19207186698230416
0.7148699836352141	0.9579843054109718	3.106478529073086	0.27649082373849543	0.19273880362472126
0.717352171078392	0.9576928930267687	3.106515618460007	0.2775149491490553	0.19340571655100622
0.7198343585215697	0.9574004842157273	3.10655282054897	0.2785397776903686	0.1940726056844347
0.7223165459647476	0.9571070791545844	3.1065901351747063	0.2795653124580372	0.19473947094834343
0.7247987334079254	0.9568126780213425	3.106627562171366	0.2805915565552167	0.19540631226613006
0.7272809208511033	0.9565172809952779	3.1066651013725153	0.2816185130926555	0.19607312956125372
0.729763108294281	0.9562208882569488	3.1067027526111364	0.28264618518873286	0.19673992275723515
0.7322452957374589	0.9559234999882037	3.106740515719629	0.28367457596949824	0.197406691777657
0.7347274831806367	0.9556251163721894	3.1067783905298083	0.28470368856871003	0.19807343654616394
0.73702233539386	0.9553483669728154	3.1068135060866946	0.2856557770393984	0.19868983922487604
0.7372096706238146	0.9553257375933598	3.106816376872906	0.28573352612787484	0.19874015698646322
0.7396918580669923	0.9550253638374838	3.10685447457957	0.28676409179628665	0.19940685302232458
0.7421740455101702	0.9547239952916542	3.106892683479864	0.2877953887310662	0.20007352457758076
0.744656232953348	0.9544216321442959	3.1069310034032678	0.28882742009720086	0.20074017157612764
0.7471384203965259	0.9541182745851747	3.106969434178675	0.28986018906758393	0.20140679394192457
0.7496206078397037	0.953813922805406	3.107007975634397	0.2908936988230549	0.2020733915989945
0.7521027952828815	0.9535085769974629	3.1070466275981596	0.2919279525524392	0.20273996447142448
0.7545849827260593	0.9532022373551858	3.107085389897103	0.29296295345258866	0.20340651248336558
0.7570671701692372	0.9528949040737906	3.107124262357783	0.2939987047284215	0.20407303555903347
0.759549357612415	0.952586577349878	3.10716324480617	0.29503520959296314	0.20473953362270855
0.7620315450555928	0.9522772573814416	3.1072023370676494	0.29607247126738667	0.20540600659873615
0.7645137324987706	0.9519669443678781	3.1072415389670205	0.2971104929810538	0.2060724544115269
0.7669959199419485	0.9516556385099951	3.1072808503284977	0.2981492779715555	0.206738876985557
0.7694781073851263	0.9513433400100215	3.1073202709757086	0.29918882948475356	0.20740527424536834
0.7719602948283041	0.9510300490716151	3.107359800731696	0.30022915077482154	0.20807164611556891
0.7744424822714819	0.9507157658998734	3.107399439418915	0.3012702451042863	0.20873799252083303
0.7769246697146598	0.9504004907013417	3.1074391868592364	0.3023121157440695	0.20940431338590154
0.7794068571578376	0.9500842236840229	3.1074790428739423	0.3033547659735296	0.21007060863558222
0.7818890446010155	0.9497669650573871	3.1075190072837295	0.30439819908050364	0.21073687819474993
0.7843712320441932	0.9494487150323806	3.107559079908708	0.30544241836134906	0.21140312198834685
0.7868534194873711	0.9491294738214359	3.1075992605684	0.3064874271209864	0.21206933994138288
0.7893356069305489	0.9488092416384808	3.107639549081742	0.30753322867294147	0.21273553197893585
0.7918177943737268	0.9484880186989484	3.107679945267082	0.3085798263393878	0.21340169802615172
0.7942999818169045	0.9481658052197869	3.1077204489421804	0.3096272234511896	0.21406783800824494
0.7965948340301278	0.9478670287472271	3.107757991199445	0.3105962857006362	0.2146836799331451
0.7967821692600824	0.9478426014194686	3.1077610599242105	0.31067542334794446	0.21473395185049873
0.7992643567032602	0.9475184075180012	3.1078017780297578	0.31172442937802664	0.21540003947826525
0.8017465441464381	0.9471932237369359	3.1078426030748196	0.31277424489863015	0.21606610081696595
0.8042287315896158	0.9468670502993791	3.1078835348748046	0.31382487327581216	0.2167321357920918
0.8067109190327937	0.946539887430001	3.1079245732445346	0.3148763178845367	0.21739814432920368
0.8091931064759715	0.9462117353550467	3.1079657179982414	0.3159285821087181	0.21806412635393246
0.8116752939191494	0.9458825943023458	3.108006968949569	0.31698166934126537	0.2187300817919794
0.8141574813623272	0.9455524645013229	3.1080483259115717	0.3180355829841259	0.21939601056911645
0.816639668805505	0.9452213461830079	3.1080897886967156	0.31909032644832985	0.22006191261118643
0.8191218562486828	0.9448892395800461	3.108131357116877	0.3201459031540347	0.22072778784410335
0.8216040436918607	0.9445561449267089	3.1081730309833437	0.3212023165305696	0.22139363619385272
0.8240862311350385	0.9442220624589044	3.1082148101068126	0.3222595700164804	0.22205945758649176
0.8265684185782163	0.9438869924141875	3.108256694297392	0.32331766705957465	0.22272525194814977
0.8290506060213941	0.9435509350317709	3.1082986833646	0.32437661111696636	0.22339101920502827
0.831532793464572	0.9432138905525359	3.108340777117364	0.3254364056551217	0.2240567592834014
0.8340149809077498	0.9428758592190428	3.1083829753640213	0.32649705414990454	0.22472247210961624
0.8364971683509276	0.9425368412755422	3.1084252779123194	0.3275585600866217	0.2253881576100929
0.8389793557941054	0.9421968369679853	3.1084676845694146	0.3286209269600692	0.22605381571132493
0.8414615432372833	0.9418558465440358	3.1085101951418728	0.32968415827457825	0.22671944633987967
0.8439437306804611	0.9415138702530799	3.108552809435668	0.33074825754406123	0.22738504942239837
0.846425918123639	0.9411709083462383	3.108595527256183	0.3318132282920584	0.22805062488559655
0.8489081055668167	0.940826961076377	3.1086383484082107	0.3328790740517843	0.22871617265626434
0.8513902930099946	0.9404820286981185	3.1086812726959514	0.3339457983661746	0.22938169266126665
0.8538724804531724	0.9401361114678536	3.1087242999230127	0.3350134047879331	0.23004718482754358
0.8561673326663957	0.9398154253040377	3.1087641712146246	0.336001224846488	0.23066242625210676
0.8563546678963503	0.9397892096437523	3.1087674298924117	0.3360818968795789	0.23071264908211062
0.858836855339528	0.9394413234857755	3.1088106624065728	0.33715127821349344	0.2313780853520589
0.8613190427827059	0.9390924532556868	3.1088539972673277	0.33822155237196844	0.23204349356455561
0.8638012302258837	0.9387425992170636	3.108897434275916	0.3392927229472535	0.23270887364684417
0.8662834176690616	0.9383917616353097	3.1089409732329845	0.3403647935416038	0.23337422552624462
0.8687656051122393	0.9380399407776661	3.1089846139385866	0.3414377677673285	0.23403954913015376
0.8712477925554172	0.9376871369132236	3.109028356192183	0.34251164924683875	0.23470484438604564
0.873729979998595	0.9373333503129345	3.1090721997926414	0.3435864416126964	0.23537011122147164
0.8762121674417729	0.9369785812496246	3.1091161445382345	0.3446621485076627	0.23603534956406097
0.8786943548849507	0.9366228299980054	3.1091601902266435	0.3457387735847468	0.23670055934152073
0.8811765423281285	0.9362660968346862	3.1092043366549533	0.34681632050725536	0.23736574048163644
0.8836587297713063	0.9359083820381864	3.1092485836196566	0.34789479294884146	0.2380308929122722
0.8861409172144842	0.935549685888948	3.109292930916651	0.3489741945935542	0.23869601656137096
0.888623104657662	0.935190008669348	3.109337378341239	0.3500545291358884	0.23936111135695493
0.8911052921008398	0.9348293506637104	3.1093819256881288	0.35113580028083424	0.24002617722712577
0.8935874795440176	0.9344677121583196	3.1094265727514343	0.3522180117439276	0.24069121410006492
0.8960696669871955	0.9341050934414324	3.1094713193246735	0.3533011672513003	0.24135622190403394
0.8985518544303733	0.9337414948032914	3.109516165200769	0.35438527053973035	0.24202120056737472
0.9010340418735511	0.933376916536137	3.1095611101720477	0.355470325356693	0.2426861500185099
0.9035162293167289	0.9330113589342213	3.1096061540302418	0.3565563354604111	0.24335107018594304
0.9059984167599068	0.9326448222938201	3.1096512965664864	0.35764330461990684	0.24401596099825903
0.9084806042030846	0.932277306913247	3.109696537571321	0.3587312366150524	0.24468082238412428
0.9109627916462625	0.9319088130928654	3.109741876834688	0.359820135236622	0.24534565427228716
0.9134449790894402	0.9315393411351034	3.109787314145934	0.36091000428634307	0.2460104565915782
0.9157398313026635	0.9311968839759718	3.109829409264268	0.3619184855622816	0.24662505869560783
0.9159271665326181	0.9311688913444652	3.1098328492938085	0.3620008475769488	0.24667522927091035
0.9184093539757959	0.9307974640275462	3.1098784820664633	0.3630926689322297	0.24733997223927948
0.9208915414189738	0.9304250594930452	3.109924212251454	0.36418547218708625	0.24800468542576448
0.9233737288621515	0.9300516780517794	3.109970039635738	0.36527926118758136	0.24866936875952766
0.9258559163053294	0.9296773200166966	3.110015964005675	0.3663740397909932	0.24933402216981504
0.9283381037485072	0.9293019857028902	3.1100619851470275	0.367469811865868	0.24999864558595672
0.9308202911916851	0.9289256754276125	3.110108102844959	0.3685665812920737	0.25066323893736703
0.9333024786348628	0.9285483895102886	3.110154316884035	0.3696643519608527	0.251327802153545
0.9357846660780407	0.9281701282725308	3.1102006270482225	0.3707631277748759	0.2519923351640746
0.9382668535212185	0.9277908920381522	3.11024703312089	0.37186291264829674	0.25265683789862503
0.9407490409643964	0.9274106811331819	3.1102935348848058	0.37296371050680477	0.25332131028695115
0.9432312284075742	0.9270294958858784	3.11034013212214	0.3740655252876803	0.2539857522588936
0.945713415850752	0.926647336626744	3.110386824614464	0.3751683609398487	0.2546501637443792
0.9481956032939298	0.9262642036885405	3.110433612142747	0.3762722214239352	0.25531454467342146
0.9506777907371077	0.925880097406302	3.1104804944873607	0.37737711071232005	0.25597889497612053
0.9531599781802855	0.9254950181173514	3.1105274714280755	0.3784830327891933	0.25664321458266376
0.9556421656234633	0.925108966161314	3.110574542744062	0.3795899916506105	0.257307503423326
0.9581243530666411	0.9247219418801328	3.110621708213889	0.38069799130454834	0.2579717614284698
0.960606540509819	0.9243339456180836	3.1106689676155264	0.38180703577096026	0.2586359885285458
0.9630887279529968	0.9239449777217896	3.110716320726341	0.3829171290818326	0.25930018465409316
0.9655709153961746	0.9235550385402377	3.1107637673231	0.3840282752812413	0.25996434973573973
0.9680531028393524	0.9231641284247922	3.110811307181968	0.3851404784254077	0.26062848370420233
0.9705352902825303	0.9227722477292115	3.110858940078508	0.3862537425827562	0.26129258649028725
0.9730174777257081	0.9223793968096631	3.1109066657876814	0.3873680718339704	0.26195665802489043
0.9753123299389314	0.9220153322287788	3.1109508719243975	0.38839925171669426	0.2625705830027705
0.975499665168886	0.921985576024739	3.1109544840838472	0.388483470272051	0.2626206982389978
0.9779818526120637	0.9215907857354717	3.1110023947407615	0.38959994200237286	0.26328470706368584
0.9804640400552416	0.9211950263053498	3.1110503975315784	0.39071749114274296	0.26394868443012137
0.9829462274984194	0.9207982981003341	3.1110984922288485	0.39183612182345817	0.2646126302695625
0.9854284149415973	0.9204006014888733	3.1111466786045194	0.3929558381873635	0.26527654451335847
0.987910602384775	0.9200019368419203	3.1111949564299355	0.39407664438991047	0.2659404270929503
0.9903927898279529	0.9196023045329484	3.111243325475837	0.3951985445992159	0.2666042779398709
0.9928749772711307	0.9192017049379676	3.11129178551236	0.39632154299612055	0.26726809698574555
0.9953571647143086	0.9188001384355409	3.111340336309038	0.39744564377424846	0.26793188416229224
0.9978393521574864	0.9183976054068006	3.1113889776347987	0.39857085114006635	0.2685956394013217
1.0003215396006642	0.9179941062354657	3.111437709257965	0.399697169312943	0.26925936263473826
1.0028037270438421	0.917589641307858	3.1114865309462556	0.40082460252520946	0.2699230537945396
1.0052859144870199	0.917184211012919	3.111535442466784	0.4019531550222188	0.2705867128128177
1.0077681019301976	0.9167778157422268	3.111584443586058	0.40308283106240667	0.27125033962175854
1.0102502893733756	0.9163704558900138	3.1116335340699797	0.4042136349173518	0.27191393415364296
1.0127324768165533	0.9159621318531825	3.111682713683846	0.405345570871837	0.2725774963408466
1.015214664259731	0.9155528440313248	3.1117319821923464	0.40647864322391003	0.2732410261158406
1.017696851702909	0.9151425928267372	3.111781339359565	0.4076128562849452	0.2739045234111917
1.0201790391460868	0.9147313786444399	3.11183078494898	0.4087482143797047	0.2745679881595626
1.0226612265892647	0.9143192018921937	3.1118803187234603	0.4098847218464006	0.2752314202937124
1.0251434140324425	0.9139060629805181	3.11192994044527	0.41102238303675703	0.2758948197464968
1.0276256014756202	0.9134919623227088	3.1119796498760643	0.4121612023160723	0.2765581864508687
1.0301077889187982	0.9130769003348557	3.1120294467768916	0.41330118406328153	0.2772215203398781
1.032589976361976	0.9126608774358613	3.112079330908192	0.41444233267101993	0.277884821346673
1.0348848285751993	0.9122753980470543	3.1121255275882524	0.4154983986118316	0.2784980325010833
1.0350721638051539	0.9122438940474586	3.112129302029797	0.4155846525456853	0.2785480894044993
1.0375543512483316	0.9118259505942298	3.112179359900931	0.41672814810750175	0.2792113244467014
1.0400365386915094	0.9114070475036239	3.112229504280208	0.4178728237905835	0.2798745264067223
1.0425187261346873	0.9109871852059762	3.1122797349256346	0.4190186840429983	0.2805376952181043
1.045000913577865	0.9105663641345265	3.1123300515946064	0.420165733326832	0.28120083081448904
1.0474831010210428	0.910144584725438	3.1123804540439113	0.4213139761182528	0.28186393312961805
1.0499652884642208	0.9097218474178163	3.1124309420297265	0.42246341690757583	0.282527002097333
1.0524474759073985	0.9092981526537279	3.1124815153076195	0.42361406019932835	0.28319003765157597
1.0549296633505765	0.9088735008782203	3.112532173632547	0.4247659105123147	0.28385303972639003
1.0574118507937542	0.9084478925393404	3.1125829167588552	0.42591897237968207	0.28451600825591944
1.059894038236932	0.9080213280881547	3.1126337444402803	0.42707325034898574	0.28517894317441006
1.06237622568011	0.9075938079787681	3.112684656429947	0.42822874898225566	0.28584184441620963
1.0648584131232877	0.9071653326683441	3.112735652480368	0.4293854728560623	0.28650471191576826
1.0673406005664656	0.9067359026171241	3.1127867323434453	0.4305434265615835	0.2871675456076387
1.0698227880096434	0.9063055182884481	3.1128378957704683	0.43170261470467103	0.2878303454264766
1.072304975452821	0.9058741801487737	3.1128891425121146	0.4328630419059178	0.28849311130704125
1.074787162895999	0.9054418886676974	3.1129404723184493	0.4340247128007252	0.28915584318419546
1.0772693503391768	0.9050086443179739	3.1129918849389244	0.4351876320393708	0.2898185409929061
1.0797515377823546	0.9045744475755372	3.1130433801223796	0.436351804287076	0.2904812046682448
1.0822337252255325	0.904139298919521	3.1130949576170406	0.4375172342240747	0.2911438341453877
1.0847159126687103	0.9037031988322795	3.1131466171705204	0.43868392654568117	0.29180642935961637
1.0871981001118882	0.9032661477994077	3.113198358529817	0.4398518859623592	0.2924689902463179
1.089680287555066	0.9028281463097632	3.113250181441315	0.4410211171997909	0.2931315167409852
1.0921624749982437	0.9023891948554866	3.113302085650785	0.4421916249989463	0.2937940087792177
1.094457327211467	0.9019825271738102	3.1133501446594987	0.4432749322373086	0.29440647062104736
1.0946446624414217	0.9019492939320235	3.113354070903383	0.4433634141161523	0.29445646629672134
1.0971268498845994	0.901508444038145	3.113406136943648	0.4445364893231633	0.2951188892293092
1.0996090373277774	0.90106664567597	3.1134582835155062	0.4457108554072307	0.2957812775129018
1.1020912247709551	0.9006238993509863	3.1135105103622673	0.4468865171711736	0.29644363108352734
1.1045734122141329	0.9001802055720729	3.1135628172266254	0.44806347943344954	0.2971059498773225
1.1070555996573108	0.8997355648515214	3.1136152038506584	0.4492417470282254	0.29776823383053214
1.1095377871004886	0.8992899777050587	3.1136676699758272	0.45042132480544855	0.29843048287951035
1.1120199745436663	0.8988434446518686	3.1137202153429775	0.45160221763091873	0.2990926969607204
1.1145021619868443	0.898395966214615	3.113772839692337	0.45278443038635957	0.29975487601073525
1.116984349430022	0.8979475429194633	3.1138255427635158	0.45396796796949085	0.3004170199662381
1.1194665368732	0.8974981752961043	3.113878324295508	0.455152835294101	0.30107912876402243
1.1219487243163777	0.8970478638777759	3.113931184026688	0.4563390372901197	0.30174120234099266
1.1244309117595555	0.8965966092012869	3.113984121694814	0.4575265789036909	0.3024032406341644
1.1269130992027334	0.8961444118070396	3.114037137037024	0.45871546509724626	0.30306524358066494
1.1293952866459112	0.8956912722390535	3.114090229789839	0.45990570084957844	0.30372721111773354
1.1318774740890891	0.8952371910449882	3.1141433996891594	0.4610972911559153	0.30438914318272187
1.1343596615322669	0.8947821687761673	3.1141966464702677	0.46229024102799393	0.30505103971309444
1.1368418489754446	0.8943262059876023	3.114249969867826	0.4634845554941351	0.3057129006464288
1.1393240364186226	0.8938693032380157	3.114303369615877	0.464680239599318	0.30637472592041626
1.1418062238618003	0.893411461089866	3.1143568454478427	0.46587729840525555	0.307036515472862
1.144288411304978	0.8929526801093715	3.114410397096525	0.4670757369904694	0.3076982692416855
1.146770598748156	0.892492960866534	3.1144640242941053	0.468275560450366	0.30835998716492113
1.1492527861913338	0.8920323039351644	3.1145177267721436	0.4694767738973121	0.3090216691807184
1.1517349736345117	0.8915707098929068	3.1145715042615785	0.47067938246071156	0.3096833152273423
1.1540298258477348	0.8911431200106434	3.11462128956473	0.47179247356930715	0.31029499358262536
1.1542171610776895	0.891108179321263	3.1146253564927275	0.4718833912870814	0.31034492524317386
1.1566993485208672	0.8906447128056181	3.114679283195285	0.4730888055401289	0.31100649916671047
1.1591815359640452	0.8901803109352653	3.1147332840983246	0.47429563040082895	0.31166803693656614
1.161663723407223	0.8897149743034313	3.114787358930296	0.4755038710675012	0.3123295384914723
1.1641459108504009	0.8892487035073016	3.114841507419027	0.476713532755888	0.3129910037702777
1.1666280982935786	0.8887814991480464	3.114895729291722	0.4779246206992326	0.31365243271194937
1.1691102857367563	0.8883133618308462	3.114950024274961	0.4791371401483573	0.3143138252555724
1.1715924731799343	0.8878442921649178	3.1150043920947024	0.48035109637174234	0.31497518134035085
1.174074660623112	0.8873742907635405	3.115058832476278	0.48156649465560486	0.315636500905608
1.1765568480662898	0.8869033582440824	3.115113345144397	0.48278334030397824	0.31629778389078683
1.1790390355094678	0.8864314952280267	3.115167929823143	0.4840016386387916	0.31695903023545013
1.1815212229526455	0.8859587023409987	3.1152225862359755	0.48522139499995	0.31762023987928134
1.1840034103958235	0.8854849802127922	3.115277314105727	0.4864426147454144	0.31828141276208466
1.1864855978390012	0.8850103294773969	3.1153321131546066	0.48766530325128243	0.31894254882378564
1.188967785282179	0.8845347507730251	3.115386983104196	0.4888894659118692	0.3196036480044316
1.191449972725357	0.8840582447421395	3.1154419236754505	0.4901151081397885	0.3202647102441918
1.1939321601685347	0.8835808120314805	3.1154969345886996	0.4913422353660343	0.3209257354833581
1.1964143476117126	0.8831024532920939	3.115552015563646	0.49257085304006243	0.3215867236623456
1.1988965350548904	0.8826231691793589	3.1156071663193647	0.49380096662987305	0.32224767472169236
1.201378722498068	0.882142960353016	3.1156623865743036	0.4950325816220928	0.3229085886020606
1.203860909941246	0.8816618274771952	3.1157176760462826	0.4962657035220577	0.32356946524423674
1.2063430973844238	0.8811797712204447	3.1157730344524937	0.4975003378538962	0.32423030458913166
1.2088252848276015	0.8806967922557594	3.1158284615094995	0.49873649016061256	0.3248911065777816
1.2113074722707795	0.8802128912606094	3.1158839569332355	0.4999741660041706	0.3255518711513482
1.2136023244840026	0.8797646914752982	3.11593532459066	0.5011197924258319	0.3261627332761401
1.2137896597139572	0.8797280689169695	3.115939520439007	0.5012133709655778	0.32621259825111915
1.2162718471571352	0.8792423259113479	3.1159951517414903	0.5024541106449697	0.32687328781850855
1.218754034600313	0.878755662934816	3.116050850554732	0.5036963906616942	0.32753393979505724
1.2212362220434907	0.8782680806830374	3.1161066165921483	0.5049402166543971	0.3281945541224335
1.2237184094866687	0.8777795798562982	3.1161624495665254	0.5061855942811072	0.32885513074243317
1.2262005969298464	0.8772901611595365	3.1162183491900195	0.5074325292193218	0.32951566959698037
1.2286827843730244	0.876799825302373	3.116274315174154	0.5086810271660928	0.3301761706281278
1.231164971816202	0.8763085729991408	3.116330347229823	0.5099310938381131	0.3308366337780573
1.2336471592593798	0.8758164049689162	3.1163864450672882	0.5111827349718031	0.33149705898907983
1.2361293467025578	0.8753233219355494	3.1164426083961794	0.5124359563233977	0.3321574462036368
1.2386115341457355	0.8748293246276955	3.1164988369254933	0.5136907636690333	0.3328177953642997
1.2410937215889133	0.8743344137788454	3.1165551303635954	0.514947162804836	0.33347810641377085
1.2435759090320913	0.8738385901273572	3.116611488418218	0.516205159547009	0.33413837929488405
1.246058096475269	0.873341854416488	3.1166679107964597	0.5174647597319209	0.3347986139506046
1.248540283918447	0.8728442073944253	3.1167243972047856	0.5187259692161943	0.3354588103240302
1.2510224713616247	0.8723456498143188	3.116780947349027	0.5199887938767951	0.33611896835839106
1.2535046588048024	0.8718461824343132	3.1168375609343815	0.5212532396111211	0.3367790879970506
1.2559868462479804	0.8713458060175797	3.1168942376654116	0.522519312337092	0.33743916918350575
1.2584690336911581	0.8708445213323491	3.1169509772460455	0.5237870179932392	0.33809921186138747
1.260951221134336	0.8703423291519449	3.1170077793795756	0.5250563625387958	0.3387592159744612
1.2634334085775139	0.869839230254815	3.1170646437686593	0.5263273519537874	0.3394191814666273
1.2659155960206916	0.8693352254245665	3.117121570115318	0.5275999922391229	0.3400791082819217
1.2683977834638696	0.8688303154499979	3.117178558120937	0.5288742894166856	0.34073899636451604
1.2708799709070473	0.8683245011251334	3.1172356074862653	0.5301502495294248	0.3413988456587184
1.2731748231202706	0.8678560576799277	3.117288405559561	0.5313313952697011	0.3420088603629423
1.273362158350225	0.8678177832492563	3.1172927179114147	0.5314278786414477	0.3420586561089736
1.275844345793403	0.8673101626269435	3.1173498890958604	0.5327071828381116	0.34271842765986393
1.2783265332365807	0.8668016400680995	3.1174071207384397	0.5339881682261163	0.34337816025610923
1.2808087206797587	0.866292216387991	3.1174644125373523	0.5352708409335972	0.34403785384256774
1.2832909081229364	0.8657818924072815	3.11752176419016	0.5365552071102181	0.3446975083642363
1.2857730955661142	0.8652706689520665	3.1175791753937863	0.5378412729272652	0.34535712376625105
1.2882552830092922	0.8647585468539085	3.1176366458445153	0.5391290445777405	0.3460166999938878
1.29073747045247	0.8642455269498726	3.1176941752379927	0.5404185282764561	0.34667623699256234
1.2932196578956479	0.8637316100825617	3.117751763269224	0.541709730260129	0.34733573470783136
1.2957018453388256	0.8632167971001531	3.1178094096325757	0.5430026567874755	0.3479951930853925
1.2981840327820033	0.8627010888564337	3.117867114021774	0.5442973141393067	0.34865461207108506
1.3006662202251813	0.8621844862108372	3.1179248761299054	0.545593708618624	0.3493139916108905
1.303148407668359	0.8616669900284802	3.117982695649414	0.5468918465507144	0.3499733316509328
1.3056305951115368	0.8611486011801992	3.118040572272104	0.5481917342832477	0.350632632137479
1.3081127825547147	0.8606293205425872	3.118098505689139	0.5494933781863719	0.35129189301693975
1.3105949699978925	0.8601091489980317	3.118156495591039	0.5507967846528106	0.3519511142358698
1.3130771574410705	0.8595880874347518	3.1182145416676827	0.5521019600979602	0.3526102957409684
1.3155593448842482	0.8590661367468359	3.1182726436083072	0.5534089109599873	0.35326943747907996
1.318041532327426	0.85854329783428	3.1183308011015067	0.5547176436999263	0.3539285393971943
1.320523719770604	0.8580195716030258	3.1183890138352317	0.5560281648017779	0.35458760144244755
1.3230059072137816	0.8574949589649992	3.118447281496789	0.5573404807726072	0.3552466235621222
1.3254880946569596	0.8569694608381491	3.118505603772844	0.558654598142643	0.3559056057036479
1.3279702821001373	0.8564430781464863	3.1185639803494154	0.5599705234653765	0.35656454781460184
1.330452469543315	0.8559158118201233	3.1186224109118785	0.5612882633176609	0.3572234498427093
1.3327473217565384	0.8554275539434412	3.1186764793674495	0.5625081709335127	0.35783258762411946
1.332934656986493	0.8553876627953129	3.118680895144965	0.5626078242998114	0.35788231173584434
1.3354168444296708	0.8548586320144885	3.11873943273276	0.563929213035705	0.3585411334420299
1.3378990318728485	0.8543287204263043	3.1187980233587047	0.5652524361728811	0.35919991490943876
1.3403812193160265	0.8537979289856752	3.118856666705593	0.5665775003826425	0.3598586560863936
1.3428634067592042	0.8532662586538176	3.1189153624555748	0.5679044123601562	0.36051735692136805
1.3453455942023822	0.85273371039829	3.118974110290152	0.5692331788245547	0.3611760173629867
1.34782778164556	0.8522002851930345	3.119032909890181	0.5705638065190385	0.3618346373600261
1.3503099690887377	0.8516659840184174	3.11909176093587	0.5718963022109772	0.36249321686141467
1.3527921565319156	0.8511308078612716	3.119150663106782	0.5732306726920127	0.363151755816234
1.3552743439750934	0.8505947577149379	3.1192096160818297	0.5745669247781615	0.36381025417371865
1.3577565314182714	0.8500578345793073	3.11926861953928	0.575905065309918	0.3644687118832572
1.360238718861449	0.8495200394608637	3.119327673156751	0.5772451011523578	0.3651271288943925
1.3627209063046268	0.8489813733727264	3.1193867766112113	0.5785870391952412	0.3657855051568223
1.3652030937478048	0.8484418373346926	3.119445929578982	0.5799308863531175	0.36644384062039975
1.3676852811909825	0.8479014323732813	3.1195051317357336	0.5812766495654293	0.367102135235134
1.3701674686341603	0.8473601595217769	3.1195643827564887	0.5826243357966171	0.3677603889511906
1.3726496560773382	0.846818019820272	3.119623682315618	0.5839739520362243	0.36841860171889235
1.375131843520516	0.846275014315713	3.119683030086843	0.5853255052990022	0.3690767734887194
1.377614030963694	0.8457311440619426	3.1197424257432353	0.5866790026250165	0.36973490421131017
1.3800962184068717	0.8451864101197466	3.119801868957215	0.588034451079752	0.37039299383746166
1.3825784058500494	0.8446408135568968	3.1198613594005504	0.58939185775422	0.3710510423181302
1.3850605932932274	0.8440943554481978	3.1199208967443592	0.590751229765064	0.3717090496044318
1.3875427807364051	0.8435470368755315	3.119980480659107	0.5921125742546669	0.37236701564764285
1.390024968179583	0.8429988589279032	3.1200401108146076	0.5934758983912585	0.37302494039920064
1.3923198203928062	0.8424912893894082	3.1200952814238425	0.5947380973721553	0.3736331735887381
1.3925071556227608	0.8424498227014882	3.1200997868800218	0.5948412093690223	0.37368282381070395
1.3949893430659386	0.8418999292996775	3.120159508523858	0.5962085144082037	0.37434066583391334
1.3974715305091165	0.8413491798331248	3.120219275413971	0.5975778207552183	0.37499846642075224
1.3999537179522943	0.8407975754197938	3.120279087217562	0.5989491356827599	0.37565622552330696
1.402435905395472	0.8402451171850047	3.1203389436011806	0.6003224664899093	0.37631394309382765
1.40491809283865	0.8396918062614828	3.1203988442307193	0.6016978205022434	0.3769716190847287
1.4074002802818277	0.8391376437894054	3.1204587887714186	0.6030752050719447	0.3776292534485892
1.4098824677250057	0.8385826309164511	3.120518776887863	0.6044546275779104	0.37828684613815394
1.4123646551681834	0.8380267687978475	3.120578808243983	0.6058360954258627	0.3789443971063333
1.4148468426113612	0.8374700585964204	3.1206388825030524	0.6072196160484589	0.3796019063062045
1.4173290300545391	0.8369125014826427	3.120698999327691	0.6086051969054019	0.3802593736910118
1.4198112174977169	0.8363540986346842	3.1207591583798613	0.609992845483551	0.3809167992141672
1.4222934049408948	0.8357948512384614	3.120819359320871	0.6113825692970329	0.38157418282925093
1.4247755923840726	0.8352347604876871	3.1208796018113696	0.612774375887353	0.3822315244900122
1.4272577798272503	0.8346738275839213	3.1209398855113513	0.6141682728235072	0.38288882415036957
1.4297399672704283	0.8341120537366219	3.1210002100801524	0.6155642677020936	0.38354608176441174
1.432222154713606	0.8335494401631958	3.1210605751764517	0.6169623681474253	0.38420329728639807
1.434704342156784	0.8329859880890497	3.1211209804582705	0.618362581811642	0.3848604706707591
1.4371865295999617	0.8324216987476429	3.121181425582972	0.6197649163748234	0.3855176018720972
1.4396687170431395	0.8318565733805385	3.1212419102072606	0.621169379545102	0.38617469084518735
1.4421509044863174	0.8312906132374562	3.121302433987183	0.6225759790587765	0.3868317375449773
1.4446330919294952	0.8307238195763248	3.1213629965781258	0.623984722680425	0.38748874192658855
1.447115279372673	0.8301561936633354	3.1214235976348177	0.6253956182030198	0.38814570394531694
1.4495974668158509	0.8295877367729949	3.1214842368113263	0.6268086734480401	0.3888026235566331
1.451892319029074	0.8290614442062707	3.1215403330505342	0.6281170110107449	0.38940992647658856
1.4520796542590286	0.8290184501881794	3.1215449137610607	0.6282238962655877	0.38945950071618307
1.4545618417022066	0.8284483352001889	3.1216056281367686	0.6296412945345007	0.39011633537978896
1.4570440291453843	0.8278773931088008	3.121666379590539	0.6310608761624689	0.3907731275034496
1.459526216588562	0.8273056252223256	3.1217271677737983	0.6324826490861484	0.3914298770433412
1.46200840403174	0.8267330328576619	3.121787992337313	0.6339066212712778	0.39208658395581775
1.4644905914749178	0.8261596173403508	3.1218488529311883	0.6353328007127931	0.39274324819741185
1.4669727789180957	0.8255853800046333	3.1219097492048675	0.6367611954349436	0.39339986972483526
1.4694549663612735	0.8250103221935056	3.121970680807132	0.6381918134914084	0.39405644849497956
1.4719371538044512	0.8244344452587756	3.1220316473861014	0.6396246629654125	0.39471298446491665
1.4744193412476292	0.8238577505611201	3.1220926485892324	0.6410597519698434	0.3953694775918996
1.476901528690807	0.8232802394701421	3.1221536840633197	0.642497088647368	0.3960259278333631
1.4793837161339847	0.8227019133644279	3.1222147534544944	0.6439366811705493	0.39668233514692414
1.4818659035771626	0.822122773631606	3.122275856408224	0.645378537741964	0.3973386994903827
1.4843480910203404	0.8215428216684044	3.122336992569314	0.6468226665943198	0.39799502082172233
1.4868302784635183	0.8209620588807105	3.122398161581905	0.648269075990573	0.3986512990991108
1.489312465906696	0.820380486683629	3.1224593630894732	0.6497177742240469	0.3993075342809008
1.4917946533498738	0.8197981065015421	3.1225205967348315	0.651168769618549	0.3999637263256306
1.4942768407930518	0.8192149197681694	3.122581862160127	0.65262207052849	0.4006198751920245
1.4967590282362295	0.8186309279266278	3.1226431590068437	0.6540776853390022	0.40127598083899374
1.4992412156794075	0.8180461324294924	3.1227044869157985	0.6555356224660578	0.40193204322563697
1.5017234031225852	0.817460534738857	3.122765845527144	0.6569958903565882	0.40258806231124106
1.504205590565763	0.8168741363263962	3.122827234480367	0.658458497488603	0.40324403805528164
1.506687778008941	0.8162869386734264	3.1228886534142895	0.6599234523713089	0.4038999704174238
1.5091699654521187	0.8156989432709688	3.122950101967065	0.6613907635452294	0.4045558593575228
1.511464817665342	0.8151546165492096	3.1230069389208253	0.6627494377440647	0.40516220849406365
1.5116521528952964	0.8151101516198113	3.123011579776182	0.6628604395823244	0.4052117048356246
1.5141343403384744	0.8145205652305713	3.1230730864784633	0.66433248908611	0.4058675068119667
1.5166165277816521	0.8139301856237598	3.1231346217100633	0.6658069206917779	0.40652326524697874
1.51909871522483	0.8133390143298448	3.1231961851064702	0.6672837430663164	0.4071789801012831
1.5215809026680078	0.8127470528893148	3.123257776302504	0.6687629649086297	0.4078346513356958
1.5240630901111856	0.8121543028527444	3.123319394932318	0.6702445949496586	0.4084902789112268
1.5265452775543635	0.8115607657808585	3.123381040629397	0.6717286419525011	0.40914586278908116
1.5290274649975413	0.8109664432445978	3.1234427130265585	0.6732151147125333	0.40980140293065925
1.5315096524407192	0.8103713368251848	3.123504411755951	0.674704022057529	0.4104568992975578
1.533991839883897	0.8097754481141898	3.123566136449055	0.6761953728477822	0.41111235185157047
1.5364740273270747	0.8091787787135973	3.1236278867366822	0.677689175976227	0.4117677605546884
1.5389562147702527	0.8085813302358734	3.1236896622489754	0.6791854403685588	0.4124231253691012
1.5414384022134304	0.8079831043040331	3.1237514626154077	0.6806841749833559	0.41307844625719736
1.5439205896566082	0.8073841025517077	3.1238132874647833	0.6821853888122006	0.4137337231815651
1.5464027770997861	0.8067843266232136	3.1238751364252373	0.6836890908798005	0.414388956104993
1.5488849645429639	0.806183778173621	3.123937009124234	0.6851952902441102	0.41504414499047093
1.5513671519861418	0.8055824588688225	3.1239989051885684	0.6867039959964526	0.4156992898011904
1.5538493394293196	0.8049803703856032	3.1240608242443653	0.6882152172616409	0.4163543905005455
1.5563315268724973	0.8043775144117103	3.124122765917079	0.6897289631981	0.4170094470521336
1.5588137143156753	0.8037738926459239	3.124184729831493	0.6912452429979878	0.41766445941975605
1.561295901758853	0.8031695067981274	3.1242467156117204	0.6927640658873184	0.4183194275674188
1.563778089202031	0.8025643585893789	3.124308722881203	0.6942854411260824	0.41897435145933326
1.5662602766452087	0.8019584497519835	3.1243707512627124	0.6958093780083696	0.41962923105991706
1.5687424640883865	0.8013517820295644	3.1244328003783473	0.697335885862491	0.4202840663337946
1.5710373163016098	0.8007902270178566	3.124490184651249	0.6987494807339227	0.42088944052555816
1.5712246515315644	0.8007443571771367	3.1244948698495363	0.6988649740510998	0.4209388572457978
1.5737068389747422	0.8001361769611794	3.124556959297036	0.7003966519713147	0.4215936037609671
1.57618902641792	0.7995272431597099	3.1246190683409307	0.7019309290548408	0.4222483058445519
1.5786712138610979	0.7989175575623573	3.1246811966006334	0.7034678147680917	0.42290296346201134
1.5811534013042756	0.7983071219704369	3.124743343694884	0.7050073186123119	0.42355757657901527
1.5836355887474536	0.7976959381970253	3.1248055092417517	0.7065494501236981	0.4242121451614447
1.5861177761906313	0.7970840080670358	3.124867692858632	0.7080942188735213	0.4248666691753926
1.588599963633809	0.7964713334172939	3.124929894162247	0.7096416344682489	0.4255211485871651
1.591082151076987	0.7958579160966138	3.124992112768649	0.7111917065496661	0.42617558336328154
1.5935643385201648	0.7952437579658752	3.1250543482932143	0.7127444447949975	0.4268299734704756
1.5960465259633427	0.7946288608981001	3.125116600350648	0.7142998589170293	0.42748431887569616
1.5985287134065205	0.7940132267785314	3.1251788685549813	0.7158579586642303	0.4281386195461078
1.6010109008496982	0.7933968575047097	3.1252411525195725	0.717418753820874	0.42879287544909184
1.6034930882928762	0.7927797549865532	3.1253034518571066	0.718982254207159	0.4294470865522468
1.605975275736054	0.7921619211464361	3.1253657661795944	0.7205484696793314	0.4301012528233894
1.6084574631792317	0.7915433579192686	3.125428095098374	0.7221174101298055	0.4307553742305553
1.6109396506224096	0.7909240672525764	3.1254904382241095	0.7236890854872843	0.4314094507419999
1.6134218380655874	0.7903040511065819	3.125552795166791	0.7252635057168813	0.43206348232619884
1.6159040255087653	0.789683311454285	3.1256151655357343	0.7268406808202407	0.4327174689518493
1.618386212951943	0.7890618502815447	3.1256775489395823	0.728420620835658	0.43337141058787026
1.6208684003951208	0.7884396695871609	3.125739944986303	0.7300033358382008	0.4340253072034037
1.6233505878382988	0.7878167713829574	3.1258023532831896	0.7315888359398285	0.43467915876781515
1.6258327752814765	0.7871931576938641	3.1258647734368625	0.7331771312895127	0.43533296525069454
1.6283149627246545	0.7865688305580016	3.1259272050532676	0.7347682320733567	0.43598672662185706
1.6306098149378776	0.7859909896018158	3.125984934696688	0.7362417542613953	0.4365911072664496
1.6307971501678322	0.7859437920267648	3.125989647737675	0.7363621485147158	0.4366404428513438
1.63327933761101	0.7853180441649068	3.126052101094682	0.7379588908743159	0.4372941139094229
1.635761525054188	0.784691589050625	3.1261145647282103	0.7395584694503726	0.4379477397665899
1.6382437124973657	0.784064428775646	3.126177038241507	0.7411608945787111	0.4386013203935689
1.6407258999405434	0.7834365654453117	3.126239521237146	0.7427661766328839	0.43925485576131335
1.6432080873837214	0.7828080011786663	3.126302013317025	0.7443743260242889	0.4399083458410065
1.6456902748268991	0.7821787381085431	3.126364514082368	0.7459853532022885	0.4405617906040628
1.648172462270077	0.7815487783816517	3.126427023133724	0.7475992686543264	0.4412151900221282
1.6506546497132548	0.7809181241586672	3.1264895400709665	0.7492160829060454	0.4418685440670813
1.6531368371564326	0.7802867776143178	3.126552064493296	0.7508358065214042	0.4425218527110341
1.6556190245996105	0.7796547409374747	3.1266145959992366	0.7524584501027948	0.44317511592633274
1.6581012120427883	0.7790220163312412	3.1266771341866386	0.7540840242911576	0.44382833368555846
1.6605833994859662	0.7783886060130438	3.1267396786526778	0.7557125397660989	0.44448150596152836
1.663065586929144	0.7777545122147222	3.1268022289938546	0.7573440072460049	0.44513463272729625
1.6655477743723217	0.777119737182621	3.1268647848059947	0.7589784374881582	0.4457877139561536
1.6680299618154997	0.7764842831776811	3.1269273456842503	0.7606158412888518	0.4464407496216303
1.6705121492586774	0.7758481524755332	3.126989911223097	0.7622562294835036	0.44709373969749533
1.6729943367018552	0.7752113473665893	3.1270524810163374	0.76389961294677	0.4477466841577581
1.6754765241450331	0.774573870156137	3.1271150546570996	0.7655460025926599	0.4483995829766689
1.6779587115882109	0.7739357231644338	3.1271776317378355	0.7671954093746467	0.44905243612871976
1.6804408990313888	0.7732969087268008	3.127240211850325	0.7688478442857812	0.44970524358864555
1.6829230864745666	0.7726574291937185	3.1273027945856713	0.7705033183588037	0.4503580053314248
1.6854052739177443	0.7720172869309223	3.1273653795343055	0.7721618426662545	0.4510107213322804
1.6878874613609223	0.7713764843194987	3.1274279662859823	0.7738234283205853	0.4516633915666805
1.6901823135741454	0.7707834588595844	3.1274858307486437	0.775362344232911	0.4522667628470377
1.6903696488041	0.7707350237559819	3.127490554429784	0.7754880864742689	0.4523160160103398
1.692851836247278	0.7700929076524516	3.1275531435541186	0.7771558283199095	0.4529685946392198
1.6953340236904557	0.7694501384366306	3.127615733246719	0.7788266650903507	0.4536211274295301
1.6978162111336335	0.7688067185519831	3.127678323094646	0.7805006080587844	0.45427361435772917
1.7002983985768114	0.7681626504578143	3.1277409126842852	0.7821776685388585	0.4549260554005253
1.7027805860199892	0.7675179366293695	3.12780350160135	0.7838578578847835	0.4555784505348774
1.705262773463167	0.7668725795579344	3.127866089430879	0.7855411874914391	0.456230799737996
1.7077449609063449	0.7662265817509362	3.1279286757572393	0.7872276687944799	0.45688310298734414
1.7102271483495226	0.765579945732044	3.1279912601641233	0.78891731327044	0.4575353602606381
1.7127093357927006	0.7649326740412722	3.128053842234551	0.7906101324368372	0.45818757153584866
1.7151915232358783	0.7642847692350815	3.128116421550869	0.7923061378522764	0.45883973679120166
1.717673710679056	0.7636362338864825	3.1281789976947536	0.794005341116552	0.45949185600517906
1.720155898122234	0.7629870705851398	3.128241570247206	0.7957077538707497	0.46014392915651997
1.7226380855654118	0.7623372819374755	3.1283041387885566	0.7974133877973476	0.4607959562242214
1.7251202730085897	0.7616868705667745	3.1283667028984627	0.7991222546203159	0.4614479371875393
1.7276024604517675	0.7610358391132899	3.1284292621559118	0.8008343661052163	0.46209987202598946
1.7300846478949452	0.7603841902343481	3.128491816139218	0.8025497340592999	0.4627517607193483
1.7325668353381232	0.759731926604457	3.1285543644260247	0.8042683703316049	0.4634036032476542
1.735049022781301	0.7590790509154116	3.1286169065933045	0.8059902868130531	0.464055399591208
1.7375312102244787	0.7584255658764028	3.128679442217359	0.8077154954365443	0.46470714973057414
1.7400133976676566	0.7577714742141249	3.128741970873819	0.8094440081770521	0.4653588536465817
1.7424955851108344	0.7571167786728857	3.1288044921376446	0.811175837051716	0.4660105113203251
1.7449777725540123	0.756461482014715	3.1288670055831274	0.8129109941199347	0.46666212273316543
1.74745995999719	0.7558055870194751	3.1289295107838884	0.8146494914834564	0.46731368786673094
1.7497548122104134	0.7551986637415214	3.128987290897545	0.8162597634612754	0.4679160369993729
1.7499421474403678	0.7551490964849719	3.1289920073128785	0.8163913412864698	0.4679652067029185
1.7524243348835458	0.7544920132270655	3.129054494742381	0.8181365557156925	0.4686166792238942
1.7549065223267235	0.7538343400797833	3.1291169726440087	0.819885147000459	0.46926810541209446
1.7573887097699015	0.7531760798954317	3.1291794405887075	0.8216371274128076	0.46991948525022686
1.7598708972130792	0.7525172355447092	3.129241898146755	0.8233925092675655	0.47057081872127154
1.762353084656257	0.751857809916821	3.12930434488776	0.8251513049224332	0.4712221058084816
1.764835272099435	0.7511978059195928	3.1293667803806655	0.8269135267780674	0.4718733464953846
1.7673174595426127	0.7505372264795861	3.1294292041937464	0.8286791872781629	0.4725245407657831
1.7697996469857904	0.7498760745422134	3.1294916158946107	0.8304482989095324	0.4731756886037561
1.7722818344289684	0.7492143530718552	3.1295540150502017	0.832220874202186	0.4738267899936597
1.774764021872146	0.7485520650519762	3.129616401226796	0.8339969257294085	0.4744778449201281
1.777246209315324	0.7478892134852435	3.1296787739900047	0.8357764661078357	0.475128853368075
1.7797283967585018	0.7472258013936438	3.129741132904775	0.837559507997529	0.47577981532269403
1.7822105842016795	0.7465618318186028	3.1298034775353876	0.8393460641020486	0.47643073076946035
1.7846927716448575	0.7458973078211047	3.1298658074454617	0.8411361471685259	0.4770815996941311
1.7871749590880353	0.7452322324818115	3.129928122197952	0.842929769987733	0.4777324220827469
1.7896571465312132	0.7445666089011842	3.129990421355149	0.844726945394151	0.47838319792163253
1.792139333974391	0.743900440199604	3.1300527044786826	0.8465276862660385	0.4790339271973981
1.7946215214175687	0.7432337295174937	3.1301149711295193	0.8483320055254955	0.4796846098969402
1.7971037088607467	0.7425664800154407	3.130177220867965	0.8501399161385277	0.48033524600744265
1.7995858963039244	0.74189869487432	3.1302394532536644	0.8519514311151088	0.48098583551637786
1.8020680837471021	0.7412303772954176	3.1303016678456017	0.8537665635092403	0.48163637841150747
1.80455027119028	0.7405615305005555	3.130363864202101	0.8555853264190101	0.48228687468088394
1.8070324586334578	0.7398921577322162	3.1304260418808276	0.8574077329866493	0.482937324312851
1.8093273108466812	0.7392728386545646	3.1304835098956474	0.8590958521747709	0.4835386418200757
1.8095146460766358	0.7392222622536685	3.130488200438788	0.8592337963985871	0.4835877272960452
1.8119968335198136	0.7385518473490938	3.130550339432331	0.8610635298855035	0.48423808361939663
1.8144790209629913	0.7378809163237131	3.130612458417147	0.8628969467223802	0.48488839327213024
1.8169612084061693	0.7372094725039143	3.1306745569482706	0.8647340602285501	0.4855386562437667
1.819443395849347	0.7365375192373806	3.1307366345800802	0.8665748837677442	0.4861888725241235
1.821925583292525	0.7358650598932193	3.1307986908662975	0.8684194307481361	0.4868390421033162
1.8244077707357027	0.7351920978620907	3.1308607253599914	0.8702677146223857	0.48748916497175926
1.8268899581788804	0.7345186365563393	3.130922737613575	0.8721197488876794	0.4881392411201673
1.8293721456220584	0.7338446794101234	3.1309847271788094	0.8739755470857689	0.4887892705395562
1.8318543330652362	0.7331702298795469	3.1310466936068013	0.8758351228030078	0.4894392532212439
1.834336520508414	0.7324952914427915	3.1311086364480065	0.8776984896703856	0.4900891891568518
1.8368187079515919	0.7318198676002486	3.1311705552522304	0.8795656613635596	0.4907390783383059
1.8393008953947696	0.7311439618746536	3.131232449568626	0.8814366516028848	0.4913889207578376
1.8417830828379476	0.7304675778112186	3.131294318945699	0.8833114741534401	0.49203871640798497
1.8442652702811253	0.729790718977768	3.1313561629313047	0.8851901428250547	0.4926884652815939
1.846747457724303	0.7291133889648728	3.13141798107265	0.8870726714723287	0.4933381673718191
1.849229645167481	0.7284355913859868	3.131479772916297	0.888959073994654	0.49398782267212543
1.8517118326106587	0.7277573298775829	3.131541538008158	0.8908493643362312	0.4946374311762887
1.8541940200538367	0.7270786080992901	3.1316032758935033	0.8927435564860843	0.49528699287839706
1.8566762074970145	0.7263994297340315	3.1316649861169563	0.8946416644780723	0.4959365077728519
1.8591583949401922	0.7257197984881618	3.131726668222498	0.8965437023908992	0.4965859758543693
1.8616405823833702	0.7250397180916073	3.1317883217534654	0.8984496843481199	0.49723539711798087
1.864122769826548	0.7243591922980046	3.1318499462525557	0.9003596245181444	0.49788477155903493
1.8666049572697256	0.723678224884841	3.131911541261823	0.9022735371142384	0.4985340991731979
1.868899809482949	0.7230482617427886	3.1319684609499574	0.9040465496181945	0.4991343791811583
1.8690871447129036	0.7229968196535956	3.1319731063226834	0.9041914363945214	0.49918337995645506
1.8715693321560813	0.7223149804298805	3.1320346409759123	0.9061133366619618	0.499832613905112
1.8740515195992593	0.7216327110635827	3.132096144761649	0.908039252264369	0.5004818010157959
1.876533707042437	0.7209500154290072	3.1321576172193946	0.9099691975943823	0.5011309412854559
1.8790158944856148	0.7202668974250197	3.1322190578880154	0.911903187089457	0.5017800347113655
1.8814980819287928	0.719583360975191	3.132280466305742	0.9138412352318467	0.5024290812911226
1.8839802693719705	0.7188994100279417	3.132341842010173	0.9157833565485834	0.5030780810226513
1.8864624568151485	0.7182150485566864	3.132403184538272	0.9177295656114537	0.503727033904203
1.8889446442583262	0.7175302805599806	3.1324644934263723	0.9196798770369712	0.5043759399343574
1.891426831701504	0.7168451100616664	3.1325257682101784	0.9216343054863467	0.5050247991120235
1.893909019144682	0.7161595411110195	3.1325870084247636	0.9235928656654542	0.5056736114364416
1.8963912065878596	0.7154735777828971	3.1326482136045737	0.9255555723247931	0.5063223769071836
1.8988733940310374	0.7147872241778858	3.132709383283429	0.9275224402594481	0.5069710955241545
1.9013555814742154	0.7141004844224501	3.1327705169945226	0.9294934843090437	0.507619767287594
1.903837768917393	0.713413362669083	3.1328316142704247	0.9314687193576967	0.5082683921980767
1.906319956360571	0.7127258630964541	3.1328926746430814	0.9334481603339645	0.5089169702565147
1.9088021438037488	0.7120379899095621	3.132953697643818	0.9354318222107884	0.5095655014641577
1.9112843312469265	0.7113497473398845	3.133014682803339	0.9374197200054346	0.5102139858225945
1.9137665186901045	0.7106611396455301	3.1330756296517293	0.9394118687794314	0.5108624233337543
1.9162487061332822	0.7099721711113911	3.1331365377184577	0.9414082836385	0.5115108139999082
1.9187308935764602	0.709282846049296	3.1331974065323744	0.9434089797324849	0.5121591578236698
1.921213081019638	0.7085931687981631	3.1332582356217165	0.9454139722552768	0.5128074548079972
1.9236952684628157	0.7079031437241546	3.133319024514107	0.9474232764447332	0.5134557049561934
1.9261774559059937	0.7072127752208313	3.133379772736556	0.949436907582595	0.5141039082719081
1.9284723081192168	0.7065742083974232	3.1334358995871177	0.9513024290105229	0.514703148836257
1.9286596433491714	0.7065220677093074	3.133440479815465	0.951454880994397	0.5147520647591388
1.9311418307923491	0.7058310256384066	3.1335011452766235	0.953477212049376	0.5154001744222323
1.933624018235527	0.7051396534848184	3.133561768645216	0.955503916160373	0.5160482372658851
1.9361062056787048	0.704447955753255	3.1336223494458197	0.957535008783732	0.5166962532951459
1.9385883931218828	0.7037559369766082	3.133682887202407	0.9595705054191932	0.5173442225154158
1.9410705805650605	0.7030636017161079	3.1337433814383484	0.9616104216097823	0.5179921449324499
1.9435527680082383	0.7023709545614802	3.133803831676412	0.9636547729416944	0.5186400205523592
1.9460349554514162	0.7016780001311068	3.133864237438767	0.9657035750441739	0.5192878493816107
1.948517142894594	0.7009847430721841	3.133924598246984	0.9677568435893887	0.5199356314270295
1.950999330337772	0.7002911880608834	3.1339849136220375	0.9698145942923	0.5205833666957999
1.9534815177809497	0.6995973398025117	3.1340451830843077	0.9718768429105268	0.5212310551954666
1.9559637052241274	0.6989032030316722	3.1341054061535814	0.9739436052442052	0.5218786969339362
1.9584458926673054	0.6982087825124266	3.1341655823490537	0.976014897135843	0.5225262919194779
1.9609280801104831	0.6975140830384566	3.134225711189332	0.9780907344701684	0.5231738401607257
1.9634102675536609	0.6968191094332267	3.1342857921924345	0.9801711331739736	0.5238213416666788
1.9658924549968388	0.6961238665501471	3.134345824875795	0.9822561092159535	0.5244687964467036
1.9683746424400166	0.6954283592727374	3.1344058087562625	0.9843456786065377	0.5251162045105348
1.9708568298831945	0.6947325925147904	3.134465743350104	0.9864398573977178	0.5257635658682761
1.9733390173263723	0.6940365712205366	3.134525628173008	0.9885386616828694	0.5264108805304026
1.97582120476955	0.6933403003648093	3.1345854627400827	0.9906421075965671	0.5270581485077613
1.978303392212728	0.6926437849532096	3.1346452465658614	0.9927502113143943	0.5277053698115728
1.9807855796559057	0.6919470300222722	3.134704979164304	0.994862989052748	0.5283525444534323
1.9832677670990837	0.6912500406396322	3.1347646600487975	0.9969804570686353	0.5289996724453112
1.9857499545422614	0.6905528219041909	3.1348242887321582	0.9991026316594662	0.5296467537995587
1.9880448067554846	0.6899080239502952	3.1348793702664106	1.0010688431761114	0.5302449572598432
1.9882321419854392	0.6898553789462833	3.134883864726636	1.001229529162839	0.5302937885289023
1.9907143294286171	0.6891577169278458	3.1349433875439146	1.0033611659563193	0.53094077664645
1.9931965168717949	0.6884598410425832	3.135002856695113	1.0054975584572132	0.5315877181656911
1.9956787043149729	0.6877617565161378	3.1350622716907903	1.0076387231223334	0.5322346131004977
1.9981608917581506	0.6870634686062578	3.135121632040946	1.0097846764477598	0.5328814614651262
2.0006430792013283	0.686364982602966	3.1351809372550217	1.0119354349685918	0.5335282632742185
2.0031252666445063	0.6856663038287292	3.1352401868419055	1.014091015258696	0.5341750185428036
2.0056074540876843	0.6849674376386282	3.135299380309932	1.0162514339304445	0.5348217272862983
2.008089641530862	0.6842683894205276	3.135358517166887	1.0184167076344488	0.5354683895205092
2.0105718289740397	0.683569164595246	3.1354175969200075	1.020586853059285	0.5361150052616342
2.0130540164172177	0.6828697686167268	3.135476619075986	1.0227618869312125	0.5367615745262633
2.0155362038603952	0.6821702069722093	3.1355355831409724	1.0249418260138852	0.5374080973313801
2.018018391303573	0.6814704851823999	3.1355944886205744	1.027126687108056	0.5380545736943636
2.020500578746751	0.6807706088016436	3.1356533350198643	1.0293164870512728	0.5387010036329892
2.0229827661899287	0.6800705834180956	3.1357121218433774	1.0315112427175679	0.5393473871654302
2.0254649536331066	0.6793704146538935	3.135770848595117	1.0337109710171395	0.5399937243102589
2.0279471410762846	0.6786701081653299	3.1358295147785555	1.0359156888960255	0.540640015086449
2.030429328519462	0.6779696696430247	3.135888119896639	1.0381254133357691	0.5412862595133754
2.03291151596264	0.6772691048120978	3.135946663451787	1.040340161353077	0.5419324576108171
2.035393703405818	0.676568419432342	3.1360051449458988	1.0425599499994687	0.5425786093989576
2.037875890848996	0.6758676192983963	3.136063563880353	1.0447847963609196	0.543224714898387
2.0403580782921735	0.6751667102399194	3.136121919756012	1.0470147175574929	0.5438707741301028
2.0428402657353515	0.6744656981217627	3.136180212073224	1.0492497307429656	0.5445167871155118
2.0453224531785295	0.6737645888441445	3.136238440331826	1.051489853104445	0.5451627538764312
2.0476173053917526	0.6731163122773715	3.1362922165738456	1.053565469593129	0.5457599272395738
2.047804640621707	0.6730633883428232	3.136296604031149	1.0537351018619765	0.5458086744350903
2.050286828064885	0.6723621025892718	3.1363547026700154	1.0559854942681435	0.5464545488141316
2.052769015508063	0.6716607375908512	3.136412735746749	1.0582410476076567	0.5471003770366126
2.0552512029512404	0.6709592993909851	3.136470702759171	1.060501779196937	0.5477461591260068
2.0577333903944184	0.6702577940693332	3.1365286032046087	1.0627677063836871	0.5483918951062055
2.0602155778375963	0.6695562277419661	3.1365864365798957	1.0650388465464558	0.549037585001519
2.062697765280774	0.6688546065615394	3.1366442023813756	1.0673152170941906	0.5496832288366783
2.065179952723952	0.6681529367174674	3.1367019001049052	1.0695968354657839	0.5503288266368362
2.06766214016713	0.6674512244360985	3.136759529245857	1.071883719129607	0.550974378427569
2.0701443276103078	0.6667494759808881	3.1368170892991234	1.0741758855830366	0.5516198842348781
2.0726265150534853	0.6660476976525737	3.1368745797591204	1.07647335235197	0.5522653440851906
2.0751087024966632	0.6653458957893483	3.13693200011979	1.0787761369903308	0.552910758005362
2.077590889939841	0.6646440767670357	3.1369893498746015	1.0810842570795653	0.5535561260226768
2.0800730773830187	0.6639422469992631	3.137046628516561	1.0833977302281281	0.5542014481648502
2.0825552648261967	0.6632404129376354	3.137103835538207	1.0857165740709573	0.5548467244600296
2.0850374522693746	0.6625385810719094	3.1371609704316197	1.0880408062689404	0.5554919549367958
2.087519639712552	0.6618367579301669	3.137218032688423	1.0903704445083682	0.5561371396241651
2.09000182715573	0.6611349500789881	3.137275021799787	1.0927055065003786	0.55678227855159
2.092484014598908	0.6604331641236248	3.137331937256432	1.0950460099803916	0.5574273717489613
2.0949662020420856	0.6597314067081738	3.1373887785486327	1.0973919727075292	0.5580724192466091
2.0974483894852636	0.6590296845157486	3.137445545166222	1.099743412464029	0.5587174210753045
2.0999305769284415	0.6583280042686531	3.137502236598593	1.1021003470546435	0.5593623772662613
2.1024127643716195	0.6576263727285531	3.1375588523347058	1.1044627943060286	0.5600072878511368
2.104894951814797	0.656924796696648	3.137615391863088	1.1068307720661221	0.5606521528620344
2.10718980402802	0.6562762252066097	3.1376675960083613	1.1090249698696364	0.5612483082139175
2.107377139257975	0.6562232830138428	3.137671854671841	1.1092042982035093	0.5612969723315039
2.109859326701153	0.655521838560919	3.1377282402486433	1.1115833906067776	0.5619417462925437
2.1123415141443305	0.6548204702587053	3.137784548080753	1.1139680671838585	0.5625864747786019
2.1148237015875084	0.6541191850682481	3.1378407776550152	1.1163583458613597	0.5632311578235785
2.1173058890306864	0.6534179899909816	3.1378969284578613	1.1187542445838816	0.5638757954618258
2.119788076473864	0.6527168920688969	3.137952999975317	1.1211557813133253	0.5645203877281508
2.122270263917042	0.6520158983847113	3.138008991693005	1.1235629740281863	0.5651649346578167
2.12475245136022	0.6513150160620365	3.13806490309615	1.1259758407228353	0.5658094362865435
2.1272346388033974	0.6506142522655465	3.13812073366958	1.1283943994067884	0.5664538926505104
2.1297168262465753	0.6499136142011455	3.1381764828977348	1.130818668103962	0.5670983037863571
2.1321990136897533	0.6492131091161338	3.1382321502646677	1.133248664851917	0.567742669731185
2.1346812011329312	0.6485127442993747	3.1382877352540506	1.1356844077010884	0.5683869905225594
2.1371633885761088	0.6478125270814591	3.138343237349177	1.138125914714003	0.5690312661985096
2.1396455760192867	0.6471124648348712	3.1383986560329706	1.1405732039644827	0.5696754967975325
2.1421277634624647	0.6464125649741519	3.1384539907879843	1.1430262935368347	0.5703196823585922
2.144609950905642	0.6457128349560622	3.138509241096408	1.1454852015250288	0.5709638229211225
2.14709213834882	0.645013282279746	3.1385644064400746	1.1479499460318592	0.5716079185250282
2.149574325791998	0.6443139144868912	3.1386194863004606	1.1504205451680949	0.5722519692106867
2.1520565132351757	0.6436147391618913	3.138674480158694	1.152897017051614	0.5728959750189492
2.1545387006783536	0.6429157639320046	3.138729387495558	1.155379379806524	0.5735399359911428
2.1570208881215316	0.6422169964675137	3.1387842077914954	1.1578676515622692	0.5741838521690715
2.159503075564709	0.6415184444818837	3.138838940526615	1.1603618504527229	0.574827723595018
2.161985263007887	0.6408201157319188	3.1388935851806954	1.1628619946152636	0.5754715503117449
2.164467450451065	0.6401220180179187	3.138948141233189	1.1653681021898386	0.5761153323624967
2.166762302664288	0.6394768193571717	3.1389985005652776	1.1676903902631732	0.5767104873047078
2.166949637894243	0.6394241591838338	3.1390026081632296	1.1678801913180115	0.5767590697910009
2.1694318253374205	0.6387265471174188	3.1390569854496357	1.170398280141995	0.57740276264147
2.1719140127805985	0.6380291897503856	3.1391112725709154	1.1729223868036684	0.5780464109586022
2.1743962002237764	0.637332095058555	3.1391654690052726	1.1754525294435796	0.5786900147875842
2.176878387666954	0.6366352710620073	3.139219574230613	1.1779887261999316	0.5793335741740915
2.179360575110132	0.6359387258252311	3.1392735877245466	1.1805309952075538	0.5799770891642904
2.18184276255331	0.6352424674572713	3.139327508964396	1.1830793545968574	0.5806205598048397
2.1843249499964874	0.6345465041118761	3.139381337427201	1.1856338224927743	0.5812639861428922
2.1868071374396654	0.6338508439876416	3.139435072589722	1.1881944170136804	0.5819073682260958
2.1892893248828433	0.6331554953281561	3.1394887139284493	1.1907611562703024	0.5825507061025956
2.191771512326021	0.6324604664221422	3.1395422609196055	1.1933340583646088	0.583193999821035
2.194253699769199	0.6317657656035977	3.1395957130391525	1.195913141388684	0.5838372494305575
2.196735887212377	0.6310714012519352	3.139649069762798	1.1984984234235851	0.5844804549808081
2.1992180746555547	0.6303773817921193	3.139702330565999	1.201089922538183	0.585123616521935
2.2017002620987323	0.6296837156948035	3.13975549492397	1.203687656787986	0.5857667341045906
2.2041824495419102	0.6289904114764641	3.139808562311688	1.2062916442139453	0.5864098077799337
2.206664636985088	0.6282974776995328	3.139861532203897	1.2089019028412464	0.5870528375996308
2.2091468244282657	0.6276049229725289	3.139914404075118	1.2115184506780785	0.5876958236158574
2.2116290118714437	0.6269127559501868	3.1399671773996496	1.2141413057143902	0.5883387658812996
2.2141111993146216	0.6262209853335848	3.1400198516515787	1.216770485920626	0.5889816644491561
2.216593386757799	0.6255296198702698	3.140072426304785	1.2194060092464445	0.589624519373139
2.219075574200977	0.6248386683543811	3.1401249008329466	1.2220478936194197	0.5902673307074757
2.221557761644155	0.6241481396267717	3.1401772747095476	1.2246961569437231	0.5909100985069105
2.2240399490873326	0.6234580425751282	3.1402295474078836	1.2273508170987886	0.591552822826706
2.226334801300556	0.6228204201953804	3.1402777845207903	1.2298108315546823	0.5921470009327182
2.2265221365305106	0.6227683861340874	3.1402817184010687	1.230011891937958	0.5921955037226444
2.2290043239736885	0.6220791792853526	3.1403337871620414	1.2326793992871088	0.5928381412510296
2.2314865114168665	0.6213904310578057	3.140385753163572	1.2353533569432624	0.5934807354686882
2.233968698860044	0.6207021505276186	3.1404376158782688	1.2380337826731747	0.594123286432971
2.236450886303222	0.6200143468183611	3.1404893747785843	1.2407206942119064	0.5947657942017548
2.2389330737464	0.6193270291011076	3.1405410293368234	1.2434141092613749	0.5954082588334438
2.2414152611895775	0.6186402065945406	3.1405925790251485	1.2461140454888873	0.5960506803869714
2.2438974486327554	0.6179538885650515	3.1406440233155877	1.2488205205256526	0.5966930589218007
2.2463796360759334	0.6172680843268403	3.140695361680041	1.251533551965277	0.5973353944979274
2.248861823519111	0.6165828032420108	3.140746593590288	1.2542531573622362	0.5979776871758803
2.251344010962289	0.6158980547206643	3.1407977185179945	1.2569793542303302	0.5986199370167229
2.253826198405467	0.6152138482209908	3.1408487359347204	1.259712160041119	0.5992621440820556
2.2563083858486443	0.6145301932493569	3.140899645311925	1.2624515922223347	0.5999043084340162
2.2587905732918223	0.6138470993603906	3.1409504461209767	1.2651976681562773	0.6005464301352823
2.2612727607350003	0.6131645761570643	3.14100113783316	1.267950405178188	0.601188509249072
2.2637549481781782	0.6124826332907739	3.141051719919681	1.2707098205746026	0.601830545839146
2.2662371356213558	0.6118012804614154	3.141102191851677	1.2734759315816846	0.6024725399698087
2.2687193230645337	0.6111205274174577	3.141152553100223	1.276248755383538	0.6031144917059097
2.2712015105077117	0.6104403839560141	3.14120280313634	1.279028309110498	0.6037564011128458
2.273683697950889	0.6097608599229081	3.1412529414310018	1.281814609837402	0.6043982682565616
2.276165885394067	0.6090819652127378	3.1413029674551445	1.2846076745818398	0.6050400932035516
2.278648072837245	0.6084037097689371	3.141352880679672	1.2874075203023814	0.6056818760208613
2.2811302602804227	0.6077261035838313	3.1414026805754665	1.2902141638967854	0.606323616776089
2.2836124477236006	0.6070491566986923	3.141452366613394	1.293027622200184	0.6069653155373871
2.2859072999368237	0.6064238955239848	3.141498201003646	1.295634820840452	0.6075585468186354
2.2860946351667786	0.6063728792037881	3.1415019382643146	1.2958479119832484	0.6076069723734634
2.288576822609956	0.6056972812384297	3.1415513949990888	1.2986750499503317	0.6082485873535827
2.291059010053134	0.6050223729910138	3.1416007362885874	1.3015090527375908	0.6088901605475681
2.293541197496312	0.6043481646990626	3.1416499616036986	1.3043499369110856	0.6095316920258025
2.29602338493949	0.6036746666492587	3.1416990704153362	1.307197718964858	0.6101731818592304
2.2985055723826675	0.6030018891774774	3.1417480621944502	1.3100524153189876	0.6108146301193587
2.3009877598258455	0.6023298426688141	3.1417969364120317	1.312914042317625	0.6114560368782583
2.3034699472690234	0.6016585375576078	3.1418456925391256	1.3157826162270065	0.6120974022085657
2.305952134712201	0.6009879843274617	3.1418943300468354	1.318658153233441	0.6127387261834845
2.308434322155379	0.6003181935112577	3.1419428484063348	1.3215406694412801	0.6133800088767861
2.310916509598557	0.5996491756911687	3.141991247088875	1.3244301808708632	0.6140212503628121
2.3133986970417344	0.5989809414986649	3.142039525565795	1.32732670345644	0.614662450716475
2.3158808844849124	0.5983135016145172	3.142087683308528	1.3302302530440724	0.6153036100132595
2.3183630719280903	0.5976468667687952	3.1421357197886133	1.333140845389512	0.6159447283292245
2.320845259371268	0.5969810477408607	3.1421836344777043	1.336058496156056	0.6165858057410039
2.323327446814446	0.5963160553593577	3.1422314268475775	1.3389832209123818	0.617226842325808
2.3258096342576238	0.5956519005021964	3.1422790963701406	1.3419150351303555	0.6178678381614254
2.3282918217008017	0.594988594096533	3.142326642517445	1.3448539541828217	0.6185087933262235
2.3307740091439793	0.5943261471187451	3.1423740647616927	1.347799993341368	0.6191497078991506
2.333256196587157	0.5936645705944017	3.142421362575246	1.3507531677740683	0.6197905819597365
2.335738384030335	0.5930038755982281	3.142468535430638	1.353713492543201	0.6204314155880944
2.3382205714735127	0.5923440732540667	3.1425155828005824	1.3566809826029484	0.6210722088649224
2.3407027589166907	0.5916851747348312	3.1425625041579814	1.3596556527970687	0.6217129618715038
2.3431849463598686	0.591027191262457	3.1426092989759384	1.3626375178565493	0.6223536746897095
2.3454797985730917	0.5904196908436896	3.1426524490719667	1.3654007496211982	0.6229459960570141
2.345667133803046	0.5903701341078454	3.1426559667277654	1.3656265923972337	0.6229943474019984
2.348149321246224	0.5897140145908032	3.1427025068869936	1.3686228909174292	0.6236349800914195
2.350631508689402	0.5890588440799757	3.142748918927385	1.3716264277954875	0.6242755728416123
2.3531136961325796	0.5884046339927753	3.1427952023229397	1.3746372172873678	0.6249161257368088
2.3555958835757576	0.5877513957953042	3.1428413565479096	1.377655273524171	0.6255566388618342
2.3580780710189355	0.5870991410022711	3.142887381076806	1.3806806105096572	0.6261971123021087
2.3605602584621135	0.586447881176902	3.14293327538441	1.3837132421177354	0.6268375461436482
2.363042445905291	0.585797627930846	3.1429790389457852	1.3867531820899337	0.6274779404730656
2.365524633348469	0.585148392924074	3.143024671236286	1.3898004440328457	0.6281182953775724
2.368006820791647	0.5845001878647721	3.1430701717315697	1.392855041415554	0.6287586109449793
2.3704890082348244	0.5838530245092293	3.143115539907606	1.3959169875670319	0.6293988872636981
2.3729711956780024	0.5832069146617175	3.1431607752406885	1.3989862956735213	0.6300391244227421
2.3754533831211804	0.5825618701743667	3.1432058772074463	1.4020629787758905	0.6306793225117279
2.377935570564358	0.5819179029470329	3.1432508452848524	1.4051470497669665	0.631319481620876
2.380417758007536	0.5812750249271604	3.1432956789502384	1.4082385213888475	0.6319596018410125
2.382899945450714	0.5806332481096367	3.1433403776813025	1.411337406230193	0.6325996832635699
2.3853821328938913	0.5799925845366408	3.1433849409561216	1.4144437167234896	0.6332397259805881
2.3878643203370693	0.579353046297486	3.143429368253164	1.4175574651422975	0.6338797300847157
2.3903465077802473	0.5787146455284536	3.1434736590512986	1.420678663598474	0.6345196956692111
2.3928286952234252	0.5780773944126228	3.143517812829807	1.423807324039374	0.6351596228279436
2.3953108826666027	0.5774413051796904	3.1435618290683975	1.426943458245032	0.6357995116553943
2.3977930701097807	0.5768063901057855	3.143605707247212	1.430087077825319	0.636439362246657
2.4002752575529587	0.5761726615132766	3.1436494468468417	1.4332381942170804	0.6370791746974399
2.402757444996136	0.5755401317705713	3.1436930473483367	1.4363968186812524	0.6377189491040659
2.4050522972093598	0.5749564175160465	3.143733233043212	1.4393237450727592	0.6383104048035712
2.405239632439314	0.5749088132919083	3.14373650823322	1.4395629622999564	0.6383586855634739
2.407721819882492	0.5742787185371427	3.1437798289834964	1.4427366359735734	0.6389983841732197
2.4102040073256696	0.5736498600115233	3.143823009081667	1.4459178504177979	0.6396380450314774
2.4126861947688476	0.5730222502654626	3.14386604801074	1.4491066161606696	0.6402776682370395
2.4151683822120256	0.5723959018942987	3.143908945254244	1.452302943539588	0.6409172538893189
2.417650569655203	0.5717708275380499	3.1439517002962396	1.4555068426983038	0.6415568020883488
2.420132757098381	0.571147039881161	3.1439943126213308	1.4587183235838919	0.6421963129347844
2.422614944541559	0.5705245516522421	3.1440367817146795	1.4619373959437043	0.6428357865299034
2.425097131984737	0.5699033756237989	3.1440791070620167	1.4651640693223054	0.6434752229756069
2.4275793194279145	0.5692835246119553	3.144121288149654	1.4683983530583842	0.6441146223744206
2.4300615068710925	0.5686650114761672	3.1441633244645004	1.4716402562816528	0.6447539848294951
2.4325436943142704	0.568047849118929	3.1442052154940696	1.4748897879097214	0.6453933104446072
2.435025881757448	0.5674320504854704	3.144246960726497	1.4781469566449585	0.6460325993241605
2.437508069200626	0.5668176285634459	3.1442885596505503	1.481411770971332	0.646671851573186
2.439990256643804	0.5662045963826149	3.144330011755644	1.4846842391512305	0.6473110672973436
2.4424724440869814	0.565592967014514	3.1443713165318514	1.487964369222272	0.6479502466029219
2.4449546315301594	0.5649827535721195	3.1444124734699193	1.49125216899409	0.6485893895968398
2.4474368189733373	0.5643739692095019	3.1444534820612784	1.4945476460451075	0.6492284963866464
2.449919006416515	0.5637666271214715	3.1444943417980595	1.4978508077192907	0.6498675670805225
2.452401193859693	0.5631607405432145	3.144535052173106	1.5011616611228902	0.6505066017872808
2.4548833813028708	0.5625563227499201	3.1445756126799873	1.504480213121165	0.6511456006163667
2.4573655687460487	0.5619533870563992	3.144616022813011	1.5078064703350893	0.6517845636778588
2.4598477561892262	0.561351946816693	3.14465628206724	1.511140439138049	0.6524234910824699
2.462329943632404	0.5607520154236726	3.1446963899385025	1.5144821256525192	0.6530623829415471
2.4646247958456273	0.5601987159295879	3.1447333356823397	1.517578480049121	0.6536530249369044
2.464812131075582	0.5601536063086293	3.1447363459234077	1.5178315357467305	0.6537012393670727
2.4672943185187597	0.5595567329408554	3.14477614951936	1.5211886750313202	0.6543400604716649
2.4697765059619377	0.5589614088272155	3.144815800224572	1.5245535488559718	0.654978846368578
2.4722586934051156	0.5583676475117076	3.144855297538079	1.5279261623060403	0.655617597171703
2.474740880848293	0.5577754625750155	3.1448946409597536	1.5313065201991662	0.6562563129955682
2.477223068291471	0.557184867634051	3.1449338299903187	1.5346946270818782	0.6568949939553398
2.479705255734649	0.5565958763414851	3.1449728641313635	1.5380904872261831	0.6575336401668219
2.4821874431778266	0.5560085023852718	3.1450117428853557	1.5414941046261463	0.6581722517464574
2.4846696306210045	0.5554227594881591	3.145050465755658	1.5449054829944624	0.6588108288113284
2.4871518180641825	0.5548386614071924	3.145089032246542	1.548324625759015	0.6594493714791558
2.4896340055073605	0.5542562219332052	3.1451274418632016	1.5517515360594285	0.6600878798683011
2.492116192950538	0.5536754548903026	3.1451656941117694	1.5551862167436101	0.6607263540977653
2.494598380393716	0.5530963741353313	3.1452037884993307	1.5586286703642855	0.6613647942871898
2.497080567836894	0.5525189935573422	3.1452417245339386	1.5620788991755261	0.6620032005568571
2.4995627552800714	0.5519433270770404	3.145279501724628	1.5655369051292698	0.6626415730276904
2.5020449427232494	0.551369388646226	3.1453171195814313	1.5690026898718363	0.6632799118212542
2.5045271301664274	0.5507971922472235	3.145354577615394	1.5724762547404356	0.6639182170597543
2.507009317609605	0.5502267518923015	3.145391875338589	1.5759576007596727	0.6645564888660382
2.509491505052783	0.5496580816230813	3.145429012264132	1.5794467286380485	0.6651947273635952
2.511973692495961	0.549091195509934	3.1454659879061966	1.582943638764456	0.6658329326765563
2.5144558799391383	0.5485261076513689	3.1455028017800295	1.5864483312046749	0.6664711049296946
2.5169380673823163	0.5479628321734085	3.1455394534019674	1.5899608056978631	0.6671092442484255
2.5194202548254943	0.5474013832289547	3.1455759422894505	1.5934810616530486	0.6677473507588062
2.521902442268672	0.546841774997143	3.1456122679610394	1.597009098145618	0.6683854245875361
2.5241972944818953	0.5463260513137634	3.1456457064477026	1.6002777880565915	0.6689753128519401
2.5243846297118497	0.5462840216826865	3.145648429936429	1.6005449139138082	0.669023465861957
2.5268668171550277	0.5457281375152073	3.1456844277364673	1.604088507355197	0.6696614747100526
2.5293490045982057	0.5451741367485593	3.145720260883168	1.607639876523196	0.6702994512604487
2.531831192041383	0.5446220336601376	3.1457559288997277	1.6111990191235461	0.6709373956424131
2.534313379484561	0.5440718425501783	3.1457914313105415	1.6147659325108168	0.6715753079858554
2.536795566927739	0.5435235777410458	3.1458267676412204	1.618340613684908	0.6722131884213272
2.5392777543709166	0.5429772535765107	3.1458619374186045	1.6219230592875582	0.672851037080021
2.5417599418140946	0.5424328844210147	3.1458969401707817	1.6255132655988593	0.6734888540937715
2.5442421292572726	0.5418904846589245	3.1459317754271026	1.6291112285337754	0.6741266395950536
2.54672431670045	0.5413500686937762	3.145966442718196	1.632716943638671	0.6747643937169837
2.549206504143628	0.5408116509475056	3.1460009415759873	1.6363304060878485	0.6754021165933185
2.551688691586806	0.5402752458596692	3.146035271533713	1.6399516106800927	0.6760398083584547
2.554170879029984	0.5397408678866533	3.1460694321259384	1.6435805518352273	0.676677469147429
2.5566530664731615	0.5392085315008712	3.146103422888572	1.6472172235906826	0.6773150990959177
2.5591352539163394	0.5386782511899499	3.1461372433588837	1.6508616195980736	0.6779526983402359
2.5616174413595174	0.5381500414559046	3.1461708930755226	1.6545137331197952	0.6785902670173373
2.564099628802695	0.5376239168143019	3.14620437157853	1.658173557025626	0.6792278052648136
2.566581816245873	0.5370998917934124	3.1462376784093595	1.6618410837893518	0.6798653132208943
2.569064003689051	0.5365779809333507	3.1462708131108914	1.6655163054854034	0.6805027910244457
2.5715461911322284	0.5360581987852049	3.1463037752274507	1.6691992137855116	0.6811402388149705
2.5740283785754063	0.535540559910154	3.1463365643048244	1.6728897999553802	0.6817776567326074
2.5765105660185843	0.5350250788785746	3.1463691798902764	1.6765880548513792	0.6824150449181298
2.578992753461762	0.5345117702691358	3.146401621532566	1.6802939689172562	0.6830524035129459
2.58147494090494	0.5340006486678821	3.146433888781965	1.6840075321808723	0.6836897326590975
2.583769793118163	0.5335300606553748	3.146463565227321	1.687447622056529	0.6842789353329731
2.5839571283481177	0.5334917286673065	3.146465981190274	1.6877287342509568	0.6843270324992594
2.5864393157912957	0.532985024865411	3.1464978983108396	1.6914575643138883	0.6849643031767383
2.5889215032344732	0.5324805518647557	3.1465296396985716	1.6951940111304993	0.6856015448354725
2.591403690677651	0.5319783242714978	3.1465612049099603	1.6989380630329054	0.6862387576200307
2.593885878120829	0.531478356694418	3.1465925935030934	1.702689707921364	0.6868759416756111
2.5963680655640067	0.5309806637439364	3.146623805037674	1.7064489332611588	0.6875130971480404
2.5988502530071846	0.5304852600311174	3.146654839075036	1.710215726079513	0.688150224183773
2.6013324404503626	0.5299921601666627	3.146685695178164	1.713990072962536	0.6887873229298901
2.60381462789354	0.529501378759894	3.146716372911709	1.717771960052197	0.6894243935340981
2.606296815336718	0.529012930417724	3.1467468718420064	1.721561373043336	0.6900614361447283
2.608779002779896	0.5285268297436172	3.1467771915370917	1.7253582971807047	0.690698450910735
2.6112611902230736	0.5280430913365388	3.1468073315667215	1.7291627172560444	0.6913354379816947
2.6137433776662515	0.5275617297898935	3.1468372915023877	1.7329746176051997	0.6919723975078053
2.6162255651094295	0.5270827596904532	3.146867070917336	1.73679398210527	0.6926093296398839
2.6187077525526075	0.5266061956172742	3.1468966693865843	1.7406207941717986	0.6932462345293663
2.621189939995785	0.5261320521406032	3.1469260864869395	1.744455036756003	0.6938831123283056
2.623672127438963	0.5256603438207736	3.146955321797015	1.748296692342045	0.6945199631893705
2.626154314882141	0.5251910852070905	3.146984374897249	1.7521457429443452	0.6951567872658441
2.6286365023253184	0.5247242908367056	3.1470132453699207	1.756002170104938	0.6957935847116224
2.6311186897684964	0.524259975233482	3.1470419327991697	1.7598659548908742	0.6964303556812131
2.6336008772116744	0.5237981529068487	3.147070436771013	1.7637370778916686	0.697067100329734
2.636083064654852	0.5233388383506447	3.147098756873362	1.7676155192167953	0.6977038188129105
2.63856525209803	0.5228820460419534	3.147126892696041	1.771501258493231	0.6983405112870757
2.641047439541208	0.5224277904399273	3.1471548438308057	1.7753942748630496	0.6989771779091677
2.643342291754431	0.5220100876196391	3.147180520784065	1.7789999336527014	0.699565771273453
2.6435296269843853	0.5219760859846022	3.1471826098713582	1.7792945469810655	0.6996138188367276
2.6460118144275633	0.5215269470957028	3.147210190413368	1.7832020530125328	0.7002504342278988
2.6484940018707412	0.5210803881714376	3.147237585054487	1.7871167706308948	0.7008870242414246
2.650976189313919	0.5206364235872859	3.14726479339437	1.7910386770155915	0.7015235890366464
2.6534583767570967	0.5201950676947733	3.1472918150346896	1.7949677488499216	0.7021601287735019
2.6559405642002747	0.5197563348202409	3.1473186495791556	1.798903962318962	0.7027966436125237
2.6584227516434527	0.5193202392636029	3.147345296633534	1.8028472931075479	0.7034331337148365
2.66090493908663	0.5188867952970975	3.1473717558056613	1.806797716398311	0.7040695992421558
2.663387126529808	0.5184560171640271	3.1473980267054653	1.8107552068697812	0.7047060403567857
2.665869313972986	0.5180279190774923	3.1474241089449815	1.8147197386945484	0.7053424572216168
2.6683515014161636	0.517602515219115	3.147450002138372	1.8186912855374917	0.7059788500001241
2.6708336888593416	0.5171798197377554	3.1474757059019405	1.8226698205540708	0.7066152188563648
2.6733158763025195	0.5167598467482202	3.147501219854154	1.8266553163886856	0.7072515639549765
2.675798063745697	0.5163426103299623	3.147526543615658	1.8306477451731038	0.7078878854611741
2.678280251188875	0.5159281245257744	3.1475516768092935	1.8346470785249558	0.7085241835407489
2.680762438632053	0.5155164033404733	3.1475766190601178	1.838653287546303	0.7091604583600648
2.683244626075231	0.5151074607395788	3.1476013699954186	1.8426663428222745	0.709796710086057
2.6857268135184085	0.5147013106479837	3.147625929244734	1.846686214419778	0.7104329388862292
2.6882090009615864	0.5142979669486186	3.1476502964398705	1.8507128718862862	0.7110691449286509
2.6906911884047644	0.5138974434811084	3.1476744712149176	1.8547462842486957	0.7117053283819558
2.693173375847942	0.513499754040424	3.1476984532062686	1.8587864200122641	0.7123414894153379
2.69565556329112	0.5131049123755265	3.1477222420526374	1.8628332471596258	0.7129776281985505
2.698137750734298	0.5127129321880056	3.147745837395074	1.8668867331498835	0.7136137449019021
2.7006199381774754	0.5123238271307132	3.1477692388769856	1.8709468449177833	0.7142498396962547
2.702914790390699	0.5119666581738722	3.147790701432853	1.8747063980541159	0.7148379079096355
2.7031021256206533	0.5119376108063899	3.14779244614415	1.8750135488729684	0.7148859127530209
2.7055843130638313	0.5115542967662873	3.1478154588447365	1.8790868108993175	0.7155219642441609
2.708066500507009	0.5111738985087847	3.1478382766293214	1.883166596354365	0.7161579943421799
2.7105486879501868	0.5107964294780013	3.147860899150906	1.8872528700688058	0.7167940032201251
2.7130308753933647	0.5104219030624035	3.1478833260649326	1.8913455963460886	0.7174299910515831
2.7155130628365427	0.5100503325934079	3.147905557029304	1.8954447389620919	0.7180659580106766
2.71799525027972	0.5096817313439804	3.1479275917044003	1.899550261164892	0.7187019042720619
2.720477437722898	0.5093161125272314	3.147949429753093	1.903662125674617	0.7193378300109252
2.722959625166076	0.5089534892950073	3.147971070840767	1.907780294683393	0.7199737354029803
2.7254418126092537	0.508593874736479	3.147992514635333	1.9119047298553806	0.7206096206244647
2.7279240000524316	0.508237281876727	3.1480137608072476	1.9160353923269031	0.7212454858521373
2.7304061874956096	0.5078837236753245	3.148034809029529	1.920172242706668	0.7218813312632746
2.732888374938787	0.5075332130249169	3.148055658977775	1.9243152410760842	0.7225171570356675
2.735370562381965	0.5071857627498005	3.148076310330177	1.9284643469896707	0.7231529633476182
2.737852749825143	0.5068413856044983	3.1480967627675405	1.9326195194755655	0.723788750377937
2.7403349372683206	0.5065000942723346	3.148117015973299	1.9367807170361275	0.7244245183059385
2.7428171247114985	0.5061619013640085	3.1481370696335325	1.9409478976486385	0.7250602673114381
2.7452993121546765	0.5058268194161665	3.1481569234369813	1.9451210187661032	0.7256959975747496
2.7477814995978544	0.5054948608899738	3.148176577075066	1.9493000373181475	0.7263317092766803
2.750263687041032	0.505166038169686	3.1481960302419014	1.9534849097120184	0.7269674025985282
2.75274587448421	0.5048403635612205	3.1482152826343137	1.9576755918336837	0.7276030777220786
2.755228061927388	0.5045178492907284	3.148234333951857	1.9618720390490336	0.7282387348295996
2.7577102493705654	0.5041985075031665	3.148253183896828	1.9660742062051857	0.7288743741038392
2.7601924368137434	0.5038823502608707	3.1482718321742835	1.9702820476318905	0.7295099957280213
2.7624872890269665	0.5035928974737062	3.148288893367135	1.974177323576292	0.7300976302818306
2.7626746242569213	0.5035693895421305	3.1482902784920572	1.974495517143043	0.7301455998858422
2.765156811700099	0.5032596372397657	3.148308522560772	1.978714568038297	0.7307811867614659
2.767638999143277	0.5029531051597038	3.1483265640938605	1.982939153104785	0.7314167565395212
2.770121186586455	0.5026498050195609	3.148344402807576	1.9871692246189439	0.7320523094050977
2.7726033740296323	0.5023497484472245	3.148362038421012	1.991404734348444	0.7326878455437412
2.7750855614728103	0.5020529469794397	3.1483794706561152	1.9956456335542274	0.7333233651414501
2.7775677489159882	0.5017594120603983	3.1483966992377024	1.9998918729926516	0.7339588683846718
2.780049936359166	0.5014691550403322	3.1484137238934746	2.0041434029177405	0.7345943554602976
2.7825321238023437	0.5011821871741099	3.148430544354033	2.008400173083543	0.7352298265556597
2.7850143112455217	0.5008985196198384	3.1484471603528927	2.012662132746599	0.7358652818585262
2.7874964986886996	0.5006181634374688	3.1484635716265	2.0169292306685147	0.7365007215570973
2.789978686131877	0.500341129587408	3.148479777914245	2.021201415118644	0.737136145840001
2.792460873575055	0.5000674289291345	3.148495778958478	2.025478633876881	0.7377715548962885
2.794943061018233	0.49979707221982217	3.148511574504523	2.0297608342365603	0.7384069489154308
2.7974252484614106	0.49953007011296746	3.1485271643006922	2.0340479630074664	0.7390423280873128
2.7999074359045886	0.4992664331570253	3.1485425480983	2.03833996651895	0.7396776926022307
2.8023896233477665	0.49900617179405077	3.1485577256516795	2.0426367906231566	0.7403130426508857
2.804871810790944	0.49874929635834864	3.1485726967181935	2.0469383806983634	0.7409483784243811
2.807353998234122	0.4984958170751298	3.1485874610582503	2.0512446816524217	0.7415837001142167
2.8098361856773	0.4982457440591765	3.148602018435317	2.055555637926313	0.7422190079122849
2.812318373120478	0.49799908731351533	3.1486163686159343	2.059871193497813	0.7428543020108656
2.8148005605636555	0.4977558567280992	3.1486305113697277	2.064191291885259	0.7434895826026217
2.8172827480068334	0.4975160620784984	3.1486444464694228	2.0685158761514337	0.7441248498805947
2.8197649354500114	0.49727971302460083	3.1486581736908574	2.072844888907552	0.7447601040381996
2.8220597876632345	0.4970642752851815	3.148670679765149	2.0768510727579006	0.7453474028973514
2.822247122893189	0.4970468191093225	3.148671692812997	2.0771782723173553	0.7453953452692204
2.824729310336367	0.4968173897573279	3.148685003617944	2.0815159681013182	0.7460305737678048
2.827211497779545	0.496591434273761	3.148698105890954	2.0858579175409564	0.7466657897284602
2.8296936852227224	0.4963689618429871	3.148710999420446	2.0902040614832447	0.747300993346048
2.8321758726659003	0.4961499815273463	3.1487236839980164	2.094554340345142	0.7479361848157793
2.8346580601090783	0.495934502265918	3.1487361594184513	2.098908694118218	0.7485713643332095
2.8371402475522562	0.495722532873298	3.1487484254797375	2.103267062373389	0.7492065320942334
2.8396224349954338	0.49551408203838765	3.148760481983077	2.107629384265758	0.7498416882950805
2.8421046224386117	0.4953091583231959	3.1487723287328944	2.1119955985395555	0.7504768331323095
2.8445868098817897	0.49510777016165425	3.148783965536855	2.116365643533187	0.7511119668028037
2.847068997324967	0.4949099258584453	3.1487953922058693	2.1207394571843783	0.7517470895037653
2.849551184768145	0.4947156335878451	3.148806608554111	2.1251169770354306	0.7523822014327107
2.852033372211323	0.49452490139257943	3.1488176143990234	2.129498140238567	0.753017302787465
2.8545155596545007	0.49433773718269497	3.148828409561333	2.133882883561384	0.753652393766157
2.8569977470976786	0.4941541487344449	3.1488389938650587	2.1382711433924015	0.7542874745672139
2.8594799345408566	0.49397414368919007	3.1488493671375237	2.1426628557467113	0.7549225453893557
2.861962121984034	0.4937977295523153	3.148859529209367	2.1470579562717185	0.7555576064315903
2.864444309427212	0.4936249136921619	3.14886947991455	2.1514563802529847	0.7561926578932081
2.86692649687039	0.4934557033389762	3.148879219090371	2.1558580626201613	0.7568276999737762
2.869408684313568	0.4932901055838748	3.1488887465774726	2.1602629379530174	0.7574627328731336
2.8718908717567455	0.49312812737782624	3.1488980622198524	2.164670940487562	0.758097756791385
2.8743730591999235	0.4929697755306505	3.148907165864872	2.1690820041222563	0.7587327719288961
2.8768552466431014	0.4928150567100355	3.1489160573632664	2.173496062424313	0.7593677784862877
2.879337434086279	0.49266397744057144	3.148924736569154	2.1779130486360874	0.7600027766644301
2.8816322862995025	0.49252754382728553	3.1489325717518963	2.181999223432373	0.7605898430876076
2.881819621529457	0.49251654410280366	3.148933203340046	2.182332895681556	0.7606377666644376
2.884301808972635	0.4923727629323034	3.148941457536853	2.1867555361728783	0.7612727486876631
2.8867839964158124	0.492232640018758	3.148949499023896	2.1911809024170426	0.7619077229356924
2.8892661838589904	0.4920961813050791	3.1489573276689136	2.1956089264225973	0.7625426896103384
2.8917483713021683	0.4919633925865311	3.14896494334307	2.2000395399064607	0.7631776489136356
2.894230558745346	0.49183427950987896	3.148972345920965	2.2044726743008116	0.7638126010478343
2.896712746188524	0.4917088475725556	3.1489795352806387	2.208908260760057	0.7644475462153951
2.8991949336317018	0.4915871021218497	3.148986511303582	2.2133462301678777	0.7650824846189829
2.9016771210748797	0.4914690483541138	3.148993273874743	2.217786513144344	0.7657174164614613
2.9041593085180573	0.49135469131399356	3.148999822882533	2.222229040053111	0.7663523419458869
2.906641495961235	0.49124403589367704	3.149006158218836	2.2266737410086783	0.766987261275503
2.909123683404413	0.49113708683216606	3.1490122797790128	2.2311205458837224	0.7676221746537345
2.9116058708475907	0.4910338487145686	3.1490181874619103	2.235569384316497	0.7682570822841819
2.9140880582907687	0.49093432597141295	3.149023881169865	2.240020185718294	0.7688919843706146
2.9165702457339466	0.49083852287798374	3.1490293608087123	2.2444728792809747	0.7695268811169662
2.919052433177124	0.49074644355368	3.149034626287789	2.2489273939845567	0.770161772727328
2.921534620620302	0.49065809196139604	3.149039677519943	2.253383658604863	0.770796659405943
2.92401680806348	0.49057347190692396	3.1490445144215347	2.2578416017212284	0.7714315413571999
2.9264989955066576	0.4904925870383803	3.149049136912446	2.262301151724262	0.7720664187856281
2.9289811829498356	0.490415440845654	3.1490535449160824	2.2667622368236606	0.77270129189589
2.9314633703930135	0.49034203665987913	3.1490577383593794	2.2712247850560745	0.7733361608927768
2.9339455578361915	0.4902723776529297	3.1490617171728084	2.2756887242930253	0.7739710259812013
2.936427745279369	0.4902064668369386	3.1490654812903776	2.2801539822488652	0.7746058873661924
2.938909932722547	0.4901443070638401	3.149069030649639	2.284620486488786	0.775240745252889
2.94120478493577	0.4900901780180381	3.1490721210234853	2.2887509412823768	0.7758276863185493
2.941392120165725	0.4900859010249361	3.1490723651916928	2.289088164436867	0.7758755998465336
2.9438743076089025	0.49003125125048647	3.1490754848611884	2.293556943384165	0.7765104513524673
2.9463564950520804	0.4899803601093232	3.1490783896063306	2.2980267504968444	0.7771452999761223
2.9488386824952584	0.4899332298084894	3.149081079378881	2.302497512824336	0.7777801459230167
2.951320869938436	0.48988986239290194	3.149083554134163	2.3069691573075386	0.7784149893987484
2.953803057381614	0.4898502597450391	3.149085813831063	2.311441610787045	0.7790498306089889
2.956285244824792	0.4898144235846527	3.149087858432033	2.3159148000113987	0.7796846697594771
2.9587674322679693	0.4897823554685048	3.1490896879030954	2.3203886516453784	0.780319507056013
2.9612496197111473	0.48975405679012923	3.149091302213842	2.3248630922783047	0.7809543427044524
2.9637318071543253	0.48972952877961834	3.1490927013374375	2.329338048432369	0.7815891769106995
2.9662139945975032	0.489708772503434	3.1490938852506223	2.3338134465709843	0.7822240098807022
2.9686961820406808	0.4896917888642442	3.149094853933711	2.338289213107148	0.7828588418204446
2.9711783694838587	0.4896785786007847	3.149095607370597	2.3427652744118235	0.7834936729359422
2.9736605569270367	0.4896691422877451	3.149096145548751	2.347241556822332	0.7841285034332345
2.976142744370214	0.4896634803356814	3.1490964684592235	2.351717986650756	0.7847633335183797
2.978624931813392	0.4896615929909523	3.1490965760966443	2.3561944901923457	0.7853981633974483
2.98110711925657	0.4896634803356814	3.1490964684592235	2.360670993733935	0.7860329932765169
2.9835893066997476	0.4896691422877451	3.149096145548751	2.365147423562359	0.7866678233616621
2.9860714941429256	0.4896785786007847	3.149095607370597	2.3696237059728675	0.7873026538589544
2.9885536815861036	0.4896917888642442	3.149094853933711	2.374099767277543	0.7879374849744519
2.991035869029281	0.489708772503434	3.1490938852506223	2.3785755338137067	0.7885723169141944
2.993518056472459	0.48972952877961834	3.1490927013374375	2.383050931952322	0.789207149884197
2.996000243915637	0.48975405679012923	3.149091302213842	2.3875258881063863	0.7898419840904443
2.998482431358815	0.4897823554685048	3.1490896879030954	2.3920003287393126	0.7904768197388835
3.000777283572038	0.48981187186760167	3.149088004011399	2.396136552793516	0.7910637446404807
3.0009646188019925	0.4898144235846527	3.149087858432033	2.3964741803732923	0.7911116570354195
3.0034468062451705	0.4898502597450391	3.149085813831063	2.400947369597646	0.7917464961859076
3.0059289936883484	0.48988986239290194	3.149083554134163	2.4054198230771524	0.7923813373961481
3.008411181131526	0.4899332298084894	3.149081079378881	2.4098914675603553	0.7930161808718799
3.010893368574704	0.4899803601093232	3.1490783896063306	2.4143622298878467	0.7936510268187743
3.013375556017882	0.49003125125048647	3.1490754848611884	2.418832037000526	0.7942858754424292
3.0158577434610594	0.4900859010249361	3.1490723651916928	2.423300815947824	0.7949207269483629
3.0183399309042374	0.4901443070638401	3.149069030649639	2.427768493895905	0.7955555815420077
3.0208221183474153	0.4902064668369386	3.1490654812903776	2.4322349981358258	0.7961904394287042
3.023304305790593	0.4902723776529297	3.1490617171728084	2.4367002560916657	0.7968253008136953
3.025786493233771	0.49034203665987913	3.1490577383593794	2.4411641953286165	0.7974601659021198
3.0282686806769488	0.490415440845654	3.1490535449160824	2.445626743561031	0.7980950348990066
3.0307508681201267	0.4904925870383803	3.149049136912446	2.450087828660429	0.7987299080092686
3.0332330555633042	0.490573471906924	3.1490445144215347	2.4545473786634626	0.7993647854376966
3.035715243006482	0.49065809196139604	3.149039677519943	2.459005321779828	0.7999996673889537
3.03819743044966	0.4907464435536801	3.149034626287789	2.4634615864001344	0.8006345540675686
3.0406796178928377	0.49083852287798374	3.1490293608087123	2.4679161011037163	0.8012694456779303
3.0431618053360157	0.490934325971413	3.149023881169865	2.472368794666397	0.801904342424282
3.0456439927791936	0.4910338487145686	3.1490181874619103	2.4768195960681942	0.8025392445107147
3.048126180222371	0.49113708683216606	3.1490122797790128	2.4812684345009686	0.8031741521411621
3.050608367665549	0.49124403589367704	3.149006158218836	2.4857152393760127	0.8038090655193936
3.053090555108727	0.49135469131399356	3.148999822882533	2.49015994033158	0.8044439848490098
3.0555727425519046	0.49146904835411387	3.148993273874743	2.494602467240347	0.8050789103334353
3.0580549299950825	0.4915871021218497	3.148986511303582	2.4990427502168133	0.8057138421759137
3.0603497822083057	0.4916995305407983	3.1489800692181933	2.503145860219715	0.8063008603824897
3.0605371174382605	0.4917088475725556	3.1489795352806387	2.503480719624634	0.8063487805795014
3.0630193048814385	0.491834279509879	3.148972345920965	2.5079163060838794	0.8069837257470622
3.065501492324616	0.4919633925865311	3.14896494334307	2.5123494404782303	0.807618677881261
3.067983679767794	0.4920961813050791	3.1489573276689136	2.5167800539620937	0.8082536371845581
3.070465867210972	0.492232640018758	3.148949499023896	2.5212080779676485	0.8088886038592041
3.0729480546541494	0.4923727629323035	3.148941457536853	2.5256334442118127	0.8095235781072334
3.0754302420973274	0.49251654410280366	3.148933203340046	2.530056084703135	0.810158560130459
3.0779124295405054	0.49266397744057144	3.148924736569154	2.5344759317486036	0.8107935501304665
3.080394616983683	0.4928150567100355	3.1489160573632664	2.538892917960378	0.8114285483086089
3.082876804426861	0.4929697755306506	3.148907165864872	2.5433069762624347	0.8120635548660005
3.085358991870039	0.4931281273778263	3.1488980622198524	2.547718039897129	0.8126985700035116
3.0878411793132163	0.4932901055838748	3.1488887465774726	2.5521260424316736	0.8133335939217631
3.0903233667563943	0.49345570333897626	3.148879219090371	2.5565309177645297	0.8139686268211204
3.0928055541995723	0.49362491369216194	3.14886947991455	2.5609326001317063	0.8146036689016886
3.0952877416427502	0.4937977295523153	3.148859529209367	2.5653310241129725	0.8152387203633062
3.0977699290859277	0.4939741436891901	3.1488493671375237	2.5697261246379797	0.8158737814055409
3.1002521165291057	0.49415414873444496	3.1488389938650583	2.5741178369922895	0.8165088522276828
3.1027343039722837	0.49433773718269497	3.148828409561333	2.578506096823307	0.8171439330287396
3.105216491415461	0.49452490139257943	3.1488176143990234	2.582890840146124	0.8177790240074315
3.107698678858639	0.4947156335878451	3.148806608554111	2.5872720033492604	0.8184141253621858
3.110180866301817	0.49490992585844534	3.1487953922058693	2.5916495232003127	0.8190492372911312
3.1126630537449946	0.49510777016165425	3.148783965536855	2.596023336851504	0.8196843599920929
3.1151452411881726	0.4953091583231959	3.1487723287328944	2.6003933818451355	0.820319493662587
3.1176274286313506	0.49551408203838765	3.148760481983077	2.604759596118933	0.8209546384998161
3.1199222808445737	0.4957066778442206	3.14874934271962	2.6087928227634003	0.8215418578986845
3.120109616074528	0.495722532873298	3.1487484254797375	2.609121918011302	0.8215897947006632
3.122591803517706	0.495934502265918	3.1487361594184513	2.613480286266473	0.8222249624616872
3.125073990960884	0.49614998152734635	3.1487236839980164	2.617834640039549	0.8228601419791173
3.127556178404062	0.4963689618429872	3.1487109994204454	2.6221849189014463	0.8234953334488485
3.1300383658472395	0.496591434273761	3.148698105890954	2.6265310628437346	0.8241305370664364
3.1325205532904175	0.4968173897573279	3.148685003617944	2.630873012283373	0.8247657530270918
3.1350027407335954	0.4970468191093225	3.148671692812997	2.6352107080673357	0.8254009815256763
3.137484928176773	0.49727971302460083	3.1486581736908574	2.639544091477139	0.826036222756697
3.139967115619951	0.4975160620784984	3.1486444464694228	2.6438731042332573	0.8266714769143019
3.142449303063129	0.49775585672809924	3.1486305113697277	2.648197688499432	0.8273067441922749
3.1449314905063064	0.49799908731351533	3.1486163686159343	2.652517786886878	0.8279420247840311
3.1474136779494843	0.4982457440591765	3.148602018435317	2.656833342458378	0.8285773188826118
3.1498958653926623	0.4984958170751298	3.1485874610582503	2.6611442987322693	0.8292126266806799
3.15237805283584	0.49874929635834864	3.1485726967181935	2.6654505996863276	0.8298479483705155
3.154860240279018	0.4990061717940508	3.1485577256516795	2.6697521897615344	0.8304832841440108
3.1573424277221958	0.4992664331570253	3.1485425480983	2.674049013865741	0.831118634192666
3.1598246151653737	0.49953007011296746	3.1485271643006922	2.6783410173772246	0.8317539987075837
3.1623068026085512	0.49979707221982217	3.148511574504523	2.6826281461481307	0.8323893778794658
3.164788990051729	0.5000674289291346	3.148495778958478	2.68691034650781	0.833024771898608
3.167271177494907	0.500341129587408	3.148479777914245	2.691187565266047	0.8336601809548957
3.1697533649380847	0.5006181634374689	3.1484635716265	2.6954597497161763	0.8342956052377993
3.1722355523812626	0.5008985196198384	3.1484471603528923	2.699726847638092	0.8349310449363704
3.1747177398244406	0.50118218717411	3.148430544354033	2.703988807301148	0.8355665002392368
3.177199927267618	0.5014691550403322	3.1484137238934746	2.7082455774669505	0.836201971334599
3.1794947794808417	0.5017373913313734	3.148397991237571	2.712176420594847	0.8367894964756615
3.179682114710796	0.5017594120603983	3.1483966992377024	2.7124971073920396	0.8368374584102248
3.182164302153974	0.5020529469794397	3.1483794706561152	2.7167433468304636	0.8374729616534464
3.1846464895971516	0.5023497484472246	3.148362038421012	2.720984246036247	0.8381084812511554
3.1871286770403295	0.5026498050195609	3.148344402807576	2.725219755765747	0.8387440173897989
3.1896108644835075	0.5029531051597039	3.1483265640938605	2.7294498272799057	0.8393795702553754
3.1920930519266855	0.5032596372397657	3.148308522560772	2.733674412346394	0.8400151400334308
3.194575239369863	0.5035693895421306	3.1482902784920572	2.7378934632416483	0.8406507269090545
3.197057426813041	0.5038823502608707	3.1482718321742835	2.7421069327528005	0.8412863310668752
3.199539614256219	0.5041985075031665	3.148253183896828	2.7463147741795053	0.8419219526910574
3.2020218016993964	0.5045178492907285	3.148234333951857	2.750516941335657	0.8425575919652971
3.2045039891425744	0.5048403635612205	3.1482152826343137	2.7547133885510076	0.843193249072818
3.2069861765857524	0.505166038169686	3.1481960302419014	2.758904070672673	0.8438289241963683
3.20946836402893	0.5054948608899738	3.148176577075066	2.7630889430665433	0.8444646175182163
3.211950551472108	0.5058268194161666	3.1481569234369813	2.767267961618588	0.845100329220147
3.214432738915286	0.5061619013640086	3.1481370696335325	2.7714410827360525	0.8457360594834584
3.2169149263584633	0.5065000942723347	3.148117015973299	2.7756082633485635	0.8463718084889582
3.2193971138016413	0.5068413856044983	3.1480967627675405	2.7797694609091255	0.8470075764169596
3.2218793012448192	0.5071857627498007	3.148076310330177	2.7839246333950203	0.8476433634472783
3.224361488687997	0.5075332130249169	3.148055658977775	2.7880737393086066	0.848279169759229
3.2268436761311747	0.5078837236753245	3.148034809029529	2.792216737678023	0.848914995531622
3.2293258635743527	0.5082372818767271	3.1480137608072476	2.7963535880577877	0.8495508409427592
3.2318080510175307	0.508593874736479	3.147992514635333	2.80048425052931	0.8501867061704319
3.234290238460708	0.5089534892950074	3.147971070840767	2.804608685701298	0.8508225913919164
3.236772425903886	0.5093161125272314	3.147949429753093	2.808726854710074	0.8514584967839713
3.2390672781171093	0.5096540332068942	3.147929246725995	2.8125286100787155	0.8520464273294738
3.239254613347064	0.5096817313439804	3.1479275917044003	2.812838719219799	0.8520944225228347
3.2417368007902416	0.5100503325934079	3.147905557029304	2.816944241422599	0.8527303687842199
3.2442189882334196	0.5104219030624035	3.1478833260649326	2.821043384038602	0.8533663357433134
3.2467011756765976	0.5107964294780014	3.147860899150906	2.825136110315885	0.8540023235747715
3.249183363119775	0.5111738985087848	3.1478382766293214	2.829222384030326	0.8546383324527167
3.251665550562953	0.5115542967662874	3.1478154588447365	2.8333021694853735	0.8552743625507356
3.254147738006131	0.51193761080639	3.14779244614415	2.8373754315117226	0.8559104140418756
3.256629925449309	0.5123238271307132	3.1477692388769856	2.8414421354669077	0.8565464870986419
3.2591121128924865	0.5127129321880056	3.147745837395074	2.8455022472348075	0.8571825818929946
3.2615943003356644	0.5131049123755265	3.1477222420526374	2.849555733225065	0.8578186985963461
3.2640764877788424	0.5134997540404241	3.1476984532062686	2.8536025603724267	0.8584548373795586
3.26655867522202	0.5138974434811084	3.1476744712149176	2.8576426961359953	0.8590909984129408
3.269040862665198	0.5142979669486186	3.1476502964398705	2.8616761084984046	0.8597271818662456
3.271523050108376	0.5147013106479839	3.147625929244734	2.865702765964913	0.8603633879086674
3.2740052375515534	0.5151074607395789	3.147601369995418	2.8697226375624165	0.8609996167088396
3.2764874249947313	0.5155164033404734	3.1475766190601173	2.873735692838388	0.8616358684348318
3.2789696124379093	0.5159281245257744	3.1475516768092935	2.877741901859735	0.8622721432541477
3.281451799881087	0.5163426103299623	3.147526543615658	2.8817412352115874	0.8629084413337225
3.283933987324265	0.5167598467482202	3.147501219854154	2.8857336639960054	0.8635447628399202
3.2864161747674427	0.5171798197377555	3.1474757059019405	2.88971915983062	0.8641811079385318
3.2888983622106207	0.517602515219115	3.1474500021383713	2.8936976948471993	0.8648174767947725
3.2913805496537982	0.5180279190774923	3.1474241089449815	2.8976692416901426	0.8654538695732797
3.293862737096976	0.5184560171640272	3.1473980267054653	2.90163377351491	0.8660902864381108
3.296344924540154	0.5188867952970975	3.1473717558056613	2.9055912639863797	0.8667267275527408
3.2986397767533773	0.5192874337672625	3.147347300115399	2.9092437887291487	0.867315157006326
3.2988271119833317	0.5193202392636029	3.147345296633534	2.909541687277143	0.8673631930800602
3.3013092994265096	0.5197563348202409	3.1473186495791556	2.913485018065729	0.867999683182373
3.3037914868696876	0.5201950676947733	3.147291815034689	2.9174212315347696	0.8686361980213947
3.306273674312865	0.5206364235872859	3.1472647933943696	2.9213503033690995	0.8692727377582503
3.308755861756043	0.5210803881714378	3.147237585054487	2.925272209753796	0.869909302553472
3.311238049199221	0.5215269470957028	3.147210190413368	2.9291869273721582	0.8705458925669978
3.3137202366423986	0.5219760859846022	3.1471826098713582	2.9330944334036255	0.871182507958169
3.3162024240855765	0.5224277904399273	3.1471548438308057	2.9369947055216414	0.871819148885729
3.3186846115287545	0.5228820460419534	3.147126892696041	2.94088772189146	0.8724558155078208
3.3211667989719325	0.5233388383506447	3.147098756873362	2.944773461167896	0.8730925079819861
3.32364898641511	0.5237981529068487	3.147070436771013	2.9486519024930224	0.8737292264651627
3.326131173858288	0.524259975233482	3.1470419327991697	2.952523025493817	0.8743659711136834
3.328613361301466	0.5247242908367056	3.1470132453699207	2.956386810279753	0.8750027420832741
3.3310955487446434	0.5251910852070906	3.146984374897249	2.960243237440346	0.8756395395290525
3.3335777361878214	0.5256603438207736	3.146955321797015	2.9640922880426457	0.8762763636055261
3.3360599236309993	0.5261320521406032	3.1469260864869395	2.967933943628688	0.876913214466591
3.338542111074177	0.5266061956172742	3.1468966693865843	2.971768186212892	0.8775500922655303
3.341024298517355	0.5270827596904533	3.146867070917336	2.975594998279421	0.8781869971550127
3.343506485960533	0.5275617297898935	3.1468372915023877	2.979414362779491	0.8788239292870913
3.3459886734037103	0.5280430913365388	3.1468073315667215	2.9832262631286466	0.8794608888132018
3.3484708608468883	0.5285268297436173	3.1467771915370917	2.987030683203986	0.8800978758841617
3.3509530482900662	0.5290129304177241	3.146746871842006	2.990827607341355	0.8807348906501683
3.353435235733244	0.529501378759894	3.146716372911709	2.994617020332494	0.8813719332607984
3.3559174231764217	0.5299921601666627	3.146685695178164	2.998398907422155	0.8820090038650065
3.358212275389645	0.5304479643225337	3.1466571740548304	3.00188866081195	0.8825980186174294
3.3583996106195997	0.5304852600311174	3.1466548390750355	3.002173254305178	0.8826461026111235
3.3608817980627776	0.5309806637439365	3.1466238050376734	3.005940047123532	0.8832832296468562
3.363363985505955	0.531478356694418	3.1465925935030934	3.009699272463327	0.8839203851192855
3.365846172949133	0.5319783242714978	3.14656120490996	3.0134509173517854	0.8845575691748658
3.368328360392311	0.5324805518647558	3.1465296396985716	3.0171949692541915	0.885194781959424
3.3708105478354886	0.5329850248654111	3.1464978983108396	3.0209314160708027	0.8858320236181583
3.3732927352786666	0.5334917286673067	3.146465981190274	3.024660246133734	0.8864692942956371
3.3757749227218445	0.5340006486678822	3.146433888781965	3.0283814482038185	0.8871065941357991
3.378257110165022	0.5345117702691359	3.146401621532566	3.0320950114674345	0.8877439232819506
3.3807392976082	0.5350250788785748	3.146369179890276	3.035800925533312	0.8883812818767668
3.383221485051378	0.535540559910154	3.1463365643048244	3.0394991804293108	0.8890186700622892
3.385703672494556	0.5360581987852049	3.1463037752274507	3.043189766599179	0.889656087979926
3.3881858599377335	0.5365779809333507	3.1462708131108914	3.0468726748992876	0.8902935357704509
3.3906680473809114	0.5370998917934124	3.1462376784093595	3.050547896595339	0.8909310135740023
3.3931502348240894	0.537623916814302	3.14620437157853	3.054215423359065	0.891568521530083
3.395632422267267	0.5381500414559046	3.1461708930755226	3.057875247264896	0.8922060597775594
3.398114609710445	0.53867825118995	3.1461372433588837	3.0615273607866174	0.8928436284546607
3.400596797153623	0.5392085315008713	3.146103422888572	3.0651717567940087	0.8934812276989789
3.4030789845968004	0.5397408678866533	3.1460694321259384	3.0688084285494637	0.8941188576474676
3.4055611720399783	0.5402752458596692	3.146035271533713	3.0724373697045984	0.8947565184364419
3.4080433594831563	0.5408116509475056	3.1460009415759873	3.0760585742968423	0.8953942102015782
3.410525546926334	0.5413500686937762	3.145966442718196	3.07967203674602	0.8960319330779128
3.4130077343695118	0.5418904846589246	3.1459317754271026	3.0832777518509156	0.896669687199843
3.4154899218126897	0.5424328844210147	3.1458969401707817	3.0868757147858314	0.8973074727011251
3.417784774025913	0.542936100653904	3.145864584973439	3.090195232361055	0.8978971513949573
3.4179721092558677	0.5429772535765108	3.1458619374186045	3.090465921097133	0.8979452897148755
3.420454296699045	0.5435235777410459	3.1458267676412204	3.094048366699783	0.8985831383735695
3.422936484142223	0.5440718425501783	3.1457914313105415	3.097623047873874	0.8992210188090412
3.425418671585401	0.5446220336601377	3.145755928899727	3.1011899612611447	0.8998589311524835
3.4279008590285787	0.5451741367485594	3.145720260883168	3.104749103861495	0.9004968755344479
3.4303830464717566	0.5457281375152074	3.1456844277364673	3.108300473029494	0.901134852084844
3.4328652339149346	0.5462840216826865	3.145648429936429	3.1118440664708826	0.9017728609329395
3.435347421358112	0.5468417749971431	3.145612267961039	3.115379882239073	0.9024109022073604
3.43782960880129	0.5474013832289547	3.1455759422894505	3.1189079187316424	0.9030489760360904
3.440311796244468	0.5479628321734085	3.1455394534019674	3.122428174686828	0.903687082546471
3.4427939836876456	0.5485261076513689	3.1455028017800295	3.125940649180016	0.9043252218652019
3.4452761711308235	0.5490911955099341	3.145465987906196	3.129445341620235	0.9049633941183403
3.4477583585740015	0.5496580816230813	3.145429012264132	3.1329422517466425	0.9056015994313014
3.4502405460171794	0.5502267518923016	3.145391875338589	3.136431379625018	0.9062398379288583
3.452722733460357	0.5507971922472236	3.145354577615394	3.139912725644255	0.9068781097351423
3.455204920903535	0.5513693886462261	3.1453171195814313	3.1433862905128547	0.9075164149736424
3.457687108346713	0.5519433270770405	3.1452795017246276	3.146852075255421	0.9081547537672062
3.4601692957898904	0.5525189935573422	3.1452417245339386	3.150310081209165	0.9087931262380395
3.4626514832330684	0.5530963741353314	3.1452037884993307	3.1537603100204055	0.9094315325077068
3.4651336706762463	0.5536754548903026	3.1451656941117694	3.157202763641081	0.9100699726971314
3.467615858119424	0.5542562219332053	3.145127441863201	3.1606374443252623	0.9107084469265955
3.470098045562602	0.5548386614071924	3.1450890322465415	3.1640643546256757	0.9113469553157407
3.47258023300578	0.5554227594881592	3.145050465755658	3.1674834973902284	0.9119854979835682
3.4750624204489573	0.5560085023852718	3.1450117428853557	3.1708948757585445	0.9126240750484391
3.477357272662181	0.5565514895569099	3.1449758038094418	3.174041886605672	0.9132144882364154
3.4775446078921353	0.5565958763414851	3.1449728641313635	3.174298493158508	0.9132626866280746
3.4800267953353132	0.557184867634051	3.1449338299903187	3.1776943533028126	0.9139013328395568
3.482508982778491	0.5577754625750156	3.1448946409597536	3.1810824601855248	0.9145400137993284
3.4849911702216687	0.5583676475117076	3.144855297538079	3.1844628180786505	0.9151787296231936
3.4874733576648467	0.5589614088272156	3.144815800224572	3.187835431528719	0.9158174804263186
3.4899555451080246	0.5595567329408555	3.14477614951936	3.191200305353371	0.9164562663232317
3.492437732551202	0.5601536063086293	3.1447363459234077	3.1945574446379603	0.9170950874278239
3.49491991999438	0.5607520154236726	3.144696389938502	3.197906854732172	0.9177339438533496
3.497402107437558	0.561351946816693	3.14465628206724	3.201248541246642	0.9183728357124268
3.4998842948807356	0.5619533870563993	3.144616022813011	3.2045825100496015	0.9190117631170378
3.5023664823239136	0.5625563227499202	3.144575612679987	3.207908767263526	0.9196507261785299
3.5048486697670915	0.5631607405432145	3.144535052173106	3.2112273192618006	0.9202897250076157
3.507330857210269	0.5637666271214716	3.1444943417980595	3.2145381726654003	0.920928759714374
3.509813044653447	0.564373969209502	3.144453482061278	3.2178413343395835	0.9215678304082502
3.512295232096625	0.5649827535721196	3.144412473469919	3.221136811390601	0.9222069371980568
3.514777419539803	0.565592967014514	3.1443713165318514	3.224424611162419	0.9228460801919747
3.5172596069829805	0.566204596382615	3.1443300117556436	3.2277047412334605	0.923485259497553
3.5197417944261584	0.5668176285634459	3.1442885596505503	3.230977209413359	0.9241244752217106
3.5222239818693364	0.5674320504854704	3.144246960726497	3.2342420237397325	0.9247637274707362
3.524706169312514	0.568047849118929	3.1442052154940696	3.2374991924749694	0.9254030163502894
3.527188356755692	0.5686650114761673	3.1441633244645004	3.240748724103038	0.9260423419654015
3.52967054419887	0.5692835246119553	3.144121288149654	3.2439906273263066	0.9266817044204759
3.5321527316420473	0.569903375623799	3.144079107062016	3.2472249110623856	0.9273211038192897
3.5346349190852253	0.5705245516522421	3.1440367817146795	3.2504515844409867	0.9279605402649932
3.5369297712984484	0.5711000140612496	3.1439975228450376	3.2534279724886477	0.9285517503189888
3.5371171065284033	0.5711470398811611	3.1439943126213308	3.253670656800799	0.9286000138601123
3.539599293971581	0.57177082753805	3.1439517002962396	3.2568821376863872	0.9292395247065478
3.5420814814147588	0.5723959018942988	3.143908945254244	3.260086036845103	0.9298790729055777
3.5445636688579367	0.5730222502654627	3.14386604801074	3.2632823642240214	0.9305186585578571
3.5470458563011147	0.5736498600115234	3.143823009081667	3.266471129966893	0.9311582817634193
3.549528043744292	0.5742787185371427	3.143779828983496	3.269652344411117	0.9317979426216769
3.55201023118747	0.5749088132919083	3.14373650823322	3.2728260180847344	0.9324376412314228
3.554492418630648	0.5755401317705714	3.1436930473483367	3.2759921617034387	0.9330773776908308
3.5569746060738257	0.5761726615132767	3.1436494468468412	3.2791507861676106	0.9337171520974566
3.5594567935170036	0.5768063901057856	3.143605707247212	3.282301902559372	0.9343569645482396
3.5619389809601816	0.5774413051796905	3.143561829068397	3.285445522139659	0.9349968151395024
3.564421168403359	0.578077394412623	3.143517812829807	3.288581656345317	0.935636703966953
3.566903355846537	0.5787146455284538	3.143473659051298	3.291710316786217	0.9362766311256855
3.569385543289715	0.579353046297486	3.1434293682531638	3.294831515242393	0.9369165967101809
3.5718677307328925	0.5799925845366409	3.1433849409561216	3.297945263661201	0.9375566008143085
3.5743499181760705	0.5806332481096368	3.1433403776813025	3.301051574154498	0.9381966435313267
3.5768321056192485	0.5812750249271605	3.1432956789502384	3.3041504589958435	0.938836724953884
3.5793142930624264	0.5819179029470329	3.1432508452848524	3.3072419306177245	0.9394768451740206
3.581796480505604	0.5825618701743667	3.1432058772074463	3.3103260016088005	0.9401170042831687
3.584278667948782	0.5832069146617176	3.1431607752406885	3.3134026847111695	0.9407572023721545
3.58676085539196	0.5838530245092294	3.1431155399076056	3.316471992817659	0.9413974395311985
3.5892430428351374	0.5845001878647722	3.1430701717315697	3.319533938969137	0.9420377158499172
3.5917252302783154	0.585148392924074	3.143024671236286	3.3225885363518453	0.9426780314173243
3.5942074177214933	0.585797627930846	3.1429790389457852	3.325635798294757	0.9433183863218311
3.5965022699347164	0.5863987701111447	3.1429367338121836	3.3284465635772698	0.9439104475415638
3.596689605164671	0.586447881176902	3.1429332753844097	3.3286757382669556	0.9439587806512485
3.599171792607849	0.5870991410022711	3.1428873810768057	3.3317083698750336	0.9445992144927879
3.6016539800510268	0.5877513957953042	3.1428413565479096	3.33473370686052	0.9452396879330623
3.6041361674942043	0.5884046339927753	3.1427952023229397	3.337751763097323	0.9458802010580879
3.6066183549373823	0.5890588440799757	3.1427489189273845	3.340762552589203	0.9465207539532843
3.60910054238056	0.5897140145908033	3.1427025068869936	3.3437660894672616	0.9471613467034771
3.611582729823738	0.5903701341078456	3.142655966727765	3.3467623879874573	0.9478019793928981
3.6140649172669157	0.5910271912624571	3.1426092989759384	3.3497514625281415	0.9484426521051871
3.6165471047100937	0.5916851747348312	3.1425625041579814	3.352733327587622	0.9490833649233927
3.6190292921532716	0.5923440732540667	3.142515582800582	3.3557079977817423	0.9497241179299741
3.621511479596449	0.5930038755982282	3.142468535430638	3.3586754878414897	0.9503649112068021
3.623993667039627	0.5936645705944017	3.142421362575246	3.3616358126106225	0.9510057448351602
3.626475854482805	0.5943261471187452	3.1423740647616927	3.3645889870433225	0.9516466188957461
3.6289580419259826	0.594988594096533	3.1423266425174448	3.3675350262018693	0.952287533468673
3.6314402293691606	0.5956519005021964	3.1422790963701406	3.3704739452543353	0.9529284886334711
3.6339224168123385	0.5963160553593578	3.142231426847577	3.373405759472309	0.9535694844690885
3.636404604255516	0.5969810477408608	3.1421836344777043	3.376330484228635	0.9542105210538927
3.638886791698694	0.5976468667687952	3.1421357197886133	3.379248134995179	0.954851598465672
3.641368979141872	0.5983135016145174	3.1420876833085276	3.3821587273406184	0.955492716781637
3.64385116658505	0.598980941498665	3.1420395255657945	3.385062276928251	0.9561338760784216
3.6463333540282274	0.5996491756911687	3.1419912470888747	3.387958799513828	0.9567750764320845
3.6488155414714054	0.6003181935112578	3.1419428484063343	3.3908483109434107	0.9574163179181105
3.6512977289145834	0.6009879843274617	3.141894330046835	3.39373082715125	0.9580576006114122
3.653779916357761	0.6016585375576079	3.141845692539125	3.3966063641576842	0.9586989245863309
3.6560747685709845	0.6022791520466199	3.1418006202527375	3.3992586841094012	0.9592918834567024
3.656262103800939	0.6023298426688141	3.1417969364120317	3.3994749380670655	0.9593402899166383
3.658744291244117	0.6030018891774775	3.14174806219445	3.402336565065703	0.9599816966755379
3.6612264786872943	0.6036746666492588	3.1416990704153362	3.4051912614198327	0.9606231449356661
3.6637086661304723	0.6043481646990626	3.141649961603698	3.408039043473605	0.9612646347690941
3.6661908535736503	0.6050223729910139	3.1416007362885874	3.4108799276471	0.9619061662473286
3.668673041016828	0.6056972812384298	3.1415513949990888	3.4137139304343593	0.962547739441314
3.6711552284600057	0.6063728792037881	3.1415019382643146	3.4165410684014423	0.9631893544214332
3.6736374159031837	0.6070491566986923	3.141452366613394	3.419361358184507	0.9638310112575095
3.6761196033463617	0.6077261035838313	3.1414026805754665	3.4221748164879053	0.9644727100188075
3.678601790789539	0.6084037097689371	3.1413528806796718	3.4249814600823094	0.9651144507740353
3.681083978232717	0.6090819652127379	3.141302967455144	3.427781305802851	0.9657562335913451
3.683566165675895	0.6097608599229081	3.1412529414310018	3.430574370547289	0.966398058538335
3.6860483531190726	0.6104403839560141	3.1412028031363395	3.433360671274193	0.9670399256820508
3.6885305405622506	0.6111205274174578	3.141152553100223	3.436140225001153	0.9676818350889869
3.6910127280054286	0.6118012804614154	3.141102191851677	3.4389130488030064	0.9683237868250879
3.693494915448606	0.612482633290774	3.141051719919681	3.4416791598100884	0.9689657809557506
3.695977102891784	0.6131645761570643	3.1410011378331597	3.4444385752065028	0.9696078175458246
3.698459290334962	0.6138470993603906	3.1409504461209767	3.4471913122284135	0.9702498966596144
3.7009414777781395	0.6145301932493569	3.140899645311925	3.4499373881623563	0.9708920183608803
3.7034236652213175	0.6152138482209908	3.14084873593472	3.4526768203435716	0.971534182712841
3.7059058526644955	0.6158980547206643	3.1407977185179945	3.4554096261543603	0.9721763897781737
3.7083880401076734	0.6165828032420108	3.140746593590288	3.4581358230224546	0.9728186396190164
3.710870227550851	0.6172680843268403	3.140695361680041	3.4608554284194137	0.9734609322969692
3.713352414994029	0.6179538885650516	3.1406440233155877	3.463568459859038	0.9741032678730959
3.715647267207252	0.6185883912001982	3.140596465303633	3.46607090061631	0.974697163423949
3.715834602437207	0.6186402065945406	3.1405925790251485	3.4662749348958037	0.9747456464079253
3.7183167898803844	0.6193270291011076	3.1405410293368234	3.468974871123316	0.9753880679614527
3.7207989773235624	0.6200143468183611	3.1404893747785843	3.4716682861727843	0.9760305325931418
3.7232811647667403	0.6207021505276186	3.1404376158782688	3.474355197711516	0.9766730403619256
3.725763352209918	0.6213904310578058	3.1403857531635717	3.4770356234414286	0.9773155913262084
3.728245539653096	0.6220791792853526	3.1403337871620414	3.479709581097582	0.9779581855438669
3.7307277270962738	0.6227683861340875	3.1402817184010683	3.4823770884467327	0.9786008230722522
3.7332099145394513	0.6234580425751282	3.140229547407883	3.4850381632859024	0.9792435039681906
3.7356921019826292	0.6241481396267717	3.1401772747095476	3.487692823440968	0.9798862282879861
3.738174289425807	0.6248386683543812	3.1401249008329466	3.490341086765271	0.980528996087421
3.740656476868985	0.6255296198702699	3.140072426304785	3.4929829711382463	0.9811718074217576
3.7431386643121627	0.6262209853335848	3.1400198516515787	3.4956184944640647	0.9818146623457404
3.7456208517553407	0.6269127559501868	3.139967177399649	3.4982476746703006	0.9824575609135969
3.7481030391985186	0.6276049229725289	3.139914404075118	3.5008705297066123	0.9831005031790393
3.750585226641696	0.6282974776995329	3.139861532203897	3.5034870775434444	0.9837434891952658
3.753067414084874	0.6289904114764641	3.139808562311688	3.5060973361707455	0.9843865190149629
3.755549601528052	0.6296837156948035	3.13975549492397	3.508701323596705	0.985029592690306
3.7580317889712296	0.6303773817921193	3.139702330565999	3.5112990578465078	0.9856727102729617
3.7605139764144075	0.6310714012519352	3.1396490697627977	3.5138905569611056	0.9863158718140884
3.7629961638575855	0.6317657656035978	3.1395957130391525	3.5164758389960067	0.9869590773643391
3.765478351300763	0.6324604664221422	3.139542260919605	3.519054922020082	0.9876023269738616
3.767960538743941	0.6331554953281561	3.1394887139284493	3.5216278241143883	0.988245620692301
3.770442726187119	0.6338508439876417	3.139435072589722	3.5241945633710103	0.9888889585688008
3.772924913630297	0.6345465041118762	3.1393813374272006	3.5267551578919165	0.9895323406520045
3.77521976584352	0.6351899314346486	3.139331574740357	3.52911704875952	0.9901272048815101
3.7754071010734744	0.6352424674572714	3.139327508964396	3.529309625787833	0.9901757669900568
3.7778892885166524	0.6359387258252311	3.1392735877245466	3.531857985177137	0.9908192376306062
3.7803714759598304	0.6366352710620075	3.1392195742306126	3.5344002541847592	0.9914627526208051
3.782853663403008	0.6373320950585551	3.1391654690052726	3.5369364509411114	0.9921063120073124
3.785335850846186	0.6380291897503857	3.139111272570915	3.539466593581022	0.9927499158362943
3.787818038289364	0.6387265471174188	3.1390569854496353	3.5419907002426956	0.9933935641534267
3.7903002257325413	0.6394241591838339	3.1390026081632296	3.5445087890666795	0.9940372570038957
3.7927824131757193	0.6401220180179187	3.1389481412331888	3.5470208781948522	0.9946809944324
3.7952646006188973	0.6408201157319188	3.138893585180695	3.549526985769427	0.9953247764831518
3.7977467880620748	0.6415184444818837	3.138838940526615	3.5520271299319677	0.9959686031998786
3.8002289755052527	0.6422169964675137	3.1387842077914954	3.5545213288224216	0.996612474625825
3.8027111629484307	0.6429157639320046	3.1387293874955575	3.557009600578167	0.9972563908037537
3.8051933503916087	0.6436147391618914	3.1386744801586937	3.559491963333077	0.9979003517759474
3.807675537834786	0.6443139144868913	3.1386194863004606	3.561968435216596	0.99854435758421
3.810157725277964	0.6450132822797461	3.1385644064400746	3.5644390343528314	0.9991884082698684
3.812639912721142	0.6457128349560624	3.138509241096408	3.566903778859662	0.9998325038737741
3.8151221001643196	0.646412564974152	3.138453990787984	3.569362686847856	1.0004766444363045
3.8176042876074976	0.6471124648348713	3.13839865603297	3.571815776420208	1.001120829997364
3.8200864750506756	0.6478125270814591	3.138343237349177	3.5742630656706877	1.0017650605963868
3.822568662493853	0.6485127442993747	3.13828773525405	3.576704572683602	1.0024093362723372
3.825050849937031	0.6492131091161338	3.1382321502646677	3.579140315532774	1.0030536570637114
3.827533037380209	0.6499136142011456	3.1381764828977348	3.5815703122807285	1.0036980230085395
3.8300152248233865	0.6506142522655466	3.13812073366958	3.5839945809779024	1.0043424341443863
3.8324974122665645	0.6513150160620365	3.13806490309615	3.5864131396618553	1.0049868905083532
3.8347922644797876	0.6519629975383292	3.1380132142373935	3.5886441010688217	1.005582748839401
3.8349795997097424	0.6520158983847113	3.138008991693005	3.5888260063565047	1.0056313921370799
3.8374617871529204	0.6527168920688969	3.1379529999753166	3.5912331990713655	1.0062759390667457
3.839943974596098	0.6534179899909817	3.137896928457861	3.5936347358008094	1.006920531333071
3.842426162039276	0.6541191850682481	3.137840777655015	3.596030634523331	1.007565168971318
3.844908349482454	0.6548204702587053	3.137784548080753	3.5984209132008322	1.0082098520162948
3.8473905369256314	0.655521838560919	3.137728240248643	3.6008055897779134	1.008854580502353
3.8498727243688093	0.6562232830138429	3.137671854671841	3.6031846821811815	1.0094993544633928
3.8523549118119873	0.656924796696648	3.1376153918630876	3.605558208318569	1.010144173932862
3.854837099255165	0.6576263727285532	3.1375588523347053	3.6079261860786622	1.0107890389437597
3.857319286698343	0.6583280042686532	3.1375022365985927	3.6102886333300472	1.0114339495286353
3.8598014741415207	0.6590296845157486	3.1374455451662215	3.6126455679206617	1.012078905719592
3.8622836615846983	0.6597314067081738	3.1373887785486327	3.614997007677162	1.0127239075482874
3.8647658490278762	0.660433164123625	3.137331937256432	3.6173429704042994	1.0133689550459353
3.867248036471054	0.6611349500789881	3.1372750217997867	3.619683473884312	1.0140140482433064
3.869730223914232	0.6618367579301669	3.137218032688423	3.6220185358763226	1.0146591871707316
3.8722124113574097	0.6625385810719095	3.1371609704316197	3.62434817411575	1.0153043718581007
3.8746945988005876	0.6632404129376355	3.1371038355382064	3.6266724063137334	1.015949602334867
3.8771767862437656	0.6639422469992631	3.1370466285165604	3.6289912501565627	1.0165948786300465
3.879658973686943	0.6646440767670357	3.1369893498746015	3.6313047233051257	1.0172402007722199
3.882141161130121	0.6653458957893484	3.1369320001197893	3.63361284339436	1.0178855687895345
3.884623348573299	0.6660476976525737	3.1368745797591204	3.6359156280327207	1.018530982709706
3.8871055360164766	0.6667494759808882	3.1368170892991234	3.638213094801654	1.0191764425600185
3.8895877234596545	0.6674512244360986	3.1367595292458565	3.640505261255084	1.0198219483673274
3.8920699109028325	0.6681529367174676	3.136701900104905	3.642792144918907	1.0204675001580603
3.8943647631160556	0.668801651874131	3.1366485593155917	3.6449017486794597	1.0210643719047325
3.89455209834601	0.6688546065615394	3.1366442023813756	3.6450737632905	1.0211130979582184
3.897034285789188	0.6695562277419661	3.1365864365798957	3.647350133838235	1.0217587417933776
3.899516473232366	0.6702577940693332	3.1365286032046087	3.6496212740010034	1.022404431688691
3.901998660675544	0.6709592993909851	3.1364707027591705	3.651887201187754	1.02305016766889
3.9044808481187214	0.6716607375908513	3.1364127357467484	3.6541479327770343	1.023695949758284
3.9069630355618994	0.6723621025892718	3.1363547026700154	3.6564034861165475	1.0243417779807649
3.9094452230050774	0.6730633883428232	3.1362966040311484	3.6586538785227143	1.0249876523598063
3.911927410448255	0.6737645888441445	3.136238440331826	3.660899127280246	1.0256335729184654
3.914409597891433	0.6744656981217627	3.1361802120732234	3.663139249641725	1.026279539679385
3.916891785334611	0.6751667102399194	3.1361219197560115	3.665374262827198	1.0269255526647938
3.9193739727777883	0.6758676192983963	3.1360635638803527	3.667604184023771	1.0275716118965097
3.9218561602209663	0.676568419432342	3.1360051449458988	3.669829030385222	1.028217717395939
3.9243383476641442	0.6772691048120979	3.135946663451787	3.672048819031614	1.0288638691840795
3.9268205351073218	0.6779696696430249	3.135888119896639	3.674263567048922	1.0295100672815212
3.9293027225504997	0.67867010816533	3.1358295147785555	3.6764732914886653	1.0301563117084476
3.9317849099936777	0.6793704146538935	3.135770848595117	3.6786780093675513	1.0308026024846377
3.9342670974368557	0.6800705834180956	3.1357121218433774	3.680877737667123	1.0314489396294664
3.936749284880033	0.6807706088016436	3.1356533350198643	3.6830724933334182	1.0320953231619074
3.939231472323211	0.6814704851824	3.1355944886205744	3.685262293276635	1.032741753100533
3.941713659766389	0.6821702069722093	3.135535583140972	3.6874471543708056	1.0333882294635164
3.9441958472095666	0.6828697686167268	3.135476619075986	3.6896270934534785	1.0340347522686333
3.9466780346527446	0.683569164595246	3.1354175969200075	3.691802127325406	1.0346813215332624
3.9491602220959225	0.6842683894205276	3.1353585171668867	3.693972272750242	1.0353279372743873
3.9516424095391	0.6849674376386282	3.135299380309932	3.6961375464542465	1.0359745995085983
3.9539372617523236	0.6856135655894559	3.135244656245313	3.6981350833832893	1.03657249833646
3.954124596982278	0.6856663038287293	3.135240186841905	3.698297965125995	1.036621308252093
3.956606784425456	0.686364982602966	3.1351809372550217	3.700453545416099	1.037268063520678
3.9590889718686335	0.6870634686062579	3.1351216320409456	3.702604303936931	1.0379148653297703
3.9615711593118115	0.6877617565161378	3.1350622716907903	3.7047502572623574	1.038561713694399
3.9640533467549894	0.6884598410425832	3.1350028566951127	3.7068914219274776	1.0392086086292056
3.9665355341981674	0.6891577169278458	3.134943387543914	3.7090278144283713	1.0398555501484466
3.969017721641345	0.6898553789462835	3.134883864726636	3.7111594512218518	1.0405025382659943
3.971499909084523	0.690552821904191	3.134824288732158	3.713286348725225	1.041149572995338
3.973982096527701	0.6912500406396322	3.134764660048797	3.7154085233160554	1.0417966543495853
3.9764642839708784	0.6919470300222723	3.134704979164304	3.717525991331943	1.0424437823414643
3.9789464714140563	0.6926437849532096	3.1346452465658614	3.7196387690702966	1.0430909569833238
3.9814286588572343	0.6933403003648093	3.134585462740082	3.7217468727881236	1.0437381782871353
3.983910846300412	0.6940365712205366	3.134525628173008	3.7238503187018215	1.044385446264494
3.9863930337435898	0.6947325925147904	3.134465743350104	3.725949122986973	1.0450327609266206
3.9888752211867677	0.6954283592727374	3.134405808756262	3.728043301778153	1.045680122284362
3.9913574086299457	0.6961238665501471	3.134345824875795	3.7301328711687374	1.046327530348193
3.993839596073123	0.6968191094332268	3.1342857921924345	3.732217847210717	1.0469749851282177
3.996321783516301	0.6975140830384566	3.1342257111893317	3.7342982459145224	1.047622486634171
3.998803970959479	0.6982087825124267	3.1341655823490537	3.736374083248848	1.0482700348754188
4.001286158402657	0.6989032030316722	3.134105406153581	3.738445375140486	1.0489176298609604
4.003768345845835	0.6995973398025117	3.1340451830843072	3.740512137474164	1.04956527159943
4.006250533289013	0.7002911880608834	3.1339849136220375	3.742574386092391	1.0502129600990968
4.008732720732191	0.7009847430721842	3.133924598246984	3.744632136795302	1.0508606953678672
4.0112149081753685	0.7016780001311068	3.133864237438767	3.746685405340517	1.051508477413286
4.013509760388591	0.7023186666844362	3.1338083921675137	3.748579736071878	1.0521074117826046
4.013697095618546	0.7023709545614802	3.1338038316764116	3.7487342074429963	1.0521563062425374
4.016179283061724	0.7030636017161079	3.133743381438348	3.7507785587749085	1.0528041818624465
4.0186614705049015	0.7037559369766082	3.133682887202407	3.7528184749654976	1.0534521042794809
4.0211436579480795	0.704447955753255	3.1336223494458193	3.7548539716009586	1.0541000734997508
4.0236258453912574	0.7051396534848186	3.1335617686452157	3.756885064224318	1.0547480895290116
4.026108032834435	0.7058310256384066	3.133501145276623	3.758911768335315	1.0553961523726643
4.0285902202776125	0.7065220677093074	3.1334404798154645	3.760934099390294	1.0560442620357577
4.0310724077207905	0.7072127752208313	3.1333797727365558	3.7629520728020958	1.0566924185229885
4.033554595163968	0.7079031437241546	3.1333190245141065	3.7649657039399576	1.0573406218387031
4.036036782607146	0.7085931687981631	3.1332582356217165	3.766975008129414	1.0579888719868995
4.038518970050324	0.709282846049296	3.133197406532374	3.768980000652206	1.0586371689712268
4.041001157493502	0.7099721711113911	3.1331365377184572	3.7709806967461907	1.0592855127949885
4.04348334493668	0.7106611396455301	3.1330756296517293	3.7729771116052593	1.0599339034611424
4.045965532379857	0.7113497473398845	3.1330146828033385	3.774969260379256	1.060582340972302
4.048447719823035	0.7120379899095621	3.132953697643818	3.7769571581739023	1.061230825330739
4.050929907266213	0.7127258630964541	3.132892674643081	3.7789408200507264	1.061879356538382
4.053412094709391	0.713413362669083	3.1328316142704242	3.780920261026994	1.06252793459682
4.055894282152569	0.7141004844224502	3.1327705169945226	3.782895496075647	1.0631765595073026
4.058376469595747	0.7147872241778858	3.1327093832834287	3.784866540125243	1.0638252312707421
4.060858657038924	0.7154735777828971	3.1326482136045737	3.7868334080598975	1.064473949887713
4.063340844482102	0.7161595411110195	3.132587008424763	3.7887961147192364	1.065122715358455
4.06582303192528	0.7168451100616664	3.1325257682101784	3.790754674898344	1.065771527682873
4.068305219368458	0.7175302805599807	3.1324644934263723	3.7927091033477196	1.0664203868605393
4.070787406811636	0.7182150485566864	3.1324031845382714	3.7946594147732373	1.0670692928906935
4.073082259024859	0.7188477742874586	3.1323464728063035	3.796458882671103	1.0676692664758554
4.073269594254814	0.7188994100279417	3.1323418420101725	3.7966056238361072	1.0677182457722454
4.075751781697992	0.719583360975191	3.132280466305742	3.798547745152844	1.068367245503774
4.078233969141169	0.7202668974250197	3.1322190578880154	3.8004857932952336	1.069016292083531
4.080716156584347	0.7209500154290072	3.1321576172193946	3.8024197827903086	1.0696653855094407
4.083198344027525	0.7216327110635828	3.1320961447616487	3.8043497281203216	1.0703145257791007
4.085680531470703	0.7223149804298806	3.1320346409759123	3.8062756437227288	1.0709637128897846
4.088162718913881	0.7229968196535957	3.131973106322683	3.808197543990169	1.0716129468384417
4.090644906357059	0.723678224884841	3.131911541261823	3.8101154432704525	1.0722622276216986
4.093127093800236	0.7243591922980046	3.1318499462525553	3.8120293558665463	1.0729115552358617
4.095609281243414	0.7250397180916073	3.1317883217534654	3.813939296036571	1.0735609296769157
4.098091468686592	0.7257197984881618	3.131726668222498	3.8158452779937915	1.0742103509405272
4.10057365612977	0.7263994297340315	3.131664986116956	3.8177473159066184	1.0748598190220446
4.103055843572948	0.7270786080992901	3.131603275893503	3.8196454238986064	1.0755093339164996
4.105538031016126	0.7277573298775829	3.131541538008158	3.8215396160484594	1.076158895618608
4.108020218459304	0.7284355913859868	3.1314797729162964	3.8234299063900368	1.076808504122771
4.110502405902481	0.7291133889648729	3.13141798107265	3.8253163089123623	1.0774581594230774
4.112984593345659	0.729790718977768	3.1313561629313043	3.827198837559636	1.0781078615133026
4.115466780788837	0.7304675778112186	3.1312943189456988	3.8290775062312505	1.0787576103869116
4.117948968232015	0.7311439618746536	3.131232449568626	3.830952328781806	1.079407406037059
4.120431155675193	0.7318198676002486	3.13117055525223	3.832823319021131	1.0800572484565907
4.122913343118371	0.7324952914427915	3.1311086364480065	3.8346904907143053	1.0807071376380448
4.125395530561548	0.7331702298795469	3.131046693606801	3.836553857581683	1.0813570735736528
4.127877718004726	0.7338446794101234	3.130984727178809	3.8384134332989217	1.0820070562553403
4.130359905447904	0.7345186365563393	3.130922737613575	3.8402692314970115	1.0826570856747293
4.132654757661127	0.7351412878804139	3.130865406319795	3.8419816203586024	1.0832580977561805
4.132842092891082	0.7351920978620907	3.1308607253599914	3.842121265762305	1.0833071618231374
4.13532428033426	0.7358650598932193	3.1307986908662975	3.8439695496365545	1.0839572846915804
4.1378064677774375	0.7365375192373806	3.13073663458008	3.8458140966169467	1.084607454270773
4.1402886552206155	0.7372094725039143	3.1306745569482706	3.8476549201561405	1.0852576705511299
4.142770842663793	0.7378809163237131	3.1306124584171466	3.8494920336623104	1.0859079335227664
4.1452530301069705	0.7385518473490938	3.1305503394323306	3.8513254504991874	1.0865582431754999
4.1477352175501485	0.7392222622536685	3.130488200438788	3.853155183986104	1.0872085994988514
4.1502174049933265	0.7398921577322163	3.1304260418808276	3.8549812473980416	1.0878590024820456
4.152699592436504	0.7405615305005555	3.130363864202101	3.8568036539656805	1.0885094521140126
4.155181779879682	0.7412303772954176	3.1303016678456013	3.8586224168754506	1.0891599483833891
4.1576639673228595	0.74189869487432	3.1302394532536644	3.860437549269582	1.0898104912785187
4.160146154766037	0.7425664800154408	3.130177220867965	3.862249064246163	1.090461080787454
4.162628342209215	0.7432337295174937	3.130114971129519	3.8640569748591953	1.0911117168979565
4.165110529652393	0.743900440199604	3.130052704478682	3.8658612941186523	1.0917623995974985
4.167592717095571	0.7445666089011843	3.1299904213551484	3.86766203499054	1.0924131288732641
4.170074904538749	0.7452322324818115	3.1299281221979514	3.869459210396958	1.0930639047121498
4.172557091981927	0.7458973078211047	3.1298658074454613	3.8712528332161646	1.0937147271007654
4.175039279425104	0.7465618318186028	3.1298034775353876	3.873042916282642	1.0943655960254361
4.177521466868282	0.7472258013936438	3.1297411329047744	3.874829472387162	1.0950165114722026
4.18000365431146	0.7478892134852435	3.1296787739900047	3.876612514276855	1.0956674734268217
4.182485841754638	0.7485520650519764	3.1296164012267957	3.8783920546552824	1.0963184818747684
4.184968029197816	0.7492143530718552	3.1295540150502017	3.880168106182505	1.0969695368012369
4.187450216640994	0.7498760745422134	3.1294916158946107	3.8819406814751583	1.0976206381911404
4.189932404084171	0.7505372264795861	3.129429204193746	3.8837097931065276	1.0982717860291136
4.192227256297395	0.751147970819347	3.1293714920329934	3.8853423160997123	1.098873831856345
4.192414591527349	0.7511978059195928	3.129366780380665	3.8854754536066234	1.098922980299512
4.194896778970527	0.751857809916821	3.12930434488776	3.8872376754622575	1.099574220986415
4.197378966413705	0.7525172355447092	3.1292418981467547	3.8889964711171254	1.100225508073625
4.199861153856883	0.7531760798954317	3.1291794405887075	3.890751852971883	1.1008768415446697
4.202343341300061	0.7538343400797833	3.1291169726440082	3.892503833384232	1.1015282213828022
4.204825528743239	0.7544920132270655	3.1290544947423804	3.8942524246689985	1.1021796475710024
4.207307716186416	0.7551490964849719	3.128992007312878	3.895997639098221	1.102831120091978
4.209789903629594	0.7558055870194751	3.128929510783888	3.8977394889012342	1.1034826389281656
4.212272091072772	0.756461482014715	3.1288670055831274	3.899477986264756	1.1041342040617312
4.21475427851595	0.7571167786728857	3.1288044921376446	3.9012131433329746	1.1047858154745716
4.217236465959128	0.7577714742141249	3.1287419708738184	3.9029449722076386	1.105437473148315
4.219718653402306	0.7584255658764028	3.1286794422173587	3.9046734849481464	1.1060891770643224
4.222200840845483	0.7590790509154116	3.1286169065933045	3.9063986935716377	1.1067409272036886
4.224683028288661	0.759731926604457	3.1285543644260247	3.9081206100530856	1.1073927235472423
4.227165215731839	0.7603841902343481	3.128491816139218	3.909839246325391	1.1080445660755482
4.229647403175017	0.7610358391132899	3.1284292621559118	3.9115546142794746	1.108696454768907
4.232129590618195	0.7616868705667746	3.1283667028984627	3.913266725764375	1.1093483896073573
4.234611778061373	0.7623372819374755	3.128304138788556	3.9149755925873433	1.1100003705706751
4.237093965504551	0.7629870705851398	3.128241570247206	3.916681226513941	1.1106523976383766
4.239576152947728	0.7636362338864825	3.1281789976947536	3.918383639268139	1.1113044707897175
4.242058340390906	0.7642847692350815	3.128116421550869	3.9200828425324143	1.111956590003695
4.244540527834084	0.7649326740412722	3.1280538422345505	3.9217788479478535	1.112608755259048
4.247022715277262	0.765579945732044	3.127991260164123	3.9234716671142507	1.1132609665342585
4.24950490272044	0.7662265817509362	3.1279286757572393	3.9251613115902106	1.1139132238075524
4.251799754933662	0.7668238472434115	3.1278708129931383	3.9267206211616363	1.1145162949331264
4.251987090163618	0.7668725795579344	3.127866089430879	3.9268477928932515	1.1145655270569006
4.254469277606795	0.7675179366293695	3.12780350160135	3.9285311224999075	1.1152178762600191
4.256951465049973	0.7681626504578143	3.1277409126842852	3.930211311845832	1.1158702713943713
4.259433652493151	0.7688067185519831	3.1276783230946457	3.9318883723259064	1.1165227124371675
4.261915839936329	0.7694501384366306	3.127615733246719	3.93356231529434	1.1171751993653665
4.264398027379507	0.7700929076524516	3.127553143554118	3.9352331520647814	1.1178277321556769
4.2668802148226845	0.7707350237559819	3.1274905544297837	3.9369008939104218	1.118480310784557
4.2693624022658625	0.7713764843194987	3.127427966285982	3.9385655520641056	1.119132935228216
4.27184458970904	0.7720172869309223	3.127365379534305	3.9402271377184364	1.1197856054626163
4.2743267771522175	0.7726574291937185	3.1273027945856713	3.941885662025887	1.1204383214634719
4.2768089645953955	0.7732969087268008	3.1272402118503244	3.9435411360989097	1.121091083206251
4.2792911520385735	0.7739357231644338	3.1271776317378355	3.9451935710100443	1.121743890666177
4.281773339481751	0.774573870156137	3.127115054657099	3.946842977792031	1.1223967438182276
4.284255526924929	0.7752113473665893	3.1270524810163374	3.948489367437921	1.1230496426371386
4.2867377143681065	0.7758481524755332	3.1269899112230966	3.9501327509011874	1.1237025870974013
4.289219901811284	0.7764842831776811	3.12692734568425	3.951773139095839	1.1243555771732663
4.291702089254462	0.777119737182621	3.1268647848059947	3.9534105428965325	1.125008612838743
4.29418427669764	0.7777545122147222	3.126802228993854	3.955044973138686	1.1256616940676003
4.296666464140818	0.7783886060130438	3.1267396786526778	3.956676440618592	1.1263148208333682
4.299148651583996	0.7790220163312412	3.1266771341866386	3.9583049560935333	1.1269679931093382
4.301630839027174	0.7796547409374747	3.126614595999236	3.959930530281896	1.127621210868564
4.304113026470351	0.7802867776143178	3.1265520644932954	3.9615531738632863	1.1282744740838626
4.306595213913529	0.7809181241586672	3.126489540070966	3.9631728974786453	1.1289277827278152
4.309077401356707	0.7815487783816517	3.1264270231337234	3.9647897117303645	1.1295811367727684
4.311372253569931	0.7821312181727839	3.1263692314708145	3.96628192292626	1.1301852213583663
4.311559588799885	0.7821787381085431	3.126364514082368	3.966403627182402	1.130234536190834
4.314041776243063	0.7828080011786663	3.1263020133170247	3.968014654360402	1.13088798095389
4.316523963686241	0.7834365654453117	3.126239521237146	3.969622803751807	1.1315414710335834
4.319006151129418	0.7840644287756459	3.126177038241507	3.9712280858059796	1.1321950064013278
4.321488338572596	0.784691589050625	3.12611456472821	3.972830510934318	1.1328485870283067
4.323970526015774	0.7853180441649068	3.1260521010946816	3.974430089510375	1.1335022128854737
4.326452713458952	0.7859437920267647	3.1259896477376747	3.9760268318699747	1.1341558839435528
4.32893490090213	0.7865688305580016	3.125927205053267	3.977620748311334	1.1348096001730397
4.331417088345308	0.787193157693864	3.1258647734368625	3.979211849095178	1.135463361544202
4.333899275788486	0.7878167713829572	3.125802353283189	3.980800144444862	1.1361171680270814
4.336381463231663	0.7884396695871609	3.1257399449863024	3.98238564454649	1.1367710195914928
4.338863650674841	0.7890618502815447	3.125677548939582	3.9839683595490327	1.1374249162070262
4.341345838118019	0.789683311454285	3.1256151655357343	3.9855482995644502	1.1380788578430474
4.343828025561197	0.7903040511065819	3.1255527951667905	3.9871254746678098	1.1387328444686977
4.346310213004375	0.7909240672525764	3.125490438224109	3.9886998948974064	1.1393868760528967
4.348792400447553	0.7915433579192686	3.125428095098374	3.9902715702548854	1.1400409525643413
4.35127458789073	0.7921619211464361	3.125365766179594	3.991840510705359	1.1406950739715072
4.353756775333908	0.7927797549865532	3.125303451857106	3.9934067261775317	1.14134924024265
4.356238962777086	0.7933968575047097	3.125241152519572	3.994970226563817	1.1420034513458048
4.358721150220264	0.7940132267785314	3.125178868554981	3.9965310217204606	1.142657707248789
4.361203337663442	0.7946288608981001	3.1251166003506476	3.9980891214676615	1.1433120079192005
4.36368552510662	0.7952437579658751	3.1250543482932143	3.9996445355896935	1.143966353324421
4.366167712549798	0.7958579160966138	3.124992112768649	4.001197273835024	1.1446207434316151
4.368649899992975	0.7964713334172938	3.124929894162247	4.0027473459164415	1.1452751782077315
4.370944752206198	0.7970377943414175	3.1248723866926187	4.004178067686989	1.1458802613037828
4.371132087436153	0.7970840080670358	3.1248676928586314	4.0042947615111695	1.145929657619504
4.373614274879331	0.7976959381970253	3.1248055092417517	4.005839530260992	1.1465841816334519
4.376096462322509	0.7983071219704369	3.124743343694884	4.007381661772379	1.1472387502158814
4.378578649765687	0.7989175575623573	3.124681196600633	4.008921165616599	1.1478933633328852
4.381060837208865	0.7995272431597099	3.1246190683409303	4.01045805132985	1.1485480209503447
4.383543024652042	0.8001361769611794	3.1245569592970357	4.011992328413376	1.1492027230339295
4.38602521209522	0.8007443571771367	3.1244948698495363	4.013524006333591	1.1498574695490988
4.388507399538398	0.8013517820295644	3.1244328003783473	4.0150530945222	1.150512260461102
4.390989586981576	0.8019584497519834	3.124370751262712	4.016579602376321	1.1511670957349796
4.393471774424754	0.8025643585893789	3.124308722881203	4.018103539258608	1.1518219753355634
4.3959539618679315	0.8031695067981274	3.12424671561172	4.019624914497372	1.1524768992274779
4.3984361493111095	0.8037738926459239	3.1241847298314926	4.021143737386703	1.1531318673751405
4.400918336754287	0.8043775144117103	3.1241227659170785	4.022660017186591	1.153786879742763
4.4034005241974645	0.8049803703856032	3.124060824244365	4.024173763123049	1.1544419362943512
4.4058827116406425	0.8055824588688225	3.123998905188568	4.0256849843882385	1.1550970369937061
4.4083648990838205	0.806183778173621	3.1239370091242336	4.027193690140581	1.1557521818044256
4.410847086526998	0.8067843266232136	3.123875136425237	4.028699889504891	1.1564073706899036
4.413329273970176	0.8073841025517077	3.1238132874647833	4.03020359157249	1.1570626036133316
4.4158114614133535	0.8079831043040331	3.1237514626154073	4.0317048054013345	1.1577178805376993
4.418293648856531	0.8085813302358734	3.123689662248975	4.033203540016132	1.1583732014257955
4.420775836299709	0.8091787787135973	3.1236278867366822	4.034699804408464	1.1590285662402082
4.423258023742887	0.8097754481141898	3.123566136449055	4.036193607536909	1.159683974943326
4.425740211186065	0.8103713368251848	3.1235044117559507	4.037684958327162	1.1603394274973389
4.428222398629243	0.8109664432445978	3.123442713026558	4.039173865672158	1.1609949238642374
4.430517250842466	0.811515938554647	3.1233856942311875	4.040548236351846	1.1616009876650222
4.430704586072421	0.8115607657808585	3.1233810406293965	4.04066033843219	1.1616504640058154
4.433186773515598	0.8121543028527444	3.1233193949323175	4.042144385435032	1.1623060478836698
4.435668960958776	0.8127470528893148	3.123257776302504	4.043626015476061	1.162961675459201
4.438151148401954	0.8133390143298447	3.12319618510647	4.045105237318374	1.1636173466936135
4.440633335845132	0.8139301856237598	3.1231346217100633	4.046582059692913	1.164273061547918
4.44311552328831	0.8145205652305713	3.1230730864784633	4.048056491298581	1.16492881998293
4.445597710731488	0.8151101516198112	3.1230115797761817	4.049528540802366	1.165584621959272
4.448079898174665	0.8156989432709688	3.1229501019670645	4.050998216839462	1.1662404674373739
4.450562085617843	0.8162869386734264	3.122888653414289	4.052465528013382	1.1668963563774728
4.453044273061021	0.8168741363263962	3.122827234480367	4.053930482896088	1.167552288739615
4.455526460504199	0.8174605347388569	3.1227658455271436	4.055393090028103	1.1682082644836556
4.458008647947377	0.8180461324294924	3.122704486915798	4.056853357918633	1.1688642835692595
4.460490835390555	0.8186309279266278	3.1226431590068433	4.058311295045689	1.169520345955903
4.462973022833733	0.8192149197681694	3.122581862160127	4.059766909856201	1.170176451602872
4.46545521027691	0.8197981065015421	3.122520596734831	4.061220210766142	1.170832600469266
4.467937397720088	0.820380486683629	3.1224593630894732	4.062671206160644	1.1714887925139958
4.470419585163266	0.8209620588807105	3.1223981615819048	4.064119904394118	1.1721450276957859
4.472901772606444	0.8215428216684044	3.122336992569314	4.065566313790371	1.1728013059731743
4.475383960049622	0.8221227736316059	3.122275856408224	4.067010442642727	1.1734576273045139
4.4778661474928	0.8227019133644279	3.122214753454494	4.068452299214141	1.1741139916479726
4.480348334935977	0.8232802394701421	3.1221536840633193	4.069891891737322	1.1747703989615335
4.482830522379155	0.8238577505611201	3.122092648589232	4.0713292284148475	1.1754268492029971
4.485312709822333	0.8244344452587755	3.122031647386101	4.072764317419279	1.17608334232998
4.487794897265511	0.8250103221935056	3.1219706808071317	4.074197166893282	1.176739878299917
4.490089749478734	0.8255420079468141	3.121914346596281	4.075519891254715	1.1773469023761676
4.490277084708689	0.8255853800046333	3.121909749204867	4.075627784949747	1.1773964570700615
4.492759272151867	0.8261596173403507	3.121848852931188	4.077056179671898	1.1780530785974848
4.495241459595045	0.8267330328576618	3.1217879923373126	4.078482359113413	1.178709742839079
4.497723647038222	0.8273056252223256	3.121727167773798	4.079906331298543	1.1793664497515555
4.5002058344814	0.8278773931088008	3.1216663795905384	4.081328104222222	1.180023199291447
4.502688021924578	0.8284483352001888	3.1216056281367686	4.08274768585019	1.1806799914151076
4.505170209367756	0.8290184501881794	3.1215449137610602	4.084165084119103	1.1813368260787136
4.507652396810934	0.8295877367729949	3.121484236811326	4.0855803069366505	1.1819937032382635
4.510134584254112	0.8301561936633354	3.1214235976348172	4.086993362181671	1.1826506228495797
4.512616771697289	0.8307238195763248	3.1213629965781258	4.088404257704266	1.1833075848683081
4.515098959140467	0.8312906132374561	3.1213024339871827	4.089813001325914	1.1839645892499193
4.517581146583645	0.8318565733805385	3.12124191020726	4.0912196008395885	1.1846216359497093
4.520063334026823	0.8324216987476428	3.1211814255829715	4.0926240640098674	1.1852787249227994
4.5225455214700006	0.8329859880890497	3.12112098045827	4.094026398573049	1.1859358561241375
4.5250277089131785	0.8335494401631957	3.1210605751764513	4.095426612237265	1.1865930295084985
4.5275098963563565	0.8341120537366219	3.121000210080152	4.096824712682597	1.187250245030485
4.5299920837995336	0.8346738275839213	3.120939885511351	4.098220707561183	1.1879075026445272
4.5324742712427115	0.8352347604876871	3.120879601811369	4.099614604497337	1.1885648023048845
4.5349564586858895	0.8357948512384614	3.1208193593208704	4.101006411087658	1.1892221439656456
4.537438646129067	0.8363540986346842	3.120759158379861	4.10239613490114	1.1898795275807295
4.539920833572245	0.8369125014826426	3.1206989993276903	4.1037837834792885	1.1905369531038847
4.542403021015423	0.8374700585964203	3.120638882503052	4.1051693643362315	1.1911944204886922
4.5448852084586004	0.8380267687978475	3.1205788082439825	4.106552884958828	1.1918519296885632
4.547367395901778	0.8385826309164511	3.1205187768878626	4.10793435280678	1.1925094806567427
4.549662248115002	0.8390957856062503	3.1204633146683065	4.109209738963014	1.1931174421677901
4.549849583344956	0.8391376437894054	3.120458788771418	4.109313775312746	1.1931670733463073
4.552331770788134	0.8396918062614827	3.120398844230719	4.110691159882448	1.193824707710168
4.554813958231312	0.8402451171850047	3.12033894360118	4.112066513894781	1.194482383701069
4.55729614567449	0.8407975754197937	3.120279087217562	4.113439844701931	1.1951401012715896
4.559778333117668	0.8413491798331248	3.1202192754139704	4.114811159629473	1.1957978603741444
4.562260520560845	0.8418999292996775	3.1201595085238574	4.116180465976487	1.1964556609609833
4.564742708004023	0.8424498227014882	3.1200997868800218	4.117547771015668	1.1971135029841926
4.567224895447201	0.8429988589279032	3.1200401108146076	4.1189130819934325	1.197771386395696
4.569707082890379	0.8435470368755313	3.1199804806591067	4.120276406130023	1.1984293111472537
4.572189270333557	0.8440943554481978	3.119920896744359	4.121637750619627	1.1990872771904648
4.574671457776735	0.8446408135568968	3.11986135940055	4.122997122630471	1.1997452844767664
4.577153645219912	0.8451864101197465	3.1198018689572145	4.124354529304939	1.200403332957435
4.57963583266309	0.8457311440619426	3.1197424257432353	4.125709977759675	1.2010614225835865
4.582118020106268	0.8462750143157128	3.119683030086843	4.127063475085689	1.2017195533061773
4.584600207549446	0.846818019820272	3.1196236823156176	4.128415028348466	1.2023777250760042
4.587082394992624	0.8473601595217768	3.1195643827564883	4.129764644588073	1.2030359378437059
4.589564582435802	0.8479014323732813	3.1195051317357336	4.131112330819262	1.2036941915597625
4.59204676987898	0.8484418373346925	3.1194459295789816	4.132458094031573	1.204352486174497
4.594528957322157	0.8489813733727263	3.119386776611211	4.13380194118945	1.2050108216380744
4.597011144765335	0.8495200394608637	3.1193276731567505	4.135143879232333	1.205669197900504
4.599493332208513	0.8500578345793073	3.11926861953928	4.1364839150747725	1.2063276149116393
4.601975519651691	0.8505947577149378	3.1192096160818292	4.137822055606529	1.206986072621178
4.604457707094869	0.8511308078612715	3.1191506631067814	4.139158307692678	1.2076445709786627
4.606939894538047	0.8516659840184173	3.1190917609358695	4.140492678173714	1.208303109933482
4.6092347467512695	0.8521599910537961	3.1190373496954966	4.141724673231999	1.2089119838209312
4.609422081981224	0.8522002851930345	3.1190329098901803	4.141825173865652	1.2089616894348705
4.611904269424402	0.85273371039829	3.118974110290152	4.143155801560136	1.2096203094319098
4.61438645686758	0.8532662586538176	3.1189153624555743	4.144484568024534	1.2102789698735286
4.616868644310758	0.8537979289856751	3.118856666705593	4.145811480002048	1.2109376707085031
4.619350831753936	0.8543287204263043	3.1187980233587043	4.1471365442118096	1.2115964118854579
4.621833019197114	0.8548586320144884	3.11873943273276	4.148459767348986	1.2122551933528667
4.624315206640292	0.8553876627953129	3.1186808951449647	4.149781156084879	1.2129140150590523
4.626797394083469	0.8559158118201233	3.1186224109118785	4.15110071706703	1.2135728769521872
4.629279581526647	0.8564430781464863	3.118563980349415	4.152418456919315	1.2142317789802948
4.631761768969825	0.856969460838149	3.1185056037728436	4.153734382242048	1.2148907210912487
4.634243956413003	0.857494958964999	3.118447281496789	4.155048499612084	1.2155497032327744
4.636726143856181	0.8580195716030257	3.1183890138352313	4.156360815582913	1.216208725352449
4.639208331299359	0.8585432978342799	3.1183308011015063	4.157671336684764	1.2168677873977023
4.641690518742536	0.8590661367468357	3.118272643608307	4.158980069424704	1.2175268893158167
4.644172706185714	0.8595880874347517	3.1182145416676823	4.160287020286731	1.2181860310539283
4.646654893628892	0.8601091489980317	3.1181564955910384	4.16159219573188	1.2188452125590268
4.64913708107207	0.8606293205425871	3.1180985056891384	4.162895602198319	1.2195044337779568
4.6516192685152475	0.8611486011801991	3.118040572272104	4.164197246101443	1.2201636946574177
4.6541014559584255	0.8616669900284802	3.1179826956494137	4.165497133833976	1.2208229951439638
4.6565836434016035	0.8621844862108372	3.117924876129905	4.166795271766067	1.221482335184006
4.6590658308447805	0.8627010888564336	3.117867114021774	4.168091666245384	1.2221417147238116
4.6615480182879585	0.863216797100153	3.1178094096325757	4.169386323597215	1.2228011337095042
4.6640302057311365	0.8637316100825617	3.1177517632692235	4.170679250124562	1.2234605920870654
4.666512393174314	0.8642455269498726	3.1176941752379923	4.171970452108234	1.2241200898023343
4.668807245387538	0.864719859614745	3.117640985640569	4.173162675919489	1.2247298489671448
4.668994580617492	0.8647585468539085	3.117636645844515	4.17325993580695	1.224779626801009
4.67147676806067	0.8652706689520665	3.1175791753937863	4.1745477074574255	1.2254392030286456
4.673958955503847	0.8657818924072814	3.11752176419016	4.175833773274473	1.2260988184306603
4.676441142947025	0.8662922163879909	3.117464412537352	4.1771181394510934	1.2267584729523289
4.678923330390203	0.8668016400680995	3.1174071207384393	4.178400812158575	1.2274181665387873
4.681405517833381	0.8673101626269435	3.11734988909586	4.179681797546579	1.2280778991350327
4.683887705276559	0.8678177832492562	3.1172927179114143	4.180961101743243	1.228737670685923
4.686369892719737	0.8683245011251333	3.117235607486265	4.182238730855266	1.2293974811361783
4.688852080162915	0.8688303154499978	3.1171785581209366	4.183514690968005	1.2300573304303806
4.691334267606092	0.8693352254245664	3.1171215701153177	4.184788988145568	1.2307172185129749
4.69381645504927	0.8698392302548149	3.117064643768659	4.186061628430903	1.2313771453282694
4.696298642492448	0.8703423291519448	3.117007779379575	4.187332617845895	1.2320371108204355
4.698780829935626	0.8708445213323491	3.116950977246045	4.188601962391451	1.232697114933509
4.701263017378804	0.8713458060175796	3.1168942376654116	4.189869668047598	1.2333571576113909
4.703745204821982	0.8718461824343131	3.1168375609343815	4.19113574077357	1.234017238797846
4.706227392265159	0.8723456498143187	3.1167809473490267	4.1924001865078955	1.2346773584365056
4.708709579708337	0.8728442073944253	3.116724397204785	4.193663011168496	1.2353375164708664
4.711191767151515	0.8733418544164879	3.116667910796459	4.19492422065277	1.235997712844292
4.713673954594693	0.8738385901273571	3.1166114884182177	4.196183820837682	1.2366579475000126
4.716156142037871	0.8743344137788452	3.1165551303635954	4.197441817579855	1.2373182203811257
4.718638329481049	0.8748293246276954	3.116498836925493	4.198698216715657	1.2379785314305969
4.721120516924227	0.8753233219355493	3.116442608396179	4.199953024061293	1.2386388805912598
4.723602704367404	0.8758164049689161	3.116386445067288	4.201206245412887	1.2392992678058168
4.726084891810582	0.8763085729991408	3.1163303472298227	4.202457886546577	1.2399596930168393
4.728379744023806	0.876762781555745	3.116278541714483	4.203613663199809	1.2405703084815538
4.72856707925376	0.876799825302373	3.1162743151741537	4.203707953218598	1.2406201561667687
4.731049266696938	0.8772901611595365	3.116218349190019	4.204956451165369	1.2412806571979162
4.733531454140116	0.8777795798562981	3.116162449566525	4.206203386103583	1.2419411960524636
4.736013641583294	0.8782680806830373	3.116106616592148	4.2074487637302935	1.2426017726724632
4.738495829026471	0.8787556629348159	3.1160508505547315	4.208692589722997	1.2432623869998394
4.740978016469649	0.8792423259113479	3.1159951517414903	4.209934869739721	1.243923038976388
4.743460203912827	0.8797280689169694	3.115939520439007	4.211175609419113	1.2445837285437775
4.745942391356005	0.8802128912606093	3.1158839569332355	4.21241481438052	1.2452444556435485
4.748424578799183	0.8806967922557593	3.115828461509499	4.213652490224078	1.245905220217115
4.750906766242361	0.8811797712204447	3.115773034452493	4.214888642530795	1.246566022205765
4.753388953685539	0.8816618274771951	3.1157176760462826	4.216123276862633	1.2472268615506599
4.755871141128716	0.8821429603530159	3.1156623865743036	4.217356398762598	1.247887738192836
4.758353328571894	0.8826231691793589	3.1156071663193647	4.218588013754818	1.2485486520732043
4.760835516015072	0.8831024532920939	3.1155520155636456	4.219818127344628	1.249209603132551
4.76331770345825	0.8835808120314804	3.115496934588699	4.221046745018657	1.2498705913115384
4.765799890901428	0.8840582447421395	3.11544192367545	4.2222738722449025	1.2505316165507048
4.768282078344606	0.884534750773025	3.1153869831041954	4.223499514472822	1.251192678790465
4.770764265787783	0.8850103294773968	3.115332113154606	4.224723677133408	1.251853777971111
4.773246453230961	0.8854849802127922	3.1152773141057266	4.225946365639277	1.252514914032812
4.775728640674139	0.8859587023409986	3.115222586235975	4.227167585384741	1.2531760869156152
4.778210828117317	0.8864314952280267	3.115167929823143	4.228387341745899	1.2538372965594464
4.7806930155604945	0.8869033582440823	3.1151133451443966	4.229605640080712	1.2544985429041098
4.7831752030036725	0.8873742907635404	3.1150588324762776	4.230822485729086	1.2551598258892886
4.7856573904468505	0.8878442921649177	3.115004392094702	4.232037884012948	1.2558211454545458
4.787952242660073	0.8882779928045903	3.114954124976154	4.233160270930089	1.2564325865122679
4.7881395778900275	0.8883133618308461	3.1149500242749606	4.233251840236334	1.2564825015393242
4.7906217653332055	0.8887814991480463	3.1148957292917214	4.234464359685458	1.2571438940829474
4.7931039527763835	0.8892487035073016	3.1148415074190265	4.235675447628803	1.257805323024619
4.795586140219561	0.8897149743034312	3.1147873589302955	4.23688510931719	1.2584667883034244
4.798068327662739	0.8901803109352653	3.114733284098324	4.238093349983862	1.2591282898583305
4.800550515105917	0.890644712805618	3.1146792831952848	4.239300174844562	1.2597898276281863
4.803032702549094	0.8911081793212628	3.114625356492727	4.2405055890976096	1.2604514015517227
4.805514889992272	0.8915707098929067	3.1145715042615785	4.241709597923979	1.2611130115675544
4.80799707743545	0.8920323039351643	3.114517726772143	4.242912206487379	1.2617746576141782
4.810479264878628	0.8924929608665338	3.114464024294105	4.244113419934325	1.2624363396299756
4.812961452321806	0.8929526801093713	3.1144103970965245	4.245313243394222	1.2630980575532111
4.815443639764984	0.893411461089866	3.1143568454478423	4.2465116819794355	1.2637598113220347
4.817925827208162	0.8938693032380156	3.1143033696158766	4.247708740785373	1.2644216008744804
4.820408014651339	0.8943262059876022	3.1142499698678257	4.248904424890556	1.2650834261484678
4.822890202094517	0.8947821687761672	3.1141966464702673	4.250098739356697	1.2657452870818022
4.825372389537695	0.8952371910449881	3.114143399689159	4.2512916892287755	1.2664071836121749
4.827854576980873	0.8956912722390534	3.1140902297898387	4.252483279535112	1.2670691156771632
4.830336764424051	0.8961444118070396	3.1140371370370237	4.253673515287445	1.2677310832142317
4.832818951867229	0.8965966092012868	3.1139841216948136	4.254862401481	1.2683930861607322
4.835301139310406	0.8970478638777758	3.1139311840266877	4.256049943094571	1.269055124453904
4.837783326753584	0.8974981752961042	3.1138783242955075	4.25723614509059	1.2697171980308741
4.840265514196762	0.8979475429194633	3.1138255427635158	4.2584210124152	1.2703793068286586
4.84274770163994	0.8983959662146149	3.1137728396923365	4.259604549998332	1.2710414507841614
4.845229889083118	0.8988434446518686	3.113720215342977	4.260786762753772	1.2717036298341762
4.847524741296341	0.8992563100323594	3.113671632909527	4.261878577376345	1.272315864185755
4.847712076526296	0.8992899777050586	3.113667669975827	4.261967655579242	1.2723658439153862
4.850194263969474	0.8997355648515213	3.113615203850658	4.263147233356466	1.2730280929643645
4.852676451412651	0.9001802055720728	3.113562817226625	4.264325500951241	1.2736903769175743
4.855158638855829	0.9006238993509862	3.113510510362267	4.265502463213517	1.2743526957113693
4.857640826299007	0.90106664567597	3.113458283515506	4.26667812497746	1.275015049281995
4.860123013742185	0.9015084440381449	3.1134061369436474	4.267852491061528	1.2756774375655875
4.862605201185363	0.9019492939320234	3.1133540709033825	4.269025566268539	1.2763398604981753
4.865087388628541	0.9023891948554865	3.113302085650785	4.270197355385744	1.2770023180156789
4.867569576071718	0.902828146309763	3.1132501814413147	4.2713678631849	1.2776648100539114
4.870051763514896	0.9032661477994076	3.1131983585298166	4.272537094422332	1.2783273365485788
4.872533950958074	0.9037031988322793	3.11314661717052	4.273705053839009	1.2789898974352802
4.875016138401252	0.9041392989195209	3.11309495761704	4.274871746160616	1.279652492649509
4.87749832584443	0.9045744475755372	3.113043380122379	4.276037176097615	1.2803151221266518
4.879980513287608	0.9050086443179738	3.112991884938924	4.27720134834532	1.2809777858019906
4.882462700730786	0.9054418886676973	3.112940472318449	4.2783642675839655	1.2816404836107012
4.884944888173963	0.9058741801487736	3.112889142512114	4.279525938478773	1.2823032154878553
4.887427075617141	0.906305518288448	3.112837895770468	4.28068636568002	1.28296598136842
4.889909263060319	0.906735902617124	3.112786732343445	4.281845553823107	1.283628781187258
4.892391450503497	0.907165332668344	3.1127356524803678	4.283003507528629	1.2842916148791284
4.894873637946675	0.9075938079787681	3.1126846564299466	4.284160231402435	1.284954482378687
4.897355825389853	0.9080213280881546	3.1126337444402803	4.285315730035705	1.2856173836204865
4.89983801283303	0.9084478925393403	3.112582916758855	4.286470008005009	1.2862803185389773
4.902320200276208	0.9088735008782202	3.1125321736325464	4.287623069872376	1.2869432870685067
4.904802387719386	0.9092981526537278	3.112481515307619	4.288774920185363	1.2876062891433206
4.907097239932609	0.9096899037965148	3.1124347559149808	4.289838764330881	1.2882192830240533
4.9072845751625636	0.9097218474178161	3.1124309420297265	4.289925563477115	1.2882693246975636
4.9097667626057415	0.910144584725438	3.1123804540439113	4.291075004266438	1.2889323936652786
4.9122489500489195	0.9105663641345264	3.112330051594606	4.2922232470578585	1.2895954959804077
4.9147311374920974	0.9109871852059761	3.112279734925634	4.293370296341693	1.2902586315767923
4.9172133249352745	0.9114070475036238	3.112229504280208	4.294516156594107	1.2909218003881744
4.9196955123784525	0.9118259505942297	3.1121793599009306	4.295660832277189	1.2915850023481952
4.9221776998216304	0.9122438940474585	3.1121293020297967	4.296804327839006	1.2922482373903974
4.924659887264808	0.9126608774358612	3.1120793309081916	4.297946647713671	1.2929115054482236
4.927142074707986	0.9130769003348556	3.112029446776891	4.299087796321409	1.2935748064550185
4.929624262151164	0.9134919623227087	3.111979649876064	4.300227778068619	1.294238140344028
4.932106449594341	0.913906062980518	3.1119299404452696	4.301366597347934	1.2949015070483998
4.934588637037519	0.9143192018921936	3.11188031872346	4.30250425853829	1.2955649065011843
4.937070824480697	0.9147313786444398	3.1118307849489795	4.303640766004986	1.296228338635334
4.939553011923875	0.915142592826737	3.111781339359565	4.304776124099746	1.296891803383705
4.942035199367053	0.9155528440313246	3.111731982192346	4.305910337160781	1.2975553006790561
4.944517386810231	0.9159621318531824	3.1116827136838454	4.307043409512854	1.29821883045405
4.946999574253409	0.9163704558900136	3.1116335340699792	4.3081753454673395	1.2988823926412538
4.949481761696586	0.9167778157422267	3.1115844435860573	4.309306149322285	1.299545987173138
4.951963949139764	0.9171842110129189	3.1115354424667836	4.310435825362472	1.300209613982079
4.954446136582942	0.9175896413078579	3.111486530946255	4.311564377859481	1.300873273000357
4.95692832402612	0.9179941062354656	3.111437709257965	4.312691811071748	1.3015369641601584
4.959410511469298	0.9183976054068005	3.1113889776347983	4.313818129244624	1.302200687393575
4.961892698912476	0.9188001384355408	3.1113403363090377	4.314943336610442	1.3028644426326044
4.964374886355653	0.9192017049379675	3.11129178551236	4.31606743738857	1.303528229809151
4.966669738568877	0.9195721042900962	3.111246979671904	4.3171057194066735	1.304141948106193
4.966857073798831	0.9196023045329483	3.1112433254758365	4.317190435785475	1.3041920488550258
4.969339261242009	0.9200019368419202	3.111194956429935	4.31831233599478	1.3048558997019464
4.971821448685187	0.9204006014888731	3.111146678604519	4.319433142197328	1.305519782281538
4.974303636128365	0.920798298100334	3.111098492228848	4.320552858561233	1.3061836965253342
4.976785823571543	0.9211950263053497	3.111050397531578	4.321671489241948	1.3068476423647752
4.979268011014721	0.9215907857354716	3.111002394740761	4.322789038382318	1.3075116197312109
4.981750198457898	0.9219855760247389	3.110954484083847	4.32390551011264	1.3081756285558988
4.984232385901076	0.922379396809663	3.110906665787681	4.32502090855072	1.3088396687700061
4.986714573344254	0.9227722477292114	3.110858940078508	4.326135237801934	1.3095037403046095
4.989196760787432	0.9231641284247921	3.1108113071819674	4.327248501959283	1.3101678430906942
4.99167894823061	0.9235550385402376	3.1107637673230997	4.328360705103449	1.310831977059157
4.994161135673788	0.9239449777217895	3.1107163207263406	4.329471851302858	1.3114961421408036
4.996643323116965	0.9243339456180835	3.110668967615526	4.330581944613731	1.312160338266351
4.999125510560143	0.9247219418801327	3.110621708213889	4.331690989080142	1.3128245653664268
5.001607698003321	0.9251089661613139	3.1105745427440614	4.332798988734081	1.3134888233715707
5.004089885446499	0.9254950181173512	3.110527471428075	4.333905947595498	1.314153112212233
5.006572072889677	0.9258800974063018	3.1104804944873603	4.335011869672371	1.3148174318187762
5.009054260332855	0.9262642036885403	3.1104336121427467	4.336116758960756	1.3154817821214753
5.011536447776033	0.9266473366267439	3.1103868246144635	4.337220619444842	1.3161461630505173
5.01401863521921	0.9270294958858782	3.1103401321221398	4.338323455097011	1.316810574536003
5.016500822662388	0.9274106811331818	3.1102935348848053	4.339425269877886	1.3174750165079454
5.018983010105566	0.9277908920381521	3.1102470331208893	4.340526067736394	1.3181394888962716
5.021465197548744	0.9281701282725306	3.110200627048222	4.341625852609815	1.318803991630822
5.023947384991922	0.9285483895102885	3.1101543168840347	4.342724628423838	1.3194685246413518
5.026242237205144	0.9288972350029232	3.1101115873446386	4.343739583310796	1.320082931002892
5.0264295724351	0.9289256754276124	3.1101081028449586	4.343822399092617	1.3201330878575297
5.028911759878277	0.9293019857028901	3.110061985147027	4.344919168518823	1.32079768120894
5.031393947321455	0.9296773200166965	3.1100159640056746	4.346014940593697	1.3214623046250815
5.033876134764633	0.9300516780517792	3.1099700396357375	4.3471097191971095	1.322126958035369
5.0363583222078105	0.9304250594930451	3.1099242122514537	4.348203508197605	1.322791641369132
5.0388405096509885	0.930797464027546	3.109878482066463	4.349296311452461	1.3234563545556173
5.0413226970941665	0.9311688913444651	3.109832849293808	4.350388132807742	1.3241210975239863
5.043804884537344	0.9315393411351033	3.1097873141459336	4.351478976098348	1.3247858702033184
5.0462870719805215	0.9319088130928653	3.1097418768346876	4.352568845148069	1.3254506725226094
5.0487692594236995	0.9322773069132468	3.1096965375713204	4.353657743769639	1.3261155044107724
5.051251446866877	0.93264482229382	3.109651296566486	4.354745675764784	1.3267803657966377
5.053733634310055	0.9330113589342212	3.1096061540302413	4.35583264492428	1.3274452566089536
5.056215821753233	0.9333769165361369	3.1095611101720473	4.3569186550279975	1.3281101767763868
5.058698009196411	0.9337414948032913	3.1095161652007683	4.358003709844961	1.328775126227522
5.061180196639588	0.9341050934414323	3.109471319324673	4.3590878131333906	1.3294401048908626
5.063662384082766	0.9344677121583195	3.109426572751434	4.360170968640763	1.3301051126948318
5.066144571525944	0.9348293506637103	3.1093819256881283	4.361253180103857	1.3307701495677708
5.068626758969122	0.9351900086693479	3.1093373783412384	4.3623344512488025	1.3314352154379416
5.0711089464123	0.9355496858889479	3.1092929309166504	4.363414785791137	1.3321003102335256
5.073591133855478	0.9359083820381863	3.109248583619656	4.36449418743585	1.3327654338826245
5.076073321298656	0.936266096834686	3.109204336654953	4.365572659877436	1.3334305863132603
5.078555508741833	0.9366228299980053	3.109160190226643	4.366650206799944	1.334095767453376
5.081037696185011	0.9369785812496245	3.109116144538234	4.367726831877028	1.3347609772308358
5.083519883628189	0.9373333503129344	3.109072199792641	4.368802538771995	1.3354262155734251
5.085814735841413	0.9376604702731024	3.109031661615703	4.369796246415031	1.336041272510581
5.086002071071367	0.9376871369132235	3.1090283561921828	4.369877331137852	1.336091482408851
5.088484258514545	0.938039940777666	3.108984613938586	4.370951212617363	1.3367567776647429
5.090966445957723	0.9383917616353096	3.108940973232984	4.372024186843087	1.337422101268652
5.0934486334009	0.9387425992170635	3.108897434275916	4.373096257437437	1.3380874531480524
5.095930820844078	0.9390924532556867	3.1088539972673273	4.374167428012722	1.338752833230341
5.098413008287256	0.9394413234857754	3.1088106624065723	4.375237702171198	1.3394182414428377
5.100895195730434	0.9397892096437522	3.1087674298924113	4.376307083505112	1.340083677712786
5.103377383173612	0.9401361114678535	3.1087242999230122	4.377375575596758	1.3407491419673532
5.10585957061679	0.9404820286981184	3.108681272695951	4.378443182018517	1.34141463413363
5.108341758059968	0.9408269610763769	3.1086383484082103	4.379509906332907	1.3420801541386322
5.110823945503145	0.9411709083462382	3.1085955272561825	4.380575752092633	1.3427457019093
5.113306132946323	0.9415138702530798	3.1085528094356674	4.38164072284063	1.3434112773724982
5.115788320389501	0.9418558465440355	3.1085101951418723	4.382704822110113	1.344076880455017
5.118270507832679	0.9421968369679852	3.108467684569414	4.383768053424622	1.3447425110835718
5.120752695275857	0.9425368412755419	3.108425277912319	4.384830420298069	1.3454081691848037
5.123234882719035	0.9428758592190427	3.108382975364021	4.385891926234787	1.3460738546852804
5.125717070162212	0.9432138905525358	3.1083407771173635	4.386952574729569	1.3467395675114953
5.12819925760539	0.9435509350317708	3.1082986833645996	4.388012369267725	1.3474053075898684
5.130681445048568	0.9438869924141874	3.108256694297392	4.3890713133251165	1.3480710748467468
5.133163632491746	0.9442220624589043	3.108214810106812	4.3901294103682105	1.348736869208405
5.135645819934924	0.9445561449267088	3.1081730309833433	4.391186663854121	1.349402690601044
5.138128007378102	0.944889239580046	3.1081313571168767	4.392243077230656	1.3500685389507934
5.14061019482128	0.9452213461830078	3.108089788696715	4.393298653936361	1.3507344141837103
5.143092382264457	0.9455524645013228	3.108048325911571	4.394353397400565	1.3514003162257802
5.14538723447768	0.9458577132944526	3.1080100865390445	4.395327799125962	1.3520159852080595
5.145574569707635	0.9458825943023457	3.1080069689495686	4.395407311043425	1.3520662450029173
5.148056757150813	0.9462117353550465	3.107965717998241	4.3964603982759725	1.3527322004409643
5.150538944593991	0.9465398874300008	3.107924573244534	4.397512662500154	1.3533981824656929
5.153021132037169	0.946867050299379	3.1078835348748046	4.398564107108879	1.3540641910028048
5.155503319480347	0.9471932237369358	3.107842603074819	4.399614735486061	1.3547302259779308
5.157985506923524	0.9475184075180011	3.1078017780297573	4.400664551006664	1.3553962873166314
5.160467694366702	0.9478426014194685	3.10776105992421	4.4017135570367465	1.3560623749443979
5.16294988180988	0.9481658052197867	3.10772044894218	4.402761756933502	1.3567284887866518
5.1654320692530575	0.9484880186989483	3.1076799452670816	4.4038091540453035	1.3573946287687448
5.1679142566962355	0.9488092416384807	3.1076395490817417	4.404855751711749	1.3580607948159609
5.1703964441394135	0.9491294738214358	3.1075992605683997	4.405901553263704	1.3587269868535137
5.172878631582591	0.9494487150323805	3.1075590799087074	4.406946562023342	1.3593932048065498
5.1753608190257685	0.9497669650573869	3.107519007283729	4.407990781304187	1.3600594486001467
5.1778430064689465	0.9500842236840228	3.107479042873942	4.409034214411161	1.3607257181593144
5.180325193912124	0.9504004907013415	3.107439186859236	4.410076864640621	1.3613920134089952
5.182807381355302	0.9507157658998733	3.1073994394189146	4.411118735280405	1.3620583342740638
5.18528956879848	0.951030049071615	3.1073598007316954	4.41215982960987	1.3627246806793278
5.187771756241658	0.9513433400100213	3.107320270975708	4.413200150899938	1.3633910525495283
5.190253943684835	0.951655638509995	3.107280850328497	4.414239702413135	1.3640574498093396
5.192736131128013	0.9519669443678779	3.10724153896702	4.415278487403637	1.3647238723833697
5.195218318571191	0.9522772573814414	3.107202337067649	4.416316509117304	1.3653903201961606
5.197700506014369	0.9525865773498778	3.1071632448061695	4.417353770791728	1.366056793172188
5.200182693457547	0.9528949040737905	3.1071242623577824	4.41839027565627	1.3667232912358631
5.202664880900725	0.9532022373551857	3.1070853898971027	4.419426026932102	1.367389814311531
5.204959733113948	0.9534854916542848	3.107049549212616	4.420382940527026	1.368006055856623
5.205147068343903	0.9535085769974627	3.107046627598159	4.420461027832252	1.3680563623234723
5.20762925578708	0.9538139228054058	3.1070079756343967	4.421495281561636	1.368722935195902
5.210111443230258	0.9541182745851746	3.1069694341786747	4.422528791317107	1.3693895328529722
5.212593630673436	0.9544216321442958	3.1069310034032673	4.4235615602874905	1.3700561552187691
5.215075818116614	0.9547239952916541	3.1068926834798636	4.4245935916536245	1.370722802217316
5.217558005559792	0.9550253638374837	3.1068544745795696	4.425624888588405	1.371389473772572
5.22004019300297	0.9553257375933597	3.1068163768729056	4.426655454256816	1.3720561698084335
5.222522380446147	0.9556251163721893	3.106778390529808	4.427685291815981	1.3727228902487327
5.225004567889325	0.9559234999882036	3.1067405157196286	4.428714404415192	1.3733896350172397
5.227486755332503	0.9562208882569487	3.106702752611136	4.429742795195958	1.3740564040376615
5.229968942775681	0.9565172809952778	3.106665101372515	4.430770467292035	1.374723197233643
5.232451130218859	0.9568126780213424	3.1066275621713655	4.431797423829474	1.3753900145287665
5.234933317662037	0.9571070791545843	3.106590135174706	4.4328236679266535	1.3760568558465534
5.237415505105215	0.9574004842157272	3.1065528205489694	4.433849202694322	1.376723721110462
5.239897692548392	0.9576928930267686	3.1065156184600067	4.434874031235636	1.3773906102438904
5.24237987999157	0.9579843054109717	3.1064785290730854	4.4358981566461955	1.3780575231701755
5.244862067434748	0.9582747211928571	3.1064415525528903	4.436921582014088	1.3787244598125925
5.247344254877926	0.9585641401981948	3.106404689063523	4.4379443104199225	1.379391420094357
5.249826442321104	0.9588525622539967	3.106367938768503	4.438966344936868	1.3800584039386234
5.252308629764282	0.959139987188508	3.106331301830767	4.439987688630694	1.3807254112684868
5.254790817207459	0.9594264148311998	3.106294778412669	4.441008344559806	1.3813924420069819
5.257273004650637	0.9597118450127612	3.1062583686759813	4.442028315775283	1.3820594960770838
5.259755192093815	0.9599962775650911	3.106222072781894	4.443047605320916	1.3827265734017085
5.262237379536993	0.9602797123212911	3.1061858908910147	4.444066216233247	1.3833936739037127
5.264532231750216	0.9605408679142876	3.106152541274308	4.445007349603294	1.3840104476622868
5.264719566980171	0.9605621491156575	3.10614982316337	4.445084151541602	1.3840607975058945
5.267201754423349	0.960843587783674	3.106113869758405	4.446101414268133	1.3847279441309932
5.269683941866527	0.9611240281620035	3.106078030834982	4.447118007427854	1.3853951137016898
5.272166129309704	0.961403470088481	3.106042306551383	4.448133934028671	1.3860623061406072
5.274648316752882	0.9616819134021065	3.106006697065308	4.44914919707143	1.3867295213703104
5.27713050419606	0.9619593579430369	3.1059712025338766	4.450163799549945	1.387396759313307
5.279612691639238	0.9622358035525788	3.1059358231136276	4.451177744451039	1.388064019892047
5.282094879082416	0.9625112500731816	3.1059005589605175	4.452191034754578	1.3887313030289234
5.284577066525594	0.9627856973484299	3.1058654102299235	4.4532036734335065	1.3893986086462726
5.287059253968771	0.963059145223036	3.1058303770766416	4.454215663453889	1.390065936666374
5.289541441411949	0.9633315935428335	3.1057954596548876	4.455227007774938	1.3907332870114504
5.292023628855127	0.9636030421547693	3.1057606581182964	4.456237709349055	1.3914006596036692
5.2945058162983045	0.9638734909068973	3.105725972619924	4.457247771121866	1.3920680543651414
5.2969880037414825	0.964142939648371	3.105691403312244	4.458257196032254	1.3927354712179225
5.2994701911846605	0.964411388229436	3.1056569503471527	4.459265987012399	1.393402910084013
5.301952378627838	0.9646788365014242	3.105622613875965	4.460274146987809	1.3940703708853575
5.3044345660710155	0.964945284316746	3.1055883940494162	4.461281678877357	1.394737853543846
5.3069167535141935	0.9652107315288838	3.105554291017663	4.462288585593316	1.3954053579813142
5.309398940957371	0.9654751779923854	3.105520304930281	4.463294870041394	1.3960728841195431
5.311881128400549	0.9657386235628567	3.1054864359362684	4.464300535120769	1.3967404318802592
5.314363315843727	0.9660010680969552	3.1054526841840424	4.465305583724123	1.3974080011851358
5.316845503286905	0.9662625114523838	3.1054190498214425	4.466310018737677	1.3980755919557917
5.319327690730082	0.9665229534878838	3.1053855329957285	4.467313843041224	1.3987432041137928
5.32180987817326	0.9667823940632277	3.1053521338535814	4.468317059508168	1.3994108375806515
5.324104730386484	0.9670213631234404	3.105321360228586	4.469244023122638	1.4000281024167738
5.324292065616438	0.9670408330392143	3.1053188525411044	4.46931967100555	1.4000784922778275
5.326774253059616	0.9672982702776605	3.105285689203821	4.470321680394092	1.4007461681267275
5.329256440502794	0.9675547056413957	3.105252643986676	4.471323090528221	1.4014138650487058
5.331738627945972	0.9678101389942555	3.1052197170340374	4.472323904256111	1.4020815829650644
5.33422081538915	0.9680645702010751	3.1051869084896935	4.473324124419712	1.4027493217970533
5.336703002832327	0.9683179991276828	3.105154218496855	4.474323753854784	1.4034170814658706
5.339185190275505	0.968570425640894	3.105121647198155	4.475322795390934	1.4040848618926631
5.341667377718683	0.9688218496085053	3.105089194735648	4.476321251851643	1.4047526629985263
5.344149565161861	0.9690722708992873	3.105056861250811	4.477319126054308	1.4054204847045042
5.346631752605039	0.9693216893829796	3.1050246468845435	4.478316420810264	1.4060883269315902
5.349113940048217	0.969570104930284	3.1049925517771673	4.479313138924829	1.4067561896007272
5.351596127491394	0.9698175174128586	3.1049605760684273	4.480309283197328	1.407424072632808
5.354078314934572	0.9700639267033118	3.1049287198974898	4.4813048564211275	1.4080919759486743
5.35656050237775	0.9703093326751965	3.104896983402945	4.482299861383672	1.4087598994691188
5.359042689820928	0.9705537352030037	3.104865366722806	4.483294300866514	1.4094278431148843
5.361524877264106	0.9707971341621573	3.104833869994508	4.484288177645343	1.4100958068066638
5.364007064707284	0.9710395294290075	3.1048024933549105	4.485281494490027	1.4107637904651018
5.366489252150462	0.9712809208808253	3.1047712369402953	4.486274254164634	1.411431794010793
5.368971439593639	0.9715213083957971	3.104740100886368	4.487266459427472	1.4120998173642842
5.371453627036817	0.9717606918530183	3.104709085328258	4.488258113031117	1.412767860446073
5.373935814479995	0.971999071132488	3.104678190400517	4.489249217722446	1.4134359231766087
5.376418001923173	0.9722364461151033	3.1046474162371216	4.49023977624267	1.4141040054762934
5.378900189366351	0.9724728166826535	3.1046167629714714	4.491229791327362	1.4147721072654804
5.381382376809529	0.9727081827178149	3.1045862307363903	4.492219265706496	1.4154402284644763
5.3836772290227515	0.9729248914740187	3.104558110613348	4.493133583972433	1.4160579425321864
5.383864564252706	0.9729425441041447	3.104555819664126	4.493208202104468	1.4161083689935394
5.386346751695884	0.9731759007260761	3.1045255298863506	4.494196603240137	1.4167765287728815
5.388828939139062	0.9734082524689123	3.1044953615341595	4.495184471826849	1.4174447077226673
5.39131112658224	0.9736395992188216	3.1044653147380736	4.496171810572475	1.4181129057630153
5.393793314025418	0.9738699408628313	3.1044353896280374	4.497158622179437	1.4187811228139966
5.396275501468596	0.9740992772888233	3.10440558633342	4.498144909344738	1.4194493587956367
5.398757688911774	0.9743276083855277	3.1043759049830144	4.49913067476	1.4201176136279154
5.401239876354951	0.9745549340425185	3.10434634570504	4.500115921111487	1.4207858872307662
5.403722063798129	0.9747812541502077	3.1043169086271396	4.501100651080139	1.4214541795240772
5.406204251241307	0.9750065685998405	3.104287593876381	4.502084867341603	1.4221224904276912
5.408686438684485	0.9752308772834897	3.1042584015792576	4.503068572566262	1.422790819861406
5.411168626127663	0.9754541800940512	3.104229331861687	4.5040517694192665	1.4234591677449746
5.4136508135708405	0.9756764769252381	3.1042003848490127	4.505034460560566	1.4241275339981054
5.416133001014018	0.9758977676715764	3.1041715606660034	4.506016648644934	1.424795918540462
5.418615188457196	0.9761180522283995	3.1041428594368523	4.506998336322004	1.4254643212916642
5.4210973759003735	0.9763373304918433	3.1041142812851796	4.507979526236299	1.426132742171288
5.4235795633435515	0.9765556023588414	3.104085826334029	4.508960221027254	1.4268011810988652
5.4260617507867295	0.9767728677271201	3.1040574947058723	4.509940423329256	1.4274696379938843
5.428543938229907	0.9769891264951934	3.104029286522605	4.510920135771669	1.4281381127757906
5.431026125673085	0.9772043785623582	3.104001201905549	4.511899360978859	1.4288066053639863
5.4335083131162625	0.9774186238286897	3.1039732409754524	4.512878101570233	1.4294751156778307
5.43599050055944	0.9776318621950362	3.1039454038524887	4.51385636016026	1.4301436436366406
5.438472688002618	0.9778440935630147	3.103917690656259	4.5148341393585065	1.4308121891596903
5.440954875445796	0.9780553178350062	3.1038901015057885	4.515811441769661	1.4314807521662118
5.44324972765902	0.9782497045874031	3.1038647050178447	4.516714563464731	1.432098872982752
5.443437062888974	0.9782655349141508	3.10386263651953	4.516788269993566	1.4321493325753958
5.445919250332152	0.978474744704343	3.1038352958153625	4.5177646266252465	1.4328179303063902
5.448401437775329	0.9786829471102276	3.103808079510591	4.518740514254937	1.4334865452783025
5.450883625218507	0.9788901420371945	3.1037809877219473	4.519715935468113	1.4341551774101982
5.453365812661685	0.9790963293913744	3.10375402056559	4.520690892845521	1.4348238266211017
5.455848000104863	0.9793015090796343	3.103727178157104	4.521665388963201	1.4354924928299972
5.458330187548041	0.9795056810095731	3.1037004606115013	4.52263942639252	1.4361611759558277
5.460812374991219	0.979708845089517	3.103673868043221	4.523613007700203	1.4368298759174958
5.463294562434397	0.9799110012285154	3.1036474005661283	4.524586135448353	1.4374985926338644
5.465776749877574	0.9801121493363357	3.103621058293516	4.525558812194489	1.4381673260237557
5.468258937320752	0.9803122893234602	3.1035948413381043	4.526531040491565	1.438836076005953
5.47074112476393	0.9805114211010805	3.10356874981204	4.527502822888006	1.4395048424991994
5.473223312207108	0.980709544581094	3.103542783826898	4.528474161927733	1.440173625422199
5.475705499650286	0.9809066596760997	3.1035169434936796	4.529445060150188	1.4408424246936167
5.478187687093464	0.9811027662993933	3.1034912289228136	4.530415520090367	1.4415112402320782
5.480669874536641	0.9812978643649637	3.1034656402241576	4.531385544278845	1.4421800719561715
5.483152061979819	0.9814919537874884	3.103440177506995	4.532355135241806	1.442848919784445
5.485634249422997	0.9816850344823298	3.1034148408800384	4.533324295501066	1.4435177836354096
5.488116436866175	0.9818771063655303	3.1033896304514275	4.534293027574106	1.444186663427538
5.490598624309353	0.9820681693538091	3.1033645463287294	4.535261333974095	1.4448555590792649
5.493080811752531	0.9822582233645579	3.10333958861894	4.536229217209922	1.445524470508988
5.495562999195709	0.9824472683158365	3.1033147574284827	4.537196679786219	1.4461933976350667
5.498045186638886	0.9826353041263692	3.1032900528632097	4.538163724203392	1.4468623403758243
5.500527374082064	0.9828223307155408	3.1032654750283997	4.5391303529576446	1.4475312986495463
5.5028222262952875	0.9829943441523751	3.1032428649631116	4.540023660841249	1.4481497831656815
5.503009561525242	0.9830083480033928	3.103241024028761	4.540096568541007	1.4482002723744822
5.50549174896842	0.9831933559106188	3.1032166999684296	4.541062373441366	1.448869261468844
5.507973936411598	0.9833773543585619	3.1031925029509706	4.542027770142484	1.449538265850809
5.510456123854776	0.9835603432692095	3.1031684330793765	4.542992761124035	1.4502072854385162
5.512938311297953	0.9837423225651903	3.1031444904560694	4.543957348861624	1.450876320150071
5.515420498741131	0.9839232921697708	3.1031206751828986	4.54492153582682	1.4515453699035417
5.517902686184309	0.9841032520068504	3.103096987361144	4.545885324487177	1.4522144346169614
5.520384873627487	0.984282202000959	3.1030734270915117	4.546848717306265	1.4528835142083285
5.522867061070665	0.9844601420772522	3.103049994474139	4.547811716743694	1.4535526085956059
5.525349248513843	0.9846370721615085	3.1030266896085905	4.548774325255142	1.4542217176967218
5.527831435957021	0.9848129921801252	3.103003512593861	4.549736545292378	1.4548908414295698
5.530313623400198	0.9849879020601148	3.1029804635283726	4.550698379303293	1.4555599797120093
5.532795810843376	0.9851618017291015	3.102957542509978	4.551659829731926	1.4562291324618652
5.535277998286554	0.985334691115318	3.1029347496359585	4.552620899018483	1.4568982995969288
5.537760185729732	0.9855065701476011	3.1029120850030245	4.553581589599372	1.4575674810349573
5.54024237317291	0.9856774387553894	3.102889548707316	4.554541903907225	1.4582366766936747
5.5427245606160875	0.9858472968687184	3.1028671408444013	4.555501844370923	1.4589058864907714
5.545206748059265	0.9860161444182186	3.10284486150928	4.556461413415624	1.459575110343905
5.547688935502443	0.986183981335111	3.1028227107963793	4.557420613462789	1.4602443481706995
5.5501711229456205	0.9863508075512037	3.102800688799557	4.5583794469302035	1.4609135998887472
5.5526533103887985	0.9865166229988898	3.102778795612101	4.5593379162320105	1.4615828654156071
5.5551354978319765	0.9866814276111421	3.1027570313267265	4.560296023778728	1.4622521446688064
5.557617685275154	0.9868452213215114	3.1027353960355812	4.56125377197728	1.46292143756584
5.560099872718332	0.9870080040641229	3.1027138898302407	4.562211163231022	1.4635907440241709
5.562394724931555	0.9871576018409206	3.102694121656448	4.563095982943192	1.4642095486920013
5.5625820601615095	0.9871697757736722	3.1026925128017115	4.563168199939763	1.4642600639612307
5.565064247604687	0.9873305363854228	3.10267126504043	4.564124884499793	1.464929397294419
5.567546435047865	0.9874902858352028	3.1026501466362615	4.5650812193039085	1.465598743941105
5.570028622491043	0.9876490240594015	3.1026291576785026	4.566037206741438	1.4662681038186263
5.572510809934221	0.9878067509949663	3.102608298255879	4.566992849198263	1.4669374768442895
5.574992997377399	0.9879634665793998	3.1025875684565474	4.567948149056851	1.4676068629353713
5.577475184820576	0.9881191707507565	3.102566968368094	4.568903108696272	1.4682762620091174
5.579957372263754	0.9882738634476398	3.1025464980775364	4.56985773049223	1.4689456739827433
5.582439559706932	0.9884275446091988	3.1025261576713206	4.570812016817085	1.469615098773435
5.58492174715011	0.9885802141751256	3.1025059472353247	4.571765970039875	1.4702845362983483
5.587403934593288	0.9887318720856519	3.1024858668548565	4.572719592526349	1.4709539864746095
5.589886122036466	0.9888825182815466	3.1024659166146544	4.573672886638984	1.4716234492193154
5.592368309479644	0.989032152704112	3.102446096598888	4.57462585473701	1.4722929244495337
5.594850496922821	0.9891807752951818	3.1024264068911562	4.5755784991764425	1.4729624120823037
5.597332684365999	0.9893283859971177	3.1024068475744895	4.576530822310096	1.4736319120346348
5.599814871809177	0.9894749847528065	3.102387418731349	4.577482826487617	1.474301424223509
5.602297059252355	0.9896205715056574	3.102368120443627	4.578434514055504	1.4749709485658793
5.604779246695533	0.9897651461995992	3.102348952792645	4.579385887357133	1.4756404849786704
5.607261434138711	0.9899087087790774	3.1023299158591575	4.580336948732784	1.4763100333787798
5.609743621581888	0.9900512591890517	3.102311009723348	4.5812877005196615	1.4769795936830765
5.612225809025066	0.9901927973749926	3.102292234464833	4.582238145051921	1.4776491658084023
5.614707996468244	0.9903333232828794	3.102273590162659	4.583188284660691	1.478318749671572
5.617190183911422	0.9904728368591972	3.1022550768953026	4.584138121674102	1.4789883451893726
5.6196723713546	0.9906113380509342	3.102236694740673	4.585087658417304	1.4796579522785647
5.6219672235678235	0.9907384856005822	3.1022198166311443	4.585965266765911	1.4802770331171893
5.622154558797778	0.990748826805579	3.1022184437761102	4.586036897212496	1.4803275708558818
5.624636746240956	0.990885303071118	3.1022003240783858	4.586985840378945	1.4809972008380314
5.627118933684133	0.991020766796033	3.1021823357237013	4.587934490233016	1.4816668421416943
5.629601121127311	0.9911552179292985	3.1021644787876914	4.588882849088188	1.4823364946835254
5.632083308570489	0.9912886564203788	3.102146753345421	4.589830919255086	1.483006158380153
5.634565496013667	0.9914210822192259	3.1021291594713865	4.590778703041498	1.4836758331481807
5.637047683456845	0.9915524952762769	3.102111697239516	4.591726202752403	1.4843455189041865
5.639529870900023	0.9916828955424515	3.10209436672317	4.592673420689992	1.4850152155647223
5.6420120583432	0.9918122829691493	3.102077167995139	4.593620359153693	1.4856849230463154
5.644494245786378	0.9919406575082477	3.1020601011276465	4.594567020440194	1.4863546412654682
5.646976433229556	0.9920680191120992	3.102043166192346	4.595513406843467	1.4870243701386587
5.649458620672734	0.9921943677335293	3.1020263632603253	4.596459520654789	1.48769410958234
5.651940808115912	0.9923197033258336	3.1020096924021017	4.59740536416277	1.4883638595129407
5.65442299555909	0.9924440258427762	3.1019931536876246	4.598350939653373	1.4890336198468659
5.656905183002268	0.9925673352385869	3.101976747186277	4.599296249409934	1.4897033905004966
5.659387370445445	0.9926896314679584	3.1019604729668715	4.600241295713196	1.49037317139019
5.661869557888623	0.9928109144860452	3.101944331097654	4.601186080841319	1.4910429624322799
5.664351745331801	0.9929311842484605	3.1019283216463025	4.602130607069912	1.4917127635430765
5.666833932774979	0.9930504407112741	3.101912444679926	4.603074876672054	1.4923825746388677
5.669316120218157	0.9931686838310102	3.1018967002650673	4.604018891918315	1.4930523956359176
5.6717983076613345	0.9932859135646454	3.101881088467699	4.604962655076781	1.4937222264504681
5.6742804951045125	0.993402129869606	3.1018656093532275	4.605906168413076	1.494392066998739
5.67676268254769	0.9935173327037666	3.1018502629864915	4.606849434190386	1.4950619171969268
5.6792448699908675	0.9936315220254474	3.1018350494317612	4.607792454669481	1.4957317769612066
5.681539722204091	0.9937361915727301	3.1018211022820164	4.6086640873983	1.496351089620569
5.6817270574340455	0.9937446977934121	3.101819968752739	4.608735232108737	1.4964016462077319
5.6842092448772235	0.9938568599668663	3.10180502101256	4.6096777687641595	1.4970715248526334
5.686691432320401	0.9939680085054549	3.1017902062737917	4.610620066889409	1.4977414128120217
5.689173619763579	0.9940781433692599	3.1017755245984344	4.611562128735817	1.498411310001985
5.6916558072067565	0.9941872645187995	3.10176097604792	4.612503956552415	1.499081216338591
5.694137994649934	0.9942953719150246	3.1017465606831127	4.613445552585956	1.4997511317378864
5.696620182093112	0.9944024655193178	3.1017322785643104	4.614386919080934	1.500421056115897
5.69910236953629	0.9945085452934911	3.101718129751243	4.615328058279606	1.5010909893886284
5.701584556979468	0.9946136111997842	3.1017041143030726	4.616268972422023	1.5017609314720655
5.704066744422646	0.9947176632008622	3.101690232278394	4.617209663746039	1.5024308822821737
5.706548931865824	0.9948207012598139	3.1016764837352353	4.6181501344873475	1.503100841734898
5.709031119309001	0.99492272534015	3.101662868731057	4.619090386879492	1.503770809746164
5.711513306752179	0.9950237354058011	3.1016493873227517	4.620030423153895	1.5044407862318774
5.713995494195357	0.995123731421116	3.101636039566646	4.620970245539877	1.505110771107925
5.716477681638535	0.9952227133508595	3.101622825518498	4.6219098562646845	1.5057807642901742
5.718959869081713	0.9953206811602114	3.101609745233499	4.6228492575535025	1.5064507656944737
5.721442056524891	0.9954176348147636	3.1015967987662747	4.623788451629485	1.5071207752366536
5.723924243968068	0.9955135742805197	3.101583986170881	4.624727440713775	1.507790792832525
5.726406431411246	0.9956084995238917	3.101571307500809	4.6256662270255235	1.508460818397881
5.728888618854424	0.9957024105116997	3.1015587628089816	4.626604812781916	1.5091308518484967
5.731370806297602	0.9957953072111695	3.1015463521477553	4.627543200198191	1.5098008931001288
5.73385299374078	0.9958871895899308	3.101534075568919	4.6284813914876635	1.510470942068517
5.736335181183958	0.9959780576160161	3.1015219331236956	4.629419388861746	1.5111409986693827
5.738817368627136	0.9960679112578584	3.1015099248627402	4.630357194529974	1.5118110628184303
5.741112220840359	0.9961500810167835	3.101498942306395	4.631224053653189	1.5124305626416497
5.741299556070313	0.9961567504842902	3.1014980508361414	4.631294810700022	1.5124811344313471
5.743781743513491	0.9962445752645414	3.1014863110934208	4.632232239577731	1.5131512134238037
5.746263930956669	0.9963313855682381	3.1014747056835335	4.633169483367125	1.513821299711453
5.748746118399847	0.9964171813654008	3.101463234654868	4.634106544270438	1.5144913932099329
5.751228305843025	0.996501962626443	3.1014518980552452	4.6350434244881304	1.5151614938348632
5.753710493286203	0.9965857293221696	3.10144069593192	4.635980126218916	1.5158316015018487
5.75619268072938	0.9966684814237755	3.10142962833158	4.636916651659782	1.5165017161264778
5.758674868172558	0.9967502189028439	3.1014186953003473	4.637853003006007	1.5171718376243233
5.761157055615736	0.996830941731345	3.1014078968837766	4.638789182451187	1.5178419659109423
5.763639243058914	0.9969106498816347	3.101397233126855	4.639725192187255	1.5185121009018767
5.766121430502092	0.9969893433264528	3.101386704074005	4.640661034404504	1.519182242512653
5.76860361794527	0.9970670220389223	3.101376309769081	4.641596711291607	1.5198523906587826
5.771085805388448	0.9971436859925469	3.101366050255372	4.642532225035638	1.5205225452557625
5.773567992831625	0.9972193351612105	3.101355925575599	4.643467577822097	1.5211927062190747
5.776050180274803	0.9972939695191759	3.101345935771919	4.644402771834926	1.521862873464187
5.778532367717981	0.9973675890410829	3.101336080885919	4.645337809256536	1.522533046906553
5.781014555161159	0.9974401937019475	3.1013263609586232	4.646272692267824	1.5232032264616122
5.783496742604337	0.9975117834771601	3.1013167760304867	4.647207423048197	1.52387341204479
5.785978930047515	0.9975823583424848	3.1013073261414004	4.648142003775593	1.5245436035714992
5.788461117490692	0.9976519182740579	3.101298011330687	4.6490764366265	1.5252138009571377
5.79094330493387	0.9977204632483864	3.1012888316371034	4.6500107237759805	1.5258840041170911
5.793425492377048	0.9977879932423473	3.101279787098841	4.650944867397691	1.5265542129667318
5.795907679820226	0.9978545082331862	3.101270877753524	4.6518788696639035	1.527224427421419
5.7983898672634036	0.9979200081985158	3.101262103638211	4.6528127327455255	1.5278946473965
5.800684719476626	0.9979796617349104	3.101254112059154	4.653675993528337	1.5285142894809682
5.8008720547065815	0.9979844931163151	3.101253464789394	4.653746458812125	1.5285648728073087
5.8033542421497595	0.9980479629649283	3.101244961242998	4.654680050031947	1.5292351035691674
5.8058364295929366	0.9981104177230633	3.101236593034384	4.655613508571938	1.529905339597386
5.8083186170361145	0.9981718573697912	3.101228360198344	4.656546836597764	1.5305755808072625
5.8108008044792925	0.9982322818845446	3.101220262769106	4.657480036273835	1.5312458271140834
5.81328299192247	0.9982916912471169	3.101212300780331	4.658413109763325	1.5319160784331236
5.815765179365648	0.9983500854376612	3.101204474265115	4.65934605922819	1.5325863346796464
5.818247366808826	0.9984074644366893	3.1011967832559852	4.660278886829193	1.5332565957689048
5.8207295542520034	0.9984638282250702	3.1011892277849054	4.661211594725925	1.53392686161614
5.823211741695181	0.9985191767840301	3.1011818078832727	4.662144185076821	1.5345971321365826
5.825693929138359	0.9985735100951505	3.1011745235819173	4.663076660039188	1.5352674072454533
5.828176116581537	0.9986268281403676	3.101167374911104	4.66400902176922	1.535937686857962
5.830658304024715	0.9986791309019717	3.101160361900532	4.6649412724220225	1.536607970889308
5.833140491467893	0.9987304183626055	3.101153484579333	4.665873414151632	1.5372782592546816
5.835622678911071	0.998780690505264	3.1011467429760753	4.666805449111035	1.5379485518692626
5.838104866354248	0.9988299473132929	3.101140137118759	4.667737379452195	1.5386188486482217
5.840587053797426	0.9988781887703885	3.1011336670348184	4.668669207326065	1.5392891495067198
5.843069241240604	0.9989254148605963	3.1011273327511235	4.669600934882616	1.5399594543599089
5.845551428683782	0.9989716255683101	3.101121134293977	4.670532564270853	1.540629763122932
5.84803361612696	0.9990168208782717	3.101115071689116	4.671464097638836	1.541300075710923
5.850515803570138	0.9990610007755697	3.1011091449617116	4.672395537133704	1.5419703920390075
5.852997991013315	0.9991041652456389	3.1011033541363697	4.673326884901691	1.5426407120223027
5.855480178456493	0.9991463142742595	3.1010976992371297	4.674258143088153	1.5433110355759172
5.857962365899671	0.9991874478475561	3.1010921802874654	4.675189313837583	1.543981362614952
5.860257218112895	0.9992245735931097	3.101087198829126	4.676050131497668	1.544601101872458
5.860444553342849	0.9992275659519976	3.101086797310285	4.676120399293633	1.5446516930544998
5.862926740786027	0.9992666685743959	3.1010815503279305	4.677051401599138	1.5453220268096464
5.865408928229205	0.9993047557019054	3.101076439362178	4.677982322896131	1.5459923637954693
5.867891115672383	0.9993418273220225	3.1010714644342388	4.67891316532587	1.5466627039270393
5.87037330311556	0.9993778834225848	3.1010666255647568	4.679843931028855	1.5473330471194195
5.872855490558738	0.9994129239917704	3.101061922773812	4.680774622144846	1.5480033932876671
5.875337678001916	0.9994469490180974	3.101057356080917	4.681705240812891	1.5486737423468317
5.877819865445094	0.9994799584904231	3.1010529255050203	4.68263578917134	1.549344094211957
5.880302052888272	0.9995119523979442	3.101048631064503	4.683566269357868	1.5500144487980798
5.88278424033145	0.9995429307301948	3.1010444727771818	4.684496683509497	1.5506848060202312
5.885266427774627	0.9995728934770473	3.1010404506603066	4.685427033762614	1.5513551657934364
5.887748615217805	0.9996018406287109	3.1010365647305633	4.686357322252991	1.5520255280327149
5.890230802660983	0.9996297721757316	3.10103281500407	4.68728755111581	1.55269589265308
5.892712990104161	0.9996566881089916	3.1010292014963805	4.688217722485682	1.5533662595695408
5.895195177547339	0.9996825884197085	3.1010257242224823	4.689147838496661	1.5540366286971001
5.897677364990517	0.9997074730994354	3.1010223831967982	4.690077901282274	1.5547069999507566
5.900159552433695	0.9997313421400602	3.1010191784331846	4.691007912975536	1.5553773732455036
5.902641739876872	0.999754195533805	3.101016109944932	4.691937875708973	1.5560477484963302
5.90512392732005	0.9997760332732257	3.1010131777447656	4.692867791614639	1.556718125618221
5.907606114763228	0.9997968553512121	3.1010103818448456	4.693797662824142	1.5573885045261562
5.910088302206406	0.999816661760987	3.101007722256766	4.694727491468657	1.5580588851351125
5.912570489649584	0.9998354524961061	3.1010051989915546	4.695657279678955	1.558729267360062
5.915052677092762	0.9998532275504575	3.1010028120596744	4.696587029585417	1.559399651115974
5.917534864535939	0.9998699869182615	3.101000561471023	4.697516743318055	1.5600700363178137
5.919829716749162	0.9998845778255326	3.1009986020429436	4.698376259518752	1.5606898275339434
5.920017051979117	0.9998857305940704	3.100998447234932	4.69844642300654	1.5607404228805435
5.922499239422295	0.9999004585727679	3.100996469360167	4.699376070780208	1.5614108107191225
5.924981426865473	0.9999141708495694	3.1009946278549294	4.700305688768097	1.562081199748507
5.9274636143086505	0.9999268674200207	3.100992922726853	4.701235279098954	1.5627515898836506
5.9299458017518285	0.9999385482799992	3.100991353983008	4.702164843901263	1.5634219810395047
5.9324279891950065	0.9999492134257124	3.1009899216298975	4.703094385303264	1.5640923731310177
5.9349101766381835	0.9999588628536985	3.1009886256734602	4.70402390543297	1.564762766073137
5.9373923640813615	0.9999674965608258	3.1009874661190686	4.704953406418193	1.5654331597808067
5.9398745515245395	0.9999751145442928	3.10098644297153	4.705882890386559	1.5661035541689705
5.942356738967717	0.9999817168016278	3.1009855562350856	4.706812359465532	1.5667739491525698
5.944838926410895	0.9999873033306891	3.100984805913412	4.707741815782435	1.567444344646545
5.947321113854073	0.9999918741296645	3.1009841920096193	4.708671261464464	1.5681147405658349
5.94980330129725	0.9999954291970715	3.100983714526252	4.7096006986387176	1.5687851368253778
5.952285488740428	0.9999979685317572	3.1009833734652905	4.71053012943221	1.5694555333401115
5.954767676183606	0.999999492132898	3.100983168828148	4.7114595559718975	1.5701259300249721
5.957249863626784	0.9999999999999998	3.100983100615673	4.7123889803846915	1.5707963267948968
5.957249863626784	0.9999999999999998	3.100983100615673	4.7123889803846915	1.5707963267948968


==> anc/data-ver2/orbit_4_30.tsv <==
0.	1.	0.1674360580061414	0.	0.
3.8030722501592612e-6	1.0000000000012421	0.1674360579984738	7.126762720709591e-6	-0.000034302324785777263
9.85090845564806e-6	1.0000000000083338	0.16743605795469646	0.00001846009818640271	-0.00008885160184816311
0.00002546268837288282	1.0000000000556797	0.1674360576624264	0.00004771577460272929	-0.00022966416381959797
0.00006576266739066377	1.0000000003714045	0.16743605571343337	0.00012323587245382614	-0.0005931552857040325
0.00011614359693589475	1.000000001158454	0.16743605085491856	0.00021764715591462237	-0.0010475729346293935
0.0001697923371300289	1.0000000024758489	0.16743604272254034	0.00031818214997448706	-0.0015314651036495354
0.0002322871938717895	1.0000000046338084	0.16743602940129287	0.0004352943151350599	-0.0020951461437892878
0.00034649976935684977	1.0000000103108	0.167435994356794	0.0006493228453696662	-0.0031253027723051577
0.00034843079080768425	1.0000000104260427	0.16743599364539277	0.0006529414809671113	-0.003142719902008851
0.000464574387743579	1.0000000185351208	0.16743594358743225	0.0008705886567165427	-0.004190294483814587
0.0005807179846794737	1.0000000289609934	0.16743587922771097	0.0010882358456890714	-0.005237870163729004
0.0006968615816153685	1.0000000417035968	0.1674358005666142	0.0013058830511903487	-0.00628544721626928
0.0007250609023724135	1.0000000451469881	0.16743577931028286	0.001358727149829122	-0.006539796054693076
0.0008130051785512633	1.0000000567628526	0.16743570760461277	0.001523530276525945	-0.007333025915945933
0.000929148775487158	1.0000000741386692	0.1674356003422632	0.0017411775250013321	-0.008380606537261488
0.0010452923724230526	1.0000000938309401	0.1674354787802076	0.0019588247999218675	-0.009428189354709144
0.0011614359693589474	1.0000001158395448	0.16743534291917356	0.002176472104592778	-0.010475774642771442
0.0012775795662948422	1.0000001401643486	0.16743519275997445	0.002394119442319144	-0.011523362675918934
0.001393723163230737	1.0000001668052028	0.16743502830350912	0.002611766816405881	-0.012570953728608848
0.0015098667601666318	1.0000001957619444	0.16743484955076207	0.0028294142301577255	-0.013618548075283761
0.0015360541335234217	1.0000002026108765	0.1674348072716328	0.00287848809139698	-0.013854753954285414
0.0016260103571025266	1.0000002270343964	0.1674346565028034	0.0030470616868792186	-0.014666145990370258
0.0017421539540384212	1.0000002606223672	0.16743444916078873	0.003264709189874688	-0.01571374774827761
0.001858297550974316	1.0000002965256514	0.16743422752595932	0.003482356742448233	-0.016761353623396428
0.001974441147910211	1.0000003347440296	0.16743399159964203	0.0037000043479037074	-0.01780896389009735
0.0020905847448461053	1.0000003752772677	0.1674337413832493	0.003917652009544704	-0.018856578822729685
0.002206728341782	1.0000004181251176	0.16743347687827903	0.004135299730674538	-0.019904198695620105
0.002322871938717895	1.0000004632873176	0.16743319808631482	0.004352947514596229	-0.02095182378307129
0.0024390155356537897	1.0000005107635912	0.16743290500902577	0.004570595364612488	-0.021999454359360605
0.0025551591325896844	1.0000005605536477	0.16743259764816656	0.004788243284025697	-0.023047090698738774
0.0026713027295255792	1.0000006126571828	0.16743227600557742	0.005005891276137897	-0.024094733075428542
0.002787446326461474	1.0000006670738775	0.16743194008318407	0.005223539344250769	-0.025142381763623326
0.0027952578593573316	1.0000006708168232	0.16743191697740853	0.005238177821230353	-0.025212844272998115
0.002903589923397369	1.000000723803399	0.16743158988299783	0.0054411874916656154	-0.026190037037485916
0.0030197335203332636	1.0000007828454	0.16743122540711555	0.00565883572168335	-0.027237699171147108
0.0031358771172691584	1.0000008441995194	0.16743084665771957	0.005876484037604476	-0.028285368438704394
0.003252020714205053	1.0000009078653815	0.16743045363707776	0.006094132442729072	-0.029333045114220618
0.003368164311140948	1.0000009738425972	0.16743004634754352	0.006311780940356775	-0.030380729471722646
0.0034843079080768423	1.0000010421307626	0.16742962479155568	0.0065294295337867654	-0.03142842178520003
0.003600451505012737	1.0000011127294597	0.1674291889716387	0.0067470782263177485	-0.032476122328603675
0.003716595101948632	1.0000011856382565	0.16742873889040233	0.00696472702124794	-0.03352383137584451
0.0038327386988845267	1.0000012608567068	0.167428274550542	0.007182375921875046	-0.03457154920079216
0.003948882295820422	1.0000013383843505	0.16742779595483842	0.007400024931496255	-0.03561927607727359
0.004065025892756317	1.0000014182207129	0.16742730310615794	0.0076176740534082115	-0.03666701227907179
0.004181169489692211	1.0000015003653058	0.1674267960074522	0.007835323290907007	-0.03771475807992444
0.004297313086628105	1.0000015848176258	0.16742627466175836	0.008052972647288156	-0.03876251375352257
0.004413456683564	1.0000016715771567	0.16742573907219901	0.008270622125846592	-0.039810279573509216
0.004529600280499895	1.000001760643367	0.1674251892419821	0.008488271729876637	-0.04085805581347812
0.00464574387743579	1.0000018520157121	0.16742462517440104	0.008705921462671996	-0.04190584274697237
0.0047618874743716845	1.0000019456936322	0.1674240468728346	0.008923571327525734	-0.042953640647483055
0.004878031071307579	1.000002041676554	0.16742345434074699	0.009141221327730263	-0.04400144978844795
0.004994174668243474	1.0000021399638903	0.1674228475816877	0.009358871466577323	-0.04504927044325018
0.005110318265179369	1.0000022405550393	0.16742222659929168	0.009576521747357972	-0.046097102885216894
0.005177326209000799	1.0000022996379114	0.16742186186065175	0.009702093073029367	-0.04670164531734764
0.005226461862115264	1.000002343449385	0.16742159139727913	0.009794172173362559	-0.04714494738761789
0.0053426054590511585	1.0000024486462977	0.16742094197945567	0.010011822747880716	-0.04819280422366432
0.005458749055987053	1.0000025561451336	0.16742027834971218	0.01022947347420134	-0.04924067366650736
0.005574892652922948	1.0000026659452341	0.16741960051202487	0.010447124355612576	-0.05028855598923684
0.005691036249858843	1.0000027780459273	0.1674189084704553	0.0106647753954018	-0.05133645146487991
0.005807179846794738	1.0000028924465267	0.1674182022291502	0.0108824265968556	-0.05238436036639976
0.005923323443730632	1.0000030091463321	0.16741748179234164	0.01110007796325977	-0.05343228296669422
0.006039467040666527	1.0000031281446289	0.16741674716434696	0.011317729497899278	-0.05448021953859445
0.006155610637602422	1.000003249440688	0.1674159983495687	0.011535381204058262	-0.055528170354863605
0.006271754234538317	1.0000033730337672	0.1674152353524946	0.011753033085020011	-0.0565761356881955
0.0063878978314742116	1.0000034989231095	0.1674144581776977	0.011970685144066944	-0.05762411581121326
0.006504041428410106	1.000003627107944	0.16741366682983616	0.0121883373844806	-0.05867211099646802
0.006620185025346001	1.0000037575874854	0.16741286131365332	0.012405989809541615	-0.059720121516437526
0.006736328622281896	1.0000038903609347	0.1674120416339777	0.01262364242252971	-0.060768147643524874
0.00685247221921779	1.0000040254274791	0.16741120779572294	0.012841295226723677	-0.0618161896500571
0.006968615816153685	1.0000041627862908	0.16741035980388785	0.013058948225401356	-0.0628642478082839
0.007084759413089579	1.0000043024365288	0.16740949766355634	0.013276601421839621	-0.06391232239037625
0.007200903010025474	1.0000044443773375	0.16740862137989737	0.013494254819314365	-0.06496041366842512
0.007317046606961369	1.0000045886078475	0.16740773095816505	0.013711908421100488	-0.06600852191444007
0.007433190203897264	1.0000047351271752	0.1674068264036985	0.013929562230471869	-0.06705664740034796
0.0075493338008331586	1.000004883934423	0.16740590772192188	0.01414721625070136	-0.06810479039799162
0.007665477397769053	1.0000050350286793	0.16740497491834438	0.014364870485060764	-0.06915295117912847
0.007781620994704948	1.0000051884090182	0.16740402799856022	0.014582524936820822	-0.07020113001542917
0.007897764591640844	1.0000053440745	0.16740306696824855	0.014800179609251193	-0.0712493271784764
0.007964772535462272	1.0000054349233598	0.16740250609431293	0.014925753504452008	-0.07185408300713203
0.008013908188576738	1.000005502024171	0.16740209183317353	0.015017834505620444	-0.07229754293976336
0.008130051785512633	1.000005662257063	0.16740110259918425	0.015235489629196025	-0.07334577757069252
0.008246195382448527	1.0000058247721944	0.16740009927221475	0.015453144983244257	-0.07439403134257432
0.008362338979384421	1.0000059895685691	0.1673990818582839	0.01567080057103032	-0.07544230452662569
0.008478482576320317	1.0000061566451772	0.16739805036349556	0.015888456395818224	-0.07649059739396889
0.00859462617325621	1.0000063260009946	0.16739700479403838	0.016106112460870813	-0.07753891021563003
0.008710769770192106	1.0000064976349834	0.1673959451561859	0.01632376876944972	-0.07858724326253777
0.008826913367128	1.0000066715460914	0.1673948714562964	0.01654142532481538	-0.07963559680552203
0.008943056964063896	1.0000068477332527	0.16739378370081304	0.016759082130227	-0.08068397111531256
0.00905920056099979	1.0000070261953868	0.16739268189626377	0.016976739188942533	-0.0817323664625377
0.009175344157935686	1.0000072069314	0.16739156604926125	0.017194396504218678	-0.08278078311772297
0.00929148775487158	1.0000073899401845	0.16739043616650284	0.017412054079310856	-0.08382922135128971
0.009407631351807475	1.0000075752206175	0.16738929225477073	0.0176297119174732	-0.08487768143355386
0.009523774948743369	1.0000077627715631	0.16738813432093164	0.017847370021958527	-0.08592616363472443
0.009639918545679265	1.0000079525918715	0.1673869623719371	0.018065028396018323	-0.08697466822490234
0.009756062142615159	1.0000081446803786	0.1673857764148232	0.018282687042902746	-0.08802319547407897
0.009872205739551054	1.000008339035906	0.1673845764567106	0.01850034596586058	-0.08907174565213488
0.009988349336486948	1.000008535657262	0.1673833625048047	0.018718005168139245	-0.09012031902883841
0.010104492933422844	1.0000087345432407	0.16738213456639534	0.018935664652984765	-0.09116891587384435
0.010220636530358738	1.000008935692622	0.16738089264885692	0.019153324423641753	-0.09221753645669264
0.010336780127294633	1.0000091391041719	0.16737963675964843	0.019370984483353396	-0.09326618104680702
0.010452923724230527	1.0000093447766425	0.16737836690631325	0.01958864483536145	-0.09431484991349362
0.010569067321166423	1.0000095527087722	0.16737708309647928	0.019806305482906197	-0.09536354332593967
0.010685210918102317	1.000009762899285	0.16737578533785888	0.020023966429226464	-0.09641226155321217
0.010752218861923747	1.0000098851935388	0.16737503026609787	0.02014954397960629	-0.09701732095535368
0.010801354515038213	1.0000099753468914	0.16737447363824876	0.02024162767755957	-0.09746100486425653
0.010917498111974107	1.0000101900502876	0.16737314800553008	0.020459289231141337	-0.09850977352789518
0.01103364170891	1.0000104070081561	0.1673718084476683	0.020676951093206063	-0.09955856781282632
0.011149785305845896	1.0000106262191653	0.16737045497271327	0.020894613266986505	-0.10060738798762249
0.01126592890278179	1.0000108476819698	0.1673690875887991	0.021112275755713856	-0.10165623432072925
0.011382072499717686	1.0000110713952104	0.16736770630414416	0.021329938562617747	-0.10270510708046386
0.01149821609665358	1.0000112973575137	0.16736631112705114	0.021547601690926215	-0.10375400653501392
0.011614359693589475	1.0000115255674926	0.16736490206590685	0.021765265143865693	-0.104802932952436
0.01173050329052537	1.000011756023746	0.16736347912918237	0.021982928924660985	-0.10585188660065434
0.011846646887461265	1.000011988724859	0.16736204232543292	0.022200593036535266	-0.10690086774745945
0.011962790484397159	1.000012223669403	0.16736059166329784	0.02241825748271005	-0.10794987666050683
0.012078934081333054	1.0000124608559346	0.16735912715150053	0.022635922266405182	-0.10899891360731555
0.012195077678268948	1.000012700282998	0.16735764879884857	0.02285358739083881	-0.11004797885526695
0.012311221275204844	1.0000129419491222	0.16735615661423348	0.023071252859227395	-0.11109707267160329
0.012427364872140738	1.0000131858528232	0.1673546506066308	0.023288918674785657	-0.11214619532342637
0.012543508469076634	1.0000134319926026	0.16735313078510008	0.023506584840726593	-0.11319534707769625
0.012659652066012527	1.0000136803669486	0.16735159715878484	0.023724251360261437	-0.11424452820122982
0.012775795662948423	1.0000139309743352	0.16735004973691245	0.023941918236599656	-0.11529373896069949
0.012891939259884317	1.0000141838132226	0.1673484885287942	0.024159585472948934	-0.11634297962263185
0.013008082856820213	1.000014438882057	0.16734691354382525	0.02437725307251514	-0.11739225045340632
0.013124226453756107	1.0000146961792717	0.1673453247914845	0.024594921038502335	-0.11844155171925379
0.013240370050692002	1.0000149557032851	0.16734372228133473	0.024812589374112737	-0.11949088368625525
0.013356513647627896	1.0000152174525023	0.1673421060230224	0.02503025808254671	-0.12054024662034049
0.013472657244563792	1.0000154814253144	0.16734047602627775	0.02524792716700275	-0.1215896407872867
0.01353966518838522	1.0000156347327989	0.1673395293693687	0.025373509447726216	-0.12219509308466509
0.013588800841499686	1.0000157476200986	0.16733883230091465	0.025465596630677465	-0.12263906645271719
0.01370494443843558	1.0000160160352187	0.16733717485683067	0.025683266476765564	-0.12368852388209992
0.013821088035371475	1.0000162866690245	0.1673355037040069	0.02590093670845984	-0.12473801334074627
0.01393723163230737	1.000016559519852	0.16733381885250814	0.026118607328951136	-0.12578753509380963
0.014053375229243265	1.0000168345860234	0.16733212031248265	0.026336278341428355	-0.12683708940628408
0.014169518826179159	1.000017111865847	0.16733040809416225	0.02655394974907843	-0.12788667654300293
0.014285662423115054	1.0000173913576178	0.16732868220786215	0.026771621555086306	-0.12893629676863758
0.014401806020050948	1.0000176730596166	0.16732694266398113	0.026989293762634925	-0.12998595034769592
0.014517949616986844	1.0000179569701106	0.1673251894730012	0.027206966374905214	-0.13103563754452122
0.014634093213922738	1.0000182430873534	0.16732342264548794	0.027424639395076063	-0.13208535862329052
0.014750236810858634	1.0000185314095846	0.16732164219209006	0.027642312826324306	-0.13313511384801352
0.014866380407794528	1.0000188219350301	0.1673198481235397	0.02785998667182472	-0.1341849034825311
0.014982524004730423	1.0000191146619024	0.16731804045065218	0.02807766093474999	-0.13523472779051393
0.015098667601666317	1.0000194095883999	0.16731621918432607	0.028295335618270696	-0.13628458703546123
0.015214811198602213	1.0000197067127077	0.1673143843355431	0.028513010725555312	-0.13733448148069932
0.015330954795538107	1.0000200060329967	0.16731253591536815	0.028730686259770166	-0.13838441138938032
0.015447098392474002	1.0000203075474245	0.16731067393494917	0.02894836222407944	-0.13943437702448075
0.015563241989409896	1.000020611254135	0.1673087984055172	0.02916603862164515	-0.1404843786488002
0.015679385586345792	1.0000209171512582	0.16730690933838632	0.029383715455627128	-0.14153441652496004
0.015795529183281688	1.0000212252369105	0.16730500674495352	0.029601392729183003	-0.14258449091540193
0.01591167278021758	1.0000215355091948	0.16730309063669876	0.02981907044546819	-0.14363460208238651
0.016027816377153475	1.0000218479662002	0.16730116102518497	0.030036748607635864	-0.14468475028799213
0.01614395997408937	1.0000221626060022	0.16729921792205782	0.030254427218836956	-0.14573493579411342
0.016260103571025267	1.0000224794266628	0.16729726133904588	0.030472106282220128	-0.14678515886245988
0.016327111514846695	1.0000226632046414	0.16729612637968938	0.030597694354816327	-0.1473910922642485
0.01637624716796116	1.00002279842623	0.16729529128796045	0.030689785800931763	-0.1478354197545546
0.016492390764897055	1.0000231196027387	0.16729330778069562	0.030907465778115935	-0.14888571873173298
0.01660853436183295	1.0000234429542096	0.1672913108292281	0.03112514621691441	-0.14993605605514113
0.016724677958768842	1.0000237684786504	0.1672893004456173	0.03134282712046661	-0.15098643198573472
0.016840821555704738	1.0000240961740547	0.1672872766420052	0.031560508491909625	-0.1520368467842776
0.016956965152640634	1.0000244260384028	0.1672852394306164	0.03177819033437817	-0.1530873007113403
0.01707310874957653	1.0000247580696613	0.16728318882375798	0.03199587265100456	-0.15413779402729885
0.01718925234651242	1.0000250922657832	0.16728112483381946	0.03221355544491873	-0.15518832699233331
0.017305395943448317	1.0000254286247081	0.16727904747327285	0.032431238719248204	-0.15623889986642647
0.017421539540384213	1.0000257671443622	0.16727695675467252	0.03264892247711806	-0.15728951290936236
0.01753768313732011	1.0000261078226573	0.16727485269065523	0.03286660672165092	-0.15834016638072507
0.017653826734256	1.0000264506574927	0.16727273529393993	0.03308429145596697	-0.15939086053989726
0.017769970331191896	1.000026795646754	0.16727060457732792	0.03330197668318387	-0.16044159564605892
0.017886113928127792	1.0000271427883123	0.16726846055370267	0.03351966240641682	-0.1614923719581858
0.018002257525063688	1.0000274920800263	0.1672663032360298	0.03373734862877849	-0.16254318973504828
0.01811840112199958	1.000027843519741	0.1672641326373571	0.033955035353379	-0.16359404923520984
0.018234544718935475	1.0000281971052873	0.16726194877081432	0.03417272258332595	-0.16464495071702584
0.01835068831587137	1.0000285528344832	0.16725975164961332	0.034390410321724366	-0.165695894438642
0.018466831912807267	1.0000289107051332	0.16725754128704792	0.034608098571676675	-0.1667468806579931
0.01858297550974316	1.000029270715028	0.1672553176964938	0.03482578733628272	-0.16779790963280172
0.018699119106679055	1.0000296328619454	0.16725308089140858	0.03504347661863973	-0.1688489816205767
0.01881526270361495	1.0000299971436486	0.1672508308853317	0.03526116642184229	-0.16990009687861193
0.018931406300550846	1.0000303635578889	0.1672485676918844	0.035478856748982344	-0.17095125566398484
0.019047549897486738	1.0000307321024031	0.16724629132476954	0.03569654760314917	-0.17200245823355514
0.01911455784130817	1.0000309456988297	0.16724497200908522	0.035822142512349414	-0.17260895957773187
0.019163693494422634	1.0000311027749151	0.16724400179777177	0.03591423898742936	-0.17305370484396346
0.01927983709135853	1.0000314755731348	0.16724169912475734	0.036131930904906816	-0.17410499575162988
0.01939598068829442	1.0000318504947594	0.16723938331967406	0.036349623358662715	-0.17515633121275268
0.019512124285230317	1.0000322275374722	0.16723705439655132	0.03656731635177551	-0.17620771148330688
0.019628267882166213	1.0000326066989436	0.1672347123694999	0.03678500988732089	-0.17725913681904298
0.01974441147910211	1.00003298797683	0.1672323572527121	0.03700270396837179	-0.1783106074754855
0.019860555076038	1.0000333713687748	0.16722998906046155	0.03722039859799837	-0.17936212370793156
0.019976698672973896	1.0000337568724083	0.1672276078071032	0.037438093779267975	-0.1804136857714497
0.020092842269909792	1.0000341444853469	0.16722521350707326	0.03765578951524514	-0.18146529392087837
0.020208985866845688	1.000034534205194	0.1672228061748892	0.03787348580899158	-0.1825169484108246
0.02032512946378158	1.0000349260295398	0.16722038582514964	0.03809118266356614	-0.18356864949566257
0.020441273060717476	1.0000353199559608	0.1672179524725343	0.03830888008202481	-0.18462039742953235
0.02055741665765337	1.0000357159820206	0.16721550613180397	0.0385265780674207	-0.18567219246633848
0.020673560254589267	1.0000361141052692	0.16721304681780044	0.038744276622804025	-0.18672403485974856
0.02078970385152516	1.0000365143232433	0.16721057454544647	0.03896197575122207	-0.18777592486319195
0.020905847448461055	1.0000369166334666	0.16720808932974565	0.03917967545571919	-0.1888278627298583
0.02102199104539695	1.0000373210334494	0.16720559118578252	0.0393973757393368	-0.1898798487126963
0.021138134642332846	1.0000377275206889	0.16720308012872231	0.039615076605113354	-0.19093188306441225
0.021254278239268738	1.0000381360926687	0.16720055617381102	0.0398327780560843	-0.19198396603746867
0.021370421836204634	1.0000385467468593	0.16719801933637535	0.040050480095282115	-0.1930360978840829
0.02148656543314053	1.0000389594807182	0.16719546963182255	0.040268182725736235	-0.19408827885622587
0.021602709030076425	1.0000393742916895	0.1671929070756405	0.04048588595047308	-0.19514050920562054
0.021718852627012317	1.0000397911772043	0.16719033168339753	0.04070358977251602	-0.19619278918374067
0.021834996223948213	1.0000402101346801	0.16718774347074247	0.04092129419488535	-0.19724511904180936
0.02190200416776964	1.0000404527897342	0.16718624440019506	0.04104689696544793	-0.19785227353511134
0.02195113982088411	1.0000406311615218	0.1671851424534045	0.04113899922059827	-0.1982974990307977
0.02206728341782	1.0000410542551204	0.1671825286471931	0.04135670485266892	-0.1993499294014235
0.022183427014755897	1.0000414794128545	0.1671799020679981	0.041574411094108296	-0.20040241040414963
0.022299570611691792	1.0000419066320891	0.16717726273178954	0.04179211794792426	-0.201454942289183
0.022415714208627688	1.0000423359101762	0.16717461065461753	0.04200982541712152	-0.20250752530647295
0.02253185780556358	1.0000427672444545	0.16717194585261233	0.04222753350470164	-0.20356015970570998
0.022648001402499476	1.0000432006322502	0.16716926834198426	0.042445242213662984	-0.20461284573632427
0.02276414499943537	1.0000436360708755	0.16716657813902353	0.04266295154700072	-0.20566558364748438
0.022880288596371267	1.0000440735576301	0.16716387526010038	0.0428806615077068	-0.20671837368809598
0.02299643219330716	1.0000445130898008	0.16716115972166481	0.04309837209876994	-0.20777121610680016
0.023112575790243055	1.0000449546646606	0.16715843154024668	0.04331608332317561	-0.2088241111519724
0.02322871938717895	1.00004539827947	0.16715569073245548	0.043533795183905995	-0.209877059071721
0.023344862984114846	1.0000458439314763	0.16715293731498046	0.04375150768394003	-0.2109300601138857
0.02346100658105074	1.000046291617914	0.16715017130459048	0.043969220826253326	-0.21198311452603638
0.023577150177986634	1.0000467413360044	0.16714739271813386	0.044186934613818174	-0.21303622255547164
0.02369329377492253	1.0000471930829555	0.16714460157253846	0.04440464904960354	-0.21408938444921738
0.023809437371858425	1.000047646855963	0.16714179788481157	0.04462236413657505	-0.21514260045402556
0.023925580968794317	1.0000481026522086	0.16713898167203975	0.044840079877694936	-0.21619587081637265
0.024041724565730213	1.0000485604688623	0.16713615295138898	0.04505779627592206	-0.21724919578245833
0.02415786816266611	1.0000490203030798	0.16713331174010432	0.04527551333421189	-0.2183025755982041
0.024274011759602004	1.0000494821520052	0.1671304580555101	0.04549323105551646	-0.21935601050925196
0.024390155356537897	1.0000499460127685	0.16712759191500967	0.04571094944278439	-0.22040950076096294
0.024506298953473792	1.0000504118824876	0.16712471333608547	0.04592866849896082	-0.2214630465984157
0.024622442550409688	1.000050879758267	0.16712182233629883	0.04614638822698746	-0.22251664826640527
0.024689450494231116	1.0000511506061707	0.16712014875809722	0.04627199986050883	-0.2231245392227489
0.02473858614734558	1.0000513496371986	0.16711891893329	0.04636410862980249	-0.22357030600944156
0.024854729744281476	1.000051821516361	0.16711600314477812	0.04658182971034062	-0.22462402007174803
0.02497087334121737	1.0000522953928206	0.167113074988561	0.04679955147153304	-0.2256777906972603
0.025087016938153267	1.0000527712636302	0.16711013448251522	0.04701727391630738	-0.22673161812962472
0.02520316053508916	1.0000532491258303	0.1671071816445959	0.04723499704758775	-0.22778550261219707
0.025319304132025055	1.0000537289764484	0.16710421649283677	0.04745272086829467	-0.2288394443880411
0.02543544772896095	1.000054210812499	0.1671012390453501	0.04767044538134508	-0.22989344369992717
0.025551591325896846	1.000054694630984	0.16709824932032646	0.04788817058965232	-0.23094750079033094
0.02566773492283274	1.0000551804288926	0.16709524733603484	0.0481058964961261	-0.23200161590143184
0.025783878519768634	1.0000556682032011	0.16709223311082252	0.04832362310367251	-0.2330557892751118
0.02590002211670453	1.0000561579508727	0.167089206663115	0.04854135041519398	-0.23411002115295382
0.026016165713640425	1.0000566496688583	0.16708616801141582	0.04875907843358926	-0.23516431177624061
0.026132309310576318	1.000057143354096	0.1670831171743067	0.04897680716175343	-0.23621866138595315
0.026248452907512213	1.0000576390035107	0.16708005417044733	0.04919453660257785	-0.23727307022276942
0.02636459650444811	1.0000581366140155	0.1670769790185753	0.04941226675895018	-0.23832753852706282
0.026480740101384004	1.00005863618251	0.16707389173750603	0.049629997633754315	-0.23938206653890098
0.026596883698319897	1.0000591377058812	0.16707079234613278	0.04984772922987042	-0.24043665449804427
0.026713027295255792	1.0000596411810039	0.16706768086342652	0.05006546155017489	-0.24149130264394444
0.026829170892191688	1.0000601466047396	0.16706455730843578	0.05028319459754031	-0.2425460112157432
0.026945314489127584	1.0000606539739376	0.16706142170028673	0.05050092837483549	-0.24360078045227093
0.027061458086063476	1.0000611632854346	0.16705827405818297	0.05071866288492538	-0.2446556105920451
0.02717760168299937	1.0000616745360542	0.16705511440140558	0.050936398130671134	-0.24571050187326912
0.027293745279935267	1.0000621877226081	0.1670519427493129	0.05115413411493003	-0.24676545453383078
0.02740988887687116	1.0000627028418947	0.16704875912134057	0.05137187084055546	-0.2478204688113009
0.02747689682069259	1.0000630009130145	0.16704691691724455	0.05149749231226821	-0.24842917738863998
0.027526032473807055	1.0000632198907005	0.16704556353700145	0.05158960831039696	-0.248875544942932
0.02764217607074295	1.0000637388657985	0.16704235601588543	0.051807346527300145	-0.2499306831656568
0.027758319667678846	1.0000642597639502	0.16703913657765954	0.0520250854941067	-0.250985883716087
0.02787446326461474	1.000064782581904	0.16703590524206766	0.05224282521365437	-0.25204114683051165
0.027990606861550634	1.0000653073163956	0.16703266202893063	0.05246056568877697	-0.25309647274489605
0.02810675045848653	1.0000658339641488	0.16702940695814608	0.052678306922304304	-0.25415186169488
0.028222894055422425	1.0000663625218744	0.16702614004968833	0.052896048917062226	-0.2552073139157769
0.028339037652358318	1.000066892986271	0.16702286132360838	0.05311379167587255	-0.2562628296425718
0.028455181249294213	1.0000674253540245	0.1670195708000338	0.053331535201553086	-0.2573184091099204
0.02857132484623011	1.0000679596218083	0.16701626849916865	0.053549279496917596	-0.25837405255214757
0.028687468443166005	1.0000684957862838	0.16701295444129335	0.053767024564775785	-0.2594297602032459
0.028803612040101897	1.0000690338440996	0.16700962864676472	0.05398477040793329	-0.26048553229687427
0.028919755637037792	1.000069573791892	0.1670062911360158	0.054202517029191655	-0.26154136906635667
0.029035899233973688	1.000070115626285	0.1670029419295558	0.054420264431348314	-0.26259727074468053
0.029152042830909584	1.00007065934389	0.16699958104797008	0.05463801261719657	-0.2636532375644955
0.029268186427845476	1.0000712049413063	0.16699620851191985	0.054855761589525605	-0.26470926975811204
0.02938433002478137	1.0000717524151206	0.16699282434214244	0.055073511351120416	-0.2657653675575
0.029500473621717267	1.0000723017619073	0.16698942855945087	0.05529126190476184	-0.2668215311942872
0.029616617218653163	1.000072852978229	0.166986021184734	0.05550901325322653	-0.2678777608997581
0.029732760815589055	1.000073406060635	0.16698260223895636	0.05572676539928692	-0.26893405690485234
0.02984890441252495	1.0000739610056635	0.16697917174315804	0.055944518345711215	-0.2699904194401634
0.029965048009460846	1.0000745178098394	0.1669757297184547	0.05616227209526339	-0.2710468487359372
0.03008119160639674	1.0000750764696757	0.16697227618603738	0.05638002665070313	-0.2721033450220706
0.030197335203332634	1.0000756369816737	0.1669688111671725	0.056597782014785894	-0.2731599085281103
0.030264343147154066	1.0000759612049182	0.1669668068406343	0.056723414270345024	-0.2737695134637994
0.03031347880026853	1.0000761993423215	0.16696533468320165	0.056815538190262804	-0.2742165394832509
0.030429622397204426	1.0000767635480958	0.16696184675554168	0.05703329517988069	-0.2752732381163343
0.030545765994140318	1.0000773295954606	0.16695834740568455	0.057251052986382056	-0.2763300046558474
0.030661909591076213	1.000077897480868	0.1669548366551971	0.05746881161250506	-0.2773868393299215
0.03077805318801211	1.000078467200758	0.16695131452572118	0.0576865710609835	-0.2784437423663303
0.030894196784948005	1.0000790387515581	0.16694778103897345	0.057904331334546796	-0.2795007139924889
0.031010340381883897	1.0000796121296842	0.16694423621674528	0.05812209243591997	-0.28055775443545233
0.031126483978819793	1.0000801873315395	0.1669406800809027	0.058339854367823636	-0.2816148639219139
0.031242627575755688	1.0000807643535155	0.16693711265338637	0.058557617132973985	-0.2826720426782042
0.031358771172691584	1.0000813431919915	0.16693353395621127	0.058775380734082755	-0.28372929093028937
0.03147491476962748	1.0000819238433347	0.16692994401146694	0.05899314517385723	-0.28478660890376983
0.031591058366563375	1.0000825063039003	0.16692634284131708	0.0592109104550002	-0.28584399682387895
0.031707201963499264	1.0000830905700313	0.16692273046799966	0.059428676580209984	-0.2869014549154816
0.03182334556043516	1.0000836766380594	0.16691910691382675	0.059646443552180364	-0.28795898340307263
0.031939489157371055	1.000084264504303	0.16691547220118447	0.05986421137360061	-0.28901658251077567
0.03205563275430695	1.00008485416507	0.16691182635253282	0.06008198004715544	-0.29007425246234164
0.032171776351242846	1.000085445616655	0.1669081693904057	0.060299749575525	-0.2911319934811474
0.03228791994817874	1.0000860388553416	0.16690450133741072	0.06051751996138488	-0.29218980579019416
0.03240406354511464	1.000086633877401	0.16690082221622915	0.06073529120740605	-0.29324768961210645
0.03252020714205053	1.0000872306790927	0.16689713204961582	0.060953063316254864	-0.2943056451691303
0.03263635073898642	1.0000878292566642	0.16689343086039904	0.06117083629059308	-0.29536367268313224
0.03275249433592232	1.000088429606351	0.1668897186714805	0.06138861013307775	-0.2964217723755976
0.03286863793285821	1.0000890317243771	0.16688599550583522	0.061606384846361335	-0.2974799444676291
0.03298478152979411	1.0000896356069542	0.16688226138651127	0.06182416043309156	-0.2985381891799459
0.03305178947361554	1.0000899848124754	0.1668801020480745	0.06194980438535182	-0.2991487665247832
0.033100925126730005	1.0000902412502826	0.16687851633662998	0.06204193689591146	-0.2995965067328816
0.0332170687236659	1.0000908486505504	0.16687476037938553	0.06225971423745937	-0.3006548973463831
0.033333212320601796	1.0000914578039344	0.16687099353804516	0.06247749246036889	-0.3017133612400096
0.033449355917537685	1.0000920687065988	0.16686721583594874	0.06269527156726887	-0.30277189863293025
0.03356549951447358	1.000092681354697	0.16686342729650896	0.06291305156078339	-0.3038305097439238
0.033681643111409476	1.0000932957443702	0.16685962794321113	0.06313083244353175	-0.3048891947913765
0.03379778670834537	1.0000939118717478	0.166855817799613	0.06334861421812846	-0.30594795399328095
0.03391393030528127	1.0000945297329475	0.16685199688934482	0.06356639688718319	-0.30700678756723465
0.03403007390221716	1.0000951493240757	0.1668481652361091	0.0637841804533008	-0.30806569573043874
0.03414621749915306	1.0000957706412266	0.16684432286368056	0.06400196491908129	-0.3091246786996964
0.034262361096088954	1.000096393680483	0.1668404697959061	0.0642197502871198	-0.3101837366914115
0.03437850469302484	1.0000970184379159	0.1668366060567046	0.06443753656000661	-0.31124286992158734
0.03449464828996074	1.000097644909585	0.16683273167006687	0.06465532374032704	-0.3123020786058251
0.034610791886896634	1.0000982730915386	0.1668288466600555	0.06487311183066152	-0.31336136295932254
0.03472693548383253	1.0000989029798126	0.1668249510508049	0.06509090083358558	-0.3144207231968724
0.034843079080768426	1.0000995345704318	0.16682104486652097	0.06530869075166976	-0.31548015953286135
0.03495922267770432	1.0001001678594097	0.16681712813148122	0.06552648158747963	-0.3165396721812683
0.03507536627464022	1.0001008028427478	0.1668132008700345	0.06574427334357581	-0.317599261355663
0.03519150987157611	1.0001014395164367	0.1668092631066011	0.0659620660225139	-0.31865892726920503
0.035307653468512	1.0001020778764549	0.16680531486567235	0.06617985962684445	-0.3197186701346417
0.0354237970654479	1.0001027179187696	0.16680135617181077	0.06639765415911303	-0.3207784901643075
0.03553994066238379	1.0001033596393367	0.16679738704964991	0.06661544962186013	-0.32183838757012184
0.03565608425931969	1.0001040030341006	0.16679340752389413	0.06683324601762118	-0.32289836256358834
0.035772227856255584	1.0001046480989944	0.16678941761931868	0.0670510433489265	-0.32395841535579306
0.035839235800077016	1.0001050210212004	0.16678711097019086	0.06717669987471482	-0.32457003820703306
0.03588837145319148	1.0001052948299396	0.16678541736076938	0.06726884161830135	-0.3250185461574033
0.036004515050127375	1.0001059432228463	0.16678140677316272	0.06748664082826583	-0.3260787551786659
0.036120658647063264	1.0001065932736137	0.16677738588148563	0.06770444098133492	-0.3271390426294063
0.03623680224399916	1.0001072449781292	0.16677335471079544	0.06792224208001846	-0.3281994087190267
0.036352945840935055	1.0001078983322689	0.16676931328621966	0.0681400441268211	-0.3292598536565049
0.03646908943787095	1.0001085533318979	0.16676526163295602	0.06835784712424234	-0.33032037765039285
0.03658523303480685	1.0001092099728697	0.16676119977627227	0.06857565107477641	-0.33138098090881524
0.03670137663174274	1.0001098682510265	0.16675712774150608	0.06879345598091237	-0.3324416636394682
0.03681752022867864	1.0001105281622003	0.166753045554065	0.06901126184513405	-0.3335024260496177
0.036933663825614534	1.00011118970221	0.1667489532394262	0.06922906866992	-0.3345632683460983
0.03704980742255042	1.0001118528668649	0.1667448508231366	0.0694468764577435	-0.33562419073531163
0.03716595101948632	1.0001125176519625	0.16674073833081243	0.06966468521107257	-0.3366851934232253
0.037282094616422214	1.0001131840532893	0.16673661578813948	0.06988249493236988	-0.3377462766153711
0.03739823821335811	1.0001138520666204	0.16673248322087272	0.07010030562409283	-0.3388074405168438
0.037514381810294005	1.00011452168772	0.16672834065483627	0.07031811728869344	-0.33986868533229975
0.0376305254072299	1.0001151929123413	0.16672418811592338	0.07053592992861843	-0.34093001126595557
0.037746669004165796	1.000115865736226	0.1667200256300962	0.07075374354630906	-0.3419914185215865
0.03786281260110169	1.0001165401551053	0.1667158532233856	0.07097155814420131	-0.3430529073025252
0.03797895619803758	1.0001172161646987	0.16671167092189138	0.07118937372472565	-0.3441144778116604
0.038095099794973476	1.0001178937607156	0.16670747875178174	0.07140719029030722	-0.3451761302514352
0.03821124339190937	1.0001185729388535	0.16670327673929344	0.07162500784336566	-0.34623786482384605
0.03832738698884527	1.0001192536947994	0.16669906491073164	0.07184282638631517	-0.34729968173044123
0.03844353058578116	1.0001199360242292	0.16669484329246967	0.07206064592156451	-0.34836158117231925
0.03855967418271706	1.0001206199228079	0.16669061191094908	0.07227846645151689	-0.3494235633501277
0.038626682126538484	1.0001210152036983	0.16668816622466323	0.0724041363884056	-0.35003630158388505
0.038675817779652955	1.0001213053861897	0.16668637079267942	0.07249628797857009	-0.3504856284640618
0.03879196137658884	1.0001219924100178	0.1666821199642381	0.0727141105051163	-0.35154777671386284
0.03890810497352474	1.0001226809899242	0.16667785945227032	0.07293193403354221	-0.35261000829881706
0.039024248570460635	1.000123371121531	0.16667358928348902	0.07314975856622893	-0.353672323417754
0.03914039216739653	1.0001240628004482	0.16666930948467465	0.07336758410555204	-0.35473472226904534
0.039256535764332426	1.0001247560222761	0.16666502008267506	0.07358541065388148	-0.35579720505060325
0.03937267936126832	1.0001254507826034	0.16666072110440547	0.07380323821358162	-0.3568597719598793
0.03948882295820422	1.0001261470770089	0.16665641257684824	0.07402106678701117	-0.3579224231938626
0.03960496655514011	1.0001268449010596	0.16665209452705285	0.07423889637652327	-0.35898515894907895
0.039721110152076	1.0001275442503126	0.16664776698213568	0.07445672698446532	-0.36004797942158917
0.0398372537490119	1.000128245120314	0.16664342996928003	0.0746745586131791	-0.3611108848069876
0.03995339734594779	1.000128947506599	0.16663908351573584	0.07489239126500069	-0.362173875300401
0.04006954094288369	1.0001296514046927	0.16663472764881962	0.07511022494226048	-0.3632369510964869
0.040185684539819584	1.0001303568101092	0.16663036239591444	0.07532805964728309	-0.3643001123894322
0.04030182813675548	1.000131063718352	0.16662598778446963	0.07554589538238746	-0.36536335937295217
0.040417971733691375	1.0001317721249139	0.16662160384200078	0.07576373214988671	-0.3664266922402885
0.04053411533062727	1.0001324820252773	0.16661721059608955	0.07598156995208827	-0.36749011118420827
0.04065025892756316	1.0001331934149142	0.1666128080743836	0.07619940879129368	-0.36855361639700246
0.040766402524499055	1.0001339062892858	0.16660839630459645	0.07641724866979878	-0.3696172080704846
0.04088254612143495	1.0001346206438428	0.16660397531450732	0.0766350895898935	-0.37068088639598934
0.04099868971837085	1.0001353364740257	0.166599545131961	0.07685293155386197	-0.371744651564371
0.04111483331530674	1.0001360537752642	0.1665951057848678	0.07707077456398247	-0.37280850376600233
0.04123097691224264	1.0001367725429775	0.16659065730120337	0.07728861862252741	-0.3738724431907729
0.041347120509178534	1.000137492772575	0.16658619970900856	0.07750646373176327	-0.37493647002808805
0.04141412845299996	1.0001379089654066	0.16658362381108532	0.07763214787485118	-0.3755503900316938
0.04146326410611442	1.0001382144594553	0.1665817330363893	0.07772430989395067	-0.3760005844668672
0.04157940770305032	1.0001389375990062	0.1665772573115165	0.07794215711134429	-0.37706478669554244
0.041695551299986214	1.0001396621866059	0.16657277256262593	0.07816000538619289	-0.37812907690205744
0.04181169489692211	1.0001403882176219	0.16656827881801803	0.07837785472073922	-0.37919345527386583
0.041927838493858005	1.0001411156874116	0.1665637761060578	0.07859570511722012	-0.38025792199792985
0.0420439820907939	1.0001418445913217	0.16655926445517472	0.07881355657786643	-0.38132247726071894
0.042160125687729796	1.0001425749246893	0.16655474389386254	0.07903140910490294	-0.3823871212482085
0.04227626928466569	1.0001433066828405	0.1665502144506793	0.07924926270054848	-0.3834518541458784
0.04239241288160158	1.000144039861092	0.16654567615424695	0.0794671173670158	-0.38451667613871143
0.042508556478537476	1.0001447744547494	0.1665411290332515	0.0796849731065116	-0.3855815874111923
0.04262470007547337	1.000145510459109	0.1665365731164426	0.07990282992123651	-0.38664658814730585
0.04274084367240927	1.0001462478694567	0.1665320084326337	0.08012068781338512	-0.387711678530536
0.04285698726934516	1.000146986681068	0.16652743501070166	0.08033854678514583	-0.3887768587438642
0.04297313086628106	1.0001477268892085	0.16652285287958682	0.08055640683870098	-0.38984212896976794
0.043089274463216955	1.0001484684891337	0.16651826206829268	0.08077426797622678	-0.3909074893902197
0.04320541806015285	1.000149211476089	0.16651366260588593	0.08099213019989322	-0.39197294018668516
0.04332156165708874	1.0001499558453102	0.16650905452149622	0.08120999351186418	-0.3930384815401222
0.043437705254024635	1.0001507015920226	0.16650443784431607	0.08142785791429735	-0.3941041136309793
0.04355384885096053	1.0001514487114416	0.16649981260360067	0.08164572340934419	-0.39516983663919414
0.043669992447896426	1.0001521971987728	0.1664951788286678	0.08186358999914996	-0.39623565074419237
0.04378613604483232	1.0001529470492119	0.16649053654889767	0.08208145768585366	-0.39730155612488605
0.04390227964176822	1.0001536982579444	0.16648588579373286	0.08229932647158808	-0.3983675529596725
0.04401842323870411	1.0001544508201465	0.16648122659267803	0.0825171963584797	-0.3994336414264328
0.04413456683564	1.000155204730984	0.16647655897529984	0.08273506734864873	-0.4004998217025302
0.04420157477946143	1.000155640304275	0.16647386222082464	0.08286076644735924	-0.40111498610754975
0.0442507104325759	1.0001559599856131	0.16647188297122695	0.08295293944420909	-0.40156609396480913
0.04436685402951179	1.00015671657918	0.16646719861014964	0.08317081264726836	-0.4026324583895938
0.04448299762644769	1.0001574745068218	0.16646250592181988	0.0833886869599278	-0.40369891515268624
0.044599141223383584	1.0001582337636648	0.16645780493605106	0.08360656238428231	-0.4047654644293658
0.04471528482031948	1.0001589943448264	0.1664530956827179	0.08382443892242043	-0.40583210639438705
0.044831428417255376	1.0001597562454136	0.16644837819175634	0.08404231657642433	-0.4068988412219789
0.04494757201419127	1.0001605194605248	0.16644365249316326	0.08426019534836973	-0.4079656690858428
0.04506371561112716	1.0001612839852476	0.1664389186169965	0.08447807524032601	-0.4090325901591519
0.045179859208063056	1.0001620498146608	0.16643417659337467	0.08469595625435605	-0.41009960461454903
0.04529600280499895	1.0001628169438328	0.16642942645247696	0.08491383839251632	-0.41116671262414595
0.04541214640193485	1.0001635853678232	0.16642466822454302	0.08513172165685678	-0.41223391435952156
0.04552828999887074	1.0001643550816814	0.16641990193987283	0.08534960604942099	-0.4133012099917207
0.04564443359580664	1.000165126080448	0.16641512762882654	0.08556749157224593	-0.4143685996912528
0.045760577192742534	1.0001658983591535	0.16641034532182428	0.0857853782273621	-0.4154360836280904
0.04587672078967843	1.000166671912819	0.16640555504934615	0.08600326601679348	-0.41650366197166805
0.04599286438661432	1.0001674467364565	0.16640075684193192	0.08622115494255747	-0.41757133489088055
0.046109007983550214	1.000168222825068	0.16639595073018099	0.08643904500666495	-0.4186391025540818
0.04622515158048611	1.0001690001736467	0.16639113674475217	0.08665693621112021	-0.41970696512908356
0.046341295177422005	1.0001697787771762	0.16638631491636352	0.0868748285579209	-0.42077492278315387
0.0464574387743579	1.0001705586306304	0.16638148527579236	0.08709272204905812	-0.4218429756830158
0.0465735823712938	1.0001713397289744	0.16637664785387485	0.08731061668651631	-0.42291112399484604
0.04668972596822969	1.000172122067164	0.16637180268150614	0.08752851247227326	-0.42397936788427365
0.04680586956516558	1.0001729056401452	0.16636694978963998	0.08774640940830014	-0.4250477075163785
0.04692201316210148	1.000173690442855	0.1663620892092887	0.0879643074965614	-0.42611614305569007
0.04698902110592291	1.0001741437847385	0.1663592814583186	0.08809002225146806	-0.4267326104724716
0.04703815675903737	1.0001744764702218	0.16635722097152297	0.08818220673901479	-0.42718467466618615
0.04715430035597327	1.000175263717164	0.1663523451074718	0.08840010713761141	-0.42825330251129123
0.047270443952909164	1.000176052178591	0.16634746164832215	0.0886180086942956	-0.42932202675387543
0.04738658754984506	1.000176841849403	0.16634257062531901	0.08883591141100496	-0.43039084755625295
0.047502731146780955	1.0001776327244918	0.16633767206976513	0.08905381528967031	-0.4314597650801808
0.04761887474371685	1.000178424798739	0.1663327660130209	0.08927172033221575	-0.4325287794868574
0.04773501834065274	1.0001792180670184	0.16632785248650414	0.08948962654055856	-0.43359789093692147
0.047851161937588635	1.0001800125241935	0.16632293152168998	0.0897075339166092	-0.43466709959045013
0.04796730553452453	1.0001808081651198	0.16631800315011078	0.08992544246227135	-0.4357364056069582
0.048083449131460426	1.0001816049846433	0.16631306740335583	0.09014335217944183	-0.43680580914539635
0.04819959272839632	1.0001824029776007	0.1663081243130713	0.0903612630700106	-0.4378753103641501
0.04831573632533222	1.000183202138821	0.16630317391096008	0.09057917513586078	-0.4389449094210382
0.04843187992226811	1.0001840024631232	0.16629821622878152	0.09079708837886856	-0.4400146064733115
0.04854802351920401	1.0001848039453178	0.16629325129835143	0.09101500280090326	-0.4410844016776514
0.0486641671161399	1.0001856065802064	0.16628827915154173	0.0912329184038273	-0.44215429519016886
0.04878031071307579	1.000186410362582	0.16628329982028056	0.09145083518949614	-0.4432242871664025
0.04889645431001169	1.0001872152872284	0.16627831333655177	0.09166875315975828	-0.4442943777613179
0.049012597906947585	1.0001880213489212	0.1662733197323951	0.0918866723164553	-0.4453645671293058
0.04912874150388348	1.0001888285424267	0.16626831903990574	0.09210459266142176	-0.44643485542418077
0.049244885100819376	1.000189636862503	0.16626331129123442	0.09232251419648525	-0.4475052427991803
0.04936102869775527	1.000190446303899	0.16625829651858706	0.09254043692346633	-0.448575729406963
0.04947717229469116	1.0001912568613556	0.16625327475422463	0.09275836084417854	-0.4496463153996075
0.049593315891627056	1.0001920685296044	0.1662482460304631	0.09297628596042838	-0.4507170009286109
0.04970945948856295	1.000192881303369	0.16624321037967318	0.0931942122740153	-0.45178778614488785
0.04977646743238438	1.0001933507262981	0.16624030197039477	0.09331994333370783	-0.4524056108996736
0.04982560308549885	1.0001936951773638	0.16623816783428022	0.09341213978673164	-0.4528586711987688
0.04994174668243474	1.0001945101462955	0.1662331184267639	0.09363006850036269	-0.4539296562399989
0.05005789027937064	1.0001953262048615	0.16622806218965827	0.09384799841668662	-0.45500074141773666
0.050174033876306534	1.0001961433477513	0.1662229991555515	0.09406592953747445	-0.45607192688055237
0.05029017747324243	1.0001969615696458	0.1662179293570856	0.09428386186449011	-0.45714321277642717
0.05040632107017832	1.000197780865217	0.16621285282695644	0.09450179539949036	-0.45821459925275154
0.050522464667114214	1.000198601229129	0.16620776959791347	0.09471973014422476	-0.4592860864563238
0.05063860826405011	1.000199422656038	0.1662026797027596	0.09493766610043573	-0.46035767453334914
0.050754751860986005	1.0002002451405907	0.166197583174351	0.09515560326985846	-0.46142936362943804
0.0508708954579219	1.0002010686774263	0.16619248004559686	0.09537354165422093	-0.46250115388960505
0.0509870390548578	1.0002018932611756	0.1661873703494595	0.09559148125524393	-0.4635730454582674
0.05110318265179369	1.0002027188864613	0.16618225411895382	0.09580942207464091	-0.4646450384792438
0.05121932624872959	1.000203545547897	0.16617713138714738	0.09602736411411815	-0.4657171330957531
0.05133546984566548	1.0002043732400896	0.1661720021871602	0.09624530737537461	-0.46678932945041274
0.05145161344260137	1.0002052019576366	0.16616686655216448	0.09646325186010196	-0.4678616276852379
0.05156775703953727	1.0002060316951278	0.16616172451538455	0.09668119756998457	-0.4689340279416398
0.051683900636473164	1.0002068624471452	0.16615657611009668	0.09689914450669945	-0.47000653036042445
0.05180004423340906	1.000207694208262	0.1661514213696288	0.09711709267191634	-0.4710791350817916
0.051916187830344955	1.0002085269730443	0.16614626032736043	0.09733504206729755	-0.4721518422453331
0.05203233142728085	1.0002093607360492	0.16614109301672253	0.09755299269449808	-0.4732246519900317
0.05214847502421674	1.0002101954918268	0.16613591947119719	0.09777094455516548	-0.47429756445426
0.052264618621152635	1.0002110312349184	0.16613073972431758	0.09798889765093997	-0.47537057977577873
0.05238076221808853	1.0002118679598577	0.16612555380966773	0.09820685198345432	-0.4764436980917358
0.052496905815024426	1.000212705661171	0.1661203617608824	0.09842480755433382	-0.47751691953866476
0.05256391375884586	1.0002131894069888	0.16611736348044753	0.09855055551233864	-0.4781361514144681
0.05261304941196032	1.000213544333376	0.1661151636116468	0.09864276436519641	-0.47859024425248364
0.05272919300889622	1.0002143839709827	0.1661099593956965	0.0988607224176525	-0.47966367236849367
0.05284533660583211	1.0002152245684939	0.1661047491468172	0.09907868171330501	-0.4807372040213779
0.05296148020276801	1.000216066120404	0.16609953289884463	0.09929664225374943	-0.48181083934519986
0.0530776237997039	1.0002169086211996	0.1660943106856643	0.09951460404057369	-0.4828845784734025
0.05319376739663979	1.0002177520653603	0.1660890825412113	0.09973256707535821	-0.48395842153880675
0.05330991099357569	1.0002185964473573	0.1660838484994702	0.09995053135967588	-0.4850323686736101
0.053426054590511585	1.0002194417616546	0.16607860859447482	0.10016849689509204	-0.4861064200093856
0.05354219818744748	1.0002202880027082	0.1660733628603081	0.10038646368316442	-0.4871805756770804
0.053658341784383376	1.000221135164967	0.1660681113311018	0.10060443172544323	-0.4882548358070144
0.05377448538131927	1.000221983242872	0.16606285404103646	0.10082240102347102	-0.48932920052887924
0.05389062897825517	1.0002228322308566	0.16605759102434112	0.10104037157878276	-0.49040366997173673
0.054006772575191056	1.0002236821233472	0.16605232231529318	0.10125834339290579	-0.49147824426401776
0.05412291617212695	1.000224532914762	0.16604704794821823	0.1014763164673598	-0.492552923533521
0.05423905976906285	1.0002253845995124	0.1660417679574898	0.10169429080365681	-0.49362770790741145
0.05435520336599874	1.0002262371720023	0.16603648237752922	0.10191226640330117	-0.49470259751221946
0.05447134696293464	1.000227090626628	0.1660311912428055	0.10213024326778956	-0.49577759247383923
0.054587490559870534	1.0002279449577784	0.16602589458783498	0.10234822139861094	-0.49685269291752765
0.05470363415680643	1.0002288001598356	0.16602059244718137	0.10256620079724654	-0.49792789896790307
0.05481977775374232	1.000229656227174	0.16601528485545528	0.10278418146516988	-0.49900321074894394
0.054935921350678214	1.0002305131541607	0.1660099718473143	0.1030021634038467	-0.5000786283839875
0.05505206494761411	1.000231370935156	0.1660046534574627	0.10322014661473503	-0.5011541519957288
0.055168208544550006	1.0002322295645127	0.16599932972065115	0.10343813109928506	-0.5022297817062189
0.0552843521414859	1.0002330890365765	0.16599400067167672	0.10365611685893922	-0.5033055176368645
0.05535136008530733	1.0002335852819468	0.1659909237246538	0.10378188225071146	-0.5039262016194865
0.0554004957384218	1.0002339493456862	0.1659886663453825	0.10387410389513213	-0.5043813599084257
0.05551663933535769	1.0002348104861731	0.1659833267766576	0.10409209220929057	-0.5054573086410153
0.05563278293229359	1.000235672452362	0.1659779820004368	0.10431008180283352	-0.5065333639540978
0.05574892652922948	1.0002365352385703	0.16597263205170049	0.10452807267717208	-0.5076095259664871
0.05586507012616537	1.0002373988391082	0.16596727696547425	0.10474606483370946	-0.5086857947963467
0.05598121372310127	1.0002382632482796	0.16596191677682903	0.10496405827384106	-0.5097621705611873
0.056097357320037164	1.000239128460381	0.1659565515208806	0.1051820529989543	-0.5108386533778662
0.05621350091697306	1.0002399944697027	0.1659511812327895	0.10540004901042876	-0.5119152433625853
0.056329644513908955	1.0002408612705267	0.16594580594776098	0.10561804630963605	-0.5129919406308914
0.05644578811084485	1.0002417288571297	0.1659404257010445	0.10583604489793987	-0.5140687452976729
0.056561931707780747	1.0002425972237807	0.16593504052793384	0.10605404477669592	-0.5151456574771602
0.056678075304716635	1.0002434663647426	0.1659296504637667	0.10627204594725201	-0.5162226772829241
0.05679421890165253	1.0002443362742708	0.16592425554392462	0.10649004841094788	-0.5172998048278739
0.05691036249858843	1.0002452069466148	0.1659188558038327	0.10670805216911534	-0.5183770402242567
0.05702650609552432	1.000246078376017	0.16591345127895948	0.10692605722307816	-0.5194543835836565
0.05714264969246022	1.000246950556713	0.1659080420048167	0.10714406357415207	-0.5205318350169922
0.057258793289396114	1.0002478234829326	0.16590262801695907	0.1073620712236448	-0.521609394634517
0.05737493688633201	1.000248697148898	0.16589720935098418	0.107580080172856	-0.5226870625458171
0.0574910804832679	1.0002495715488258	0.16589178604253216	0.10779809042307724	-0.52376483885981
0.057607224080203794	1.0002504466769255	0.1658863581272856	0.10801610197559203	-0.5248427236847438
0.05772336767713969	1.0002513225274006	0.16588092564096926	0.10823411483167578	-0.525920717128196
0.057839511274075585	1.0002521990944475	0.16587548861934992	0.10845212899259576	-0.5269988192970717
0.05795565487101148	1.0002530763722572	0.1658700470982362	0.10867014445961116	-0.5280770302976034
0.058071798467947376	1.0002539543550135	0.16586460111347828	0.10888816123397302	-0.5291553502353488
0.05813880641176881	1.0002544612172217	0.16586145708786845	0.10901394453397807	-0.5297775262660832
0.05818794206488327	1.0002548330368943	0.16585915070096777	0.10910617931692418	-0.5302337792151901
0.05830408566181917	1.0002557124120712	0.1658536958966375	0.10932419870969938	-0.5313123173413328
0.058420229258755056	1.000256592474709	0.16584823673646124	0.10954221941352514	-0.5323909647173042
0.05853637285569095	1.0002574732189675	0.16584277325645358	0.10976024142961978	-0.5334697214459527
0.05865251645262685	1.000258354638999	0.16583730549266973	0.10997826475919342	-0.5345485876294463
0.05876866004956274	1.0002592367289505	0.16583183348120523	0.11019628940344797	-0.5356275633692713
0.05888480364649864	1.0002601194829623	0.16582635725819583	0.1104143153635771	-0.5367066487662314
0.059000947243434534	1.0002610028951693	0.16582087685981725	0.1106323426407662	-0.5377858439204463
0.05911709084037043	1.0002618869596995	0.16581539232228495	0.11085037123619243	-0.5388651489313505
0.059233234437306326	1.000262771670676	0.16580990368185397	0.11106840115102466	-0.5399445638976926
0.059349378034242214	1.000263657022215	0.1658044109748187	0.11128643238642345	-0.5410240889175333
0.05946552163117811	1.0002645430084272	0.16579891423751264	0.11150446494354109	-0.542103724088245
0.059581665228114006	1.000265429623417	0.16579341350630827	0.1117224988235215	-0.5431834695065101
0.0596978088250499	1.0002663168612833	0.16578790881761674	0.11194053402750034	-0.5442633252683201
0.0598139524219858	1.0002672047161194	0.16578240020788776	0.11215857055660484	-0.5453432914689744
0.05993009601892169	1.0002680931820118	0.1657768877136093	0.11237660841195395	-0.5464233682030792
0.06004623961585759	1.0002689822530426	0.16577137137130743	0.11259464759465816	-0.547503555564546
0.06016238321279348	1.0002698719232872	0.1657658512175461	0.11281268810581965	-0.548583853646591
0.06027852680972937	1.0002707621868154	0.16576032728892698	0.11303072994653215	-0.5496642625417333
0.06039467040666527	1.0002716530376918	0.16575479962208908	0.11324877311788101	-0.5507447823417945
0.060510814003601164	1.000272544469975	0.16574926825370875	0.11346681762094311	-0.5518254131378967
0.06062695760053706	1.000273436477718	0.16574373322049932	0.11368486345678694	-0.552906155020462
0.060743101197472955	1.0002743290549687	0.16573819455921093	0.1139029106264725	-0.5539870080792114
0.06085924479440885	1.0002752221957687	0.16573265230663037	0.11412095913105133	-0.555067972403163
0.060926252738230276	1.0002757377388893	0.16572945313741316	0.11424676074995635	-0.5556916751399034
0.06097538839134475	1.000276115894155	0.16572710649958072	0.11433900897156649	-0.5561490480806315
0.061091531988280635	1.0002770101441587	0.16572155717492132	0.11455706014905255	-0.5572302351992268
0.06120767558521653	1.0002779049398054	0.16571600436954737	0.11477511266453556	-0.5583115338458527
0.06132381918215243	1.0002788002751153	0.16571044812038985	0.11499316651903307	-0.5593929441067066
0.06143996277908832	1.0002796961441038	0.16570488846441528	0.1152112217135541	-0.560474466067277
0.06155610637602422	1.0002805925407803	0.16569932543862542	0.11542927824909907	-0.5615560998123436
0.061672249972960114	1.0002814894591494	0.16569375908005712	0.1156473361266599	-0.5626378454259756
0.06178839356989601	1.0002823868932105	0.16568818942578215	0.11586539534721992	-0.5637197029915307
0.061904537166831905	1.0002832848369576	0.1656826165129068	0.11608345591175386	-0.5648016725916539
0.062020680763767794	1.0002841832843794	0.1656770403785719	0.11630151782122786	-0.5658837543082766
0.06213682436070369	1.0002850822294598	0.16567146105995237	0.11651958107659946	-0.5669659482226154
0.062252967957639585	1.0002859816661778	0.1656658785942572	0.11673764567881756	-0.5680482544151707
0.06236911155457548	1.0002868815885064	0.16566029301872903	0.11695571162882243	-0.5691306729657263
0.062485255151511376	1.000287781990415	0.16565470437064417	0.1171737789275457	-0.5702132039533473
0.06260139874844727	1.000288682865867	0.1656491126873121	0.1173918475759103	-0.5712958474563802
0.06271754234538317	1.000289584208821	0.1656435180060755	0.11760991757483052	-0.5723786035524505
0.06283368594231906	1.0002904860132311	0.16563792036430977	0.11782798892521197	-0.573461472318463
0.06294982953925496	1.0002913882730464	0.1656323197994231	0.11804606162795153	-0.5745444538305994
0.06306597313619085	1.0002922909822107	0.16562671634885598	0.11826413568393737	-0.5756275481643182
0.06318211673312675	1.000293194134664	0.16562111005008115	0.11848221109404895	-0.576710755394353
0.06329826033006264	1.0002940977243404	0.1656155009406033	0.11870028785915698	-0.5777940755947119
0.06341440392699853	1.0002950017451704	0.16560988905795876	0.11891836598012344	-0.578877508838676
0.06353054752393443	1.0002959061910788	0.1656042744397155	0.11913644545780151	-0.5799610551987986
0.06364669112087032	1.0002968110559864	0.1655986571234727	0.11935452629303564	-0.5810447147469041
0.06371369906469175	1.0002973332974163	0.16559541505366415	0.11948034657503305	-0.5816699733355367
0.06376283471780622	1.0002977163338098	0.16559303714686058	0.11957260848666144	-0.5821284875540869
0.06387897831474211	1.0002986220184598	0.1655874145475402	0.11979069203950578	-0.5832123736907102
0.06399512191167801	1.0002995281038438	0.1655817893632032	0.12000877695238665	-0.5842963732264053
0.0641112655086139	1.0003004345838642	0.16557616163157157	0.12022686322611327	-0.5853804862300701
0.06422740910554979	1.0003013414524191	0.16557053139039749	0.12044495086148602	-0.5864647127698684
0.06434355270248569	1.0003022487034021	0.16556489867746296	0.12066303985929638	-0.5875490529132289
0.06445969629942158	1.0003031563307028	0.16555926353057968	0.12088113022032704	-0.5886335067268437
0.06457583989635748	1.0003040643282057	0.1655536259875888	0.12109922194535176	-0.5897180742766676
0.06469198349329337	1.000304972689792	0.16554798608636062	0.12131731503513546	-0.5908027556279173
0.06480812709022928	1.0003058814093377	0.1655423438647945	0.12153540949043412	-0.5918875508450697
0.06492427068716516	1.0003067904807155	0.16553669936081844	0.12175350531199483	-0.5929724599918618
0.06504041428410107	1.000307699897793	0.165531052612389	0.12197160250055579	-0.5940574831312884
0.06515655788103696	1.0003086096544342	0.16552540365749102	0.1221897010568462	-0.5951426203256025
0.06527270147797284	1.0003095197444993	0.1655197525341373	0.12240780098158639	-0.5962278716363133
0.06538884507490875	1.0003104301618437	0.16551409928036848	0.12262590227548768	-0.5973132371241854
0.06550498867184464	1.0003113409003193	0.1655084439342528	0.12284400493925246	-0.5983987168492381
0.06562113226878054	1.0003122519537737	0.16550278653388573	0.12306210897357411	-0.599484310870744
0.06573727586571643	1.000313163316051	0.1654971271173899	0.12328021437913704	-0.6005700192472284
0.06585341946265233	1.0003140749809907	0.1654914657229148	0.12349832115661664	-0.6016558420364677
0.06596956305958822	1.0003149869424293	0.16548580238863642	0.12371642930667932	-0.6027417792954892
0.0660857066565241	1.000315899194199	0.16548013715275722	0.12393453882998243	-0.6038278310805694
0.06620185025346001	1.0003168117301278	0.16547447005350582	0.12415264972717428	-0.6049139974472333
0.0663179938503959	1.0003177245440409	0.16546880112913662	0.12437076199889417	-0.6060002784502536
0.0664341374473318	1.0003186376297593	0.16546313041792976	0.12458887564577231	-0.6070866741436494
0.06650114539115323	1.0003191645471101	0.16545985795715645	0.12471471486605917	-0.6077135120017617
0.06655028104426769	1.0003195509810998	0.16545745795819072	0.12480699066842985	-0.6081731845806854
0.06666642464120359	1.0003204645918766	0.16545178378825023	0.12502510706747885	-0.609259809813871
0.06678256823813948	1.0003213784558997	0.16544610794646386	0.12524322484352232	-0.6103465498949588
0.06689871183507537	1.0003222925669757	0.16544043047121193	0.12546134399715408	-0.6114334048749448
0.06701485543201127	1.0003232069189076	0.1654347514008992	0.12567946452895892	-0.6125203748040661
0.06713099902894716	1.000324121505495	0.16542907077395455	0.12589758643951246	-0.6136074597318005
0.06724714262588306	1.000325036320534	0.1654233886288309	0.12611570972938121	-0.6146946597068661
0.06736328622281895	1.0003259513578178	0.16541770500400485	0.1263338343991225	-0.6157819747772194
0.06747942981975485	1.0003268666111353	0.16541201993797644	0.1265519604492845	-0.616869404990055
0.06759557341669074	1.0003277820742729	0.16540633346926897	0.12677008788040625	-0.6179569503918044
0.06771171701362665	1.0003286977410133	0.1654006456364287	0.12698821669301757	-0.6190446110281351
0.06782786061056253	1.0003296136051363	0.16539495647802457	0.12720634688763915	-0.6201323869439497
0.06794400420749842	1.0003305296604184	0.16538926603264803	0.12742447846478241	-0.6212202781833851
0.06806014780443433	1.0003314459006327	0.16538357433891282	0.12764261142494956	-0.6223082847898112
0.06817629140137021	1.0003323623195495	0.16537788143545457	0.12786074576863365	-0.6233964068058303
0.06829243499830612	1.0003332789109358	0.16537218736093065	0.12807888149631844	-0.6244846442732763
0.068408578595242	1.0003341956685559	0.16536649215402	0.12829701860847845	-0.6255729972332135
0.06852472219217791	1.0003351125861708	0.16536079585342273	0.12851515710557898	-0.6266614657259354
0.0686408657891138	1.000336029657539	0.16535509849785993	0.12873329698807603	-0.6277500497909648
0.06875700938604969	1.0003369468764152	0.16534940012607344	0.1289514382564164	-0.628838749467052
0.06887315298298559	1.0003378642365521	0.1653437007768256	0.12916958091103745	-0.629927564792174
0.06898929657992148	1.0003387817316993	0.16533800048889893	0.1293877249523674	-0.6310164958035342
0.06910544017685738	1.0003396993556037	0.16533229930109603	0.1296058703808251	-0.6321055425375609
0.06922158377379327	1.0003406171020095	0.16532659725223908	0.12982401719682007	-0.6331947050299066
0.0692885917176147	1.0003411466403516	0.16532330713285573	0.1299498755592584	-0.6338231396449866
0.06933772737072917	1.0003415349646576	0.1653208943811699	0.13004216540075256	-0.6342839833154472
0.06945387096766506	1.000342452937287	0.16531519072674938	0.13026031499301344	-0.6353733774282811
0.06957001456460095	1.000343371013634	0.16530948632785747	0.13047846597398421	-0.6364628874017285
0.06968615816153685	1.000344289187432	0.16530378122339281	0.1306966183440371	-0.63755251326833
0.06980230175847274	1.0003452074524117	0.16529807545227246	0.1309147721035349	-0.6386422550598464
0.06991844535540864	1.0003461258023019	0.16529236905343175	0.13113292725283104	-0.6397321128072573
0.07003458895234453	1.0003470442308287	0.16528666206582387	0.1313510837922696	-0.6408220865407608
0.07015073254928043	1.0003479627317156	0.1652809545284198	0.13156924172218523	-0.641912176289772
0.07026687614621632	1.000348881298684	0.16527524648020783	0.13178740104290318	-0.6430023820829229
0.07038301974315223	1.000349799925453	0.16526953796019356	0.1320055617547393	-0.6440927039480608
0.07049916334008811	1.000350718605739	0.16526382900739933	0.13222372385800002	-0.6451831419122481
0.070615306937024	1.0003516373332566	0.16525811966086434	0.13244188735298232	-0.6462736960017612
0.0707314505339599	1.0003525561017181	0.16525240995964405	0.13266005223997376	-0.6473643662420894
0.0708475941308958	1.0003534749048335	0.16524669994281005	0.1328782185192524	-0.6484551526579347
0.0709637377278317	1.0003543937363109	0.16524098964944992	0.13309638619108696	-0.6495460552732107
0.07107988132476759	1.000355312589856	0.16523527911866678	0.13331455525573652	-0.6506370741110415
0.07119602492170349	1.000356231459173	0.16522956838957908	0.13353272571345084	-0.6517282091937613
0.07131216851863938	1.0003571503379636	0.16522385750132043	0.13375089756447006	-0.6528194605429133
0.07142831211557527	1.0003580692199274	0.16521814649303926	0.13396907080902495	-0.6539108281792494
0.07154445571251117	1.0003589880987631	0.16521243540389852	0.13418724544733665	-0.6550023121227286
0.07166059930944706	1.0003599069681666	0.16520672427307556	0.1344054214796169	-0.6560939123925172
0.07177674290638296	1.0003608258218322	0.16520101313976165	0.13462359890606784	-0.6571856290069873
0.07189288650331885	1.0003617446534527	0.165195302043162	0.13484177772688208	-0.6582774619837158
0.07200903010025475	1.0003626634567186	0.1651895910224952	0.13505995794224276	-0.6593694113394849
0.07207603804407617	1.0003631935361617	0.16518629615329986	0.1351858355772274	-0.6599994540839018
0.07212517369719064	1.0003635822253196	0.16518388011699314	0.13527813955232337	-0.6604614770902797
0.07224131729412653	1.0003645009529427	0.1651781693659007	0.13549632255728794	-0.6615536592512888
0.07235746089106243	1.0003654196332743	0.1651724588084755	0.13571450695729087	-0.6626459578369028
0.07247360448799832	1.0003663382599983	0.1651667484839876	0.135932692752477	-0.6637383728607137
0.07258974808493422	1.000367256826798	0.16516103843171923	0.13615087994298156	-0.6648309043355141
0.07270589168187011	1.0003681753273546	0.16515532869096455	0.13636906852893027	-0.6659235522732968
0.07282203527880601	1.0003690937553478	0.16514961930102942	0.13658725851043915	-0.6670163166852536
0.0729381788757419	1.0003700121044565	0.165143910301231	0.1368054498876147	-0.6681091975817749
0.0730543224726778	1.000370930368358	0.16513820173089763	0.13702364266055372	-0.6692021949724489
0.0731704660696137	1.0003718485407278	0.16513249362936852	0.1372418368293435	-0.6702953088660608
0.07328660966654958	1.0003727666152407	0.16512678603599337	0.13746003239406154	-0.671388539270592
0.07340275326348548	1.0003736845855704	0.1651210789901323	0.1376782293547758	-0.6724818861932198
0.07351889686042137	1.000374602445389	0.16511537253115535	0.13789642771154464	-0.6735753496403161
0.07363504045735728	1.0003755201883675	0.16510966669844246	0.13811462746441663	-0.6746689296174473
0.07375118405429316	1.000376437808176	0.16510396153138296	0.1383328286134308	-0.6757626261293732
0.07386732765122907	1.0003773552984838	0.16509825706937542	0.1385510311586164	-0.6768564391800465
0.07398347124816496	1.0003782726529589	0.16509255335182746	0.13876923509999306	-0.6779503687726119
0.07409961484510084	1.0003791898652679	0.16508685041815527	0.13898744043757075	-0.6790444149094058
0.07421575844203675	1.0003801069290774	0.16508114830778348	0.1392056471713497	-0.6801385775919553
0.07433190203897264	1.0003810238380526	0.1650754470601449	0.13942385530132045	-0.6812328568209776
0.07444804563590854	1.000381940585858	0.16506974671468014	0.13964206482746383	-0.6823272525963795
0.07456418923284443	1.0003828571661573	0.16506404731083743	0.1398602757497509	-0.6834217649172565
0.07468033282978033	1.0003837735726133	0.16505834888807233	0.14007848806814313	-0.6845163937818924
0.07479647642671622	1.0003846897988884	0.16505265148584738	0.14029670178259215	-0.6856111391877584
0.07486348437053765	1.0003852183224842	0.16504936490347788	0.14042259874515384	-0.6862427951529194
0.07491262002365211	1.0003856058386444	0.16504695514363193	0.14051491689303985	-0.6867060011315127
0.07502876362058801	1.000386521685542	0.16504125990090182	0.14073313339941843	-0.6878009796089998
0.0751449072175239	1.000387437333242	0.16503556579713907	0.14095135130165026	-0.6888960746152495
0.0752610508144598	1.0003883527754043	0.16502987287183166	0.14116957059964808	-0.6899912861444771
0.07537719441139569	1.0003892680056883	0.16502418116447315	0.14138779129331472	-0.691086614190082
0.07549333800833159	1.000390183017753	0.1650184907145626	0.14160601338254333	-0.6921820587446474
0.07560948160526748	1.0003910978052575	0.16501280156160408	0.14182423686721723	-0.6932776197999397
0.07572562520220338	1.0003920123618597	0.16500711374510654	0.14204246174720997	-0.6943732973469079
0.07584176879913927	1.0003929266812182	0.1650014273045834	0.14226068802238534	-0.6954690913756828
0.07595791239607516	1.0003938407569901	0.16499574227955238	0.14247891569259724	-0.6965650018755769
0.07607405599301106	1.0003947545828338	0.16499005870953523	0.14269714475768988	-0.6976610288350833
0.07619019958994695	1.0003956681524064	0.16498437663405732	0.1429153752174976	-0.6987571722418753
0.07630634318688286	1.0003965814593654	0.16497869609264748	0.14313360707184483	-0.699853432082806
0.07642248678381874	1.000397494497368	0.16497301712483772	0.14335184032054638	-0.7009498083439075
0.07653863038075465	1.0003984072600716	0.1649673397701628	0.14357007496340704	-0.7020463010103904
0.07665477397769054	1.0003993197411334	0.16496166406816024	0.14378831100022185	-0.7031429100666434
0.07677091757462642	1.000400231934211	0.16495599005836964	0.14400654843077598	-0.7042396354962326
0.07688706117156233	1.0004011438329616	0.16495031778033273	0.1442247872548448	-0.7053364772819006
0.07700320476849822	1.000402055431043	0.164944647273593	0.14444302747219376	-0.7064334354055671
0.07711934836543412	1.0004029667221135	0.16493897857769535	0.14466126908257845	-0.7075305098483269
0.07723549196237	1.0004038776998305	0.16493331173218578	0.14487951208574462	-0.7086277005904504
0.07735163555930591	1.0004047883578528	0.16492764677661126	0.1450977564814282	-0.7097250076113829
0.0774677791562418	1.0004056986898393	0.16492198375051928	0.1453160022693551	-0.7108224308897437
0.07758392275317769	1.000406608689449	0.16491632269345774	0.14553424944924148	-0.711919970403326
0.07765093069699912	1.0004071335513944	0.1649130575115842	0.14566016571741305	-0.7125532382554668
0.07770006635011359	1.0004075183503414	0.16491066364497445	0.14575249802079354	-0.7130176261290961
0.07781620994704948	1.0004084276661767	0.164905006644617	0.1459707479837076	-0.7141153980431935
0.07793235354398538	1.0004093366306155	0.16489935173193246	0.14618899933767007	-0.7152132861209292
0.07804849714092127	1.0004102452373187	0.16489369894646702	0.14640725208235753	-0.7163112903367866
0.07816464073785717	1.0004111534799485	0.16488804832776577	0.1466255062174365	-0.7174094106644202
0.07828078433479306	1.000412061352167	0.16488239991537243	0.14684376174256372	-0.7185076470766555
0.07839692793172896	1.0004129688476375	0.1648767537488289	0.14706201865738594	-0.7196059995454881
0.07851307152866485	1.0004138759600238	0.16487110986767525	0.14728027696154003	-0.7207044680420835
0.07862921512560074	1.0004147826829908	0.1648654683114492	0.14749853665465285	-0.7218030525367771
0.07874535872253664	1.0004156890102038	0.1648598291196858	0.1477167977363414	-0.7229017529990728
0.07886150231947253	1.0004165949353294	0.16485419233191748	0.14793506020621272	-0.7240005693976433
0.07897764591640843	1.000417500452035	0.16484855798767334	0.14815332406386386	-0.7250995017003297
0.07909378951334432	1.0004184055539889	0.1648429261264791	0.148371589308882	-0.7261985498741401
0.07920993311028023	1.0004193102348602	0.16483729678785683	0.14858985594084434	-0.7272977138852507
0.07932607670721611	1.0004202144883199	0.16483167001132445	0.14880812395931803	-0.728396993699004
0.079442220304152	1.0004211183080391	0.1648260458363957	0.1490263933638604	-0.7294963892799092
0.0795583639010879	1.000422021687691	0.16482042430257965	0.14924466415401869	-0.7305959005916418
0.0796745074980238	1.000422924620949	0.1648148054493805	0.14946293632933025	-0.7316955275970425
0.0797906510949597	1.000423827101489	0.16480918931629734	0.1496812098893224	-0.7327952702581175
0.07990679469189559	1.000424729122987	0.16480357594282366	0.14989948483351256	-0.7338951285360381
0.08002293828883149	1.000425630679121	0.16479796536844726	0.15011776116140804	-0.7349951023911397
0.08013908188576738	1.0004265317635705	0.1647923576326499	0.15033603887250627	-0.7360951917829224
0.08025522548270327	1.000427432370016	0.16478675277490695	0.15055431796629465	-0.7371953966700496
0.08037136907963917	1.00042833249214	0.16478115083468717	0.15077259844225055	-0.7382957170103484
0.0804383770234606	1.0004288515862536	0.1647779201911497	0.1508985339157252	-0.7389305888704596
0.08048751267657506	1.0004292321236259	0.16477555185145232	0.15099088029984142	-0.7393961527608087
0.08060365627351096	1.0004301312581592	0.16476995586465698	0.15120916353852462	-0.7404967038775837
0.08071979987044685	1.0004310298894268	0.16476436291374819	0.15142744815774759	-0.7415973703159885
0.08083594346738275	1.0004319280111178	0.16475877303816516	0.15164573415694768	-0.7426981520305004
0.08095208706431864	1.000432825616922	0.164753186277339	0.15186402153555226	-0.7437990489747586
0.08106823066125454	1.000433722700532	0.16474760267069236	0.1520823102929787	-0.7449000611015636
0.08118437425819043	1.0004346192556415	0.16474202225763923	0.15230060042863433	-0.746001188362877
0.08130051785512632	1.0004355152759465	0.16473644507758456	0.15251889194191645	-0.7471024307098214
0.08141666145206222	1.0004364107551447	0.164730871169924	0.15273718483221238	-0.7482037880926797
0.08153280504899811	1.0004373056869358	0.16472530057404358	0.15295547909889934	-0.7493052604608952
0.08164894864593401	1.0004382000650218	0.16471973332931952	0.15317377474134458	-0.7504068477630711
0.0817650922428699	1.000439093883106	0.16471416947511772	0.15339207175890526	-0.7515085499469703
0.0818812358398058	1.0004399871348948	0.16470860905079365	0.15361037015092857	-0.7526103669595149
0.0819973794367417	1.0004408798140958	0.164703052095692	0.1538286699167516	-0.7537122987467865
0.08211352303367758	1.0004417719144196	0.16469749864914632	0.15404697105570142	-0.7548143452540255
0.08222966663061348	1.0004426634295784	0.1646919487504788	0.15426527356709507	-0.7559165064256305
0.08234581022754937	1.0004435543532872	0.16468640243899996	0.1544835774502395	-0.7570187822051592
0.08246195382448528	1.000444444679263	0.16468085975400826	0.15470188270443166	-0.7581211725353268
0.08257809742142116	1.0004453344012252	0.16467532073478997	0.15492018932895843	-0.7592236773580071
0.08269424101835707	1.000446223512896	0.16466978542061866	0.15513849732309662	-0.7603262966142309
0.08281038461529296	1.0004471120079994	0.1646642538507551	0.15535680668611299	-0.7614290302441871
0.08292652821222884	1.0004479998802625	0.16465872606444681	0.15557511741726426	-0.7625318781872213
0.08304267180916475	1.000448887123415	0.16465320210092788	0.15579342951579706	-0.7636348403818368
0.08315881540610064	1.0004497737311888	0.16464768199941854	0.156011742980948	-0.7647379167656936
0.08322582334992207	1.0004502849596308	0.16464449900149453	0.15613769748005743	-0.7653743781160829
0.08327495900303654	1.000450659697319	0.16464216579912494	0.15623005781194357	-0.765841107275608
0.08339110259997243	1.0004515450155427	0.16463665353923887	0.15644837400800024	-0.7669444118475532
0.08350724619690833	1.0004524296796005	0.16463114525893738	0.1566666915683244	-0.768047830416659
0.08362338979384422	1.0004533136832352	0.16462564099738256	0.1568850104921124	-0.7691513629172109
0.08373953339078012	1.0004541970201932	0.16462014079372114	0.15710333077855043	-0.7702550092826506
0.08385567698771601	1.0004550796842229	0.16461464468708428	0.1573216524268147	-0.7713587694455758
0.0839718205846519	1.0004559616690765	0.16460915271658724	0.15753997543607132	-0.7724626433377397
0.0840879641815878	1.0004568429685083	0.16460366492132905	0.15775829980547634	-0.7735666308900515
0.08420410777852369	1.0004577235762768	0.16459818134039222	0.15797662553417569	-0.7746707320325755
0.08432025137545959	1.0004586034861425	0.16459270201284246	0.15819495262130523	-0.7757749466945315
0.08443639497239548	1.0004594826918698	0.1645872269777283	0.1584132810659908	-0.7768792748042945
0.08455253856933138	1.0004603611872258	0.16458175627408086	0.15863161086734817	-0.7779837162893947
0.08466868216626727	1.0004612389659813	0.16457628994091358	0.15884994202448294	-0.7790882710765172
0.08478482576320316	1.0004621160219098	0.16457082801722184	0.1590682745364907	-0.7801929390915022
0.08490096936013906	1.0004629923487889	0.16456537054198261	0.1592866084024569	-0.7812977202593447
0.08501711295707495	1.0004638679403988	0.16455991755415425	0.15950494362145703	-0.7824026145041945
0.08513325655401086	1.0004647427905238	0.1645544690926762	0.15972328019255638	-0.7835076217493557
0.08524940015094674	1.0004656168929509	0.16454902519646863	0.1599416181148102	-0.7846127419172878
0.08536554374788265	1.0004664902414717	0.16454358590443205	0.16015995738726369	-0.7857179749296043
0.08548168734481854	1.0004673628298804	0.1645381512554472	0.16037829800895193	-0.7868233207070734
0.08559783094175442	1.0004682346519755	0.16453272128837462	0.16059663997889992	-0.7879287791696179
0.08571397453869033	1.0004691057015587	0.16452729604205432	0.16081498329612262	-0.7890343502363149
0.08583011813562622	1.0004699759724354	0.16452187555530556	0.16103332795962486	-0.7901400338253959
0.08594626173256212	1.0004708454584155	0.16451645986692645	0.16125167396840145	-0.7912458298542471
0.08601326967638355	1.0004713467406159	0.16451333753494812	0.16137764723344242	-0.7918838594741965
0.086062405329498	1.0004717141533117	0.16451104901569372	0.16147002132143704	-0.7923517382394087
0.08617854892643391	1.0004725820509415	0.1645056430403624	0.16168837001770625	-0.7934577588965759
0.0862946925233698	1.0004734491451255	0.16450024197966545	0.16190672005617365	-0.7945638917405976
0.0864108361203057	1.000474315429689	0.16449484587231353	0.16212507143579366	-0.7956701366854776
0.08652697971724159	1.0004751808984607	0.16448945475699464	0.1623434241555107	-0.796776493644374
0.08664312331417748	1.0004760455452735	0.1644840686723739	0.16256177821425902	-0.7978829625295992
0.08675926691111338	1.000476909363965	0.164478687657093	0.1627801336109629	-0.7989895432526205
0.08687541050804927	1.000477772348376	0.16447331174977026	0.16299849034453648	-0.8000962357240593
0.08699155410498517	1.0004786344923522	0.164467940989	0.1632168484138838	-0.8012030398536919
0.08710769770192106	1.0004794957897434	0.16446257541335238	0.16343520781789894	-0.8023099555504491
0.08722384129885696	1.0004803562344033	0.16445721506137312	0.16365356855546578	-0.8034169827224166
0.08733998489579285	1.0004812158201908	0.16445185997158304	0.16387193062545818	-0.8045241212768345
0.08745612849272874	1.0004820745409684	0.16444651018247788	0.16409029402674	-0.8056313711200982
0.08757227208966464	1.0004829323906033	0.16444116573252804	0.16430865875816492	-0.8067387321577577
0.08768841568660053	1.0004837893629674	0.16443582666017806	0.16452702481857662	-0.8078462042945185
0.08780455928353643	1.0004846454519367	0.1644304930038465	0.1647453922068087	-0.8089537874342407
0.08792070288047232	1.0004855006513924	0.1644251648019255	0.16496376092168472	-0.8100614814799402
0.08803684647740823	1.0004863549552196	0.1644198420927807	0.16518213096201811	-0.8111692863337878
0.08815299007434411	1.0004872083573089	0.16441452491475056	0.16540050232661238	-0.8122772018971104
0.08826913367128	1.0004880608515547	0.16440921330614638	0.1656188750142608	-0.8133852280703899
0.0883852772682159	1.0004889124318574	0.16440390730525178	0.16583724902374677	-0.8144933647532646
0.0885014208651518	1.000489763092121	0.16439860695032257	0.1660556243538435	-0.8156016118445283
0.0886175644620877	1.0004906128262552	0.16439331227958626	0.16627400100331421	-0.8167099692421311
0.08873370805902359	1.0004914616281744	0.16438802333124183	0.1664923789709121	-0.8178184368431795
0.08880071600284502	1.0004919509099288	0.1643849745408227	0.16661837066184745	-0.8184580067760749
0.08884985165595949	1.0004923094917977	0.16438274014345944	0.16671075825538023	-0.8189270145439361
0.08896599525289538	1.0004931564110495	0.1643774627543801	0.16692913885545174	-0.8200357022398206
0.08908213884983128	1.0004940023798594	0.1643721912021153	0.16714752076984968	-0.821144499825409
0.08919828244676717	1.000494847392162	0.16436692552474683	0.16736590399728699	-0.822253407194435
0.08931442604370306	1.0004956914418968	0.16436166576032632	0.1675842885364667	-0.8233624242397887
0.08943056964063896	1.000496534523009	0.16435641194687506	0.16780267438608176	-0.8244715508535184
0.08954671323757485	1.0004973766294487	0.16435116412238354	0.16802106154481505	-0.8255807869268297
0.08966285683451075	1.0004982177551716	0.16434592232481127	0.1682394500113395	-0.826690132350086
0.08977900043144664	1.0004990578941386	0.16434068659208645	0.16845783978431797	-0.8277995870128092
0.08989514402838254	1.0004998970403158	0.16433545696210553	0.16867623086240333	-0.8289091508036794
0.09001128762531843	1.0005007351876753	0.1643302334727331	0.1688946232442384	-0.8300188236105354
0.09012743122225432	1.0005015723301944	0.16432501616180137	0.16911301692845604	-0.8311286053203747
0.09024357481919022	1.000502408461856	0.16431980506711005	0.16933141191367904	-0.8322384958193542
0.09035971841612611	1.000503243576648	0.16431460022642588	0.16954980819852028	-0.8333484949927903
0.09047586201306201	1.0005040776685656	0.1643094016774824	0.16976820578158258	-0.834458602725159
0.0905920056099979	1.000504910731608	0.1643042094579796	0.16998660466145873	-0.8355688189000966
0.0907081492069338	1.000505742759781	0.16429902360558368	0.17020500483673162	-0.8366791434003994
0.0908242928038697	1.000506573747096	0.1642938441579266	0.17042340630597408	-0.8377895761080246
0.09094043640080558	1.00050740368757	0.1642886711526059	0.170641809067749	-0.8389001169040904
0.09105657999774149	1.0005082325752268	0.16428350462718433	0.17086021312060928	-0.8400107656688761
0.09117272359467737	1.0005090604040952	0.1642783446191895	0.17107861846309785	-0.8411215222818231
0.09128886719161328	1.0005098871682103	0.16427319116611366	0.17129702509374767	-0.8422323866215343
0.09140501078854917	1.0005107128616133	0.16426804430541328	0.1715154330110817	-0.8433433585657752
0.09152115438548507	1.0005115374783518	0.16426290407450886	0.17173384221361304	-0.8444544379914742
0.0915881623293065	1.0005120127410383	0.16425994149767417	0.1718598519101726	-0.84509551354565
0.09163729798242096	1.0005123610124786	0.16425777051078444	0.17195225269984468	-0.8455656247747225
0.09175344157935686	1.000513183458054	0.16425264365158748	0.17217066446826984	-0.8466769187907749
0.09186958517629275	1.0005140048091437	0.16424752353422845	0.17238907751737167	-0.8477883199140499
0.09198572877322864	1.0005148250598195	0.16424241019598043	0.1726074918456234	-0.8488998280181307
0.09210187237016454	1.0005156442041605	0.16423730367407902	0.17282590745148838	-0.8500114429757646
0.09221801596710043	1.0005164622362512	0.16423220400572178	0.17304432433341996	-0.8511231646588644
0.09233415956403633	1.000517279150183	0.16422711122806813	0.17326274248986165	-0.8522349929385082
0.09245030316097222	1.0005180949400538	0.16422202537823882	0.17348116191924695	-0.8533469276849401
0.09256644675790812	1.000518909599968	0.16421694649331586	0.17369958261999952	-0.8544589687675707
0.09268259035484401	1.0005197231240364	0.16421187461034198	0.1739180045905331	-0.8555711160549769
0.0927987339517799	1.0005205355063769	0.16420680976632046	0.17413642782925148	-0.8566833694149035
0.0929148775487158	1.0005213467411134	0.16420175199821474	0.17435485233454864	-0.8577957287142627
0.09303102114565169	1.000522156822377	0.16419670134294817	0.17457327810480858	-0.8589081938191351
0.0931471647425876	1.0005229657443058	0.16419165783740364	0.1747917051384055	-0.8600207645947696
0.09326330833952348	1.000523773501044	0.16418662151842328	0.1750101334337037	-0.8611334409055849
0.09337945193645938	1.0005245800867433	0.16418159242280816	0.17522856298905753	-0.8622462226151687
0.09349559553339527	1.0005253854955618	0.16417657058731797	0.17544699380281162	-0.8633591095862794
0.09361173913033116	1.0005261897216653	0.1641715560486707	0.17566542587330064	-0.8644721016808459
0.09372788272726706	1.0005269927592262	0.16416654884354234	0.17588385919884944	-0.8655851987599682
0.09384402632420295	1.0005277946024236	0.16416154900856653	0.17610229377777303	-0.8666984006839182
0.09396016992113886	1.0005285952454444	0.16415655658033432	0.17632072960837658	-0.8678117073121403
0.09407631351807474	1.0005293946824823	0.1641515715953937	0.17653916668895545	-0.8689251185032514
0.09419245711501065	1.000530192907738	0.16414659409024956	0.17675760501779514	-0.8700386341150419
0.09430860071194654	1.0005309899154202	0.16414162410136304	0.17697604459317134	-0.8711522540044762
0.09437560865576797	1.0005314491852881	0.1641387601469161	0.1771020717953755	-0.871794793789833
0.09442474430888244	1.0005317856997442	0.1641366616651515	0.17719448541334998	-0.8722659780276932
0.09454088790581833	1.000532580254933	0.16413170681798805	0.17741292747658713	-0.8733798060400072
0.09465703150275422	1.0005333735752169	0.16412675959620127	0.1776313707811291	-0.8744937378959078
0.09477317509969012	1.0005341656548337	0.16412182003607487	0.17784981532521243	-0.8756077734490612
0.09488931869662601	1.0005349564880284	0.1641168881738475	0.17806826110706384	-0.8767219125523105
0.09500546229356191	1.0005357460690545	0.1641119640457123	0.1782867081249003	-0.8778361550576763
0.0951216058904978	1.000536534392172	0.16410704768781656	0.17850515637692904	-0.8789505008163575
0.0952377494874337	1.0005373214516489	0.1641021391362616	0.17872360586134747	-0.8800649496787316
0.09535389308436959	1.0005381072417614	0.16409723842710222	0.17894205657634335	-0.8811795014943558
0.09547003668130548	1.0005388917567926	0.16409234559634664	0.17916050852009463	-0.8822941561119673
0.09558618027824138	1.0005396749910342	0.16408746067995586	0.17937896169076956	-0.883408913379484
0.09570232387517727	1.0005404569387855	0.1640825837138437	0.17959741608652666	-0.8845237731440054
0.09581846747211317	1.0005412375943532	0.16407771473387628	0.1798158717055147	-0.8856387352518132
0.09593461106904906	1.0005420169520527	0.16407285377587164	0.1800343285458728	-0.8867537995483717
0.09605075466598496	1.0005427950062067	0.16406800087559967	0.18025278660573044	-0.887868965878329
0.09616689826292085	1.0005435717511464	0.16406315606878158	0.18047124588320723	-0.888984234085517
0.09628304185985674	1.000544347181211	0.1640583193910897	0.1806897063764133	-0.890099604012953
0.09639918545679264	1.0005451212907477	0.16405349087814716	0.18090816808344895	-0.8912150755028396
0.09651532905372853	1.000545894074112	0.16404867056552747	0.18112663100240498	-0.8923306483965661
0.09663147265066444	1.0005466655256678	0.16404385848875438	0.18134509513136238	-0.8934463225347088
0.09674761624760032	1.0005474356397868	0.1640390546833014	0.18156356046839262	-0.8945620977570319
0.09686375984453623	1.0005482044108491	0.16403425918459164	0.18178202701155746	-0.8956779739024882
0.09697990344147212	1.0005489718332439	0.16402947202799734	0.18200049475890911	-0.89679395080922
0.09709604703840802	1.0005497379013681	0.16402469324883973	0.18221896370849008	-0.8979100283145599
0.09716305498222944	1.000550179258843	0.1640219400023302	0.18234500783761598	-0.8985539843167832
0.0972121906353439	1.000550502609627	0.16401992288238854	0.1824374338583334	-0.8990262062550313
0.0973283342322798	1.0005512659524352	0.16401516096386182	0.18265590520646233	-0.9001424844663493
0.0974444778292157	1.0005520279242148	0.1640104075284256	0.1828743777508907	-0.9012588627834219
0.09756062142615159	1.0005527885193977	0.16400566261119354	0.18309285148962273	-0.9023753410403503
0.09767676502308749	1.0005535477324232	0.16400092624722665	0.18331132642065304	-0.90349191907043
0.09779290862002338	1.0005543055577402	0.16399619847153293	0.1835298025419667	-0.9046085967061513
0.09790905221695928	1.0005550619898063	0.16399147931906718	0.1837482798515393	-0.9057253737792009
0.09802519581389517	1.0005558170230873	0.16398676882473057	0.18396675834733683	-0.9068422501204617
0.09814133941083106	1.0005565706520585	0.1639820670233703	0.18418523802731582	-0.9079592255600144
0.09825748300776696	1.000557322871204	0.16397737394977943	0.1844037188894232	-0.9090762999271383
0.09837362660470285	1.0005580736750164	0.16397268963869652	0.18462220093159648	-0.910193473050312
0.09848977020163875	1.0005588230579978	0.16396801412480524	0.18484068415176363	-0.9113107447572141
0.09860591379857464	1.0005595710146593	0.1639633474427341	0.1850591685478432	-0.9124281148747245
0.09872205739551054	1.0005603175395206	0.16395868962705626	0.18527765411774424	-0.9135455832289251
0.09883820099244643	1.0005610626271109	0.16395404071228895	0.18549614085936633	-0.9146631496451008
0.09895434458938232	1.0005618062719688	0.1639494007328935	0.18571462877059963	-0.9157808139477401
0.09907048818631822	1.0005625484686418	0.16394476972327474	0.1859331178493248	-0.9168985759605366
0.09918663178325411	1.0005632892116867	0.16394014771778082	0.18615160809341322	-0.9180164355063894
0.09930277538019001	1.0005640284956698	0.16393553475070297	0.18637009950072672	-0.9191343924074045
0.0994189189771259	1.0005647663151667	0.163930930856275	0.18658859206911782	-0.9202524464848951
0.0995350625740618	1.0005655026647624	0.1639263360686732	0.18680708579642957	-0.9213705975593833
0.0996512061709977	1.0005662375390512	0.16392175042201587	0.1870255806804957	-0.922488845450601
0.0997673497679336	1.0005669709326375	0.16391717395036307	0.18724407671914065	-0.9236071899774899
0.09988349336486949	1.0005677028401343	0.16391260668771637	0.18746257391017934	-0.924725630958204
0.09995050130869092	1.000568124429081	0.1639099758514095	0.18758863431018666	-0.9253709486521198
0.09999963696180537	1.0005684332561653	0.16390804866801847	0.1876810722514175	-0.9258441682101095
0.10011578055874128	1.000569162175363	0.16390349992515285	0.18789957174065144	-0.926962801549786
0.10023192415567717	1.00056988959237	0.16389896049294364	0.18811807237566822	-0.9280815307930282
0.10034806775261307	1.0005706155018386	0.1638944304051551	0.18833657415424557	-0.9292003557548457
0.10046421134954896	1.0005713398984308	0.16388990969549147	0.18855507707415192	-0.9303192762494653
0.10058035494648486	1.0005720627768189	0.16388539839759653	0.18877358113314643	-0.9314382920903312
0.10069649854342075	1.0005727841316845	0.1638808965450535	0.18899208632897907	-0.9325574030901065
0.10081264214035664	1.000573503957719	0.16387640417138447	0.18921059265939044	-0.9336766090606737
0.10092878573729254	1.0005742222496248	0.16387192131005027	0.18942910012211195	-0.934795909813137
0.10104492933422843	1.0005749390021133	0.1638674479944502	0.18964760871486586	-0.9359153051578215
0.10116107293116433	1.0005756542099062	0.16386298425792153	0.1898661184353651	-0.9370347949042763
0.10127721652810022	1.000576367867736	0.16385853013373938	0.19008462928131348	-0.9381543788612742
0.10139336012503612	1.0005770799703444	0.16385408565511633	0.19030314125040562	-0.9392740568368131
0.10150950372197201	1.0005777905124842	0.16384965085520212	0.19052165434032692	-0.9403938286381176
0.1016256473189079	1.0005784994889177	0.1638452257670834	0.19074016854875372	-0.9415136940716399
0.1017417909158438	1.000579206894418	0.16384081042378337	0.19095868387335313	-0.9426336529430603
0.10185793451277969	1.0005799127237684	0.16383640485826148	0.19117720031178315	-0.9437537050572896
0.1019740781097156	1.0005806169717626	0.1638320091034131	0.19139571786169268	-0.944873850218469
0.10209022170665148	1.000581319633205	0.16382762319206937	0.19161423652072157	-0.945994088229972
0.10220636530358738	1.00058202070291	0.16382324715699664	0.19183275628650046	-0.9471144188944055
0.10232250890052327	1.0005827201757027	0.16381888103089645	0.19205127715665102	-0.9482348420136107
0.10243865249745918	1.0005834180464193	0.16381452484640502	0.19226979912878586	-0.9493553573886646
0.10255479609439506	1.0005841143099061	0.163810178636093	0.1924883222005085	-0.9504759648198808
0.10267093969133095	1.00058480896102	0.16380584243246527	0.19270684636941343	-0.9515966641068114
0.10273794763515239	1.0005852089979	0.16380334526573892	0.19283292230884239	-0.9522432826100823
0.10278708328826686	1.0005855019946293	0.16380151626796044	0.19292537163308618	-0.9527174550482473
0.10290322688520274	1.0005861934056122	0.16379720017495078	0.19314389798910325	-0.9538383374422205
0.10301937048213865	1.0005868831888582	0.16379289418574172	0.19336242543503218	-0.9549593110860041
0.10313551407907454	1.000587571339268	0.16378859833257173	0.19358095396843147	-0.9560803757761146
0.10325165767601044	1.0005882578517522	0.1637843126476118	0.19379948358685076	-0.9572015313083129
0.10336780127294633	1.0005889427212336	0.16378003716296544	0.19401801428783072	-0.9583227774776049
0.10348394486988222	1.0005896259426448	0.16377577191066803	0.19423654606890306	-0.9594441140782437
0.10360008846681812	1.0005903075109306	0.16377151692268682	0.19445507892759062	-0.9605655409037305
0.10371623206375401	1.0005909874210457	0.16376727223092047	0.19467361286140736	-0.9616870577468156
0.10383237566068991	1.000591665667957	0.1637630378671988	0.19489214786785833	-0.9628086643995002
0.1039485192576258	1.000592342246642	0.16375881386328253	0.19511068394443976	-0.9639303606530373
0.1040646628545617	1.0005930171520896	0.1637546002508629	0.19532922108863895	-0.9650521462979332
0.10418080645149759	1.0005936903792998	0.1637503970615614	0.19554775929793453	-0.9661740211239491
0.10429695004843348	1.000594361923284	0.1637462043269295	0.19576629856979616	-0.9672959849201019
0.10441309364536938	1.0005950317790653	0.1637420220784484	0.1959848389016848	-0.9684180374746658
0.10452923724230527	1.0005956999416779	0.16373785034752864	0.19620338029105258	-0.9695401785751738
0.10464538083924117	1.000596366406167	0.16373368916550982	0.1964219227353429	-0.9706624080084189
0.10476152443617706	1.0005970311675905	0.16372953856366035	0.1966404662319904	-0.9717847255604553
0.10487766803311296	1.0005976942210164	0.16372539857317717	0.19685901077842102	-0.9729071310166002
0.10499381163004885	1.0005983555615254	0.16372126922518535	0.19707755637205193	-0.974029624161435
0.10510995522698476	1.0005990151842095	0.16371715055073796	0.19729610301029166	-0.9751522047788065
0.10522609882392064	1.000599673084172	0.16371304258081562	0.19751465069054	-0.9762748726518284
0.10534224242085653	1.0006003292565284	0.16370894534632627	0.19773319941018816	-0.9773976275628833
0.10545838601779244	1.0006009836964058	0.16370485887810496	0.19795174916661862	-0.9785204692936229
0.10552539396161387	1.0006013604792645	0.16370250613872658	0.19807783984096844	-0.9791683215616016
0.10557452961472832	1.0006016363989432	0.1637007832069134	0.1981702999572053	-0.9796433976249709
0.10569067321166423	1.0006022873592912	0.16369671836343977	0.19838885177931354	-0.980766412337123
0.10580681680860012	1.0006029365726123	0.16369266437829844	0.19860740463029994	-0.9818895132095495
0.10592296040553602	1.0006035840340815	0.1636886212820296	0.19882595850751267	-0.9830127000209964
0.1060391040024719	1.000604229738885	0.1636845891050991	0.19904451340829127	-0.9841359725494865
0.1061552475994078	1.0006048736822217	0.16368056787789798	0.1992630693299668	-0.9852593305723212
0.1062713911963437	1.0006055158593021	0.16367655763074238	0.1994816262698617	-0.9863827738660822
0.10638753479327959	1.000606156265349	0.16367255839387307	0.19970018422529007	-0.9875063022066325
0.10650367839021549	1.0006067948955975	0.16366857019745532	0.19991874319355735	-0.9886299153691184
0.10661982198715138	1.0006074317452947	0.1636645930715785	0.2001373031719606	-0.9897536131279706
0.10673596558408728	1.0006080668096997	0.1636606270462558	0.20035586415778842	-0.9908773952569061
0.10685210918102317	1.0006087000840846	0.1636566721514241	0.200574426148321	-0.9920012615289294
0.10696825277795906	1.0006093315637334	0.16365272841694342	0.2007929891408301	-0.9931252117163343
0.10708439637489496	1.0006099612439425	0.16364879587259684	0.20101155313257907	-0.9942492455907052
0.10720053997183085	1.0006105891200205	0.16364487454809018	0.20123011812082292	-0.9953733629229188
0.10731668356876675	1.000611215187289	0.1636409644730516	0.20144868410280828	-0.996497563483146
0.10743282716570264	1.0006118394410815	0.1636370656770315	0.20166725107577343	-0.9976218470408529
0.10754897076263854	1.0006124618767445	0.16363317818950207	0.2018858190369484	-0.9987462133648026
0.10766511435957443	1.000613082489637	0.16362930203985715	0.20210438798355485	-0.999870662223057
0.10778125795651033	1.0006137012751306	0.16362543725741177	0.20232295791280622	-1.0009951933829782
0.10789740155344622	1.0006143182286096	0.16362158387140208	0.2025415288219076	-1.00211980661123
0.10801354515038211	1.0006149333454706	0.16361774191098488	0.20276010070805595	-1.0032445016737799
0.10812968874731801	1.0006155466211237	0.1636139114052375	0.20297867356843996	-1.0043692783359006
0.1082458323442539	1.0006161580509916	0.1636100923831574	0.2031972474002401	-1.0054941363621712
0.10831284028807533	1.000616509968207	0.16360789426991182	0.20332335193483161	-1.0061431494242998
0.1083619759411898	1.0006167676305093	0.16360628487366194	0.20341582220062868	-1.0066190755164794
0.1084781195381257	1.0006173753551253	0.16360248890558804	0.20363439796676985	-1.0077440955620234
0.1085942631350616	1.0006179812203009	0.16359870450769204	0.20385297469581964	-1.0088691962613123
0.10871040673199749	1.0006185852215101	0.16359493170864933	0.2040715523849259	-1.0099943773761695
0.10882655032893337	1.0006191873542403	0.16359117053705402	0.20429013103122848	-1.0111196386677326
0.10894269392586928	1.0006197876139915	0.1635874210214188	0.20450871063185902	-1.0122449798964566
0.10905883752280517	1.0006203859962775	0.1635836831901745	0.20472729118394117	-1.0133704008221152
0.10917498111974107	1.0006209824966243	0.16357995707166997	0.20494587268459058	-1.0144959012038015
0.10929112471667696	1.000621577110572	0.16357624269417173	0.2051644551309148	-1.0156214807999313
0.10940726831361286	1.0006221698336732	0.1635725400858637	0.20538303852001347	-1.016747139368244
0.10952341191054875	1.0006227606614946	0.1635688492748469	0.20560162284897812	-1.0178728766658036
0.10963955550748464	1.000623349589615	0.16356517028913925	0.2058202081148925	-1.0189986924490022
0.10975569910442054	1.000623936613628	0.16356150315667525	0.20603879431483227	-1.0201245864735606
0.10987184270135643	1.0006245217291392	0.16355784790530567	0.20625738144586525	-1.0212505584945297
0.10998798629829233	1.0006251049317687	0.1635542045627974	0.20647596950505137	-1.0223766082662937
0.11010412989522822	1.0006256862171494	0.163550573156833	0.20669455848944268	-1.02350273554257
0.11022027349216412	1.000626265580928	0.1635469537150106	0.20691314839608332	-1.0246289400764133
0.11033641708910001	1.0006268430187646	0.16354334626484354	0.20713173922200973	-1.0257552216202148
0.11045256068603591	1.0006274185263333	0.16353975083376016	0.2073503309642504	-1.0268815799257063
0.1105687042829718	1.0006279920993213	0.16353616744910343	0.20756892361982612	-1.0280080147439605
0.11068484787990769	1.0006285637334298	0.16353259613813081	0.20778751718574992	-1.0291345258253937
0.1108009914768436	1.0006291334243735	0.16352903692801388	0.20800611165902705	-1.030261112919767
0.11091713507377948	1.000629701167881	0.1635254898458381	0.20822470703665505	-1.0313877757761885
0.11103327867071539	1.000630266959695	0.1635219549186026	0.20844330331562377	-1.0325145141431153
0.11110028661453682	1.0006305924984167	0.16351992101575535	0.2085694207689441	-1.0331646093807947
0.11114942226765127	1.0006308307955714	0.1635184321732199	0.20866190049291541	-1.033641327768355
0.11126556586458718	1.0006313926712802	0.16351492163651554	0.20888049856550445	-1.0347682163990677
0.11138170946152307	1.0006319525826057	0.16351142333522792	0.2090990975303578	-1.035895179781768
0.11149785305845895	1.0006325105253457	0.16350793729600807	0.2093176973844347	-1.0370222176623265
0.11161399665539486	1.0006330664953123	0.16350446354541925	0.20953629812468694	-1.0381493297859725
0.11173014025233075	1.0006336204883313	0.16350100210993684	0.20975489974805855	-1.0392765158972948
0.11184628384926665	1.0006341725002428	0.16349755301594798	0.20997350225148617	-1.0404037757402445
0.11196242744620254	1.000634722526901	0.1634941162897513	0.21019210563189886	-1.0415311090581365
0.11207857104313844	1.0006352705641743	0.16349069195755678	0.2104107098862182	-1.0426585155936516
0.11219471464007433	1.0006358166079452	0.16348728004548535	0.21062931501135834	-1.0437859950888386
0.11231085823701022	1.0006363606541104	0.1634838805795687	0.2108479210042259	-1.0449135472851154
0.11242700183394612	1.0006369026985809	0.163480493585749	0.2110665278617201	-1.0460411719232723
0.11254314543088201	1.0006374427372822	0.16347711908987878	0.2112851355807328	-1.0471688687434724
0.11265928902781791	1.0006379807661536	0.16347375711772033	0.21150374415814846	-1.0482966374852551
0.1127754326247538	1.0006385167811496	0.1634704076949459	0.21172235359084415	-1.049424477887537
0.1128915762216897	1.0006390507782386	0.16346707084713702	0.2119409638756897	-1.0505523896886146
0.11300771981862559	1.0006395827534031	0.16346374659978455	0.21215957500954752	-1.0516803726261654
0.11312386341556149	1.0006401127026412	0.16346043497828833	0.21237818698927283	-1.052808426437251
0.11324000701249738	1.0006406406219646	0.16345713600795683	0.21259679981171353	-1.0539365508583183
0.11335615060943327	1.0006411665073995	0.16345384971400706	0.2128154134737103	-1.0550647456252018
0.11347229420636917	1.0006416903549877	0.16345057612156416	0.21303402797209664	-1.0561930104731256
0.11358843780330506	1.0006422121607847	0.1634473152556613	0.21325264330369884	-1.0573213451367056
0.11370458140024096	1.000642731920861	0.16344406714123938	0.213471259465336	-1.0584497493499512
0.11382072499717685	1.0006432496313018	0.16344083180314667	0.2136898764538201	-1.0595782228462678
0.11388773294099828	1.000643547385513	0.163438971027234	0.21381600582134186	-1.0602293163116212
0.11393686859411276	1.0006437652882072	0.16343760926613873	0.21390849426595607	-1.060706765358458
0.11405301219104864	1.0006442788876921	0.16343439955487807	0.21412711289854167	-1.061835376618725
0.11416915578798453	1.000644790425886	0.1634312026939339	0.2143457323483676	-1.0629640563586737
0.11428529938492044	1.0006452998989335	0.16342801870778195	0.2145643526122176	-1.0640928043093127
0.11440144298185632	1.0006458073029938	0.16342484762080414	0.21478297368686827	-1.0652216202010574
0.11451758657879223	1.0006463126342415	0.1634216894572884	0.21500159556908935	-1.0663505037637306
0.11463373017572812	1.0006468158888662	0.16341854424142843	0.2152202182556435	-1.0674794547265662
0.11474987377266402	1.0006473170630716	0.16341541199732337	0.21543884174328656	-1.0686084728182101
0.11486601736959991	1.0006478161530779	0.16341229274897767	0.21565746602876734	-1.0697375577667227
0.1149821609665358	1.0006483131551192	0.1634091865203008	0.21587609110882786	-1.0708667092995816
0.1150983045634717	1.0006488080654452	0.16340609333510692	0.2160947169802032	-1.0719959271436827
0.11521444816040759	1.0006493008803208	0.1634030132171149	0.2163133436396216	-1.0731252110253433
0.11533059175734349	1.000649791596026	0.16339994618994774	0.2165319710838046	-1.0742545606703036
0.11544673535427938	1.0006502802088562	0.16339689227713264	0.21675059930946683	-1.0753839758037291
0.11556287895121528	1.0006507667151219	0.16339385150210056	0.21696922831331622	-1.0765134561502132
0.11567902254815117	1.0006512511111487	0.16339082388818607	0.21718785809205393	-1.0776430014337783
0.11579516614508707	1.0006517333932783	0.16338780945862708	0.21740648864237447	-1.0787726113778793
0.11591130974202296	1.0006522135578668	0.16338480823656462	0.2176251199609656	-1.0799022857054046
0.11602745333895885	1.0006526916012866	0.16338182024504266	0.21784375204450845	-1.0810320241386795
0.11614359693589475	1.0006531675199246	0.1633788455070078	0.21806238488967755	-1.082161826399467
0.11625974053283064	1.0006536413101845	0.163375884045309	0.2182810184931408	-1.0832916922089715
0.11637588412976654	1.000654112968484	0.16337293588269752	0.21849965285155948	-1.08442162128784
0.11649202772670243	1.0006545824912578	0.16337000104182653	0.21871828796158843	-1.0855516133561642
0.11660817132363833	1.000655049874955	0.16336707954525093	0.21893692381987584	-1.0866816681334843
0.11667517926745975	1.000655318553086	0.16336540009468709	0.21906306403833747	-1.0873336709079267
0.11672431492057422	1.0006555151160408	0.16336417141542717	0.2191555604230635	-1.087811785338789
0.11684045851751011	1.0006559782109965	0.16336127667471295	0.2193741977677867	-1.0889419646905196
0.11695660211444601	1.0006564391563182	0.16335839534536697	0.2195928358506742	-1.090072205906571
0.1170727457113819	1.0006568979485186	0.1633555274495489	0.21981147466834855	-1.0912025087042954
0.1171888893083178	1.0006573545841255	0.16335267300931886	0.2200301142174257	-1.0923328728005028
0.1173050329052537	1.0006578090596827	0.16334983204663742	0.2202487544945153	-1.0934632979114647
0.1174211765021896	1.00065826137175	0.16334700458336532	0.22046739549622074	-1.0945937837529156
0.11753732009912549	1.0006587115169032	0.1633441906412632	0.22068603721913901	-1.0957243300400559
0.11765346369606137	1.0006591594917331	0.16334139024199143	0.22090467965986088	-1.096854936487554
0.11776960729299728	1.0006596052928476	0.1633386034071099	0.22112332281497085	-1.0979856028095478
0.11788575088993317	1.0006600489168695	0.1633358301580777	0.22134196668104716	-1.0991163287196488
0.11800189448686907	1.0006604903604386	0.163333070516253	0.22156061125466192	-1.1002471139309427
0.11811803808380496	1.00066092962021	0.1633303245028929	0.22177925653238098	-1.1013779581559922
0.11823418168074086	1.000661366692855	0.16332759213915296	0.22199790251076415	-1.1025088611068403
0.11835032527767675	1.0006618015750612	0.1633248734460873	0.22221654918636505	-1.1036398224950117
0.11846646887461265	1.0006622342635323	0.16332216844464806	0.22243519655573124	-1.1047708420315148
0.11858261247154854	1.0006626647549877	0.1633194771556855	0.22265384461540424	-1.1059019194268453
0.11869875606848443	1.0006630930461635	0.16331679959994763	0.2228724933619195	-1.1070330543909876
0.11881489966542033	1.000663519133812	0.16331413579807993	0.2230911427918065	-1.108164246633418
0.11893104326235622	1.0006639430147015	0.16331148577062526	0.2233097929015887	-1.1092954958631058
0.11904718685929212	1.0006643646856168	0.16330884953802363	0.2235284436877837	-1.1104268017885173
0.11916333045622801	1.0006647841433585	0.1633062271206119	0.22374709514690316	-1.1115581641176169
0.11927947405316391	1.0006652013847444	0.16330361853862377	0.22396574727545274	-1.11268958255787
0.1193956176500998	1.000665616406608	0.16330102381218928	0.2241844000699324	-1.1138210568162457
0.11946262559392123	1.0006658548386322	0.1632995331201733	0.2243105500220601	-1.1144738754072316
0.11951176124703569	1.0006660292057992	0.1632984429613349	0.22440305352683618	-1.1149525865992187
0.1196279048439716	1.0006664397791847	0.16329587600598308	0.2246217076426523	-1.1160841716127725
0.11974404844090748	1.0006668481236478	0.16329332296595228	0.2248403624138633	-1.1172158115624007
0.11986019203784339	1.0006672542360877	0.16329078386095658	0.22505901783694587	-1.1183475061531103
0.11997633563477927	1.0006676581134206	0.1632882587106055	0.22527767390837108	-1.119479255089424
0.12009247923171518	1.0006680597525792	0.16328574753440392	0.22549633062460428	-1.1206110580753827
0.12020862282865107	1.0006684591505124	0.16328325035175173	0.22571498798210507	-1.1217429148145477
0.12032476642558695	1.0006688563041861	0.16328076718194373	0.2259336459773276	-1.1228748250100031
0.12044091002252286	1.0006692512105828	0.16327829804416943	0.22615230460672028	-1.1240067883643592
0.12055705361945875	1.0006696438667018	0.16327584295751274	0.226370963866726	-1.1251388045797532
0.12067319721639465	1.0006700342695587	0.16327340194095194	0.22658962375378217	-1.1262708733578541
0.12078934081333054	1.0006704224161862	0.16327097501335938	0.22680828426432054	-1.1274029943998631
0.12090548441026644	1.0006708083036335	0.16326856219350125	0.22702694539476753	-1.128535167406517
0.12102162800720233	1.000671191928967	0.1632661635000375	0.22724560714154407	-1.1296673920780902
0.12113777160413823	1.0006715732892695	0.16326377895152158	0.22746426950106563	-1.1307996681143988
0.12125391520107412	1.000671952381641	0.16326140856640023	0.22768293246974233	-1.1319319952148008
0.12137005879801001	1.0006723292031978	0.16325905236301336	0.2279015960439789	-1.1330643730782004
0.12148620239494591	1.0006727037510739	0.16325671035959377	0.22812026022017473	-1.13419680140305
0.1216023459918818	1.0006730760224196	0.16325438257426705	0.228338924994724	-1.135329279887352
0.1217184895888177	1.0006734460144027	0.16325206902505132	0.22855759036401552	-1.1364618082286628
0.12183463318575359	1.0006738137242073	0.16324976972985708	0.2287762563244329	-1.1375943861240945
0.1219507767826895	1.0006741791490352	0.16324748470648706	0.22899492287235454	-1.138727013270317
0.12206692037962538	1.000674542286105	0.1632452139726359	0.22921359000415367	-1.1398596893635615
0.12218306397656127	1.0006749031326523	0.16324295754589013	0.22943225771619835	-1.1409924140996228
0.1222500719203827	1.0006751102766025	0.16324166223707817	0.2295584162358442	-1.1416459508734238
0.12229920757349717	1.0006752616859298	0.16324071544372795	0.22965092600485157	-1.142125187173862
0.12241535117043306	1.0006756179432075	0.16323848768351895	0.22986959486647113	-1.1432580082812083
0.12253149476736896	1.0006759719017722	0.163236274282524	0.23008826429740992	-1.1443908771161624
0.12264763836430485	1.0006763235589284	0.1632340752578951	0.23030693429401566	-1.145523793372799
0.12276378196124076	1.0006766729119976	0.16323189062667515	0.2305256048526312	-1.1466567567447696
0.12287992555817664	1.0006770199583181	0.16322972040579778	0.23074427596959435	-1.147789766925304
0.12299606915511253	1.0006773646952463	0.16322756461208723	0.230962947641238	-1.1489228236072146
0.12311221275204844	1.0006777071201551	0.16322542326225808	0.2311816198638902	-1.1500559264828978
0.12322835634898432	1.000678047230435	0.16322329637291516	0.23140029263387396	-1.1511890752443366
0.12334449994592023	1.0006783850234944	0.16322118396055332	0.2316189659475077	-1.1523222695831044
0.12346064354285612	1.0006787204967582	0.1632190860415573	0.2318376398011048	-1.1534555091903662
0.12357678713979202	1.000679053647669	0.16321700263220154	0.23205631419097406	-1.1545887937568824
0.12369293073672791	1.0006793844736872	0.16321493374864998	0.23227498911341934	-1.1557221229730108
0.12380907433366381	1.00067971297229	0.16321287940695595	0.23249366456473997	-1.1568554965287097
0.1239252179305997	1.0006800391409725	0.16321083962306196	0.23271234054123047	-1.1579889141135398
0.12404136152753559	1.0006803629772472	0.1632088144127996	0.2329310170391808	-1.1591223754166677
0.12415750512447149	1.0006806844786442	0.16320680379188923	0.23314969405487618	-1.1602558801268685
0.12427364872140738	1.000681003642711	0.16320480777594	0.23336837158459736	-1.161389427932528
0.12438979231834328	1.0006813204670126	0.16320282638044953	0.2335870496246205	-1.1625230185216457
0.12450593591527917	1.000681634949132	0.16320085962080383	0.23380572817121728	-1.1636566515818374
0.12462207951221507	1.0006819470866692	0.16319890751227717	0.23402440722065476	-1.1647903268003383
0.12473822310915096	1.0006822568772427	0.16319697007003178	0.23424308676919564	-1.1659240438640048
0.12485436670608685	1.0006825643184873	0.1631950473091179	0.23446176681309822	-1.1670578024593183
0.12497051030302275	1.0006828694080572	0.16319313924447337	0.23468044734861632	-1.168191602272387
0.12503751824684417	1.0006830443558945	0.16319204509585755	0.234806613226281	-1.1688457559202183
0.12508665389995866	1.000683172143623	0.16319124589092374	0.23489912837199944	-1.1693254429889497
0.12520279749689453	1.0006834725228733	0.1631893672631819	0.23511780987949277	-1.1704593242943768
0.12531894109383043	1.000683770543515	0.16318750337584806	0.23533649186733713	-1.1715932458736749
0.12543508469076634	1.0006840662032723	0.16318565424340947	0.2355551743317692	-1.1727272074114887
0.12555122828770224	1.0006843594998873	0.16318381988024047	0.23577385726902128	-1.1738612085921034
0.1256673718846381	1.00068465043112	0.1631820003006021	0.23599254067532158	-1.1749952490994482
0.12578351548157402	1.000684938994748	0.16318019551864207	0.23621122454689408	-1.1761293286170984
0.12589965907850992	1.0006852251885672	0.16317840554839474	0.23642990887995868	-1.1772634468282785
0.1260158026754458	1.000685509010391	0.16317663040378066	0.2366485936707311	-1.1783976034158654
0.1261319462723817	1.000685790458051	0.1631748700986067	0.23686727891542306	-1.17953179806239
0.1262480898693176	1.0006860695293964	0.1631731246465658	0.2370859646102422	-1.1806660304500414
0.1263642334662535	1.0006863462222948	0.16317139406123685	0.23730465075139218	-1.1818003002606678
0.12648037706318938	1.0006866205346316	0.16316967835608442	0.23752333733507267	-1.182934607175782
0.12659652066012528	1.0006868924643098	0.1631679775444589	0.2377420243574794	-1.1840689508765614
0.12671266425706118	1.000687162009251	0.163166291639596	0.23796071181480424	-1.1852033310438526
0.12682880785399706	1.0006874291673946	0.16316462065461698	0.23817939970323515	-1.1863377473581733
0.12694495145093296	1.0006876939366982	0.16316296460252822	0.23839808801895623	-1.1874721994997157
0.12706109504786886	1.000687956315137	0.16316132349622117	0.2386167767581478	-1.1886066871483494
0.12717723864480476	1.000688216300705	0.16315969734847235	0.23883546591698643	-1.1897412099836233
0.12729338224174064	1.0006884738914137	0.163158086171943	0.23905415549164488	-1.190875767684769
0.12740952583867654	1.0006887290852933	0.16315648997917906	0.23927284547829228	-1.192010359930704
0.12752566943561244	1.0006889818803917	0.1631549087826111	0.23949153587309407	-1.1931449864000336
0.12764181303254832	1.0006892322747754	0.16315334259455402	0.239710226672212	-1.1942796467710552
0.12775795662948422	1.0006894802665285	0.16315179142720712	0.2399289178718043	-1.1954143407217594
0.12782496457330567	1.0006896222493127	0.16315090333361024	0.24005508986050786	-1.1960690067560857
0.12787410022642012	1.0006897258537542	0.16315025529265373	0.2401476094680255	-1.196549067929834
0.12799024382335603	1.000689969034573	0.16314873420286133	0.24036630145702673	-1.1976838280726665
0.1281063874202919	1.0006902098071242	0.16314722816968127	0.24058499383495555	-1.198818620827347
0.1282225310172278	1.0006904481695653	0.1631457372048487	0.24080368659795603	-1.1999534458706709
0.1283386746141637	1.0006906841200724	0.16314426131998241	0.24102237974216886	-1.201088302879142
0.12845481821109958	1.000690917656839	0.16314280052658475	0.24124107326373126	-1.2022231915289754
0.12857096180803548	1.000691148778078	0.16314135483604147	0.24145976715877712	-1.2033581114961
0.12868710540497139	1.00069137748202	0.16313992425962165	0.24167846142343702	-1.2044930624561618
0.1288032490019073	1.0006916037669145	0.1631385088084775	0.24189715605383816	-1.2056280440845264
0.12891939259884316	1.0006918276310284	0.16313710849364432	0.24211585104610453	-1.2067630560562823
0.12903553619577907	1.0006920490726479	0.16313572332604034	0.2423345463963569	-1.2078980980462433
0.12915167979271497	1.0006922680900776	0.16313435331646664	0.24255324210071277	-1.209033169728952
0.12926782338965084	1.0006924846816398	0.16313299847560697	0.24277193815528655	-1.210168270778682
0.12938396698658675	1.0006926988456764	0.16313165881402775	0.2429906345561895	-1.2113034008694412
0.12950011058352265	1.0006929105805467	0.1631303343421778	0.2432093312995297	-1.2124385596749752
0.12961625418045855	1.000693119884629	0.1631290250703884	0.24342802838141234	-1.2135737468687688
0.12973239777739443	1.00069332675632	0.163127731008873	0.2436467257979394	-1.2147089621240503
0.12984854137433033	1.000693531194035	0.16312645216772734	0.24386542354520996	-1.215844205113794
0.12996468497126623	1.000693733196208	0.16312518855692906	0.24408412161932014	-1.2169794755107226
0.13008082856820213	1.000693932761291	0.16312394018633786	0.24430282001636308	-1.2181147729873107
0.130196972165138	1.0006941298877547	0.16312270706569523	0.24452151873242914	-1.2192500972157876
0.1303131157620739	1.0006943245740894	0.16312148920462444	0.24474021776360572	-1.2203854478681404
0.1304292593590098	1.0006945168188024	0.1631202866126303	0.24495891710597742	-1.2215208246161164
0.1305454029559457	1.0006947066204208	0.1631190992990993	0.24517761675562608	-1.2226562271312265
0.13061241089976713	1.0006948150127257	0.1631184212436534	0.24530379357708426	-1.2233112984086094
0.1306615465528816	1.0006948939774898	0.16311792727329918	0.24539631670863074	-1.2237916550847476
0.1307776901498175	1.0006950788885736	0.1631167705443792	0.2456150169610678	-1.2249271081477269
0.1308938337467534	1.0006952613522546	0.16311562912136973	0.2458337175090109	-1.226062585990983
0.13100997734368927	1.000695441367134	0.16311450301318237	0.2460524183485311	-1.2271980882851101
0.13112612094062517	1.0006956189318323	0.16311339222860968	0.24627111947569677	-1.2283336147004809
0.13124226453756108	1.0006957940449877	0.16311229677632522	0.24648982088657376	-1.2294691649072482
0.13135840813449695	1.000695966705258	0.1631112166648834	0.2467085225772254	-1.2306047385753505
0.13147455173143285	1.000696136911319	0.16311015190271946	0.24692722454371238	-1.2317403353745118
0.13159069532836876	1.0006963046618658	0.16310910249814922	0.2471459267820931	-1.2328759549742474
0.13170683892530466	1.000696469955612	0.16310806845936915	0.2473646292884234	-1.2340115970438652
0.13182298252224053	1.00069663279129	0.16310704979445623	0.2475833320587567	-1.2351472612524685
0.13193912611917644	1.000696793167651	0.1631060465113678	0.2478020350891442	-1.2362829472689605
0.13205526971611234	1.0006969510834651	0.16310505861794164	0.24802073837563457	-1.237418654762046
0.1321714133130482	1.000697106537521	0.16310408612189567	0.24823944191427433	-1.2385543834002344
0.13228755690998412	1.0006972595286263	0.16310312903082802	0.24845814570110766	-1.2396901328518437
0.13240370050692002	1.0006974100556074	0.16310218735221693	0.24867684973217657	-1.2408259027850022
0.13251984410385592	1.0006975581173099	0.16310126109342063	0.2488955540035208	-1.2419616928676525
0.1326359877007918	1.0006977037125975	0.16310035026167727	0.24911425851117802	-1.2430975027675537
0.1327521312977277	1.0006978468403533	0.16309945486410485	0.24933296325118373	-1.2442333321522854
0.1328682748946636	1.0006979874994797	0.16309857490770116	0.2495516682195713	-1.2453691806892495
0.13298441849159948	1.000698125688897	0.16309771039934368	0.24977037341237218	-1.2465050480456745
0.13310056208853538	1.0006982614075446	0.1630968613457895	0.2499890788256157	-1.247640933888617
0.13321670568547128	1.0006983946543817	0.1630960277536753	0.2502077844553292	-1.248776837884966
0.13333284928240718	1.0006985254283858	0.1630952096295172	0.25042649029753816	-1.2499127597014452
0.1333998572262286	1.000698599751918	0.16309474465944754	0.2505526706485972	-1.2505681269678743
0.13344899287934306	1.0006986537285527	0.1630944069797108	0.25064519634826604	-1.2510486990046166
0.13356513647627896	1.0006987795538984	0.163093619810531	0.2508639026035346	-1.2521846554608826
0.13368128007321486	1.000698902903457	0.163092848128132	0.25108260905936347	-1.2533206287364904
0.13379742367015074	1.0006990237762818	0.16309209193854715	0.25130131571177083	-1.2544566184975334
0.13391356726708664	1.0006991421714453	0.16309135124768903	0.25152002255677286	-1.2555926244099553
0.13402971086402254	1.0006992580880383	0.16309062606134928	0.251738729590384	-1.256728646139553
0.13414585446095845	1.0006993715251713	0.1630899163851985	0.2519574368086172	-1.2578646833519793
0.13426199805789432	1.0006994824819735	0.16308922222478642	0.2521761442074835	-1.259000735712746
0.13437814165483022	1.000699590957593	0.16308854358554148	0.25239485178299254	-1.2601368028872273
0.13449428525176613	1.0006996969511974	0.16308788047277106	0.25261355953115217	-1.2612728845406622
0.134610428848702	1.0006998004619727	0.16308723289166133	0.25283226744796883	-1.2624089803381584
0.1347265724456379	1.0006999014891245	0.16308660084727716	0.2530509755294474	-1.2635450899446945
0.1348427160425738	1.0007000000318766	0.16308598434456215	0.2532696837715912	-1.2646812130251235
0.1349588596395097	1.000700096089473	0.16308538338833847	0.25348839217040225	-1.2658173492441753
0.13507500323644558	1.0007001896611758	0.1630847979833069	0.2537071007218811	-1.266953498266461
0.1351911468333815	1.0007002807462668	0.16308422813404677	0.25392580942202686	-1.2680896597564744
0.1353072904303174	1.0007003693440464	0.1630836738450158	0.25414451826683737	-1.2692258333785957
0.1354234340272533	1.0007004554538343	0.16308313512055017	0.2543632272523092	-1.2703620187970954
0.13553957762418917	1.0007005390749693	0.1630826119648645	0.25458193637443755	-1.2714982156761359
0.13565572122112507	1.0007006202068092	0.16308210438205173	0.2548006456292165	-1.272634423679775
0.13577186481806097	1.000700698848731	0.16308161237608298	0.2550193550126389	-1.27377064247197
0.13588800841499685	1.0007007750001307	0.1630811359508078	0.2552380645206964	-1.2749068717165788
0.13600415201193275	1.0007008486604236	0.16308067510995378	0.25545677414937956	-1.2760431110773651
0.13612029560886865	1.0007009198290437	0.16308022985712678	0.25567548389467787	-1.2771793602179997
0.13618730355269007	1.0007009597554253	0.16307998006510854	0.2558016664539575	-1.277834912672293
0.13623643920580455	1.000700988505445	0.16307980019581078	0.25589419375257977	-1.278315618802065
0.13635258280274043	1.0007010546890993	0.1630793861293678	0.2561129037190726	-1.2794518864930566
0.13646872639967633	1.0007011183794987	0.16307898766103796	0.25633161379014285	-1.2805881629543876
0.13658486999661223	1.000701179576154	0.1630786047939394	0.25655032396177596	-1.2817244478493908
0.1367010135935481	1.0007012382785951	0.16307823753106823	0.2567690342299566	-1.2828607408413226
0.136817157190484	1.0007012944863711	0.16307788587529856	0.2569877445906684	-1.283997041593365
0.13693330078741991	1.00070134819905	0.16307754982938233	0.25720645503989437	-1.28513334976863
0.13704944438435582	1.0007013994162197	0.16307722939594949	0.25742516557361644	-1.2862696650301613
0.1371655879812917	1.0007014481374865	0.16307692457750775	0.25764387618781603	-1.287405987040938
0.1372817315782276	1.0007014943624761	0.16307663537644276	0.25786258687847374	-1.2885423154638784
0.1373978751751635	1.0007015380908335	0.16307636179501794	0.25808129764156945	-1.2896786499618418
0.13751401877209937	1.000701579322223	0.1630761038353745	0.25830000847308243	-1.2908149901976318
0.13763016236903527	1.0007016180563273	0.16307586149953138	0.25851871936899135	-1.2919513358340002
0.13774630596597118	1.0007016542928493	0.16307563478938533	0.25873743032527424	-1.2930876865336496
0.13786244956290708	1.0007016880315105	0.16307542370671083	0.2589561413379086	-1.2942240419592361
0.13797859315984295	1.0007017192720518	0.16307522825315998	0.2591748524028715	-1.295360401773373
0.13809473675677886	1.0007017480142328	0.16307504843026266	0.2593935635161395	-1.2964967656386333
0.13821088035371476	1.0007017742578335	0.1630748842394264	0.25961227467368864	-1.2976331332175532
0.13832702395065063	1.0007017980026514	0.16307473568193634	0.25983098587149467	-1.2987695041726353
0.13844316754758654	1.0007018192485047	0.16307460275895536	0.2600496971055329	-1.2999058781663508
0.13855931114452244	1.0007018379952297	0.16307448547152384	0.2602684083717784	-1.3010422548611436
0.13867545474145834	1.0007018542426827	0.1630743838205599	0.26048711966620586	-1.302178633919433
0.13879159833839422	1.000701867990739	0.1630742978068592	0.2607058309847897	-1.3033150150036168
0.13890774193533012	1.0007018792392923	0.16307422743109504	0.26092454232350437	-1.304451397776074
0.13897474987915154	1.000701884591979	0.16307419394239117	0.2610507257581939	-1.3051070236466367
0.13902388553226602	1.000701887988257	0.16307417269381827	0.26114325367832375	-1.3055877818991686
0.1391400291292019	1.0007018942375654	0.1630741335954574	0.26136196504522186	-1.3067241670352516
0.1392561727261378	1.0007018979871698	0.16307411013631845	0.26158067642017246	-1.3078605528466656
0.1393723163230737	1.0007018992370411	0.16307410231658506	0.2617993877991494	-1.3089969389957468
0.1394884599200096	1.0007018979871698	0.16307411013631845	0.26201809917812635	-1.310133325144828
0.13960460351694548	1.0007018942375654	0.1630741335954574	0.26223681055307696	-1.311269710956242
0.13972074711388138	1.000701887988257	0.16307417269381827	0.26245552191997507	-1.312406096092325
0.13983689071081729	1.0007018792392923	0.16307422743109504	0.26267423327479444	-1.3135424802154194
0.13995303430775316	1.000701867990739	0.1630742978068592	0.26289294461350904	-1.3146788629878767
0.14006917790468906	1.0007018542426827	0.1630743838205599	0.26311165593209296	-1.3158152440720605
0.14018532150162497	1.0007018379952297	0.16307448547152384	0.2633303672265204	-1.31695162313035
0.14030146509856087	1.0007018192485047	0.16307460275895536	0.26354907849276593	-1.3180879998251427
0.14041760869549674	1.0007017980026514	0.16307473568193637	0.26376778972680415	-1.3192243738188583
0.14053375229243265	1.0007017742578335	0.1630748842394264	0.2639865009246102	-1.3203607447739403
0.14064989588936855	1.0007017480142328	0.16307504843026266	0.2642052120821593	-1.3214971123528603
0.14076603948630445	1.0007017192720518	0.16307522825315998	0.2644239231954273	-1.3226334762181204
0.14088218308324033	1.0007016880315105	0.16307542370671083	0.2646426342603902	-1.3237698360322574
0.14099832668017623	1.0007016542928493	0.16307563478938533	0.2648613452730246	-1.324906191457844
0.14111447027711213	1.0007016180563273	0.16307586149953138	0.26508005622930747	-1.3260425421574933
0.141230613874048	1.000701579322223	0.1630761038353745	0.2652987671252164	-1.3271788877938617
0.1413467574709839	1.0007015380908335	0.16307636179501794	0.26551747795672936	-1.3283152280296517
0.1414629010679198	1.0007014943624761	0.16307663537644276	0.2657361887198251	-1.329451562527615
0.1415790446648557	1.0007014481374865	0.16307692457750775	0.2659548994104828	-1.3305878909505555
0.1416951882617916	1.0007013994162197	0.16307722939594949	0.26617361002468237	-1.3317242129613323
0.14176219620561303	1.0007013701715362	0.16307741236147483	0.26629979299743406	-1.3323798000913427
0.1418113318587275	1.00070134819905	0.16307754982938233	0.26639232055840445	-1.3328605282228636
0.1419274754556634	1.0007012944863711	0.16307788587529856	0.26661103100763034	-1.3339968363981285
0.14204361905259927	1.0007012382785951	0.16307823753106826	0.2668297413683422	-1.335133137150171
0.14215976264953517	1.000701179576154	0.1630786047939394	0.2670484516365228	-1.3362694301421028
0.14227590624647107	1.0007011183794987	0.16307898766103798	0.26726716180815596	-1.337405715037106
0.14239204984340698	1.0007010546890993	0.16307938612936781	0.26748587187922623	-1.338541991498437
0.14250819344034285	1.000700988505445	0.16307980019581078	0.26770458184571905	-1.3396782591894285
0.14262433703727875	1.0007009198290437	0.1630802298571268	0.26792329170362095	-1.3408145177734938
0.14274048063421466	1.0007008486604236	0.16308067510995378	0.26814200144891925	-1.3419507669141284
0.14285662423115053	1.0007007750001307	0.1630811359508078	0.2683607110776024	-1.3430870062749147
0.14297276782808643	1.000700698848731	0.163081612376083	0.26857942058565987	-1.3442232355195236
0.14308891142502234	1.0007006202068092	0.16308210438205173	0.26879812996908226	-1.3453594543117184
0.14320505502195824	1.0007005390749693	0.1630826119648645	0.2690168392238612	-1.3464956623153577
0.1433211986188941	1.0007004554538343	0.16308313512055017	0.2692355483459896	-1.347631859194398
0.14343734221583002	1.0007003693440464	0.1630836738450158	0.26945425733146144	-1.3487680446128978
0.14355348581276592	1.0007002807462668	0.16308422813404677	0.26967296617627196	-1.3499042182350192
0.1436696294097018	1.0007001896611758	0.1630847979833069	0.26989167487641774	-1.3510403797250325
0.1437857730066377	1.000700096089473	0.16308538338833847	0.27011038342789656	-1.3521765287473182
0.1439019166035736	1.0007000000318766	0.16308598434456215	0.2703290918267076	-1.35331266496637
0.1440180602005095	1.0006999014891245	0.16308660084727716	0.27054780006885143	-1.354448788046799
0.14413420379744538	1.0006998004619727	0.16308723289166133	0.27076650815033	-1.3555848976533351
0.14425034739438128	1.0006996969511974	0.16308788047277106	0.2709852160671466	-1.3567209934508313
0.14436649099131718	1.000699590957593	0.16308854358554148	0.2712039238153063	-1.3578570751042662
0.14448263458825306	1.0006994824819735	0.16308922222478642	0.27142263139081524	-1.3589931422787476
0.1445496425320745	1.000699418769251	0.16308962082017628	0.271548812566676	-1.3596485787146981
0.14459877818518896	1.0006993715251713	0.16308991638519854	0.2716413387896816	-1.3601291946395142
0.14471492178212486	1.0006992580880383	0.16309062606134928	0.2718600460079148	-1.3612652318519405
0.14483106537906076	1.0006991421714453	0.16309135124768903	0.27207875304152596	-1.3624012535815382
0.14494720897599664	1.0006990237762818	0.16309209193854715	0.272297459886528	-1.36353725949396
0.14506335257293254	1.000698902903457	0.163092848128132	0.27251616653893534	-1.364673249255003
0.14517949616986844	1.0006987795538984	0.16309361981053103	0.27273487299476423	-1.3658092225306109
0.14529563976680432	1.0006986537285527	0.1630944069797108	0.2729535792500328	-1.366945178986877
0.14541178336374022	1.0006985254283858	0.1630952096295172	0.27317228530076065	-1.3680811182900483
0.14552792696067612	1.0006983946543817	0.1630960277536753	0.2733909911429696	-1.3692170401065276
0.14564407055761203	1.0006982614075446	0.1630968613457895	0.2736096967726831	-1.3703529441028766
0.1457602141545479	1.000698125688897	0.16309771039934368	0.27382840218592663	-1.371488829945819
0.1458763577514838	1.0006979874994797	0.16309857490770116	0.2740471073787275	-1.372624697302244
0.1459925013484197	1.0006978468403533	0.16309945486410488	0.2742658123471151	-1.3737605458392081
0.1461086449453556	1.0006977037125975	0.1631003502616773	0.2744845170871208	-1.3748963752239398
0.14622478854229148	1.0006975581173099	0.16310126109342066	0.274703221594778	-1.376032185123841
0.1463409321392274	1.0006974100556074	0.16310218735221696	0.27492192586612224	-1.3771679752064914
0.1464570757361633	1.0006972595286263	0.16310312903082802	0.2751406298971911	-1.3783037451396498
0.14657321933309916	1.000697106537521	0.16310408612189567	0.2753593336840245	-1.3794394945912591
0.14668936293003507	1.0006969510834651	0.16310505861794164	0.2755780372226642	-1.3805752232294475
0.14680550652697097	1.000696793167651	0.1631060465113678	0.2757967405091546	-1.381710930722533
0.14692165012390687	1.00069663279129	0.16310704979445623	0.2760154435395421	-1.382846616739025
0.14703779372084275	1.000696469955612	0.16310806845936915	0.2762341463098754	-1.3839822809476283
0.14715393731777865	1.0006963046618658	0.16310910249814922	0.2764528488162057	-1.385117923017246
0.14727008091471455	1.000696136911319	0.16311015190271946	0.2766715510545864	-1.3862535426169815
0.14733708885853597	1.0006960390121384	0.1631107643334137	0.2767977291079089	-1.3869087171954493
0.14738622451165043	1.000695966705258	0.16311121666488343	0.27689025302107345	-1.387389139416143
0.14750236810858633	1.0006957940449877	0.16311229677632522	0.27710895471172503	-1.3885247130842453
0.14761851170552223	1.0006956189318323	0.16311339222860968	0.277327656122602	-1.3896602632910127
0.14773465530245813	1.000695441367134	0.16311450301318237	0.27754635724976773	-1.3907957897063834
0.147850798899394	1.0006952613522546	0.16311562912136976	0.2777650580892879	-1.3919312920005105
0.1479669424963299	1.0006950788885736	0.1631167705443792	0.277983758637231	-1.3930667698437667
0.14808308609326581	1.0006948939774898	0.1631179272732992	0.27820245888966805	-1.394202222906746
0.1481992296902017	1.0006947066204208	0.1631190992990993	0.27842115884267277	-1.395337650860267
0.1483153732871376	1.0006945168188024	0.1631202866126303	0.27863985849232137	-1.396473053375377
0.1484315168840735	1.0006943245740894	0.16312148920462444	0.2788585578346931	-1.3976084301233531
0.1485476604810094	1.0006941298877547	0.16312270706569526	0.27907725686586965	-1.398743780775706
0.14866380407794527	1.000693932761291	0.16312394018633786	0.2792959555819357	-1.3998791050041828
0.14877994767488117	1.000693733196208	0.16312518855692906	0.2795146539789787	-1.401014402480771
0.14889609127181708	1.000693531194035	0.16312645216772734	0.27973335205308886	-1.4021496728776994
0.14901223486875295	1.00069332675632	0.163127731008873	0.2799520498003594	-1.4032849158674432
0.14912837846568885	1.000693119884629	0.1631290250703884	0.2801707472168865	-1.4044201311227247
0.14924452206262476	1.0006929105805467	0.16313033434217783	0.2803894442987691	-1.4055553183165184
0.14936066565956066	1.0006926988456764	0.16313165881402777	0.2806081410421093	-1.4066904771220523
0.14947680925649653	1.0006924846816398	0.163132998475607	0.28082683744301223	-1.4078256072128115
0.14959295285343244	1.0006922680900776	0.16313435331646664	0.28104553349758604	-1.4089607082625415
0.14970909645036834	1.0006920490726479	0.16313572332604034	0.2812642292019419	-1.4100957799452503
0.14982524004730421	1.0006918276310284	0.16313710849364432	0.28148292455219426	-1.4112308219352112
0.14994138364424012	1.0006916037669145	0.16313850880847752	0.28170161954446066	-1.4123658339069671
0.15005752724117602	1.00069137748202	0.16313992425962168	0.2819203141748618	-1.4135008155353317
0.15012453518499744	1.0006912458285646	0.16314074777190637	0.2820464877961371	-1.4141556184628765
0.15017367083811192	1.000691148778078	0.1631413548360415	0.28213900843952167	-1.4146357664953935
0.1502898144350478	1.000690917656839	0.16314280052658478	0.28235770233456753	-1.4157706864625181
0.1504059580319837	1.0006906841200724	0.16314426131998244	0.2825763958561299	-1.4169055751123516
0.1505221016289196	1.0006904481695653	0.16314573720484873	0.2827950890003428	-1.4180404321208226
0.15063824522585548	1.0006902098071242	0.1631472281696813	0.28301378176334324	-1.4191752571641465
0.15075438882279138	1.000689969034573	0.16314873420286136	0.28323247414127206	-1.420310049918827
0.15087053241972728	1.0006897258537542	0.16315025529265376	0.2834511661302733	-1.4214448100616595
0.15098667601666318	1.0006894802665285	0.16315179142720712	0.28366985772649456	-1.422579537269734
0.15110281961359906	1.0006892322747754	0.16315334259455405	0.2838885489260868	-1.4237142312204383
0.15121896321053496	1.0006889818803917	0.1631549087826111	0.28410723972520474	-1.4248488915914599
0.15133510680747086	1.0006887290852933	0.1631564899791791	0.2843259301200065	-1.4259835180607896
0.15145125040440677	1.0006884738914137	0.163158086171943	0.28454462010665393	-1.4271181103067245
0.15156739400134264	1.000688216300705	0.16315969734847235	0.2847633096813124	-1.4282526680078702
0.15168353759827854	1.000687956315137	0.1631613234962212	0.284981998840151	-1.4293871908431441
0.15179968119521445	1.0006876939366982	0.16316296460252822	0.2852006875793426	-1.4305216784917778
0.15191582479215032	1.0006874291673946	0.16316462065461698	0.28541937589506367	-1.4316561306333202
0.15203196838908623	1.000687162009251	0.16316629163959603	0.28563806378349454	-1.432790546947641
0.15214811198602213	1.0006868924643098	0.1631679775444589	0.2858567512408194	-1.4339249271149321
0.15226425558295803	1.0006866205346316	0.16316967835608445	0.2860754382632262	-1.4350592708157115
0.1523803991798939	1.0006863462222948	0.16317139406123685	0.28629412484690664	-1.4361935777308257
0.1524965427768298	1.0006860695293964	0.16317312464656583	0.28651281098805664	-1.4373278475414522
0.1526126863737657	1.000685790458051	0.16317487009860673	0.2867314966828758	-1.4384620799291035
0.15272882997070159	1.000685509010391	0.16317663040378066	0.2869501819275677	-1.439596274575628
0.1528449735676375	1.0006852251885672	0.16317840554839474	0.28716886671834013	-1.440730431163215
0.15291198151145893	1.0006850603611033	0.16317943644627675	0.2872950346208939	-1.4413847545844287
0.1529611171645734	1.000684938994748	0.1631801955186421	0.28738755105140473	-1.4418645493743951
0.1530772607615093	1.00068465043112	0.1631820003006021	0.2876062349229772	-1.4429986288920453
0.15319340435844517	1.0006843594998873	0.16318381988024047	0.28782491832927753	-1.4441326693993901
0.15330954795538107	1.0006840662032723	0.1631856542434095	0.2880436012665296	-1.4452666705800048
0.15342569155231697	1.000683770543515	0.16318750337584806	0.2882622837309617	-1.4464006321178187
0.15354183514925285	1.0006834725228733	0.16318936726318192	0.28848096571880605	-1.4475345536971167
0.15365797874618875	1.000683172143623	0.16319124589092376	0.28869964722629937	-1.4486684350025438
0.15377412234312465	1.0006828694080572	0.1631931392444734	0.2889183282496825	-1.4498022757191065
0.15389026594006056	1.0006825643184873	0.1631950473091179	0.2891370087852006	-1.4509360755321752
0.15400640953699643	1.0006822568772427	0.1631969700700318	0.2893556888291032	-1.4520698341274887
0.15412255313393233	1.0006819470866692	0.1631989075122772	0.28957436837764405	-1.4532035511911552
0.15423869673086824	1.000681634949132	0.16320085962080386	0.28979304742708156	-1.4543372264096561
0.1543548403278041	1.0006813204670126	0.16320282638044956	0.2900117259736783	-1.4554708594698478
0.15447098392474	1.000681003642711	0.16320480777594001	0.2902304040137014	-1.4566044500589654
0.15458712752167592	1.0006806844786442	0.16320680379188926	0.29044908154342264	-1.457737997864625
0.15470327111861182	1.0006803629772472	0.1632088144127996	0.29066775855911803	-1.4588715025748258
0.1548194147155477	1.0006800391409725	0.163210839623062	0.29088643505706835	-1.4600049638779538
0.1549355583124836	1.00067971297229	0.16321287940695597	0.29110511103355885	-1.4611383814627839
0.1550517019094195	1.0006793844736872	0.16321493374864998	0.29132378648487944	-1.4622717550184827
0.15516784550635537	1.000679053647669	0.16321700263220154	0.29154246140732476	-1.4634050842346111
0.15528398910329128	1.0006787204967582	0.16321908604155733	0.291761135797194	-1.4645383688011273
0.15540013270022718	1.0006783850234944	0.16322118396055335	0.2919798096507911	-1.4656716084083892
0.15551627629716308	1.000678047230435	0.1632232963729152	0.29219848296442485	-1.466804802747157
0.15563241989409896	1.0006777071201551	0.1632254232622581	0.29241715573440863	-1.4679379515085957
0.1556994278379204	1.0006775098436704	0.16322665692998334	0.29254331666090594	-1.4685916900575082
0.15574856349103486	1.0006773646952463	0.16322756461208723	0.2926358279570608	-1.4690710543842789
0.15586470708797076	1.0006770199583181	0.1632297204057978	0.29285449962870447	-1.4702041110661894
0.15598085068490664	1.0006766729119976	0.16323189062667515	0.2930731707456676	-1.471337121246724
0.15609699428184254	1.0006763235589284	0.1632340752578951	0.29329184130428315	-1.4724700846186944
0.15621313787877844	1.0006759719017722	0.16323627428252402	0.2935105113008889	-1.4736030008753311
0.15632928147571434	1.0006756179432075	0.16323848768351898	0.2937291807318277	-1.4747358697102853
0.15644542507265022	1.0006752616859298	0.16324071544372798	0.2939478495934473	-1.4758686908176315
0.15656156866958612	1.0006749031326523	0.16324295754589016	0.29416651788210046	-1.4770014638918707
0.15667771226652202	1.000674542286105	0.16324521397263592	0.2943851855941451	-1.478134188627932
0.15679385586345793	1.0006741791490352	0.16324748470648706	0.29460385272594425	-1.4792668647211766
0.1569099994603938	1.0006738137242073	0.1632497697298571	0.2948225192738659	-1.480399491867399
0.1570261430573297	1.0006734460144027	0.16325206902505135	0.2950411852342833	-1.4815320697628307
0.1571422866542656	1.0006730760224196	0.16325438257426708	0.2952598506035748	-1.4826645981041415
0.15725843025120148	1.0006727037510739	0.1632567103595938	0.2954785153781241	-1.4837970765884436
0.15737457384813738	1.0006723292031978	0.16325905236301338	0.2956971795543199	-1.4849295049132931
0.15749071744507329	1.000671952381641	0.16326140856640026	0.2959158431285565	-1.4860618827766927
0.1576068610420092	1.0006715732892695	0.1632637789515216	0.2961345060972332	-1.4871942098770947
0.15772300463894506	1.000671191928967	0.16326616350003753	0.29635316845675475	-1.4883264859134033
0.15783914823588097	1.0006708083036335	0.16326856219350128	0.2965718302035313	-1.4894587105849766
0.15795529183281687	1.0006704224161862	0.1632709750133594	0.2967904913339783	-1.4905908835916304
0.15807143542975274	1.0006700342695587	0.16327340194095197	0.29700915184451665	-1.4917230046336392
0.15818757902668865	1.0006696438667018	0.16327584295751277	0.2972278117315728	-1.49285507341174
0.15830372262362455	1.0006692512105828	0.16327829804416946	0.2974464709915785	-1.4939870896271343
0.15841986622056045	1.0006688563041861	0.16328076718194376	0.2976651296209712	-1.4951190529814904
0.15848687416438187	1.0006686274442154	0.16328219811190964	0.29779128234967805	-1.495772104311822
0.15853600981749633	1.0006684591505124	0.16328325035175176	0.2978837876161937	-1.4962509631769458
0.15865215341443223	1.0006680597525792	0.16328574753440395	0.29810244497369454	-1.4973828199161108
0.15876829701136813	1.0006676581134206	0.16328825871060554	0.2983211016899277	-1.4985146229020694
0.158884440608304	1.0006672542360877	0.1632907838609566	0.29853975776135294	-1.4996463718383832
0.1590005842052399	1.0006668481236478	0.1632933229659523	0.2987584131844355	-1.5007780664290928
0.1591167278021758	1.0006664397791847	0.1632958760059831	0.2989770679556465	-1.501909706378721
0.15923287139911171	1.0006660292057992	0.1632984429613349	0.29919572207146267	-1.5030412913922748
0.1593490149960476	1.000665616406608	0.1633010238121893	0.2994143755283664	-1.5041728211752479
0.1594651585929835	1.0006652013847444	0.1633036185386238	0.29963302832284605	-1.5053042954336235
0.1595813021899194	1.0006647841433585	0.16330622712061194	0.29985168045139565	-1.5064357138738766
0.15969744578685527	1.0006643646856168	0.16330884953802366	0.3000703319105151	-1.5075670762029763
0.15981358938379117	1.0006639430147015	0.1633114857706253	0.3002889826967101	-1.5086983821283875
0.15992973298072707	1.000663519133812	0.16331413579807996	0.30050763280649234	-1.5098296313580755
0.16004587657766298	1.0006630930461635	0.16331679959994766	0.3007262822363793	-1.5109608236005059
0.16016202017459885	1.0006626647549877	0.16331947715568554	0.30094493098289454	-1.5120919585646482
0.16027816377153475	1.0006622342635323	0.16332216844464809	0.3011635790425676	-1.5132230359599788
0.16039430736847066	1.0006618015750612	0.16332487344608732	0.30138222641193374	-1.5143540554964818
0.16051045096540653	1.000661366692855	0.163327592139153	0.30160087308753464	-1.515485016884653
0.16062659456234243	1.00066092962021	0.16333032450289292	0.3018195190659178	-1.5166159198355011
0.16074273815927834	1.0006604903604386	0.16333307051625304	0.3020381643436369	-1.5177467640605509
0.16085888175621424	1.0006600489168695	0.16333583015807773	0.30225680891725165	-1.5188775492718447
0.16097502535315011	1.0006596052928476	0.16333860340710993	0.30247545278332794	-1.5200082751819457
0.16109116895008602	1.0006591594917331	0.16334139024199146	0.30269409593843793	-1.5211389415039396
0.16120731254702192	1.0006587115169032	0.16334419064126324	0.3029127383791598	-1.5222695479514377
0.16127432049084334	1.0006584520745858	0.16334581246701987	0.30303888172991295	-1.5229218132415225
0.1613234561439578	1.00065826137175	0.16334700458336535	0.3031313801020781	-1.523400094238578
0.1614395997408937	1.0006578090596827	0.16334983204663744	0.3033500211037835	-1.5245305800800288
0.1615557433378296	1.0006573545841255	0.16335267300931888	0.30356866138087313	-1.5256610051909907
0.1616718869347655	1.0006568979485186	0.16335552744954893	0.30378730092995027	-1.5267913692871982
0.16178803053170138	1.0006564391563182	0.163358395345367	0.3040059397476246	-1.5279216720849225
0.16190417412863728	1.0006559782109965	0.16336127667471298	0.3042245778305121	-1.529051913300974
0.16202031772557318	1.0006555151160408	0.1633641714154272	0.3044432151752353	-1.5301820926527046
0.16213646132250908	1.000655049874955	0.16336707954525098	0.304661851778423	-1.5313122098580092
0.16225260491944496	1.0006545824912578	0.16337000104182656	0.3048804876367104	-1.532442264635329
0.16236874851638086	1.000654112968484	0.16337293588269755	0.30509912274673934	-1.5335722567036536
0.16248489211331676	1.0006536413101845	0.16337588404530903	0.305317757105158	-1.534702185782522
0.16260103571025264	1.0006531675199246	0.16337884550700782	0.30553639070862126	-1.5358320515920265
0.16271717930718854	1.0006526916012866	0.1633818202450427	0.30575502355379036	-1.536961853852814
0.16283332290412444	1.0006522135578668	0.16338480823656465	0.3059736556373332	-1.538091592286089
0.16294946650106035	1.0006517333932783	0.1633878094586271	0.3061922869559243	-1.5392212666136142
0.16306561009799622	1.0006512511111487	0.1633908238881861	0.3064109175062449	-1.5403508765577152
0.16318175369493212	1.0006507667151219	0.1633938515021006	0.3066295472849826	-1.5414804218412803
0.16329789729186803	1.0006502802088562	0.1633968922771327	0.306848176288832	-1.5426099021877644
0.1634140408888039	1.000649791596026	0.16339994618994777	0.3070668045144942	-1.54373931732119
0.1635301844857398	1.0006493008803208	0.16340301321711492	0.3072854319586772	-1.5448686669661502
0.1636463280826757	1.0006488080654452	0.16340609333510694	0.30750405861809565	-1.5459979508478108
0.1637624716796116	1.0006483131551192	0.16340918652030081	0.30772268448947093	-1.547127168691912
0.16387861527654748	1.0006478161530779	0.1634122927489777	0.3079413095695315	-1.5482563202247706
0.1639947588734834	1.0006473170630716	0.1634154119973234	0.3081599338550122	-1.5493854051732834
0.1640617668173048	1.0006470281694932	0.16341721753130894	0.30828606669485403	-1.5500367896018934
0.1641109024704193	1.0006468158888662	0.16341854424142846	0.3083785573426553	-1.5505144232649273
0.16422704606735516	1.0006463126342415	0.16342168945728847	0.3085971800292095	-1.5516433742277627
0.16434318966429107	1.0006458073029938	0.16342484762080417	0.30881580191143054	-1.5527722577904362
0.16445933326122697	1.0006452998989335	0.16342801870778198	0.30903442298608125	-1.5539010736821806
0.16457547685816287	1.000644790425886	0.16343120269393394	0.3092530432499312	-1.5550298216328198
0.16469162045509875	1.0006442788876921	0.1634343995548781	0.3094716626997571	-1.5561585013727683
0.16480776405203465	1.0006437652882072	0.16343760926613876	0.3096902813323427	-1.5572871126330354
0.16492390764897055	1.0006432496313018	0.1634408318031467	0.3099088991444787	-1.5584156551452257
0.16504005124590643	1.000642731920861	0.1634440671412394	0.3101275161329628	-1.5595441286415421
0.16515619484284233	1.0006422121607847	0.16344731525566136	0.3103461322946	-1.560672532854788
0.16527233843977823	1.0006416903549877	0.1634505761215642	0.3105647476262022	-1.5618008675183679
0.16538848203671414	1.0006411665073995	0.1634538497140071	0.3107833621245885	-1.5629291323662917
0.16550462563365	1.0006406406219646	0.16345713600795686	0.3110019757865853	-1.5640573271331752
0.1656207692305859	1.0006401127026412	0.16346043497828835	0.31122058860902596	-1.5651854515542425
0.16573691282752182	1.0006395827534031	0.1634637465997846	0.3114392005887513	-1.566313505365328
0.1658530564244577	1.0006390507782386	0.16346707084713705	0.3116578117226091	-1.5674414883028789
0.1659692000213936	1.0006385167811496	0.16347040769494592	0.31187642200745463	-1.5685694001039565
0.1660853436183295	1.0006379807661536	0.16347375711772036	0.31209503144015033	-1.5696972405062384
0.1662014872152654	1.0006374427372822	0.1634771190898788	0.312313640017566	-1.5708250092480212
0.16631763081220127	1.0006369026985809	0.16348049358574906	0.3125322477365787	-1.5719527060682212
0.16643377440913718	1.0006363606541104	0.16348388057956872	0.3127508545940729	-1.5730803307063779
0.16654991800607308	1.0006358166079452	0.16348728004548538	0.3129694605869405	-1.574207882902655
0.16666606160300895	1.0006352705641743	0.1634906919575568	0.3131880657120806	-1.5753353623978417
0.16678220519994486	1.000634722526901	0.16349411628975133	0.31340666996639993	-1.576462768933357
0.1668492131437663	1.0006344054367708	0.16349609756536437	0.31353279121483874	-1.577113182123102
0.16689834879688076	1.0006341725002428	0.163497553015948	0.3136252733468126	-1.577590102251249
0.16701449239381666	1.0006336204883313	0.16350100210993687	0.31384387585024026	-1.5787173620941988
0.16713063599075254	1.0006330664953123	0.16350446354541928	0.3140624774736119	-1.579844548205521
0.16724677958768844	1.0006325105253457	0.1635079372960081	0.3142810782138641	-1.580971660329167
0.16736292318462434	1.0006319525826057	0.16351142333522797	0.31449967806794105	-1.5820986982097256
0.16747906678156024	1.0006313926712802	0.16351492163651557	0.31471827703279437	-1.5832256615924258
0.16759521037849612	1.0006308307955714	0.16351843217321993	0.31493687510538343	-1.5843525502231384
0.16771135397543202	1.000630266959695	0.16352195491860266	0.31515547228267504	-1.5854793638483782
0.16782749757236792	1.000629701167881	0.16352548984583815	0.31537406856164374	-1.5866061022153048
0.1679436411693038	1.0006291334243735	0.1635290369280139	0.31559266393927177	-1.5877327650717266
0.1680597847662397	1.0006285637334298	0.16353259613813084	0.31581125841254887	-1.5888593521660996
0.1681759283631756	1.0006279920993213	0.1635361674491035	0.31602985197847266	-1.5899858632475328
0.1682920719601115	1.0006274185263333	0.1635397508337602	0.3162484446340484	-1.591112298065787
0.16840821555704738	1.0006268430187646	0.1635433462648436	0.3164670363762891	-1.5922386563712785
0.16852435915398328	1.000626265580928	0.16354695371501063	0.3166856272022155	-1.5933649379150803
0.16864050275091919	1.0006256862171494	0.16355057315683302	0.31690421710885613	-1.5944911424489234
0.16875664634785506	1.0006251049317687	0.16355420456279743	0.31712280609324744	-1.5956172697251998
0.16887278994479096	1.0006245217291392	0.16355784790530573	0.31734139415243356	-1.5967433194969638
0.16898893354172687	1.000623936613628	0.16356150315667528	0.3175599812834665	-1.5978692915179329
0.16910507713866277	1.000623349589615	0.1635651702891393	0.3177785674834063	-1.598995185542491
0.16922122073559864	1.0006227606614946	0.16356884927484694	0.31799715274932067	-1.60012100132569
0.16933736433253455	1.0006221698336732	0.16357254008586372	0.3182157370782854	-1.6012467386232496
0.16945350792947045	1.000621577110572	0.16357624269417176	0.318434320467384	-1.602372397191562
0.16956965152640632	1.0006209824966243	0.16357995707167	0.31865290291370824	-1.603497976787692
0.16963665947022777	1.0006206385813519	0.1635821053892469	0.3187790115475723	-1.6041473332131668
0.16968579512334223	1.0006203859962775	0.16358368319017452	0.31887148441435764	-1.6046234771693784
0.16980193872027813	1.0006197876139915	0.16358742102141882	0.3190900649664398	-1.6057488980950367
0.16991808231721403	1.0006191873542403	0.16359117053705408	0.3193086445670703	-1.606874239323761
0.1700342259141499	1.0006185852215101	0.16359493170864936	0.3195272232133729	-1.607999500615324
0.1701503695110858	1.0006179812203009	0.1635987045076921	0.31974580090247917	-1.609124681730181
0.1702665131080217	1.0006173753551253	0.16360248890558807	0.31996437763152896	-1.6102497824294701
0.17038265670495759	1.0006167676305093	0.16360628487366197	0.3201829533976701	-1.6113748024750139
0.1704988003018935	1.0006161580509916	0.16361009238315746	0.3204015281980587	-1.6124997416293223
0.1706149438988294	1.0006155466211237	0.16361391140523757	0.32062010202985886	-1.613624599655593
0.1707310874957653	1.0006149333454706	0.16361774191098494	0.32083867489024287	-1.6147493763177134
0.17084723109270117	1.0006143182286096	0.1636215838714021	0.3210572467763912	-1.6158740713802635
0.17096337468963707	1.0006137012751306	0.1636254372574118	0.3212758176854926	-1.6169986846085154
0.17107951828657297	1.000613082489637	0.16362930203985718	0.32149438761474397	-1.6181232157684364
0.17119566188350885	1.0006124618767445	0.16363317818950213	0.3217129565613504	-1.619247664626691
0.17131180548044475	1.0006118394410815	0.16363706567703154	0.3219315245225254	-1.6203720309506404
0.17142794907738065	1.000611215187289	0.16364096447305165	0.3221500914954905	-1.6214963145083474
0.17154409267431656	1.0006105891200205	0.1636448745480902	0.3223686574774759	-1.6226205150685746
0.17166023627125243	1.0006099612439425	0.1636487958725969	0.32258722246571975	-1.6237446324007883
0.17177637986818833	1.0006093315637334	0.16365272841694348	0.3228057864574687	-1.6248686662751592
0.17189252346512424	1.0006087000840846	0.16365667215142415	0.3230243494499778	-1.625992616462564
0.1720086670620601	1.0006080668096997	0.16366062704625586	0.32324291144051037	-1.6271164827345874
0.172124810658996	1.0006074317452947	0.16366459307157852	0.3234614724263382	-1.6282402648635228
0.17224095425593192	1.0006067948955975	0.16366857019745534	0.32368003240474147	-1.629363962622375
0.17235709785286782	1.000606156265349	0.1636725583938731	0.32389859137300875	-1.630487575784861
0.17242410579668924	1.0006057870055831	0.16367486437011114	0.3240246864308655	-1.6311357951432213
0.1724732414498037	1.0006055158593021	0.1636765576307424	0.3241171493284371	-1.6316111041254113
0.1725893850467396	1.0006048736822217	0.163680567877898	0.324335706268332	-1.6327345474191723
0.1727055286436755	1.000604229738885	0.16368458910509912	0.32455426219000755	-1.633857905442007
0.1728216722406114	1.0006035840340815	0.16368862128202963	0.32477281709078615	-1.634981177970497
0.17293781583754728	1.0006029365726123	0.16369266437829846	0.3249913709679989	-1.636104364781944
0.17305395943448318	1.0006022873592912	0.1636967183634398	0.3252099238189853	-1.6372274656543704
0.17317010303141908	1.0006016363989432	0.16370078320691342	0.3254284756410935	-1.6383504803665225
0.17328624662835496	1.0006009836964058	0.16370485887810501	0.3256470264316802	-1.6394734086978704
0.17340239022529086	1.0006003292565284	0.16370894534632632	0.3258655761881107	-1.6405962504286102
0.17351853382222676	1.000599673084172	0.16371304258081565	0.3260841249077588	-1.641719005339665
0.17363467741916266	1.0005990151842095	0.163717150550738	0.32630267258800716	-1.642841673212687
0.17375082101609854	1.0005983555615254	0.1637212692251854	0.3265212192262469	-1.6439642538300585
0.17386696461303444	1.0005976942210164	0.1637253985731772	0.32673976481987776	-1.645086746974893
0.17398310820997034	1.0005970311675905	0.16372953856366038	0.3269583093663084	-1.646209152431038
0.17409925180690622	1.000596366406167	0.16373368916550984	0.3271768528629559	-1.6473314699830746
0.17421539540384212	1.0005956999416779	0.16373785034752866	0.3273953953072462	-1.6484536994163197
0.17433153900077802	1.0005950317790653	0.16374202207844846	0.327613936696614	-1.6495758405168275
0.17444768259771393	1.000594361923284	0.16374620432692955	0.32783247702850266	-1.6506978930713916
0.1745638261946498	1.0005936903792998	0.16375039706156141	0.32805101630036426	-1.6518198568675444
0.1746799697915857	1.0005930171520896	0.16375460025086294	0.32826955450965983	-1.6529417316935602
0.1747961133885216	1.000592342246642	0.1637588138632826	0.32848809165385906	-1.6540635173384561
0.17491225698545748	1.000591665667957	0.16376303786719884	0.32870662773044046	-1.6551852135919933
0.17502840058239338	1.0005909874210457	0.1637672722309205	0.32892516273689143	-1.6563068202446778
0.1751445441793293	1.0005903075109306	0.16377151692268685	0.3291436966707082	-1.657428337087763
0.1752115521231507	1.0005899144886292	0.163773970543035	0.32926977725682754	-1.6580753446299414
0.1752606877762652	1.0005896259426448	0.16377577191066806	0.32936222952939576	-1.6585497639132496
0.17537683137320106	1.0005889427212336	0.16378003716296546	0.3295807613104681	-1.6596711005138884
0.17549297497013697	1.0005882578517522	0.16378431264761187	0.32979929201144803	-1.6607923466831807
0.17560911856707287	1.000587571339268	0.16378859833257176	0.3300178216298673	-1.6619135022153788
0.17572526216400874	1.0005868831888582	0.16379289418574178	0.33023635016326663	-1.6630345669054893
0.17584140576094465	1.0005861934056122	0.1637972001749508	0.33045487760919556	-1.664155540549273
0.17595754935788055	1.0005855019946293	0.1638015162679605	0.3306734039652126	-1.665276422943246
0.17607369295481645	1.00058480896102	0.16380584243246532	0.3308919292288854	-1.666397213884682
0.17618983655175233	1.0005841143099061	0.16381017863609307	0.3311104533977903	-1.6675179131716127
0.17630598014868823	1.0005834180464193	0.16381452484640507	0.3313289764695129	-1.668638520602829
0.17642212374562413	1.0005827201757027	0.1638188810308965	0.33154749844164777	-1.6697590359778827
0.17653826734256	1.00058202070291	0.1638232471569967	0.33176601931179833	-1.670879459097088
0.1766544109394959	1.000581319633205	0.1638276231920694	0.33198453907757725	-1.6719997897615213
0.1767705545364318	1.0005806169717626	0.16383200910341314	0.33220305773660613	-1.6731200277730245
0.17688669813336771	1.0005799127237684	0.1638364048582615	0.33242157528651567	-1.6742401729342038
0.1770028417303036	1.000579206894418	0.16384081042378343	0.3326400917249457	-1.675360225048433
0.1771189853272395	1.0005784994889177	0.16384522576708346	0.33285860704954506	-1.6764801839198535
0.1772351289241754	1.0005777905124842	0.16384965085520217	0.3330771212579719	-1.6776000493533758
0.17735127252111127	1.0005770799703444	0.16385408565511636	0.3332956343478932	-1.6787198211546803
0.17746741611804717	1.000576367867736	0.1638585301337394	0.33351414631698534	-1.6798394991302192
0.17758355971498307	1.0005756542099062	0.16386298425792156	0.3337326571629337	-1.680959083087217
0.17769970331191898	1.0005749390021133	0.16386744799445024	0.33395116688343296	-1.6820785728336718
0.17781584690885485	1.0005742222496248	0.16387192131005032	0.33416967547618687	-1.6831979681783564
0.17793199050579075	1.000573503957719	0.1638764041713845	0.3343881829389084	-1.6843172689308197
0.1779989984496122	1.0005730888478188	0.16387899484491306	0.33451424822675546	-1.6849629957521295
0.17804813410272666	1.0005727841316845	0.16388089654505353	0.33460668926931975	-1.685436474901387
0.17816427769966256	1.0005720627768189	0.16388539839759658	0.33482519446515235	-1.6865555859011623
0.17828042129659843	1.0005713398984308	0.1638899096954915	0.3350436985241469	-1.687674601742028
0.17839656489353434	1.0005706155018386	0.16389443040515514	0.3352622014440532	-1.6887935222366477
0.17851270849047024	1.00056988959237	0.1638989604929437	0.33548070322263057	-1.6899123471984652
0.17862885208740611	1.000569162175363	0.1639034999251529	0.33569920385764734	-1.6910310764417074
0.17874499568434202	1.0005684332561653	0.1639080486680185	0.3359177033468813	-1.692149709781384
0.17886113928127792	1.0005677028401343	0.16391260668771643	0.3361362016881195	-1.6932682470332894
0.17897728287821382	1.0005669709326375	0.16391717395036312	0.33635469887915814	-1.6943866880140035
0.1790934264751497	1.0005662375390512	0.1639217504220159	0.3365731949178031	-1.6955050325408925
0.1792095700720856	1.0005655026647624	0.16392633606867324	0.33679168980186924	-1.69662328043211
0.1793257136690215	1.0005647663151667	0.16393093085627505	0.337010183529181	-1.6977414315065984
0.17944185726595738	1.0005640284956698	0.16393553475070302	0.33722867609757207	-1.6988594855840888
0.17955800086289328	1.0005632892116867	0.16394014771778087	0.33744716750488557	-1.699977442485104
0.17967414445982918	1.0005625484686418	0.16394476972327476	0.337665657748974	-1.7010953020309567
0.17979028805676509	1.0005618062719688	0.16394940073289355	0.3378841468276992	-1.7022130640437534
0.17990643165370096	1.0005610626271109	0.163954040712289	0.3381026347389325	-1.7033307283463925
0.18002257525063686	1.0005603175395206	0.1639586896270563	0.33832112148055454	-1.7044482947625683
0.18013871884757277	1.0005595710146593	0.16396334744273416	0.3385396070504556	-1.7055657631167689
0.18025486244450864	1.0005588230579978	0.1639680141248053	0.3387580914465352	-1.7066831332342793
0.18037100604144454	1.0005580736750164	0.16397268963869657	0.33897657466670233	-1.7078004049411815
0.18048714963838045	1.000557322871204	0.1639773739497795	0.3391950567088756	-1.708917578064355
0.18060329323531635	1.0005565706520585	0.16398206702337034	0.33941353757098297	-1.710034652431479
0.18071943683225222	1.0005558170230873	0.16398676882473062	0.339632017250962	-1.7111516278710317
0.18078644477607367	1.0005553815848434	0.16398948544098785	0.3397580664862092	-1.7117960111604227
0.18083558042918813	1.0005550619898063	0.16399147931906724	0.3398504957467595	-1.7122685042122925
0.18095172402612403	1.0005543055577402	0.163996198471533	0.3400689730563321	-1.713385281285342
0.1810678676230599	1.0005535477324232	0.1640009262472267	0.3402874491776458	-1.7145019589210635
0.1811840112199958	1.0005527885193977	0.1640056626111936	0.3405059241086761	-1.715618536951143
0.1813001548169317	1.0005520279242148	0.16401040752842566	0.3407243978474081	-1.7167350152080714
0.1814162984138676	1.0005512659524352	0.16401516096386187	0.34094287039183646	-1.717851393525144
0.18153244201080349	1.000550502609627	0.1640199228823886	0.34116134173996543	-1.7189676717364621
0.1816485856077394	1.0005497379013681	0.16402469324883978	0.3413798118898087	-1.7200838496769335
0.1817647292046753	1.0005489718332439	0.1640294720279974	0.3415982808393897	-1.7211999271822733
0.18188087280161117	1.0005482044108491	0.1640342591845917	0.3418167485867413	-1.7223159040890053
0.18199701639854707	1.0005474356397868	0.16403905468330146	0.3420352151299062	-1.7234317802344616
0.18211315999548297	1.0005466655256678	0.1640438584887544	0.34225368046693644	-1.7245475554567846
0.18222930359241887	1.000545894074112	0.16404867056552752	0.3424721445958938	-1.7256632295949272
0.18234544718935475	1.0005451212907477	0.16405349087814722	0.34269060751484987	-1.726778802488654
0.18246159078629065	1.000544347181211	0.16405831939108975	0.3429090692218855	-1.7278942739785406
0.18257773438322655	1.0005435717511464	0.16406315606878163	0.3431275297150916	-1.7290096439059763
0.18269387798016243	1.0005427950062067	0.16406800087559972	0.3433459889925684	-1.7301249121131643
0.18281002157709833	1.0005420169520527	0.1640728537758717	0.343564447052426	-1.7312400784431217
0.18292616517403423	1.0005412375943532	0.1640777147338763	0.3437829038927841	-1.7323551427396802
0.18304230877097014	1.0005404569387855	0.16408258371384377	0.3440013595117722	-1.7334701048474879
0.183158452367906	1.0005396749910342	0.16408746067995592	0.34421981390752926	-1.7345849646120093
0.1832745959648419	1.0005388917567926	0.16409234559634667	0.3444382670782042	-1.735699721879526
0.18339073956177782	1.0005381072417614	0.16409723842710228	0.34465671902195544	-1.7368143764971375
0.18350688315871372	1.0005373214516489	0.16410213913626165	0.3448751697369513	-1.7379289283127617
0.18357389110253514	1.0005368675197142	0.16410497012363023	0.34500120224000663	-1.7385719115605027
0.1836230267556496	1.000536534392172	0.16410704768781662	0.3450936192213698	-1.739043377175136
0.1837391703525855	1.0005357460690545	0.16411196404571235	0.3453120674733985	-1.740157722933817
0.1838553139495214	1.0005349564880284	0.16411688817384756	0.34553051449123495	-1.7412719654391828
0.18397145754645727	1.0005341656548337	0.16412182003607492	0.3457489602730864	-1.7423861045424323
0.18408760114339318	1.0005333735752169	0.16412675959620132	0.3459674048171697	-1.7435001400955856
0.18420374474032908	1.000532580254933	0.1641317068179881	0.34618584812171166	-1.7446140719514862
0.18431988833726498	1.0005317856997442	0.16413666166515156	0.34640429018494884	-1.7457278999638002
0.18443603193420086	1.0005309899154202	0.1641416241013631	0.34662273100512747	-1.7468416239870173
0.18455217553113676	1.000530192907738	0.16414659409024962	0.3468411705805037	-1.7479552438764516
0.18466831912807266	1.0005293946824823	0.16415157159539376	0.34705960890934334	-1.749068759488242
0.18478446272500854	1.0005285952454444	0.16415655658033437	0.34727804598992223	-1.750182170679353
0.18490060632194444	1.0005277946024236	0.16416154900856658	0.3474964818205258	-1.751295477307575
0.18501674991888034	1.0005269927592262	0.1641665488435424	0.34771491639944935	-1.7524086792315252
0.18513289351581624	1.0005261897216653	0.16417155604867076	0.3479333497249982	-1.7535217763106474
0.18524903711275212	1.0005253854955618	0.16417657058731802	0.34815178179548717	-1.754634768405214
0.18536518070968802	1.0005245800867433	0.16418159242280822	0.3483702126092413	-1.7557476553763247
0.18548132430662392	1.000523773501044	0.16418662151842334	0.3485886421645951	-1.7568604370859084
0.1855974679035598	1.0005229657443058	0.1641916578374037	0.3488070704598933	-1.7579731133967238
0.1857136115004957	1.000522156822377	0.16419670134294823	0.3490254974934902	-1.7590856841723583
0.1858297550974316	1.0005213467411134	0.1642017519982148	0.34924392326375014	-1.7601981492772307
0.1859458986943675	1.0005205355063769	0.16420680976632052	0.34946234776904733	-1.7613105085765899
0.18606204229130338	1.0005197231240364	0.16421187461034203	0.34968077100776573	-1.7624227619365165
0.18617818588823928	1.000518909599968	0.16421694649331592	0.3498991929782993	-1.7635349092239228
0.1862943294851752	1.0005180949400538	0.16422202537823888	0.35011761367905186	-1.7646469503065532
0.1863613374289966	1.0005176244153673	0.1642249587633158	0.35024362884710447	-1.7652884834705904
0.18641047308211106	1.000517279150183	0.16422711122806818	0.35033603310843714	-1.765758885052985
0.18652661667904696	1.0005164622362512	0.16423220400572183	0.35055445126487883	-1.766870713332629
0.18664276027598287	1.0005156442041605	0.16423730367407907	0.3507728681468104	-1.7679824350157287
0.18675890387291877	1.0005148250598195	0.1642424101959805	0.3509912837526754	-1.7690940499733627
0.18687504746985464	1.0005140048091437	0.1642475235342285	0.35120969808092717	-1.7702055580774434
0.18699119106679055	1.000513183458054	0.16425264365158754	0.351428111130029	-1.7713169592007185
0.18710733466372645	1.0005123610124786	0.1642577705107845	0.3516465228984541	-1.7724282532167708
0.18722347826066232	1.0005115374783518	0.16426290407450891	0.3518649333846858	-1.773539440000019
0.18733962185759823	1.0005107128616133	0.16426804430541334	0.3520833425872171	-1.774650519425718
0.18745576545453413	1.0005098871682103	0.16427319116611372	0.35230175050455115	-1.775761491369959
0.18757190905147003	1.0005090604040952	0.16427834461918955	0.35252015713520096	-1.7768723557096702
0.1876880526484059	1.0005082325752268	0.16428350462718438	0.35273856247768953	-1.7779831123226173
0.1878041962453418	1.00050740368757	0.16428867115260595	0.3529569665305498	-1.779093761087403
0.1879203398422777	1.000506573747096	0.16429384415792667	0.35317536929232474	-1.7802043018834688
0.1880364834392136	1.000505742759781	0.16429902360558374	0.3533937707615672	-1.781314734591094
0.1881526270361495	1.000504910731608	0.1643042094579797	0.35361217093684005	-1.7824250590913968
0.1882687706330854	1.0005040776685656	0.16430940167748245	0.35383056981671623	-1.7835352752663343
0.1883849142300213	1.000503243576648	0.16431460022642594	0.35404896739977854	-1.784645382998703
0.18850105782695717	1.000502408461856	0.1643198050671101	0.35426736368461975	-1.7857553821721392
0.18861720142389307	1.0005015723301944	0.16432501616180142	0.3544857586698428	-1.7868652726711187
0.18873334502082897	1.0005007351876753	0.16433023347273315	0.3547041523540604	-1.787975054380958
0.18884948861776488	1.0004998970403158	0.16433545696210558	0.35492254473589546	-1.7890847271878139
0.18896563221470075	1.0004990578941386	0.1643406865920865	0.3551409358139808	-1.790194290978684
0.18908177581163665	1.0004982177551716	0.16434592232481135	0.3553593255869593	-1.7913037456414074
0.18914878375545807	1.0004977325957207	0.16434894579235335	0.3554853228955504	-1.791943785273086
0.18919791940857256	1.0004973766294487	0.1643511641223836	0.35557771405348376	-1.7924130910646636
0.18931406300550843	1.000496534523009	0.16435641194687511	0.35579610121221705	-1.793522327137975
0.18943020660244433	1.0004956914418968	0.1643616657603264	0.3560144870618321	-1.7946314537517045
0.18954635019938024	1.000494847392162	0.16436692552474688	0.3562328716010118	-1.7957404707970583
0.18966249379631614	1.0004940023798594	0.16437219120211535	0.35645125482844914	-1.7968493781660844
0.18977863739325201	1.0004931564110495	0.16437746275438014	0.3566696367428471	-1.7979581757516727
0.18989478099018792	1.0004923094917977	0.1643827401434595	0.3568880173429186	-1.7990668634475573
0.19001092458712382	1.0004914616281744	0.1643880233312419	0.35710639662738675	-1.800175441148314
0.1901270681840597	1.0004906128262552	0.1643933122795863	0.3573247745949846	-1.8012839087493622
0.1902432117809956	1.000489763092121	0.16439860695032266	0.3575431512444553	-1.8023922661469651
0.1903593553779315	1.0004889124318574	0.16440390730525187	0.357761526574552	-1.8035005132382287
0.1904754989748674	1.0004880608515547	0.16440921330614644	0.357979900584038	-1.8046086499211034
0.19059164257180328	1.0004872083573089	0.16441452491475061	0.35819827327168646	-1.805716676094383
0.19070778616873918	1.0004863549552196	0.16441984209278077	0.3584166446362807	-1.8068245916577055
0.19082392976567508	1.0004855006513924	0.1644251648019256	0.3586350146766141	-1.8079323965115532
0.19094007336261096	1.0004846454519367	0.16443049300384655	0.3588533833914901	-1.8090400905572526
0.19105621695954686	1.0004837893629674	0.1644358266601781	0.3590717507797222	-1.8101476736969748
0.19117236055648276	1.0004829323906033	0.1644411657325281	0.3592901168401339	-1.8112551458337356
0.19128850415341866	1.0004820745409684	0.16444651018247797	0.3595084815715588	-1.812362506871395
0.19140464775035454	1.0004812158201908	0.1644518599715831	0.35972684497284063	-1.813469756714659
0.19152079134729044	1.0004803562344033	0.16445721506137317	0.35994520704283306	-1.8145768952690768
0.19163693494422634	1.0004794957897434	0.16446257541335246	0.3601635677803999	-1.8156839224410442
0.19175307854116222	1.0004786344923522	0.16446794098900006	0.360381927184415	-1.8167908381378013
0.19186922213809812	1.000477772348376	0.1644733117497703	0.3606002852537623	-1.817897642267434
0.19193623008191957	1.0004772745598982	0.1644764127027693	0.3607262642578919	-1.8185361515976712
0.19198536573503402	1.000476909363965	0.16447868765709306	0.36081864198733593	-1.819004334738873
0.19210150933196993	1.0004760455452735	0.16448406867237395	0.36103699738403977	-1.8201109154618942
0.1922176529289058	1.0004751808984607	0.16448945475699472	0.3612553514427881	-1.8212173843471193
0.1923337965258417	1.000474315429689	0.16449484587231358	0.3614737041625051	-1.8223237413060158
0.1924499401227776	1.0004734491451255	0.1645002419796655	0.36169205554212513	-1.8234299862508958
0.19256608371971348	1.0004725820509415	0.16450564304036244	0.36191040558059256	-1.8245361190949174
0.19268222731664938	1.0004717141533117	0.16451104901569377	0.36212875427686175	-1.8256421397520846
0.1927983709135853	1.0004708454584155	0.1645164598669265	0.36234710162989736	-1.8267480481372462
0.1929145145105212	1.0004699759724354	0.16452187555530562	0.36256544763867393	-1.8278538441660974
0.19303065810745706	1.0004691057015587	0.1645272960420544	0.36278379230217617	-1.8289595277551784
0.19314680170439297	1.0004682346519755	0.1645327212883747	0.36300213561939887	-1.8300650988218754
0.19326294530132887	1.0004673628298804	0.1645381512554473	0.3632204775893469	-1.83117055728442
0.19337908889826474	1.0004664902414717	0.16454358590443213	0.36343881821103513	-1.832275903061889
0.19349523249520065	1.0004656168929509	0.1645490251964687	0.3636571574834886	-1.8333811360742056
0.19361137609213655	1.0004647427905238	0.1645544690926763	0.36387549540574243	-1.8344862562421376
0.19372751968907245	1.0004638679403988	0.16455991755415433	0.3640938319768418	-1.8355912634872988
0.19384366328600833	1.0004629923487889	0.16456537054198267	0.3643121671958419	-1.8366961577321486
0.19395980688294423	1.0004621160219098	0.1645708280172219	0.3645305010618081	-1.837800938899991
0.19407595047988013	1.0004612389659813	0.16457628994091367	0.3647488335738159	-1.838905606914976
0.19419209407681604	1.0004603611872258	0.16458175627408092	0.36496716473095064	-1.8400101617020985
0.1943082376737519	1.0004594826918698	0.16458722697772835	0.365185494532308	-1.8411146031871988
0.1944243812706878	1.0004586034861425	0.1645927020128425	0.3654038229769936	-1.842218931296962
0.19454052486762372	1.0004577235762768	0.1645981813403923	0.36562215006412313	-1.8433231459589179
0.1946566684645596	1.0004568429685083	0.16460366492132913	0.3658404757928225	-1.8444272471014418
0.19472367640838104	1.0004563345951918	0.16460683054080955	0.3659664361276077	-1.8450641960887926
0.1947728120614955	1.0004559616690762	0.16460915271658733	0.36605880016222747	-1.8455312346537536
0.1948889556584314	1.0004550796842229	0.16461464468708434	0.3662771231714841	-1.8466351085459176
0.1950050992553673	1.0004541970201932	0.1646201407937212	0.3664954448197484	-1.8477388687088427
0.19512124285230317	1.0004533136832352	0.1646256409973826	0.3667137651061864	-1.8488425150742824
0.19523738644923908	1.0004524296796005	0.16463114525893743	0.3669320840299744	-1.8499460475748342
0.19535353004617498	1.0004515450155427	0.16463665353923893	0.36715040159029855	-1.85104946614394
0.19546967364311085	1.000450659697319	0.164642165799125	0.3673687177863552	-1.8521527707158854
0.19558581724004676	1.0004497737311888	0.1646476819994186	0.3675870326173508	-1.8532559612257997
0.19570196083698266	1.000448887123415	0.16465320210092796	0.36780534608250176	-1.8543590376096564
0.19581810443391856	1.0004479998802625	0.1646587260644469	0.36802365818103455	-1.855461999804272
0.19593424803085444	1.0004471120079994	0.16466425385075517	0.3682419689121858	-1.8565648477473062
0.19605039162779034	1.000446223512896	0.16466978542061872	0.36846027827520217	-1.8576675813772623
0.19616653522472624	1.0004453344012252	0.16467532073479002	0.36867858626934036	-1.8587702006334863
0.19628267882166212	1.000444444679263	0.16468085975400834	0.3688968928938671	-1.8598727054561663
0.19639882241859802	1.0004435543532872	0.164686402439	0.3691151981480593	-1.860975095786334
0.19651496601553392	1.0004426634295784	0.16469194875047888	0.36933350203120374	-1.8620773715658627
0.19663110961246982	1.0004417719144196	0.16469749864914637	0.3695518045425974	-1.8631795327374678
0.1967472532094057	1.0004408798140958	0.16470305209569205	0.3697701056815472	-1.8642815792447067
0.1968633968063416	1.0004399871348948	0.16470860905079374	0.3699884054473702	-1.8653835110319783
0.1969795404032775	1.000439093883106	0.1647141694751178	0.3702067038393935	-1.866485328044523
0.19709568400021338	1.0004382000650218	0.16471973332931958	0.37042500085695423	-1.8675870302284223
0.19721182759714928	1.0004373056869358	0.16472530057404366	0.3706432964993995	-1.8686886175305981
0.19732797119408518	1.0004364107551447	0.16473087116992405	0.37086159076608644	-1.8697900898988136
0.19744411479102109	1.0004355152759465	0.16473644507758461	0.37107988365638234	-1.870891447281672
0.1975111227348425	1.0004349983911844	0.1647396623817465	0.3712058250372869	-1.871526812624027
0.19756025838795696	1.0004346192556415	0.1647420222576393	0.37129817516966446	-1.8719926896286163
0.19767640198489286	1.000433722700532	0.16474760267069244	0.3715164653053201	-1.8730938168899298
0.19779254558182877	1.000432825616922	0.16475318627733906	0.37173475406274653	-1.8741948290167347
0.19790868917876464	1.0004319280111178	0.16475877303816525	0.37195304144135116	-1.8752957259609928
0.19802483277570054	1.0004310298894268	0.16476436291374827	0.3721713274405512	-1.876396507675505
0.19814097637263645	1.0004301312581592	0.16476995586465704	0.37238961205977417	-1.8774971741139097
0.19825711996957235	1.0004292321236257	0.16477555185145237	0.3726078952984574	-1.8785977252306845
0.19837326356650822	1.00042833249214	0.16478115083468722	0.37282617715604827	-1.879698160981145
0.19848940716344413	1.000427432370016	0.16478675277490704	0.37304445763200417	-1.8807984813214438
0.19860555076038003	1.0004265317635705	0.16479235763265	0.3732627367257925	-1.881898686208571
0.19872169435731593	1.000425630679121	0.16479796536844735	0.37348101443689075	-1.8829987756003534
0.1988378379542518	1.0004247291229869	0.16480357594282374	0.37369929076478625	-1.8840987494554553
0.1989539815511877	1.000423827101489	0.1648091893162974	0.3739175657089764	-1.8851986077333758
0.1990701251481236	1.000422924620949	0.1648148054493806	0.37413583926896854	-1.8862983503944508
0.19918626874505949	1.000422021687691	0.16482042430257973	0.3743541114442801	-1.8873979773998515
0.1993024123419954	1.0004211183080391	0.16482604583639576	0.3745723822344384	-1.888497488711584
0.1994185559389313	1.0004202144883199	0.16483167001132454	0.3747906516389808	-1.8895968842924893
0.1995346995358672	1.0004193102348602	0.16483729678785689	0.3750089196574545	-1.8906961641062425
0.19965084313280307	1.0004184055539889	0.1648429261264792	0.3752271862894168	-1.8917953281173532
0.19976698672973897	1.000417500452035	0.16484855798767342	0.3754454515344349	-1.8928943762911636
0.19988313032667487	1.0004165949353294	0.16485419233191756	0.3756637153920861	-1.8939933085938498
0.19999927392361075	1.0004156890102038	0.16485982911968589	0.37588197786195743	-1.8950921249924204
0.20011541752054665	1.0004147826829908	0.16486546831144924	0.37610023894364597	-1.8961908254547162
0.20023156111748255	1.0004138759600238	0.16487110986767534	0.3763184986367588	-1.8972894099494098
0.20029856906130397	1.0004133526572767	0.16487436577004017	0.3764444208594151	-1.8979231750613215
0.20034770471441846	1.0004129688476375	0.16487675374882899	0.3765367569409129	-1.898387878446005
0.20046384831135433	1.000412061352167	0.16488239991537249	0.37675501385573507	-1.8994862309148377
0.20057999190829023	1.0004111534799485	0.16488804832776585	0.3769732693808623	-1.900584467327073
0.20069613550522614	1.0004102452373187	0.16489369894646708	0.37719152351594126	-1.9016825876547068
0.200812279102162	1.0004093366306155	0.16489935173193251	0.3774097762606287	-1.902780591870564
0.2009284226990979	1.0004084276661767	0.16490500664461707	0.3776280276145912	-1.9038784799482997
0.20104456629603382	1.0004075183503414	0.1649106636449745	0.3778462775775053	-1.9049762518623972
0.20116070989296972	1.000406608689449	0.1649163226934578	0.37806452614905733	-1.9060739075881672
0.2012768534899056	1.0004056986898393	0.16492198375051936	0.3782827733289437	-1.9071714471017496
0.2013929970868415	1.0004047883578528	0.16492764677661131	0.3785010191168706	-1.9082688703801103
0.2015091406837774	1.0004038776998305	0.16493331173218584	0.3787192635125542	-1.9093661774010429
0.20162528428071327	1.0004029667221135	0.1649389785776954	0.37893750651572033	-1.9104633681431664
0.20174142787764918	1.000402055431043	0.1649446472735931	0.37915574812610503	-1.9115604425859263
0.20185757147458508	1.0004011438329616	0.1649503177803328	0.379373988343454	-1.9126574007095927
0.20197371507152098	1.000400231934211	0.1649559900583697	0.37959222716752283	-1.9137542424952607
0.20208985866845686	1.0003993197411334	0.1649616640681603	0.37981046459807694	-1.9148509679248498
0.20220600226539276	1.0003984072600716	0.1649673397701629	0.38002870063489175	-1.9159475769811027
0.20232214586232866	1.000397494497368	0.16497301712483778	0.38024693527775244	-1.9170440696475857
0.20243828945926454	1.0003965814593654	0.16497869609264756	0.38046516852645396	-1.9181404459086873
0.20255443305620044	1.0003956681524064	0.16498437663405738	0.38068340038080123	-1.919236705749618
0.20267057665313634	1.0003947545828338	0.1649900587095353	0.3809016308406089	-1.92033284915641
0.20278672025007224	1.0003938407569901	0.16499574227955247	0.3811198599057016	-1.9214288761159164
0.20290286384700812	1.0003929266812182	0.16500142730458348	0.3813380875759135	-1.9225247866158104
0.20301900744394402	1.0003920123618597	0.1650071137451066	0.38155631385108885	-1.9236205806445854
0.20308601538776544	1.0003914847456712	0.16501039511135923	0.38168221679073744	-1.924252735602411
0.20313515104087992	1.0003910978052575	0.16501280156160417	0.3817745387310816	-1.9247162581915536
0.2032512946378158	1.000390183017753	0.16501849071456268	0.38199276221575545	-1.9258118192468459
0.2033674382347517	1.0003892680056883	0.16502418116447323	0.38221098430498407	-1.926907263801411
0.2034835818316876	1.0003883527754043	0.1650298728718317	0.38242920499865074	-1.928002591847016
0.2035997254286235	1.000387437333242	0.16503556579713916	0.38264742429664855	-1.9290978033762436
0.20371586902555938	1.000386521685542	0.1650412599009019	0.38286564219888036	-1.9301928983824934
0.20383201262249528	1.0003856058386442	0.16504695514363202	0.38308385870525896	-1.9312878768599806
0.2039481562194312	1.0003846897988884	0.16505265148584747	0.38330207381570663	-1.932382738803735
0.2040642998163671	1.0003837735726133	0.16505834888807241	0.38352028753015566	-1.9334774842096007
0.20418044341330296	1.0003828571661573	0.16506404731083751	0.3837384998485479	-1.9345721130742368
0.20429658701023887	1.000381940585858	0.16506974671468022	0.383956710770835	-1.9356666253951138
0.20441273060717477	1.0003810238380526	0.165075447060145	0.38417492029697836	-1.9367610211705155
0.20452887420411064	1.0003801069290774	0.16508114830778356	0.3843931284269491	-1.937855300399538
0.20464501780104655	1.0003791898652679	0.16508685041815535	0.38461133516072804	-1.9389494630820874
0.20476116139798245	1.0003782726529589	0.16509255335182754	0.38482954049830576	-1.9400435092188812
0.20487730499491835	1.0003773552984838	0.1650982570693755	0.3850477444396824	-1.9411374388114468
0.20499344859185423	1.000376437808176	0.16510396153138301	0.38526594698486805	-1.94223125186212
0.20510959218879013	1.0003755201883675	0.16510966669844254	0.38548414813388215	-1.943324948374046
0.20522573578572603	1.000374602445389	0.16511537253115544	0.38570234788675417	-1.9444185283511772
0.2053418793826619	1.0003736845855704	0.16512107899013237	0.385920546243523	-1.9455119917982735
0.2054580229795978	1.0003727666152407	0.16512678603599346	0.3861387432042373	-1.9466053387209012
0.2055741665765337	1.0003718485407278	0.1651324936293686	0.3863569387689553	-1.9476985691254325
0.20569031017346961	1.000370930368358	0.16513820173089772	0.3865751329377451	-1.9487916830190444
0.2058064537704055	1.0003700121044565	0.16514391030123107	0.3867933257106841	-1.9498846804097183
0.20587346171422694	1.000369482281664	0.16514720400448807	0.3869192093212569	-1.9505152218669206
0.2059225973673414	1.0003690937553478	0.1651496193010295	0.38701151708785964	-1.9509775613062397
0.2060387409642773	1.0003681753273546	0.16515532869096464	0.38722970706936855	-1.9520703257181964
0.20615488456121317	1.000367256826798	0.1651610384317193	0.38744789565531723	-1.953162973655979
0.20627102815814907	1.0003663382599983	0.16516674848398769	0.3876660828458218	-1.9542555051307795
0.20638717175508497	1.0003654196332743	0.1651724588084756	0.38788426864100795	-1.9553479201545905
0.20650331535202088	1.0003645009529427	0.1651781693659008	0.3881024530410109	-1.9564402187402044
0.20661945894895675	1.0003635822253196	0.16518388011699323	0.38832063604597544	-1.9575324009012134
0.20673560254589265	1.0003626634567186	0.16518959102249528	0.388538817656056	-1.9586244666520083
0.20685174614282856	1.0003617446534527	0.16519530204316207	0.3887569978714167	-1.9597164160077774
0.20696788973976443	1.0003608258218322	0.16520101313976174	0.388975176692231	-1.960808248984506
0.20708403333670033	1.0003599069681666	0.16520672427307562	0.3891933541186819	-1.961899965598976
0.20720017693363624	1.0003589880987631	0.1652124354038986	0.38941153015096214	-1.9629915658687644
0.20731632053057214	1.0003580692199274	0.16521814649303934	0.38962970478927383	-1.964083049812244
0.20743246412750801	1.0003571503379636	0.16522385750132051	0.38984787803382875	-1.96517441744858
0.20754860772444392	1.000356231459173	0.16522956838957917	0.390066049884848	-1.966265668797732
0.20766475132137982	1.000355312589856	0.16523527911866684	0.39028422034256227	-1.9673568038804516
0.2077808949183157	1.0003543937363109	0.16524098964945	0.3905023894072118	-1.9684478227182824
0.2078970385152516	1.0003534749048335	0.16524669994281013	0.3907205570790464	-1.9695387253335583
0.2080131821121875	1.0003525561017181	0.1652524099596441	0.3909387233583251	-1.9706295117494037
0.2081293257091234	1.0003516373332566	0.16525811966086443	0.39115688824531647	-1.971720181989732
0.20824546930605928	1.000350718605739	0.16526382900739942	0.3913750517402988	-1.972810736079245
0.20836161290299518	1.000349799925453	0.1652695379601936	0.3915932138435595	-1.9739011740434325
0.20847775649993108	1.000348881298684	0.16527524648020792	0.3918113745553956	-1.9749914959085704
0.20859390009686696	1.0003479627317156	0.16528095452841987	0.3920295338761136	-1.9760817017017211
0.2086609080406884	1.0003474328028956	0.1652842475026917	0.39215539818898765	-1.9767106327767674
0.20871004369380286	1.0003470442308287	0.16528666206582396	0.3922476918060292	-1.9771717914507325
0.20882618729073876	1.0003461258023019	0.16529236905343184	0.39246584834546777	-1.9782617651842358
0.20894233088767467	1.0003452074524117	0.16529807545227254	0.3926840034947639	-1.9793516229316468
0.20905847448461054	1.000344289187432	0.1653037812233929	0.3929021572542617	-1.9804413647231631
0.20917461808154644	1.000343371013634	0.16530948632785755	0.3931203096243146	-1.9815309905897647
0.20929076167848235	1.000342452937287	0.16531519072674947	0.3933384606052854	-1.982620500563212
0.20940690527541825	1.0003415349646576	0.16532089438116998	0.39355661019754623	-1.9837098946760459
0.20952304887235412	1.0003406171020095	0.16532659725223917	0.39377475840147874	-1.9847991729615866
0.20963919246929003	1.0003396993556037	0.1653322993010961	0.3939929052174737	-1.9858883354539323
0.20975533606622593	1.0003387817316993	0.16533800048889902	0.3942110506459314	-1.9869773821879588
0.2098714796631618	1.0003378642365521	0.16534370077682567	0.39442919468726134	-1.988066313199319
0.2099876232600977	1.0003369468764152	0.16534940012607352	0.39464733734188245	-1.989155128524441
0.2101037668570336	1.000336029657539	0.16535509849786	0.39486547861022275	-1.9902438282005284
0.2102199104539695	1.0003351125861708	0.1653607958534228	0.39508361849271983	-1.9913324122655578
0.21033605405090539	1.0003341956685559	0.16536649215402008	0.39530175698982034	-1.9924208807582797
0.2104521976478413	1.0003332789109358	0.16537218736093073	0.3955198941019804	-1.9935092337182168
0.2105683412447772	1.0003323623195495	0.16537788143545465	0.39573802982966516	-1.9945974711856629
0.21068448484171307	1.0003314459006327	0.1653835743389129	0.3959561641733492	-1.995685593201682
0.21080062843864897	1.0003305296604184	0.1653892660326481	0.39617429713351643	-1.9967735998081082
0.21091677203558487	1.0003296136051363	0.16539495647802466	0.39639242871065966	-1.9978614910475434
0.21103291563252077	1.0003286977410133	0.16540064563642878	0.39661055890528124	-1.9989492669633582
0.21114905922945665	1.0003277820742729	0.16540633346926906	0.3968286877178926	-2.0000369275996888
0.21126520282639255	1.0003268666111353	0.16541201993797652	0.3970468151490143	-2.0011244730014384
0.21138134642332845	1.0003259513578178	0.16541770500400493	0.3972649411991763	-2.0022119032142736
0.21144835436714987	1.0003254234089949	0.16542098429565646	0.39739078632162783	-2.002839233353624
0.21149749002026433	1.000325036320534	0.165423388628831	0.39748306586891763	-2.003299218284627
0.21161363361720023	1.000324121505495	0.16542907077395463	0.39770118915878633	-2.0043864182596924
0.21172977721413613	1.0003232069189076	0.16543475140089928	0.39791931106933986	-2.005473503187427
0.21184592081107204	1.0003222925669757	0.165440430471212	0.39813743160114473	-2.0065604731165485
0.2119620644080079	1.0003213784558997	0.16544610794646394	0.39835555075477647	-2.0076473280965343
0.2120782080049438	1.0003204645918766	0.16545178378825032	0.39857366853081994	-2.0087340681776222
0.21219435160187972	1.0003195509810998	0.1654574579581908	0.39879178492986894	-2.009820693410808
0.2123104951988156	1.000318637629759	0.16546313041792984	0.3990098999525265	-2.010907203847844
0.2124266387957515	1.0003177245440409	0.1654688011291367	0.39922801359940463	-2.0119935995412397
0.2125427823926874	1.0003168117301278	0.1654744700535059	0.39944612587112455	-2.01307988054426
0.2126589259896233	1.000315899194199	0.1654801371527573	0.39966423676831636	-2.014166046910924
0.21277506958655917	1.0003149869424293	0.1654858023886365	0.3998823462916195	-2.015252098696004
0.21289121318349508	1.0003140749809907	0.16549146572291487	0.4001004544416822	-2.0163380359550254
0.21300735678043098	1.000313163316051	0.16549712711738998	0.40031856121916176	-2.0174238587442646
0.21312350037736685	1.0003122519537737	0.1655027865338858	0.4005366666247247	-2.018509567120749
0.21323964397430276	1.0003113409003193	0.16550844393425287	0.40075477065904636	-2.019595161142255
0.21335578757123866	1.0003104301618437	0.1655140992803686	0.4009728733228111	-2.0206806408673077
0.21347193116817456	1.0003095197444993	0.1655197525341374	0.40119097461671244	-2.02176600635518
0.21358807476511044	1.0003086096544342	0.1655254036574911	0.4014090745414526	-2.0228512576658906
0.21370421836204634	1.000307699897793	0.16553105261238912	0.40162717309774304	-2.023936394860205
0.21382036195898224	1.0003067904807155	0.16553669936081855	0.40184527028630396	-2.0250214179996315
0.21393650555591812	1.0003058814093377	0.1655423438647946	0.4020633661078647	-2.0261063271464232
0.21405264915285402	1.000304972689792	0.16554798608636073	0.40228146056316333	-2.027191122363576
0.21416879274978992	1.0003040643282057	0.16555362598758888	0.40249955365294704	-2.0282758037148256
0.21423580069361134	1.0003035404228553	0.16555687880463857	0.40262537976633234	-2.0289015485335136
0.21428493634672582	1.0003031563307028	0.16555926353057976	0.4027176453779718	-2.0293603712646497
0.2144010799436617	1.0003022487034021	0.16556489867746305	0.40293573573900243	-2.030444825078264
0.2145172235405976	1.0003013414524191	0.1655705313903976	0.40315382473681277	-2.0315291652216247
0.2146333671375335	1.0003004345838642	0.16557616163157168	0.40337191237218556	-2.032613391761423
0.2147495107344694	1.0002995281038438	0.16558178936320328	0.40358999864591216	-2.033697504765088
0.21486565433140528	1.0002986220184598	0.16558741454754028	0.40380808355879305	-2.034781504300783
0.21498179792834118	1.0002977163338098	0.16559303714686066	0.40402616711163736	-2.035865390437406
0.2150979415252771	1.0002968110559864	0.16559865712347277	0.40424424930526315	-2.036949163244589
0.21521408512221296	1.0002959061910788	0.1656042744397156	0.4044623301404973	-2.0380328227926947
0.21533022871914886	1.0002950017451704	0.16560988905795884	0.40468040961817536	-2.039116369152817
0.21544637231608477	1.0002940977243404	0.16561550094060337	0.40489848773914183	-2.0401998023967813
0.21556251591302067	1.000293194134664	0.16562111005008126	0.4051165645042499	-2.04128312259714
0.21567865950995654	1.0002922909822107	0.1656267163488561	0.4053346399143614	-2.042366329827175
0.21579480310689245	1.0002913882730464	0.1656323197994232	0.40555271397034726	-2.043449424160894
0.21591094670382835	1.0002904860132311	0.16563792036430985	0.40577078667308686	-2.04453240567303
0.21602709030076422	1.000289584208821	0.16564351800607557	0.4059888580234683	-2.045615274439043
0.21614323389770013	1.000288682865867	0.1656491126873122	0.4062069280223885	-2.046698030535113
0.21625937749463603	1.000287781990415	0.16565470437064425	0.4064249966707531	-2.0477806740381457
0.21637552109157193	1.0002868815885064	0.16566029301872912	0.40664306396947636	-2.048863205025767
0.2164916646885078	1.0002859816661778	0.16566587859425727	0.40686112991948126	-2.0499456235763223
0.2166078082854437	1.0002850822294598	0.16567146105995245	0.40707919452169933	-2.051027929768878
0.2167239518823796	1.0002841832843794	0.16567704037857198	0.40729725777707093	-2.0521101236832164
0.2168400954793155	1.0002832848369576	0.1656826165129069	0.407515319686545	-2.053192205399839
0.2169562390762514	1.0002823868932105	0.16568818942578223	0.4077333802510789	-2.0542741749999625
0.21702324702007283	1.0002818690645754	0.16569140318491435	0.40785918760877227	-2.05489835610225
0.2170723826731873	1.0002814894591494	0.16569375908005723	0.4079514394716389	-2.0553560325655176
0.2171885262701232	1.0002805925407803	0.1656993254386255	0.4081694973491997	-2.0564377781791494
0.21730466986705907	1.0002796961441038	0.16570488846441536	0.40838755388474474	-2.057519411924216
0.21742081346399497	1.0002788002751153	0.16571044812038996	0.40860560907926574	-2.0586009338847866
0.21753695706093087	1.0002779049398054	0.16571600436954745	0.40882366293376327	-2.0596823441456404
0.21765310065786675	1.0002770101441587	0.1657215571749214	0.4090417154492463	-2.060763642792266
0.21776924425480265	1.000276115894155	0.16572710649958083	0.4092597666267323	-2.0618448299108616
0.21788538785173855	1.0002752221957687	0.16573265230663045	0.40947781646724746	-2.06292590558833
0.21800153144867446	1.0002743290549687	0.16573819455921104	0.4096958649718263	-2.0640068699122818
0.21811767504561033	1.000273436477718	0.1657437332204994	0.40991391214151185	-2.065087722971031
0.21823381864254623	1.000272544469975	0.16574926825370884	0.4101319579773557	-2.0661684648535963
0.21834996223948214	1.0002716530376918	0.16575479962208917	0.4103500024804178	-2.0672490956496987
0.218466105836418	1.0002707621868154	0.16576032728892706	0.41056804565176663	-2.06832961544976
0.21858224943335391	1.0002698719232872	0.1657658512175462	0.41078608749247914	-2.069410024344902
0.21869839303028982	1.0002689822530426	0.1657713713713075	0.41100412800364067	-2.070490322426947
0.21881453662722572	1.0002680931820118	0.16577688771360938	0.41122216718634486	-2.071570509788414
0.2189306802241616	1.0002672047161194	0.16578240020788784	0.411440205041694	-2.0726505865225184
0.2190468238210975	1.0002663168612833	0.16578790881761685	0.41165824157079844	-2.073730552723173
0.2191629674180334	1.000265429623417	0.16579341350630836	0.4118762767747773	-2.074810408484983
0.21927911101496927	1.0002645430084272	0.16579891423751275	0.4120943106547577	-2.075890153903248
0.21939525461190518	1.000263657022215	0.1658044109748188	0.4123123432118754	-2.0769697890739596
0.21951139820884108	1.000262771670676	0.16580990368185405	0.41253037444727414	-2.0780493140938003
0.21962754180577698	1.0002618869596995	0.16581539232228504	0.41274840436210636	-2.0791287290601423
0.21974368540271286	1.0002610028951693	0.16582087685981733	0.4129664329575326	-2.0802080340710467
0.2198106933465343	1.0002604931389105	0.16582403923101452	0.413092221882648	-2.080830678853563
0.21985982899964876	1.0002601194829623	0.16582635725819592	0.4131844602347217	-2.0812872292252615
0.21997597259658466	1.0002592367289505	0.1658318334812053	0.4134024861948508	-2.0823663146222215
0.22009211619352056	1.000258354638999	0.1658373054926698	0.4136205108391054	-2.0834452903620466
0.22020825979045644	1.0002574732189675	0.16584277325645366	0.41383853416867905	-2.0845241565455406
0.22032440338739234	1.000256592474709	0.16584823673646132	0.41405655618477366	-2.085602913274189
0.22044054698432825	1.0002557124120712	0.1658536958966376	0.4142745768885994	-2.0866815606501605
0.22055669058126412	1.0002548330368943	0.16585915070096788	0.41449259628137464	-2.087760098776303
0.22067283417820002	1.0002539543550135	0.16586460111347837	0.41471061436432577	-2.088838527756144
0.22078897777513593	1.0002530763722572	0.1658700470982363	0.41492863113868766	-2.0899168476938894
0.22090512137207183	1.0002521990944475	0.16587548861935	0.41514664660570305	-2.0909950586944213
0.2210212649690077	1.0002513225274006	0.16588092564096935	0.41536466076662304	-2.092073160863297
0.2211374085659436	1.0002504466769255	0.1658863581272857	0.4155826736227068	-2.0931511543067494
0.2212535521628795	1.0002495715488258	0.16589178604253227	0.41580068517522156	-2.094229039131683
0.22136969575981538	1.000248697148898	0.1658972093509843	0.4160186954254428	-2.0953068154456758
0.22148583935675129	1.0002478234829326	0.16590262801695918	0.416236704374654	-2.096384483356976
0.2216019829536872	1.000246950556713	0.1659080420048168	0.41645471202414674	-2.097462042974501
0.2217181265506231	1.000246078376017	0.16591345127895957	0.41667271837522063	-2.0985394944078366
0.22183427014755897	1.0002452069466148	0.16591885580383278	0.4168907234291835	-2.099616837767236
0.22195041374449487	1.0002443362742708	0.1659242555439247	0.4171087271873509	-2.1006940731636194
0.22206655734143077	1.0002434663647426	0.1659296504637668	0.4173267296510468	-2.101771200708569
0.22218270093836665	1.0002425972237807	0.16593504052793392	0.41754473082160287	-2.102848220514333
0.22229884453530255	1.0002417288571297	0.16594042570104459	0.41776273070035896	-2.10392513269382
0.22241498813223845	1.0002408612705267	0.16594580594776107	0.41798072928866276	-2.1050019373606017
0.22253113172917435	1.0002399944697025	0.1659511812327896	0.41819872658787005	-2.1060786346289078
0.22259813967299577	1.0002394947368978	0.16595428018152278	0.4183244974707934	-2.1066997760686004
0.22264727532611023	1.000239128460381	0.16595655152088068	0.4184167225993445	-2.107155224613627
0.22276341892304613	1.0002382632482796	0.16596191677682912	0.41863471732445773	-2.108231707430306
0.22287956251998203	1.0002373988391082	0.16596727696547436	0.41885271076458935	-2.1093080831951463
0.2229957061169179	1.0002365352385703	0.16597263205170057	0.41907070292112675	-2.110384352025006
0.2231118497138538	1.000235672452362	0.16597798200043692	0.4192886937954653	-2.1114605140373954
0.2232279933107897	1.0002348104861731	0.1659833267766577	0.4195066833890082	-2.112536569350478
0.22334413690772562	1.0002339493456862	0.1659886663453826	0.4197246717031667	-2.1136125180830674
0.2234602805046615	1.0002330890365765	0.1659940006716768	0.4199426587393596	-2.1146883603546285
0.2235764241015974	1.0002322295645127	0.16599932972065126	0.42016064449901375	-2.115764096285274
0.2236925676985333	1.000231370935156	0.1660046534574628	0.42037862898356376	-2.1168397259957645
0.22380871129546917	1.0002305131541607	0.16600997184731442	0.4205966121944521	-2.1179152496075058
0.22392485489240507	1.000229656227174	0.1660152848554554	0.42081459413312894	-2.118990667242549
0.22404099848934098	1.0002288001598356	0.16602059244718145	0.4210325748010523	-2.12006597902359
0.22415714208627688	1.0002279449577784	0.1660258945878351	0.4212505541996879	-2.121141185073965
0.22427328568321275	1.000227090626628	0.16603119124280558	0.42146853233050924	-2.122216285517654
0.22438942928014866	1.0002262371720023	0.1660364823775293	0.4216865091949976	-2.1232912804792736
0.22450557287708456	1.0002253845995124	0.16604176795748987	0.421904484794642	-2.1243661700840817
0.22462171647402043	1.000224532914762	0.1660470479482183	0.422122459130939	-2.125440954457972
0.22473786007095634	1.0002236821233472	0.1660523223152933	0.422340432205393	-2.1265156337274753
0.22485400366789224	1.0002228322308566	0.16605759102434123	0.42255840401951605	-2.127590208019756
0.22497014726482814	1.000221983242872	0.16606285404103657	0.4227763745748278	-2.1286646774626137
0.22508629086176402	1.000221135164967	0.16606811133110191	0.42299434387285556	-2.129739042184479
0.22520243445869992	1.0002202880027082	0.1660733628603082	0.42321231191513436	-2.1308133023144125
0.22531857805563582	1.0002194417616546	0.16607860859447493	0.42343027870320676	-2.131887457982107
0.22538558599945724	1.0002189539521518	0.16608163242141485	0.4235560319989654	-2.132507134411222
0.22543472165257172	1.0002185964473573	0.1660838484994703	0.4236482442386229	-2.132961509317883
0.2255508652495076	1.0002177520653603	0.16608908254121138	0.4238662085229406	-2.134035456452686
0.2256670088464435	1.0002169086211996	0.16609431068566438	0.4240841715577251	-2.1351092995180907
0.2257831524433794	1.000216066120404	0.16609953289884474	0.42430213334454936	-2.136183038646293
0.22589929604031528	1.0002152245684939	0.1661047491468173	0.4245200938849938	-2.137256673970115
0.22601543963725118	1.0002143839709827	0.1661099593956966	0.42473805318064634	-2.1383302056229994
0.22613158323418708	1.000213544333376	0.1661151636116469	0.4249560112331024	-2.1394036337390094
0.22624772683112299	1.000212705661171	0.16612036176088252	0.42517396804396496	-2.1404769584528283
0.22636387042805886	1.0002118679598577	0.16612555380966784	0.4253919236148445	-2.1415501798997574
0.22648001402499476	1.0002110312349184	0.16613073972431766	0.42560987794735883	-2.1426232982157143
0.22659615762193067	1.0002101954918268	0.16613591947119727	0.4258278310431333	-2.143696313537233
0.22671230121886654	1.0002093607360492	0.16614109301672264	0.42604578290380074	-2.1447692260014612
0.22682844481580244	1.0002085269730443	0.16614626032736055	0.4262637335310013	-2.14584203574616
0.22694458841273835	1.000207694208262	0.1661514213696289	0.42648168292638244	-2.1469147429097015
0.22706073200967425	1.0002068624471452	0.1661565761100968	0.42669963109159936	-2.1479873476310685
0.22717687560661012	1.0002060316951278	0.16616172451538466	0.42691757802831426	-2.1490598500498534
0.22729301920354603	1.0002052019576366	0.16616686655216456	0.42713552373819685	-2.150132250306255
0.22740916280048193	1.0002043732400896	0.16617200218716027	0.4273534682229242	-2.1512045485410805
0.2275253063974178	1.000203545547897	0.1661771313871475	0.42757141148418065	-2.15227674489574
0.2276414499943537	1.0002027188864613	0.1661822541189539	0.4277893535236579	-2.1533488395122493
0.2277575935912896	1.0002018932611756	0.1661873703494596	0.4280072943430549	-2.1544208325332255
0.2278737371882255	1.0002010686774263	0.16619248004559697	0.42822523394407785	-2.155492724101888
0.2279898807851614	1.0002002451405907	0.16619758317435107	0.42844317232844037	-2.156564514362055
0.2281060243820973	1.000199422656038	0.1662026797027597	0.42866110949786307	-2.1576362034581438
0.2281730323259187	1.0001989486121756	0.16620561708099987	0.4287868457233554	-2.1582544583283036
0.2282221679790332	1.000198601229129	0.16620776959791358	0.42887904545407407	-2.158707791535169
0.22833831157596907	1.000197780865217	0.16621285282695655	0.42909698019880843	-2.1597792787387413
0.22845445517290497	1.0001969615696458	0.1662179293570857	0.4293149137338087	-2.1608506652150656
0.22857059876984087	1.0001961433477513	0.16622299915555158	0.42953284606082437	-2.1619219511109407
0.22868674236677677	1.0001953262048615	0.16622806218965838	0.4297507771816122	-2.1629931365737565
0.22880288596371265	1.0001945101462955	0.166233118426764	0.4299687070979361	-2.1640642217514943
0.22891902956064855	1.0001936951773638	0.1662381678342803	0.4301866358115672	-2.165135206792724
0.22903517315758445	1.000192881303369	0.1662432103796733	0.4304045633242835	-2.1662060918466053
0.22915131675452033	1.0001920685296044	0.1662482460304632	0.4306224896378704	-2.167276877062882
0.22926746035145623	1.0001912568613556	0.16625327475422472	0.43084041475412027	-2.1683475625918853
0.22938360394839213	1.000190446303899	0.16625829651858715	0.43105833867483245	-2.16941814858453
0.22949974754532804	1.000189636862503	0.16626331129123453	0.4312762614018136	-2.1704886351923127
0.2296158911422639	1.0001888285424267	0.16626831903990585	0.431494182936877	-2.1715590225673123
0.22973203473919981	1.0001880213489212	0.1662733197323952	0.4317121032818435	-2.1726293108621872
0.22984817833613572	1.0001872152872284	0.16627831333655188	0.4319300224385405	-2.173699500230175
0.2299643219330716	1.000186410362582	0.16628329982028064	0.43214794040880267	-2.1747695908250906
0.2300804655300075	1.0001856065802064	0.16628827915154185	0.4323658571944715	-2.175839582801324
0.2301966091269434	1.0001848039453178	0.1662932512983515	0.43258377279739557	-2.1769094763138415
0.2303127527238793	1.0001840024631232	0.16629821622878163	0.43280168721943024	-2.1779792715181814
0.23042889632081517	1.000183202138821	0.16630317391096017	0.43301960046243804	-2.179048968570455
0.23054503991775108	1.0001824029776007	0.1663081243130714	0.4332375125282882	-2.1801185676273427
0.23066118351468698	1.000181604984643	0.16631306740335594	0.43345542341885696	-2.1811880688460965
0.23077732711162288	1.0001808081651198	0.1663180031501109	0.43367333313602746	-2.182257472384535
0.23089347070855876	1.0001800125241935	0.1663229315216901	0.43389124168168963	-2.183326778401043
0.2309604786523802	1.0001795540248857	0.16632577153149156	0.4340169614127984	-2.183943660038361
0.23100961430549466	1.0001792180670184	0.16632785248650422	0.43410914905774023	-2.1843959870545717
0.23112575790243056	1.000178424798739	0.16633276601302102	0.43432705526608306	-2.1854650985046353
0.23124190149936644	1.0001776327244918	0.16633767206976524	0.4345449603086285	-2.1865341129113123
0.23135804509630234	1.000176841849403	0.16634257062531912	0.4347628641872939	-2.18760303043524
0.23147418869323824	1.0001760521785907	0.16634746164832223	0.4349807669040032	-2.1886718512376175
0.23159033229017414	1.000175263717164	0.16635234510747188	0.4351986684606874	-2.1897405754802017
0.23170647588711002	1.0001744764702218	0.16635722097152308	0.43541656885928404	-2.1908092033253066
0.23182261948404592	1.000173690442855	0.1663620892092888	0.4356344681017374	-2.1918777349358027
0.23193876308098182	1.0001729056401452	0.1663669497896401	0.4358523661899987	-2.1929461704751145
0.2320549066779177	1.000172122067164	0.16637180268150625	0.43607026312602554	-2.1940145101072193
0.2321710502748536	1.0001713397289744	0.16637664785387496	0.4362881589117825	-2.195082753996647
0.2322871938717895	1.0001705586306304	0.16638148527579244	0.43650605354924066	-2.196150902308477
0.2324033374687254	1.0001697787771762	0.16638631491636363	0.4367239470403779	-2.197218955208339
0.23251948106566128	1.0001690001736467	0.16639113674475225	0.4369418393871786	-2.198286912862409
0.23263562466259718	1.000168222825068	0.1663959507301811	0.4371597305916338	-2.199354775437411
0.2327517682595331	1.0001674467364565	0.16640075684193203	0.4373776206557413	-2.2004225431006126
0.23286791185646896	1.000166671912819	0.16640555504934626	0.43759550958150534	-2.201490216019825
0.23298405545340486	1.0001658983591535	0.1664103453218244	0.4378133973709367	-2.2025577943634027
0.23310019905034077	1.000165126080448	0.16641512762882663	0.4380312840260529	-2.2036252783002404
0.23321634264727667	1.0001643550816814	0.16641990193987294	0.4382491695488778	-2.204692667999772
0.23333248624421254	1.0001635853678232	0.16642466822454313	0.43846705394144203	-2.2057599636319716
0.23344862984114845	1.0001628169438328	0.16642942645247708	0.4386849372057825	-2.206827165367347
0.23356477343808435	1.0001620498146608	0.16643417659337478	0.43890281934394276	-2.2078942733769438
0.23368091703502022	1.0001612839852476	0.1664389186169966	0.4391207003579728	-2.208961287832341
0.23374792497884167	1.0001608427404385	0.1664416507780853	0.43924640422658295	-2.2095768491853334
0.23379706063195613	1.0001605194605248	0.16644365249316337	0.43933858024992906	-2.21002820890565
0.23391320422889203	1.0001597562454136	0.16644837819175645	0.43955645902187446	-2.211095036769514
0.23402934782582793	1.0001589943448264	0.16645309568271802	0.4397743366758784	-2.212161771597106
0.2341454914227638	1.0001582337636648	0.16645780493605117	0.4399922132140165	-2.213228413562127
0.2342616350196997	1.0001574745068218	0.16646250592182	0.440210088638371	-2.2142949628388067
0.2343777786166356	1.00015671657918	0.16646719861014975	0.4404279629510304	-2.215361419601899
0.2344939222135715	1.0001559599856131	0.16647188297122706	0.4406458361540897	-2.216427784026684
0.2346100658105074	1.000155204730984	0.16647655897529995	0.4408637082496501	-2.2174940562889627
0.2347262094074433	1.0001544508201465	0.1664812265926781	0.4410815792398191	-2.21856023656506
0.2348423530043792	1.0001536982579444	0.16648588579373297	0.4412994491267107	-2.2196263250318204
0.23495849660131507	1.0001529470492119	0.16649053654889778	0.44151731791244514	-2.220692321866607
0.23507464019825097	1.0001521971987728	0.1664951788286679	0.44173518559914887	-2.2217582272473004
0.23519078379518688	1.0001514487114416	0.16649981260360078	0.44195305218895464	-2.2228240413522986
0.23530692739212275	1.0001507015920226	0.16650443784431618	0.44217091768400146	-2.2238897643605138
0.23542307098905865	1.0001499558453102	0.16650905452149634	0.4423887820864346	-2.224955396451371
0.23553921458599456	1.000149211476089	0.16651366260588604	0.4426066453984056	-2.2260209378048077
0.23565535818293046	1.0001484684891337	0.1665182620682928	0.44282450762207204	-2.2270863886012733
0.23577150177986633	1.0001477268892085	0.1665228528795869	0.44304236875959785	-2.228151749021725
0.23588764537680224	1.000146986681068	0.16652743501070177	0.44326022881315297	-2.2292170192476286
0.23600378897373814	1.0001462478694567	0.1665320084326338	0.4434780877849137	-2.230282199460957
0.23611993257067404	1.000145510459109	0.1665365731164427	0.4436959456770623	-2.231347289844187
0.23623607616760992	1.0001447744547494	0.1665411290332516	0.4439138024917872	-2.2324122905803008
0.23635221976454582	1.000144039861092	0.16654567615424706	0.44413165823128303	-2.2334772018527813
0.23646836336148172	1.0001433066828405	0.1665502144506794	0.4443495128977503	-2.2345420238456146
0.23653537130530314	1.0001428843283238	0.16655282875214147	0.44447520158868964	-2.2351563222275104
0.2365845069584176	1.0001425749246893	0.16655474389386266	0.44456736649339584	-2.2356067567432842
0.2367006505553535	1.0001418445913217	0.1665592644551748	0.4447852190204324	-2.2366714007307738
0.2368167941522894	1.0001411156874116	0.1665637761060579	0.4450030704810787	-2.2377359559935632
0.2369329377492253	1.0001403882176219	0.16656827881801814	0.4452209208775596	-2.238800422717627
0.23704908134616118	1.0001396621866059	0.16657277256262604	0.44543877021210593	-2.2398648010894355
0.23716522494309708	1.0001389375990062	0.16657725731151662	0.44565661848695454	-2.2409290912959503
0.23728136854003298	1.0001382144594553	0.1665817330363894	0.44587446570434813	-2.241993293524626
0.23739751213696886	1.000137492772575	0.16658619970900868	0.44609231186653553	-2.2430574079634047
0.23751365573390476	1.0001367725429775	0.16659065730120348	0.4463101569757714	-2.24412143480072
0.23762979933084066	1.0001360537752642	0.16659510578486791	0.44652800103431634	-2.2451853742254904
0.23774594292777657	1.0001353364740257	0.16659954513196112	0.44674584404443685	-2.246249226427122
0.23786208652471244	1.0001346206438428	0.16660397531450744	0.4469636860084053	-2.2473129915955035
0.23797823012164834	1.0001339062892858	0.16660839630459656	0.44718152692850005	-2.2483766699210084
0.23809437371858425	1.0001331934149142	0.16661280807438372	0.44739936680700515	-2.2494402615944904
0.23821051731552012	1.0001324820252773	0.16661721059608967	0.44761720564621055	-2.2505037668072845
0.23832666091245602	1.0001317721249139	0.1666216038420009	0.4478350434484121	-2.2515671857512043
0.23844280450939193	1.000131063718352	0.16662598778446974	0.44805288021591133	-2.252630518618541
0.23855894810632783	1.0001303568101092	0.16663036239591456	0.4482707159510157	-2.2536937656020606
0.2386750917032637	1.0001296514046927	0.16663472764881973	0.4484885506560383	-2.254756926895006
0.2387912353001996	1.000128947506599	0.16663908351573595	0.4487063843332981	-2.2558200026910917
0.2389073788971355	1.000128245120314	0.16664342996928014	0.4489242169851197	-2.2568829931845054
0.23902352249407138	1.0001275442503126	0.1666477669821358	0.4491420486138335	-2.2579458985699037
0.23913966609100729	1.0001268449010594	0.16665209452705296	0.44935987922177556	-2.2590087190424137
0.2392558096879432	1.0001261470770089	0.16665641257684835	0.4495777088112876	-2.26007145479763
0.2393228176317646	1.0001257451696102	0.16665889950468338	0.449703383059208	-2.260684551624513
0.2393719532848791	1.0001254507826034	0.16666072110440558	0.44979553738471717	-2.2611341060316135
0.23948809688181497	1.0001247560222761	0.16666502008267517	0.45001336494441735	-2.2621966729408896
0.23960424047875087	1.0001240628004482	0.16666930948467476	0.45023119149274676	-2.2632591557224475
0.23972038407568677	1.000123371121531	0.16667358928348913	0.45044901703206985	-2.2643215545737387
0.23983652767262265	1.0001226809899242	0.16667785945227043	0.4506668415647566	-2.265383869692676
0.23995267126955855	1.0001219924100178	0.1666821199642382	0.45088466509318254	-2.26644610127763
0.24006881486649445	1.0001213053861897	0.16668637079267953	0.4511024876197287	-2.267508249527431
0.24018495846343035	1.0001206199228079	0.1666906119109492	0.4513203091467819	-2.268570314641365
0.24030110206036623	1.0001199360242292	0.16669484329246978	0.4515381296767343	-2.2696322968191738
0.24041724565730213	1.0001192536947994	0.16669906491073175	0.45175594921198364	-2.2706941962610516
0.24053338925423803	1.0001185729388535	0.16670327673929355	0.45197376775493314	-2.271756013167647
0.2406495328511739	1.0001178937607156	0.16670747875178185	0.4521915853079916	-2.2728177477400577
0.2407656764481098	1.0001172161646987	0.16671167092189149	0.45240940187357315	-2.2738794001798324
0.2408818200450457	1.0001165401551053	0.16671585322338572	0.4526272174540975	-2.274940970688968
0.24099796364198162	1.000115865736226	0.1667200256300963	0.4528450320519897	-2.276002459469906
0.2411141072389175	1.0001151929123413	0.16672418811592352	0.45306284566968036	-2.277063866725537
0.2412302508358534	1.00011452168772	0.16672834065483638	0.45328065830960534	-2.278125192659193
0.2413463944327893	1.0001138520666204	0.16673248322087283	0.45349846997420595	-2.279186437474649
0.2414625380297252	1.0001131840532893	0.16673661578813959	0.45371628066592895	-2.280247601376122
0.24157868162666107	1.0001125176519625	0.16674073833081254	0.45393409038722626	-2.2813086845682675
0.24169482522359698	1.0001118528668649	0.1667448508231367	0.4541518991405553	-2.2823696872561814
0.24181096882053288	1.00011118970221	0.16674895323942632	0.4543697069283788	-2.2834306096453947
0.24192711241746875	1.0001105281622	0.16675304555406512	0.45458751375316475	-2.284491451941875
0.24204325601440466	1.0001098682510265	0.1667571277415062	0.4548053196173864	-2.2855522143520246
0.2421102639582261	1.0001094882641426	0.16675947830390758	0.45493098020360045	-2.2861641748780546
0.24215939961134056	1.0001092099728697	0.16676119977627238	0.4550231245235224	-2.286612897082678
0.24227554320827646	1.0001085533318979	0.16676526163295613	0.45524092847405645	-2.2876735003411
0.24239168680521234	1.0001078983322689	0.16676931328621977	0.4554587314714777	-2.288734024334988
0.24250783040214824	1.0001072449781292	0.16677335471079555	0.45567653351828036	-2.2897944692724663
0.24262397399908414	1.0001065932736137	0.16677738588148577	0.4558943346169639	-2.2908548353620866
0.24274011759602002	1.0001059432228463	0.16678140677316283	0.456112134770033	-2.291915122812827
0.24285626119295592	1.0001052948299396	0.1667854173607695	0.45632993397999744	-2.2929753318340897
0.24297240478989182	1.0001046480989944	0.16678941761931879	0.4565477322493723	-2.2940354626356996
0.24308854838682772	1.0001040030341006	0.16679340752389427	0.4567655295806776	-2.2950955154279047
0.2432046919837636	1.0001033596393367	0.16679738704965003	0.4569833259764387	-2.296155490421371
0.2433208355806995	1.0001027179187696	0.16680135617181088	0.4572011214391858	-2.2972153878271855
0.2434369791776354	1.0001020778764549	0.16680531486567246	0.45741891597145434	-2.298275207856851
0.24355312277457128	1.0001014395164367	0.1668092631066012	0.4576367095757849	-2.299334950722288
0.24366926637150718	1.0001008028427478	0.16681320087003465	0.457854502254723	-2.30039461663583
0.24378540996844308	1.0001001678594097	0.16681712813148133	0.45807229401081917	-2.3014542058102245
0.243901553565379	1.0000995345704318	0.16682104486652108	0.45829008484662903	-2.3025137184586315
0.24401769716231486	1.0000989029798126	0.166824951050805	0.4585078747647132	-2.3035731547946203
0.24413384075925076	1.0000982730915386	0.16682884666005562	0.4587256637676373	-2.3046325150321705
0.24424998435618667	1.000097644909585	0.16683273167006699	0.45894345185797175	-2.305691799385668
0.24436612795312254	1.0000970184379159	0.16683660605670472	0.4591612390382922	-2.3067510080699054
0.24448227155005844	1.000096393680483	0.16684046979590622	0.459379025311179	-2.3078101413000813
0.24459841514699435	1.0000957706412266	0.1668443228636807	0.45959681067921754	-2.3088691992917965
0.24471455874393025	1.0000951493240757	0.1668481652361092	0.459814595144998	-2.309928182261054
0.24483070234086612	1.0000945297329475	0.16685199688934493	0.46003237871111563	-2.310987090424258
0.24489771028468757	1.000094173052433	0.16685420263978523	0.4601580264604021	-2.311597983475062
0.24494684593780203	1.0000939118717478	0.16685581779961314	0.46025016138017033	-2.312045923998212
0.24506298953473793	1.0000932957443702	0.16685962794321124	0.4604679431547671	-2.313104683200116
0.2451791331316738	1.000092681354697	0.16686342729650908	0.4606857240375154	-2.314163368247569
0.2452952767286097	1.0000920687065988	0.16686721583594885	0.4609035040310299	-2.3152219793585624
0.2454114203255456	1.0000914578039344	0.16687099353804527	0.46112128313792994	-2.3162805167514833
0.2455275639224815	1.0000908486505504	0.16687476037938567	0.4613390613608394	-2.3173389806451095
0.2456437075194174	1.0000902412502826	0.1668785163366301	0.46155683870238734	-2.318397371258611
0.2457598511163533	1.0000896356069542	0.16688226138651138	0.46177461516520724	-2.319455688811547
0.2458759947132892	1.0000890317243771	0.16688599550583533	0.4619923907519375	-2.3205139335238636
0.24599213831022507	1.000088429606351	0.16688971867148064	0.46221016546522103	-2.3215721056158953
0.24610828190716097	1.0000878292566642	0.16689343086039915	0.46242793930770576	-2.3226302053083607
0.24622442550409687	1.0000872306790927	0.16689713204961593	0.46264571228204393	-2.3236882328223625
0.24634056910103277	1.000086633877401	0.16690082221622926	0.46286348439089275	-2.3247461883793865
0.24645671269796865	1.0000860388553416	0.16690450133741083	0.46308125563691394	-2.3258040722012985
0.24657285629490455	1.000085445616655	0.16690816939040581	0.4632990260227738	-2.3268618845103455
0.24668899989184045	1.00008485416507	0.16691182635253296	0.4635167955511434	-2.327919625529151
0.24680514348877636	1.000084264504303	0.16691547220118458	0.4637345642246982	-2.3289772954807173
0.24692128708571223	1.0000836766380594	0.1669191069138269	0.46395233204611847	-2.33003489458842
0.24703743068264813	1.0000830905700313	0.16692273046799977	0.4641700990180888	-2.331092423076011
0.24715357427958404	1.0000825063039003	0.1669263428413172	0.4643878651432986	-2.332149881167614
0.2472697178765199	1.0000819238433347	0.16692994401146705	0.4646056304244416	-2.333207269087723
0.24738586147345581	1.0000813431919915	0.16693353395621138	0.46482339486421603	-2.3342645870612033
0.24750200507039172	1.0000807643535155	0.16693711265338648	0.46504115846532484	-2.3353218353132887
0.24761814866732762	1.0000801873315395	0.16694068008090285	0.4652589212304752	-2.336379014069579
0.24768515661114904	1.0000798552519394	0.16694273313910724	0.46538455700786424	-2.33698891177473
0.2477342922642635	1.0000796121296842	0.1669442362167454	0.46547668316237883	-2.3374361235560404
0.2478504358611994	1.0000790387515581	0.16694778103897356	0.465694444263752	-2.338493163999004
0.2479665794581353	1.000078467200758	0.1669513145257213	0.4659122045373153	-2.3395501356251627
0.24808272305507117	1.000077897480868	0.16695483665519723	0.46612996398579376	-2.340607038661571
0.24819886665200708	1.0000773295954606	0.16695834740568466	0.46634772261191676	-2.341663873335645
0.24831501024894298	1.0000767635480956	0.16696184675554182	0.4665654804184181	-2.3427206398751586
0.24843115384587888	1.0000761993423215	0.16696533468320177	0.466783237408036	-2.3437773385082417
0.24854729744281476	1.0000756369816737	0.1669688111671726	0.46700099358351294	-2.3448339694633824
0.24866344103975066	1.0000750764696757	0.16697227618603752	0.4672187489475957	-2.345890532969422
0.24877958463668656	1.0000745178098394	0.16697572971845484	0.46743650350303545	-2.3469470292555554
0.24889572823362244	1.0000739610056635	0.16697917174315816	0.4676542572525876	-2.348003458551329
0.24901187183055834	1.000073406060635	0.16698260223895647	0.46787201019901187	-2.3490598210866405
0.24912801542749424	1.000072852978229	0.1669860211847341	0.46808976234507227	-2.350116117091735
0.24924415902443015	1.0000723017619073	0.16698942855945098	0.46830751369353696	-2.3511723467972057
0.24936030262136602	1.0000717524151206	0.16699282434214255	0.4685252642471784	-2.3522285104339926
0.24947644621830192	1.0000712049413063	0.16699620851191999	0.4687430140087732	-2.3532846082333805
0.24959258981523783	1.00007065934389	0.1669995810479702	0.46896076298110223	-2.3543406404269973
0.2497087334121737	1.000070115626285	0.16700294192955595	0.4691785111669505	-2.355396607246812
0.2498248770091096	1.000069573791892	0.16700629113601592	0.46939625856910716	-2.3564525089251362
0.2499410206060455	1.0000690338440996	0.16700962864676483	0.4696140051903655	-2.3575083456946184
0.2500571642029814	1.0000684957862838	0.16701295444129347	0.46983175103352304	-2.358564117788247
0.2501733077999173	1.0000679596218083	0.16701626849916876	0.4700494961013812	-2.3596198254393452
0.2502894513968532	1.0000674253540245	0.16701957080003393	0.4702672403967457	-2.3606754688815723
0.25040559499378906	1.000066892986271	0.16702286132360852	0.47048498392242627	-2.361731048348921
0.25047260293761053	1.000066586707383	0.16702475439450246	0.47061060862997434	-2.3623400258742597
0.25052173859072496	1.0000663625218744	0.16702614004968847	0.4707027266812366	-2.3627865640757157
0.25063788218766087	1.0000658339641488	0.1670294069581462	0.4709204686759945	-2.3638420162966125
0.25075402578459677	1.0000653073163956	0.16703266202893077	0.4711382099095218	-2.3648974052465968
0.25087016938153267	1.000064782581904	0.1670359052420678	0.47135595038464445	-2.365952731160981
0.2509863129784686	1.0000642597639502	0.16703913657765965	0.4715736901041921	-2.3670079942754056
0.2511024565754045	1.0000637388657985	0.16704235601588555	0.4717914290709987	-2.3680631948258357
0.2512186001723403	1.0000632198907005	0.16704556353700156	0.4720091672879018	-2.3691183330485606
0.2513347437692762	1.0000627028418947	0.16704875912134068	0.47222690475774337	-2.370173409180192
0.25145088736621213	1.0000621877226081	0.167051942749313	0.4724446414833688	-2.3712284234576617
0.25156703096314803	1.0000616745360542	0.1670551144014057	0.4726623774676277	-2.3722833761182236
0.25168317456008393	1.0000611632854346	0.1670582740581831	0.47288011271337343	-2.3733382673994474
0.25179931815701984	1.0000606539739376	0.16706142170028684	0.4730978472234633	-2.3743930975392216
0.25191546175395574	1.0000601466047396	0.1670645573084359	0.4733155810007585	-2.3754478667757497
0.2520316053508916	1.0000596411810039	0.16706768086342663	0.47353331404812393	-2.376502575347548
0.2521477489478275	1.0000591377058812	0.1670707923461329	0.4737510463684284	-2.3775572234934486
0.2522638925447634	1.00005863618251	0.16707389173750614	0.4739687779645445	-2.3786118114525916
0.2523800361416993	1.0000581366140155	0.1670769790185754	0.47418650883934865	-2.3796663394644297
0.2524961797386352	1.0000576390035107	0.16708005417044747	0.474404238995721	-2.380720807768723
0.2526123233355711	1.000057143354096	0.16708311717430685	0.47462196843654536	-2.3817752166055395
0.252728466932507	1.0000566496688583	0.16708616801141596	0.47483969716470953	-2.382829566215252
0.25284461052944285	1.0000561579508727	0.1670892066631151	0.47505742518310484	-2.3838838568385388
0.25296075412637875	1.0000556682032011	0.16709223311082266	0.4752751524946263	-2.384938088716381
0.25307689772331465	1.0000551804288926	0.16709524733603498	0.4754928791021727	-2.3859922620900607
0.25319304132025056	1.000054694630984	0.16709824932032658	0.4757106050086465	-2.3870463772011616
0.253260049264072	1.0000544152547475	0.1670999757110449	0.4758362195822082	-2.3876545124815696
0.25330918491718646	1.000054210812499	0.1671012390453502	0.47592833021695374	-2.3881004342915655
0.25342532851412236	1.0000537289764484	0.1671042164928369	0.47614605473000415	-2.3891544336034514
0.25354147211105826	1.0000532491258303	0.167107181644596	0.47636377855071105	-2.3902083753792955
0.2536576157079941	1.0000527712636302	0.16711013448251533	0.4765815016819914	-2.391262259861868
0.25377375930493	1.0000522953928204	0.16711307498856112	0.4767992241267658	-2.3923160872942324
0.2538899029018659	1.000051821516361	0.16711600314477826	0.4770169458879582	-2.3933698579197444
0.2540060464988018	1.0000513496371986	0.16711891893329014	0.4772346669684963	-2.3944235719820512
0.2541221900957377	1.000050879758267	0.16712182233629894	0.47745238737131135	-2.3954772297250875
0.2542383336926736	1.0000504118824876	0.16712471333608558	0.477670107099338	-2.396530831393077
0.2543544772896095	1.0000499460127685	0.1671275919150098	0.4778878261555144	-2.3975843772305296
0.2544706208865454	1.0000494821520052	0.16713045805551022	0.47810554454278237	-2.3986378674822406
0.2545867644834813	1.0000490203030798	0.16713331174010446	0.47832326226408695	-2.3996913023932884
0.2547029080804172	1.0000485604688623	0.1671361529513891	0.47854097932237677	-2.400744682209034
0.2548190516773531	1.0000481026522086	0.1671389816720399	0.47875869572060387	-2.40179800717512
0.254935195274289	1.000047646855963	0.16714179788481168	0.47897641146172376	-2.4028512775374673
0.2550513388712249	1.0000471930829555	0.16714460157253858	0.47919412654869525	-2.4039044935422753
0.2551674824681608	1.0000467413360044	0.16714739271813397	0.47941184098448064	-2.404957655436021
0.25528362606509664	1.000046291617914	0.1671501713045906	0.4796295547720455	-2.4060107634654564
0.25539976966203254	1.0000458439314763	0.1671529373149806	0.4798472679143588	-2.407063817877607
0.25551591325896844	1.00004539827947	0.1671556907324556	0.48006498041439283	-2.4081168189197717
0.25563205685590434	1.0000449546646606	0.1671584315402468	0.4802826922751232	-2.40916976683952
0.25574820045284025	1.0000445130898006	0.16716115972166495	0.4805004034995289	-2.4102226618846925
0.25586434404977615	1.0000440735576301	0.16716387526010051	0.480718114090592	-2.4112755043033967
0.25598048764671205	1.0000436360708755	0.16716657813902366	0.4809358240512981	-2.4123282943440083
0.25604749559053347	1.000043384598574	0.16716813177406767	0.48106142945730157	-2.4129356678170955
0.2560966312436479	1.0000432006322502	0.16716926834198437	0.48115353338463585	-2.4133810322551685
0.2562127748405838	1.0000427672444545	0.16717194585261244	0.48137124209359716	-2.4144337182857827
0.2563289184375197	1.000042335910176	0.16717461065461764	0.4815889501811773	-2.41548635268502
0.2564450620344556	1.000041906632089	0.16717726273178965	0.48180665765037456	-2.4165389357023095
0.2565612056313915	1.0000414794128545	0.16717990206799824	0.4820243645041905	-2.417591467587343
0.2566773492283274	1.0000410542551204	0.1671825286471932	0.48224207074562986	-2.418643948590069
0.2567934928252633	1.0000406311615218	0.1671851424534046	0.48245977637770054	-2.419696378960695
0.25690963642219916	1.0000402101346801	0.16718774347074258	0.4826774814034135	-2.420748758949683
0.25702578001913506	1.0000397911772043	0.16719033168339767	0.4828951858257828	-2.421801088807752
0.25714192361607097	1.0000393742916895	0.16719290707564063	0.4831128896478257	-2.422853368785872
0.25725806721300687	1.0000389594807182	0.1671954696318227	0.4833305928725626	-2.4239055991352667
0.25737421080994277	1.0000385467468593	0.1671980193363755	0.4835482955030167	-2.42495778010741
0.2574903544068787	1.0000381360926687	0.16720055617381116	0.4837659975422145	-2.426009911954024
0.2576064980038146	1.0000377275206889	0.16720308012872243	0.48398369899318544	-2.4270619949270804
0.2577226416007504	1.0000373210334494	0.16720559118578265	0.484201399858962	-2.428114029278796
0.2578387851976863	1.0000369166334666	0.1672080893297458	0.4844191001425796	-2.429166015261634
0.25795492879462223	1.0000365143232433	0.16721057454544658	0.48463679984707675	-2.4302179531283006
0.25807107239155813	1.0000361141052692	0.16721304681780058	0.48485449897549476	-2.431269843131744
0.25818721598849403	1.0000357159820206	0.1672155061318041	0.4850721975308781	-2.432321685525154
0.25830335958542994	1.0000353199559608	0.16721795247253443	0.485289895516274	-2.4333734805619605
0.25841950318236584	1.0000349260295398	0.16722038582514975	0.48550759293473267	-2.43442522849583
0.2585356467793017	1.000034534205194	0.16722280617488933	0.48572528978930724	-2.435476929580668
0.2586517903762376	1.0000341444853469	0.16722521350707337	0.48594298608305364	-2.436528584070614
0.2587679339731735	1.0000337568724083	0.1672276078071033	0.4861606818190308	-2.437580192220043
0.2588349419169949	1.0000335342021798	0.1672289832417294	0.48628627905126104	-2.438186886561079
0.2588840775701094	1.0000333713687748	0.16722998906046166	0.48637837700030045	-2.438631754283561
0.2590002211670453	1.00003298797683	0.16723235725271224	0.486596071629927	-2.439683270516007
0.2591163647639812	1.0000326066989436	0.16723471236950002	0.4868137657109779	-2.4407347411724496
0.2592325083609171	1.0000322275374722	0.16723705439655143	0.4870314592465233	-2.441786166508186
0.25934865195785295	1.0000318504947594	0.1672393833196742	0.4872491522396361	-2.44283754677874
0.25946479555478885	1.0000314755731348	0.16724169912475745	0.48746684469339197	-2.443888882239863
0.25958093915172475	1.0000311027749151	0.16724400179777188	0.48768453661086947	-2.444940173147529
0.25969708274866066	1.0000307321024031	0.16724629132476965	0.48790222799514965	-2.4459914197579375
0.25981322634559656	1.0000303635578889	0.1672485676918845	0.4881199188493165	-2.447042622327508
0.25992936994253246	1.0000299971436486	0.16725083088533185	0.4883376091764565	-2.4480937811128807
0.26004551353946836	1.0000296328619454	0.16725308089140872	0.4885552989796591	-2.4491448963709157
0.26016165713640427	1.000029270715028	0.16725531769649393	0.4887729882620161	-2.450195968358691
0.2602778007333401	1.0000289107051332	0.16725754128704803	0.48899067702662213	-2.4512469973334996
0.260393944330276	1.0000285528344832	0.16725975164961346	0.48920836527657446	-2.4522979835528504
0.2605100879272119	1.0000281971052873	0.16726194877081446	0.48942605301497283	-2.4533489272744666
0.2606262315241478	1.000027843519741	0.16726413263735723	0.4896437402449198	-2.4543998287562827
0.2607423751210837	1.0000274920800263	0.16726630323602995	0.48986142696952034	-2.455450688256444
0.2608585187180196	1.0000271427883123	0.1672684605537028	0.49007911319188197	-2.4565015060333066
0.26097466231495553	1.000026795646754	0.16727060457732806	0.49029679891511496	-2.457552282345434
0.2610908059118914	1.0000264506574927	0.16727273529394004	0.49051448414233184	-2.4586030174515954
0.2612069495088273	1.0000261078226573	0.16727485269065534	0.4907321688766479	-2.4596537116107675
0.2613230931057632	1.000025767144362	0.16727695675467266	0.4909498531211808	-2.46070436508213
0.2614392367026991	1.0000254286247081	0.167279047473273	0.4911675368790506	-2.4617549781250663
0.261555380299635	1.0000250922657832	0.1672811248338196	0.4913852201533801	-2.462805550999159
0.2616223882434564	1.0000248991904275	0.1672823172657398	0.49151081022977267	-2.463411650857457
0.2616715238965709	1.0000247580696613	0.16728318882375812	0.49160290294729425	-2.4638560839641936
0.2617876674935068	1.0000244260384028	0.16728523943061654	0.49182058526392064	-2.464906577280152
0.26190381109044264	1.0000240961740547	0.16728727664200535	0.4920382671063892	-2.465957031207215
0.26201995468737854	1.0000237684786504	0.16728930044561743	0.4922559484778322	-2.467007446005758
0.26213609828431444	1.0000234429542096	0.1672913108292282	0.4924736293813844	-2.4680578219363514
0.26225224188125035	1.0000231196027387	0.16729330778069573	0.4926913098201829	-2.4691081592597595
0.26236838547818625	1.00002279842623	0.16729529128796058	0.492908989797367	-2.470158458236938
0.26248452907512215	1.0000224794266628	0.167297261339046	0.4931266693160787	-2.4712087191290326
0.26260067267205806	1.0000221626060022	0.16729921792205793	0.49334434837946184	-2.4722589421973793
0.2627168162689939	1.0000218479662002	0.16730116102518508	0.4935620269906629	-2.4733091277035
0.2628329598659298	1.0000215355091948	0.1673030906366989	0.4937797051528306	-2.474359275909106
0.2629491034628657	1.0000212252369105	0.16730500674495363	0.4939973828691158	-2.4754093870760907
0.2630652470598016	1.0000209171512582	0.16730690933838643	0.4942150601426717	-2.4764594614665323
0.2631813906567375	1.000020611254135	0.16730879840551735	0.49443273697665363	-2.4775094993426925
0.2632975342536734	1.0000203075474245	0.1673106739349493	0.4946504133742194	-2.4785595009670116
0.2634136778506093	1.0000200060329967	0.16731253591536827	0.49486808933852866	-2.479609466602112
0.26352982144754517	1.0000197067127077	0.16731438433554324	0.4950857648727435	-2.4806593965107933
0.26364596504448107	1.0000194095883999	0.1673162191843262	0.4953034399800281	-2.481709290956031
0.26376210864141697	1.0000191146619024	0.16731804045065232	0.4955211146635488	-2.4827591502009785
0.2638782522383529	1.0000188219350301	0.16731984812353984	0.4957387889264741	-2.4838089745089613
0.2639943958352888	1.0000185314095846	0.1673216421920902	0.4959564627719745	-2.484858764143479
0.2641105394322247	1.0000182430873534	0.16732342264548805	0.49617413620322276	-2.485908519368202
0.2642266830291606	1.0000179569701106	0.16732518947300135	0.4963918092233936	-2.4869582404469712
0.2643428266260964	1.0000176730596166	0.16732694266398124	0.4966094818356639	-2.4880079276437965
0.2644098345699179	1.0000175102646907	0.16732794794344916	0.49673506579511245	-2.4886135193806473
0.26445897022303233	1.0000173913576178	0.1673286822078623	0.4968271540432125	-2.489057581222855
0.26457511381996823	1.000017111865847	0.1673304080941624	0.4970448258492204	-2.4901072014484895
0.26469125741690414	1.0000168345860234	0.1673321203124828	0.49726249725687044	-2.4911567885852084
0.26480740101384004	1.000016559519852	0.16733381885250828	0.49748016826934766	-2.492206342897683
0.26492354461077594	1.0000162866690245	0.16733550370400704	0.497697838889839	-2.493255864650746
0.26503968820771184	1.0000160160352187	0.16733717485683078	0.49791550912153326	-2.4943053541093927
0.2651558318046477	1.0000157476200986	0.16733883230091479	0.4981331789676213	-2.495354811538775
0.2652719754015836	1.0000154814253144	0.16734047602627788	0.49835084843129607	-2.4964042372042057
0.2653881189985195	1.0000152174525023	0.16734210602302255	0.4985685175157521	-2.497453631371152
0.2655042625954554	1.0000149557032851	0.16734372228133484	0.4987861862241861	-2.4985029943052375
0.2656204061923913	1.0000146961792717	0.16734532479148462	0.49900385455979646	-2.4995523262722386
0.2657365497893272	1.000014438882057	0.16734691354382536	0.49922152252578367	-2.500601627538086
0.2658526933862631	1.0000141838132224	0.16734848852879433	0.4994391901253499	-2.501650898368861
0.26596883698319895	1.000013930974335	0.1673500497369126	0.4996568573616991	-2.502700139030793
0.26608498058013486	1.0000136803669486	0.16735159715878498	0.49987452423803735	-2.5037493497902625
0.26620112417707076	1.0000134319926026	0.16735313078510022	0.5000921907575722	-2.504798530913796
0.26631726777400666	1.0000131858528232	0.16735465060663093	0.5003098569235132	-2.5058476826680662
0.26643341137094256	1.0000129419491222	0.1673561566142336	0.5005275227390714	-2.5068968053198892
0.26654955496787847	1.000012700282998	0.1673576487988487	0.50074518820746	-2.5079458991362253
0.26666569856481437	1.0000124608559346	0.16735912715150067	0.5009628533318936	-2.508994964384177
0.2667818421617502	1.000012223669403	0.16736059166329795	0.5011805181155887	-2.5100440013309857
0.2668979857586861	1.000011988724859	0.16736204232543306	0.5013981825617635	-2.511093010244033
0.267014129355622	1.000011756023746	0.1673634791291825	0.5016158466736378	-2.512141991390838
0.2671302729525579	1.0000115255674926	0.16736490206590698	0.5018335104544331	-2.5131909450390566
0.26719728089637934	1.0000113936296897	0.1673657167042574	0.5019590893536097	-2.513796116467219
0.2672464165494938	1.0000112973575137	0.16736631112705125	0.5020511739073726	-2.5142398714564784
0.26736256014642973	1.0000110713952104	0.1673677063041443	0.502268837035681	-2.5152887709110288
0.26747870374336563	1.0000108476819698	0.16736908758879923	0.502486499842585	-2.5163376436707634
0.2675948473403015	1.0000106262191653	0.1673704549727134	0.5027041623313123	-2.51738649000387
0.2677109909372374	1.0000104070081561	0.16737180844766844	0.5029218245050927	-2.518435310178666
0.2678271345341733	1.0000101900502876	0.16737314800553021	0.5031394863671574	-2.519484104463597
0.2679432781311092	1.0000099753468914	0.1673744736382489	0.5033571479207393	-2.520532873127236
0.2680594217280451	1.000009762899285	0.16737578533785902	0.5035748091690724	-2.5215816164382803
0.268175565324981	1.0000095527087722	0.16737708309647942	0.5037924701153926	-2.522630334665553
0.2682917089219169	1.0000093447766425	0.16737836690631339	0.5040101307629373	-2.523679028077999
0.26840785251885274	1.0000091391041719	0.16737963675964856	0.5042277911149454	-2.5247276969446855
0.26852399611578864	1.000008935692622	0.16738089264885705	0.5044454511746571	-2.5257763415348
0.26864013971272455	1.0000087345432407	0.16738213456639547	0.504663110945314	-2.526824962117648
0.26875628330966045	1.000008535657262	0.16738336250480482	0.5048807704301596	-2.527873558962654
0.26887242690659635	1.000008339035906	0.16738457645671073	0.5050984296324382	-2.5289221323393574
0.26898857050353225	1.0000081446803786	0.1673857764148233	0.5053160885553961	-2.5299706825174133
0.26910471410046816	1.0000079525918715	0.16738696237193723	0.5055337472022805	-2.53101920976659
0.269220857697404	1.0000077627715631	0.16738813432093178	0.5057514055763402	-2.532067714356768
0.2693370012943399	1.0000075752206175	0.16738929225477087	0.5059690636808256	-2.5331161965579385
0.2694531448912758	1.0000073899401845	0.16739043616650298	0.5061867215189879	-2.5341646566402027
0.2695692884882117	1.0000072069314	0.1673915660492614	0.5064043790940801	-2.5352130948737694
0.2696854320851476	1.0000070261953868	0.1673926818962639	0.5066220364093563	-2.536261511528955
0.2698015756820835	1.0000068477332527	0.16739378370081318	0.5068396934680718	-2.53730990687618
0.2699177192790194	1.0000066715460914	0.16739487145629653	0.5070573502734834	-2.5383582811859706
0.26998472722284084	1.000006570931893	0.16739549263299883	0.5071829251836721	-2.538963121310627
0.27003386287595527	1.0000064976349834	0.167395945156186	0.5072750068288491	-2.539406634728955
0.27015000647289117	1.0000063260009946	0.16739700479403852	0.507492663137428	-2.5404549677758625
0.27026615006982707	1.0000061566451772	0.1673980503634957	0.5077103192024806	-2.5415032805975235
0.270382293666763	1.0000059895685691	0.16739908185828403	0.5079279750272685	-2.5425515734648667
0.2704984372636989	1.0000058247721944	0.1674000992722149	0.5081456306150546	-2.543599846648918
0.2706145808606348	1.000005662257063	0.1674011025991844	0.5083632859691027	-2.5446481004207997
0.2707307244575707	1.000005502024171	0.16740209183317367	0.5085809410926784	-2.545696335051729
0.2708468680545066	1.0000053440745	0.1674030669682487	0.5087985959890476	-2.546744550813016
0.27096301165144243	1.0000051884090182	0.16740402799856036	0.509016250661478	-2.547792747976063
0.27107915524837833	1.0000050350286793	0.16740497491834452	0.5092339051132381	-2.548840926812364
0.27119529884531424	1.000004883934423	0.16740590772192201	0.5094515593475974	-2.5498890875935007
0.27131144244225014	1.0000047351271752	0.16740682640369864	0.5096692133678269	-2.5509372305911446
0.27142758603918604	1.0000045886078475	0.1674077309581652	0.5098868671771983	-2.5519853560770525
0.27154372963612194	1.0000044443773375	0.1674086213798975	0.5101045207789845	-2.553033464323067
0.27165987323305785	1.0000043024365288	0.16740949766355645	0.5103221741764592	-2.5540815556011163
0.2717760168299937	1.0000041627862908	0.167410359803888	0.5105398273728975	-2.5551296301832087
0.2718921604269296	1.0000040254274791	0.16741120779572308	0.5107574803715751	-2.5561776883414353
0.2720083040238655	1.0000038903609347	0.16741204163397783	0.5109751331757691	-2.5572257303479677
0.2721244476208014	1.0000037575874854	0.16741286131365346	0.5111927857887572	-2.558273756475055
0.2722405912177373	1.000003627107944	0.1674136668298363	0.5114104382138183	-2.5593217669950246
0.2723567348146732	1.0000034989231095	0.16741445817769784	0.5116280904542319	-2.560369762180279
0.2724728784116091	1.0000033730337672	0.16741523535249475	0.5118457425132787	-2.561417742303297
0.27258902200854496	1.000003249440688	0.16741599834956883	0.5120633943942405	-2.562465707636629
0.27270516560548086	1.0000031281446289	0.1674167471643471	0.5122810461003995	-2.563513658452898
0.2727721735493023	1.0000030592092268	0.1674171727326235	0.5124066181043431	-2.5641182572139227
0.27282130920241676	1.0000030091463321	0.16741748179234178	0.5124986976350391	-2.564561595024798
0.27293745279935266	1.0000028924465267	0.16741820222915033	0.5127163490014433	-2.565609517625093
0.27305359639628857	1.0000027780459273	0.16741890847045543	0.512934000202897	-2.5666574265266124
0.27316973999322447	1.0000026659452341	0.167419600512025	0.5131516512426862	-2.5677053220022557
0.27328588359016037	1.0000025561451336	0.16742027834971232	0.5133693021240975	-2.568753204324985
0.2734020271870962	1.0000024486462977	0.1674209419794558	0.5135869528504181	-2.5698010737678283
0.2735181707840321	1.000002343449385	0.16742159139727927	0.5138046034249363	-2.5708489306038746
0.273634314380968	1.0000022405550393	0.16742222659929182	0.5140222538509408	-2.5718967751062753
0.2737504579779039	1.0000021399638903	0.16742284758168785	0.5142399041317215	-2.572944607548242
0.27386660157483983	1.000002041676554	0.16742345434074712	0.5144575542705685	-2.5739924282030446
0.27398274517177573	1.0000019456936322	0.16742404687283474	0.5146752042707731	-2.5750402373440093
0.27409888876871163	1.0000018520157121	0.16742462517440118	0.5148928541356268	-2.57608803524452
0.2742150323656475	1.000001760643367	0.16742518924198224	0.5151105038684222	-2.5771358221780143
0.2743311759625834	1.0000016715771567	0.16742573907219915	0.5153281534724522	-2.5781835984179833
0.2744473195595193	1.0000015848176258	0.1674262746617585	0.5155458029510106	-2.5792313642379696
0.2745634631564552	1.0000015003653058	0.16742679600745233	0.5157634523073918	-2.5802791199115678
0.2746796067533911	1.0000014182207129	0.16742730310615808	0.5159811015448906	-2.5813268657124206
0.274795750350327	1.0000013383843505	0.16742779595483856	0.5161987506668025	-2.5823746019142186
0.2749118939472629	1.0000012608567068	0.16742827455054213	0.5164163996764237	-2.5834223287907
0.27502803754419874	1.0000011856382565	0.16742873889040247	0.5166340485770509	-2.584470046615648
0.27514418114113465	1.0000011127294597	0.1674291889716388	0.5168516973719811	-2.5855177556628886
0.27526032473807055	1.0000010421307626	0.16742962479155582	0.517069346064512	-2.5865654562062925
0.27537646833500645	1.0000009738425972	0.16743004634754366	0.517286994657942	-2.5876131485197695
0.27549261193194235	1.0000009078653815	0.1674304536370779	0.5175046431555698	-2.5886608328772716
0.2755596198757638	1.0000008708518646	0.1674306821281296	0.5176302133443252	-2.589265280892594
0.27560875552887826	1.0000008441995194	0.1674308466577197	0.5177222915606944	-2.589708509552788
0.27572489912581416	1.0000007828454	0.1674312254071157	0.5179399398766155	-2.590756178820345
0.27584104272275	1.000000723803399	0.16743158988299797	0.5181575881066331	-2.5918038409540065
0.2759571863196859	1.0000006670738775	0.1674319400831842	0.518375236254048	-2.592851496227869
0.2760733299166218	1.0000006126571828	0.16743227600557756	0.5185928843221609	-2.593899144916064
0.2761894735135577	1.0000005605536477	0.1674325976481667	0.5188105323142731	-2.5949467872927534
0.2763056171104936	1.0000005107635912	0.1674329050090259	0.5190281802336864	-2.5959944236321317
0.2764217607074295	1.0000004632873176	0.16743319808631496	0.5192458280837026	-2.597042054208421
0.2765379043043654	1.0000004181251176	0.16743347687827917	0.5194634758676243	-2.5980896792958723
0.27665404790130127	1.0000003752772677	0.16743374138324943	0.5196811235887541	-2.5991372991687625
0.2767701914982372	1.0000003347440296	0.16743399159964217	0.5198987712503951	-2.600184914101395
0.2768863350951731	1.0000002965256514	0.16743422752595946	0.5201164188558506	-2.601232524368096
0.277002478692109	1.0000002606223672	0.16743444916078887	0.5203340664084242	-2.602280130243215
0.2771186222890449	1.0000002270343964	0.16743465650280354	0.5205517139114196	-2.603327732001122
0.2772347658859808	1.0000001957619444	0.1674348495507622	0.5207693613681411	-2.6043753299162087
0.2773509094829167	1.0000001668052028	0.16743502830350926	0.520987008781893	-2.6054229242628835
0.27746705307985253	1.0000001401643486	0.1674351927599746	0.5212046561559797	-2.6064705153155736
0.27758319667678844	1.0000001158395448	0.1674353429191737	0.521422303493706	-2.607518103348721
0.27769934027372434	1.0000000938309401	0.16743547878020773	0.521639950798377	-2.608565688636783
0.27781548387066024	1.0000000741386692	0.16743560034226335	0.5218575980732975	-2.609613271454231
0.27793162746759614	1.0000000567628526	0.1674357076046129	0.5220752453217729	-2.6106608520755463
0.27804777106453205	1.0000000417035968	0.16743580056661433	0.5222928925471084	-2.611708430775223
0.27816391466146795	1.0000000289609934	0.1674358792277111	0.5225105397526097	-2.6127560078277634
0.2782800582584038	1.0000000185351208	0.16743594358743238	0.5227281869415823	-2.6138035835076776
0.27834706620222527	1.00000001357392	0.1674359742133059	0.5228537564113858	-2.614407971817475
0.2783962018553397	1.0000000104260427	0.1674359936453929	0.5229458341173316	-2.6148511580894835
0.2785123454522756	1.0000000046338084	0.167436029401293	0.5231634812831637	-2.615898731847703
0.2786284890492115	1.000000001158454	0.1674360508549187	0.5233811284423842	-2.616946305056863
0.2787446326461474	1.	0.16743605800614153	0.5235987755982988	-2.617993877991492
0.2787446326461474	1.	0.16743605800614153	0.5235987755982988	-2.617993877991492


==> anc/data-ver2/orbit_4_300.tsv <==
0.	1.	2.266455613971524	0.	0.
6.827414655521521e-6	0.9999999999947109	2.2664556139725662	2.4011749035023893e-6	2.7959891872096223e-6
0.00003094457791645484	0.9999999998913475	2.2664556139929317	0.000010883086445764046	0.000012672542920298926
0.0001161360586014789	0.9999999984696005	2.2664556142730596	0.00004084459544838193	0.00004756048672247797
0.00033604787533866165	0.9999999871863472	2.266455616496206	0.0001181867180493166	0.0001376196221705761
0.0009037244405512411	0.9999999073292449	2.2664556322305014	0.00031783635206086435	0.0003700967175778628
0.0021987203438600658	0.9999994514570348	2.2664557220512553	0.0007732815611494689	0.0009004284149789803
0.0023691149205757036	0.9999993631415452	2.2664557394520983	0.0008332087286269205	0.0009702090538200941
0.0043974406877201316	0.9999978058278837	2.26645604628999	0.0015465646636969612	0.0018008566977353057
0.005116176128723781	0.9999970299640324	2.266456199158378	0.0017993422751731328	0.0020951959067913215
0.006596161031580197	0.9999950631117795	2.2664565866863464	0.002319850849058745	0.0027012847160464556
0.008794881375440263	0.9999912233074442	2.2664573432380246	0.0030931416586875773	0.003601712337690179
0.01099360171930033	0.9999862864130878	2.2664583159418035	0.0038664386340909514	0.004502139430444629
0.011001217806454626	0.9999862674056406	2.266458319686779	0.0038691172488006615	0.00450525839410694
0.013192322063160395	0.9999802524264099	2.266459504793541	0.004639743316849344	0.005402565862088498
0.015391042407020461	0.9999731213445978	2.2664609097881763	0.005413057248634461	0.006302991500401149
0.017589762750880526	0.9999648931643282	2.266462530919727	0.006186381971227495	0.007203416213162756
0.019788483094740593	0.9999555678817661	2.266464368181291	0.006959719026537371	0.008103839868154435
0.02198720343860066	0.9999451454925652	2.2664664215650454	0.007733069956619011	0.009004262333158378
0.023608769267594903	0.9999367560067552	2.2664680744107586	0.008303429426819177	0.009668326982691058
0.024185923782460723	0.999933625991868	2.2664686910622485	0.00850643630369159	0.00990468347595799
0.02638464412632079	0.9999210093743055	2.266471176663236	0.009279819610156802	0.010805103164338022
0.028583364470180856	0.9999072956339975	2.266473878357426	0.010053221418617126	0.011705521266084706
0.030782084814040923	0.9998924847645522	2.266476796133314	0.010826643271894105	0.01260593764898589
0.032980805157900986	0.9998765767590666	2.266479929978477	0.011600086713046617	0.013506352180831174
0.03517952550176105	0.9998595716101263	2.2664832798795707	0.012373553285389171	0.014406764729412042
0.03737824584562112	0.9998414693098054	2.2664868458223317	0.013147044532510185	0.015307175162521995
0.039576966189481186	0.9998222698496667	2.266490627791576	0.013920561998290292	0.016207583347956692
0.04177568653334125	0.9998019732207615	2.2664946257712	0.014694107226920642	0.01710798915351408
0.04319199513468072	0.9997883181201901	2.2664973154535026	0.015192402825768152	0.017687985415468014
0.04397440687720132	0.9997805794136296	2.2664988397441785	0.015467681762921211	0.018008392446994526
0.04617312722106138	0.9997580884182997	2.266503269692568	0.016241287151159127	0.01890879309620096
0.048371847564921445	0.9997345002242884	2.2665079155975034	0.017014924936866994	0.019809190968939006
0.05057056790878151	0.9997098148206014	2.266512777439202	0.017788596665661228	0.020709585933017104
0.05276928825264158	0.9996840321957327	2.266517855196958	0.018562303883560408	0.02160997785624667
0.054968008596501645	0.9996571523376645	2.266523148849149	0.01933604813700362	0.022510366606442206
0.05716672894036171	0.999629175233868	2.2665286583732294	0.020109830972868843	0.023410752051421447
0.05936544928422178	0.9996001008713025	2.266534383745737	0.020883653938491308	0.024311134059005497
0.061564169628081845	0.9995699292364156	2.266540324942287	0.021657518581681898	0.025211512497018956
0.0637628899719419	0.9995386603151438	2.266546481937577	0.022431426450745532	0.02611188723329006
0.06596161031580197	0.9995062940929115	2.2665528547053833	0.023205379094499597	0.027012258135650814
0.06816033065966204	0.9994728305546317	2.266559443218563	0.02397937806229235	0.02791262507193712
0.0703590510035221	0.9994382696847055	2.266566247449055	0.02475342490402137	0.02881298790998893
0.07255777134738217	0.9994026114670228	2.2665732673678765	0.025527521170152	0.029713346517650355
0.07475649169124224	0.9993658558849613	2.266580502945126	0.026301668411735812	0.03061370076276982
0.0769552120351023	0.9993280029213873	2.266587954149982	0.027075868180429084	0.03151405051320019
0.07915393237896237	0.9992890525586551	2.266595620950705	0.027850122028511292	0.032414395636798904
0.08023809146115979	0.9992694426953552	2.266599480698917	0.028231916447454045	0.03285834182208055
0.08135265272282244	0.9992490047786073	2.2666035033146357	0.028624431508903623	0.033314736001428105
0.0835513730666825	0.999207859562575	2.2666116012081936	0.029398798175187483	0.0342150714749548
0.08575009341054257	0.9991656168913767	2.266619914596881	0.03017322358162305	0.035115401925250936
0.08794881375440264	0.99912227674532	2.2666284434452804	0.030947709283167826	0.03601572722019362
0.09014753409826269	0.9990778391041999	2.2666371877170546	0.031722256835495205	0.036916047227665165
0.09234625444212276	0.9990323039472997	2.266646147374948	0.03249686779501305	0.0378163618155533
0.09454497478598282	0.9989856712533908	2.2666553223807857	0.033271543718882336	0.03871667085175123
0.09674369512984289	0.9989379410007325	2.266664712695474	0.03404628616503574	0.03961697420415784
0.09894241547370296	0.9988891131670724	2.2666743182789997	0.03482109669219629	0.0405172717406778
0.10114113581756302	0.9988391877296456	2.2666841390904313	0.035595976859896045	0.04141756332922167
0.10333985616142309	0.9987881646651755	2.266694175087918	0.03637092822849477	0.04231784883770609
0.10553857650528316	0.9987360439498731	2.2667044262286913	0.03714595235919863	0.04321812813405388
0.10773729684914322	0.9986828255594375	2.266714892469063	0.03792105081407892	0.044118401086194164
0.10993601719300329	0.9986285094690555	2.2667255737644267	0.03869622515609081	0.04501866756206254
0.11213473753686336	0.9985730956534017	2.2667364700692576	0.039471476949092095	0.045918927429601186
0.11433345788072342	0.9985165840866385	2.2667475813371123	0.04024680775786202	0.04681918055675901
0.11653217822458349	0.998458974742416	2.2667589075206296	0.04102221914812005	0.04771942681149176
0.11873089856844356	0.9984002675938718	2.266770448571529	0.041797712686544704	0.04861966606176219
0.12092961891230362	0.9983404626136315	2.2667822044406125	0.04257328994079246	0.04951989817554018
0.12312833925616369	0.9982795597738081	2.266794175077764	0.04334895247951656	0.05042012302080286
0.12532705960002374	0.9982175590460022	2.266806360431949	0.04412470187238598	0.05132034046553474
0.1275257799438838	0.9981544604013018	2.2668187604512156	0.04490053969010431	0.052220550377727895
0.12972450028774388	0.9980902638102828	2.266831375082694	0.04567646750442875	0.05312075262538202
0.13192322063160394	0.9980249692430079	2.2668442042725956	0.04645248688818904	0.05402094707650463
0.13300737971380136	0.9979923691947342	2.2668506091360254	0.04683516567562871	0.05446481780048623
0.134121940975464	0.9979585766690278	2.266857247966215	0.047228599415306514	0.054921133599111154
0.13632066131932408	0.9978910860573803	2.2668705061079297	0.048004806660813096	0.0558213120612251
0.13851938166318414	0.9978224973765906	2.2668839786411983	0.04878111020087037	0.05672148233087814
0.1407181020070442	0.9977528105946711	2.2668976655085635	0.049557511612788686	0.057621644276110315
0.14291682235090428	0.9976820256791217	2.266911566651649	0.05033401247504623	0.058521797764970095
0.14511554269476434	0.9976101425969292	2.266925682011163	0.05111061436730821	0.059421942665514565
0.1473142630386244	0.9975371613145677	2.2669400115268954	0.05188731887044601	0.06032207884580955
0.14951298338248448	0.9974630817979985	2.2669545551377195	0.05266412756655637	0.061222206173929705
0.15171170372634454	0.9973879040126697	2.2669693127815917	0.05344104203898065	0.06212232451795872
0.1539104240702046	0.9973116279235169	2.2669842843955514	0.05421806387232409	0.06302243374598938
0.15610914441406468	0.9972342534949623	2.266999469915721	0.05499519465247507	0.06392253372612379
0.15830786475792474	0.9971557806909152	2.267014869277307	0.05577243596662445	0.06482262432647339
0.1605065851017848	0.9970762094747715	2.267030482414599	0.056549789403284936	0.06572270541515918
0.16270530544564488	0.9969955398094146	2.26704630926097	0.057327256552310454	0.06662277686031184
0.16490402578950494	0.996913771657214	2.2670623497488767	0.05810483900491558	0.06752283853007184
0.167102746133365	0.9968309049800265	2.2670786038098605	0.058882538353694974	0.06842289029258955
0.16930146647722508	0.9967469397391953	2.2670950713745452	0.05966035619264289	0.06932293201602546
0.17150018682108514	0.9966618758955504	2.2671117523726396	0.06043829411717268	0.07022296356855023
0.1736989071649452	0.9965757134094085	2.267128646732937	0.06121635372413634	0.07112298481834485
0.17589762750880528	0.9964884522405727	2.2671457543833142	0.06199453661184415	0.07202299563360078
0.17809634785266532	0.9964000923483326	2.267163075250732	0.06277284438008424	0.07292299588252008
0.18029506819652538	0.9963106336914644	2.267180609261237	0.06355127863014229	0.07382298543331553
0.18249378854038545	0.9962200762282309	2.26719835633996	0.06432984096482121	0.07472296415421081
0.18469250888424552	0.9961284199163811	2.267216316411115	0.0651085329884609	0.07562293191344056
0.18577666796644296	0.996082820925686	2.2672252506590866	0.06549254366020975	0.07606668969368649
0.18689122922810558	0.9960356647131502	2.267234489398003	0.06588735630695798	0.07652288857925059
0.18908994957196565	0.9959418105752599	2.2672528752230092	0.06666631252778567	0.07742283401989794
0.19128866991582572	0.995846857458918	2.267271473807604	0.06744540326001357	0.07832276810365106
0.19348739025968578	0.9957508053198186	2.2672902850723418	0.0682246301143276	0.07922269069878993
0.19568611060354585	0.9956536541131421	2.267309308936864	0.06900399470304991	0.0801226016736062
0.19788483094740592	0.9955554037935547	2.2673285453198977	0.06978349864015884	0.08102250089640332
0.20008355129126598	0.9954560543152086	2.2673479941392536	0.07056314354130898	0.08192238823549666
0.20228227163512605	0.9953556056317424	2.2673676553118303	0.07134293102385114	0.08282226355921367
0.20448099197898612	0.9952540576962803	2.2673875287536105	0.07212286270685252	0.08372212673589396
0.20667971232284618	0.9951514104614325	2.267407614379665	0.07290294021111678	0.08462197763388953
0.20887843266670625	0.9950476638792952	2.2674279121041483	0.07368316515920431	0.08552181612156477
0.21107715301056632	0.9949428179014501	2.2674484218403035	0.07446353917545234	0.08642164206729672
0.21327587335442638	0.9948368724789649	2.267469143500459	0.07524406388599532	0.08732145533947511
0.21547459369828645	0.994729827562393	2.2674900769960296	0.07602474091878511	0.08822125580650256
0.21767331404214652	0.9946216831017732	2.267511222237517	0.07680557190361142	0.08912104333679469
0.21987203438600658	0.9945124390466303	2.2675325791345102	0.07758655847212223	0.09002081779878018
0.22207075472986665	0.9944020953459745	2.2675541475956855	0.07836770225784415	0.09092057906090106
0.22426947507372672	0.9942906519483011	2.267575927528805	0.07914900489620294	0.09182032699161269
0.22646819541758678	0.9941781088015917	2.2675979188407194	0.07993046802454411	0.09272006145938397
0.22866691576144685	0.9940644658533125	2.2676201214373664	0.08071209328215344	0.09361978233269745
0.23086563610530692	0.9939497230504156	2.2676425352237715	0.08149388231027764	0.0945194894800495
0.23306435644916698	0.9938338803393383	2.267665160104047	0.08227583675214506	0.09541918276995036
0.23526307679302705	0.9937169376660029	2.2676879959813947	0.08305795825298636	0.09631886207092437
0.23746179713688711	0.9935988949758173	2.2677110427581035	0.08384024846005532	0.09721852725151003
0.23854595621908453	0.9935402847872062	2.2677224844141777	0.08422604772300586	0.09766213467167935
0.23966051748074718	0.9934797522136743	2.267734300335551	0.08462270902264973	0.09811817818026018
0.24185923782460725	0.9933595093239521	2.2677577686142025	0.08540534159213219	0.09901781472574209
0.24405795816846731	0.9932381662505136	2.267781447493612	0.08618814782195107	0.09991743675653761
0.24625667851232738	0.9931157229367072	2.267805336872424	0.08697112936766152	0.10081704414124334
0.24845539885618745	0.9929921793253661	2.2678294366483684	0.08775428788694652	0.1017166367484707
0.2506541192000475	0.9928675353588082	2.267853746718268	0.0885376250396379	0.10261621444684611
0.2528528395439076	0.9927417909788366	2.2678782669780317	0.08932114248773755	0.10351577710501109
0.2550515598877676	0.9926149461267393	2.2679029973226594	0.0901048418954386	0.10441532459162238
0.2572502802316277	0.9924870007432888	2.26792793764624	0.0908887249291467	0.10531485677535217
0.25944900057548775	0.9923579547687427	2.2679530878419527	0.09167279325750124	0.10621437352488809
0.26164772091934785	0.9922278081428432	2.267978447802066	0.09245704855139684	0.10711387470893345
0.2638464412632079	0.992096560804817	2.2680040174179386	0.0932414924840047	0.10801336019620733
0.266045161607068	0.991964212693376	2.268029796580019	0.09402612673079408	0.1089128298554447
0.268243881950928	0.991830763746716	2.268055785177847	0.09481095296955382	0.10981228355539659
0.2704426022947881	0.9916962139025177	2.268081983100053	0.09559597288041397	0.11071172116483018
0.27264132263864815	0.9915605630979465	2.2681083902343566	0.09638118814586745	0.11161114255252896
0.27484004298250825	0.9914238112696521	2.26813500646757	0.09716660045079174	0.11251054758729288
0.2770387633263683	0.9912859583537684	2.268161831685596	0.09795221148247062	0.11340993613793844
0.2792374836702284	0.9911470042859143	2.268188865773429	0.09873802293061604	0.11430930807329884
0.2814362040140884	0.9910069490011925	2.268216108615153	0.09952403648739003	0.11520866326222408
0.2836349243579485	0.9908657924341902	2.268243560093947	0.1003102538474266	0.11610800157358118
0.28583364470180855	0.990723534518979	2.268271220092079	0.1010966767078538	0.11700732287625422
0.2880323650456686	0.9905801751891149	2.2682990884909104	0.10188330676831579	0.11790662703914452
0.2902310853895287	0.9904357143776377	2.2683271651708945	0.10267014573099496	0.11880591393117076
0.29131524447172613	0.9903640772299277	2.2683410860333604	0.1030582027369377	0.11924933366279364
0.2924298057333887	0.9902901520170718	2.2683554500115766	0.10345719530063416	0.11970518342126911
0.2946285260772488	0.9901434880394254	2.2683839428915955	0.10424445718455894	0.12060443537839334
0.29682724642110886	0.9899957223761913	2.268412643688682	0.10503193309269991	0.12150366967151503
0.29902596676496895	0.9898468549583459	2.268441552279661	0.10581962473761519	0.1224028861696236
0.301224687108829	0.9896968857163501	2.268470668540448	0.10660753383451274	0.1233020847417265
0.3034234074526891	0.9895458145801483	2.268499992346056	0.10739566210127306	0.12420126525684935
0.3056221277965491	0.9893936414791697	2.2685295235705873	0.10818401125847164	0.12510042758403603
0.3078208481404092	0.9892403663423267	2.2685592620872406	0.10897258302940176	0.12599957159234884
0.31001956848426926	0.9890859890980163	2.2685892077683083	0.1097613791400971	0.12689869715086866
0.31221828882812935	0.9889305096741189	2.268619360485176	0.11055040131935472	0.127797804128695
0.3144170091719894	0.9887739279979991	2.268649720108325	0.11133965129875772	0.1286968923949462
0.3166157295158495	0.9886162439965055	2.2686802865073297	0.11212913081269842	0.12959596181875954
0.3188144498597095	0.9884574575959704	2.2687110595508604	0.11291884159840115	0.1304950122692914
0.3210131702035696	0.98829756872221	2.268742039106682	0.11370878539594555	0.13139404361571733
0.32321189054742966	0.9881365773005242	2.2687732250416546	0.11449896394828958	0.13229305572723224
0.32541061089128975	0.987974483255697	2.268804617221734	0.11528937900129288	0.1331920484730505
0.3276093312351498	0.9878112865119961	2.268836215511971	0.11608003230373998	0.13409102172240608
0.3298080515790099	0.9876469869931729	2.2688680197765128	0.11687092560736372	0.13498997534455273
0.3320067719228699	0.9874815846224626	2.2689000298786026	0.11766206066686875	0.13588890920876398
0.33420549226673	0.9873150793225843	2.26893224568058	0.11845343923995505	0.13678782318433344
0.33640421261059006	0.9871474710157407	2.26896466704388	0.11924506308734148	0.1376867171405748
0.33860293295445015	0.9869787596236185	2.268997293829036	0.12003693397278957	0.138585590946822
0.3408016532983102	0.9868089450673877	2.2690301258956764	0.12082905366312721	0.13948444447242941
0.3430003736421703	0.9866380272677026	2.269063163102529	0.12162142392827255	0.14038327758677194
0.3440845327243677	0.9865533438867828	2.2690795287704346	0.12201222370517185	0.14082647241092036
0.3451990939860303	0.9864660061447008	2.2690964053074167	0.12241404654125791	0.14128209015924512
0.3473978143298904	0.9862928816180039	2.2691298523672616	0.12320692327825378	0.14218088205926527
0.34959653467375046	0.9861186536067171	2.269163504138083	0.12400005591859288	0.14307965315626964
0.35179525501761055	0.9859433220294295	2.2691973604749975	0.1247934462447944	0.14397840331971654
0.3539939753614706	0.9857668868042138	2.2692314212322215	0.12558709604258816	0.14487713241908542
0.35619269570533063	0.9855893478486264	2.269265686263069	0.12638100710093908	0.14577584032387716
0.3583914160491907	0.9854107050797076	2.269300155419952	0.1271751812120714	0.14667452690361396
0.36059013639305076	0.9852309584139817	2.269334828554382	0.12796962017149333	0.14757319202783967
0.36278885673691086	0.9850501077674563	2.2693697055169713	0.1287643257780216	0.14847183556611981
0.3649875770807709	0.984868153055623	2.2694047861574287	0.12955929983380615	0.14937045738804183
0.367186297424631	0.9846850941934574	2.2694400703245647	0.1303545441443548	0.15026905736321505
0.36938501776849103	0.9845009310954188	2.269475557866289	0.13115006051855815	0.15116763536127095
0.3715837381123511	0.9843156636754503	2.2695112486296107	0.13194585076871457	0.15206619125186324
0.37378245845621116	0.9841292918469788	2.269547142460641	0.1327419167105551	0.15296472490466806
0.37598117880007126	0.9839418155229156	2.2695832392045894	0.13353826016326867	0.15386323618938397
0.3781798991439313	0.9837532346156552	2.269619538705768	0.13433488294952717	0.15476172497573218
0.3803786194877914	0.9835635490370767	2.2696560408075896	0.1351317868955109	0.15566019113345675
0.38257733983165143	0.9833727586985427	2.2696927453525673	0.13592897383093377	0.15655863453232452
0.3847760601755115	0.9831808635109002	2.269729652182317	0.13672644558906896	0.15745705504212548
0.38697478051937156	0.9829878633844802	2.2697667611375554	0.13752420400677431	0.15835545253267272
0.38917350086323166	0.9827937582290975	2.269804072058102	0.13832225092451808	0.15925382687380263
0.3913722212070917	0.9825985479540517	2.2698415847828777	0.13912058818640463	0.1601521779353751
0.3935709415509518	0.9824022324681257	2.2698792991499066	0.1399192176402004	0.16105050558727343
0.39576966189481183	0.9822048116795876	2.2699172149963154	0.1407181411373597	0.1619488096994048
0.3968538209770093	0.982107059273721	2.269935984900804	0.14111218825011682	0.1623917425282912
0.3979683822386719	0.9820062854961891	2.2699553321583337	0.14151736053305075	0.1628470901417001
0.40016710258253196	0.9818066538251663	2.269993650471294	0.142316877686182	0.16374534678411423
0.40236582292639206	0.9816059165732401	2.270032169769633	0.14311669445942818	0.16464357949662614
0.4045645432702521	0.9814040736466156	2.2700708898868913	0.14391681271925663	0.16554178814923906
0.4067632636141122	0.9812011249509826	2.270109810655712	0.14471723433595388	0.16643997261198057
0.40896198395797223	0.980997070391515	2.270148931907844	0.145517961183652	0.16733813275490267
0.4111607043018323	0.9807919098728719	2.2701882534741404	0.14631899514035543	0.1682362684480821
0.41335942464569236	0.980585643299197	2.2702277751845585	0.1471203380879675	0.16913437956162025
0.41555814498955246	0.9803782705741185	2.2702674968681613	0.14792199191231745	0.1700324659656435
0.4177568653334125	0.98016979160075	2.270307418353117	0.1487239585031873	0.17093052753030316
0.4199555856772726	0.9799602062816897	2.270347539466698	0.14952623975433876	0.17182856412577577
0.42215430602113263	0.9797495145190207	2.270387860035285	0.15032883756354073	0.1727265756222631
0.4243530263649927	0.9795377162143116	2.270428379884363	0.15113175383259614	0.1736245618899924
0.42655174670885276	0.9793248112686161	2.2704690988385234	0.15193499046736963	0.17452252279921643
0.4287504670527128	0.9791107995824732	2.270510016721465	0.15273854937781484	0.17542045822021365
0.4309491873965729	0.9788956810559071	2.2705511333559922	0.15354243247800206	0.17631836802328837
0.43314790774043294	0.9786794555884278	2.2705924485640185	0.15434664168614595	0.17721625207877087
0.43534662808429303	0.978462123079031	2.270633962166563	0.1551511789246332	0.17811411025701743
0.43754534842815307	0.9782436834261977	2.270675673983753	0.15595604612005068	0.17901194242841062
0.43974406877201316	0.9780241365278951	2.2707175838348244	0.15676124520321316	0.1799097484633594
0.4419427891158732	0.9778034822815762	2.2707596915381196	0.1575667781091917	0.18080752823229912
0.4441415094597333	0.9775817205841801	2.270801996911092	0.15837264677734178	0.18170528160569188
0.44634022980359334	0.9773588513321323	2.2708444997703015	0.15917885315133165	0.18260300845402644
0.44853895014745343	0.9771348744213442	2.270887199931418	0.15998539917917082	0.18350070864781848
0.4496231092296508	0.9770240266818678	2.270908327372053	0.16038322167748328	0.18394334254639577
0.45073767049131347	0.9769097897472141	2.2709300972092206	0.16079228681323876	0.18439838205761075
0.45293639083517356	0.9766835972046266	2.2709731914175983	0.16159951801031341	0.1852960285539731
0.4551351111790336	0.9764562966879532	2.271016482369549	0.16240709473160017	0.1861936480075027
0.4573338315228937	0.9762278880910522	2.2710599698771814	0.1632150189427608	0.18709124028882418
0.45953255186675374	0.9759983713072691	2.2711036537517146	0.16402329261394244	0.1879888052685897
0.46173127221061383	0.9757677462294362	2.271147533803479	0.16483191771980688	0.18888634281747912
0.46392999255447387	0.9755360127498734	2.271191609841914	0.16564089623955977	0.18978385280620017
0.46612871289833396	0.9753031707603883	2.2712358816755716	0.16645023015698018	0.1906813351054885
0.468327433242194	0.9750692201522758	2.271280349112116	0.16725992146045	0.19157878958610788
0.4705261535860541	0.974834160816319	2.2713250119583224	0.16806997214298372	0.19247621611885038
0.47272487392991414	0.9745979926427886	2.2713698700200773	0.16888038420225826	0.19337361457453633
0.47492359427377423	0.9743607155214438	2.271414923102381	0.16969115964064282	0.1942709848240147
0.47712231461763427	0.9741223293415321	2.271460171009345	0.17050230046522893	0.195168326738163
0.47932103496149436	0.9738828339917897	2.2715056135441953	0.17131380868786072	0.19606564018788758
0.4815197553053544	0.9736422293604414	2.2715512505092703	0.17212568632516517	0.19696292504412366
0.4837184756492145	0.973400515335201	2.2715970817060223	0.1729379353985826	0.19786018117783558
0.48591719599307454	0.9731576918032717	2.271643106935016	0.17375055793439714	0.19875740846001683
0.48811591633693463	0.9729137586513459	2.2716893259959323	0.17456355596376763	0.19965460676169022
0.49031463668079467	0.9726687157656055	2.2717357386875654	0.17537693152275827	0.20055177595390805
0.49251335702465476	0.9724225630317227	2.2717823448078236	0.17619068665236962	0.20144891590775219
0.4947120773685148	0.9721753003348591	2.271829144153732	0.17700482339856988	0.20234602649433422
0.4969107977123749	0.9719269275596671	2.2718761365214286	0.1778193438123259	0.2032431075847957
0.49910951805623494	0.9716774445902896	2.271923321706169	0.17863424994963473	0.20414015905030808
0.501308238400095	0.97142685131036	2.271970699502323	0.17944954387155504	0.205037180762073
0.5023923974822925	0.9713028784215314	2.2719941316880115	0.1798516975896058	0.2054794789697567
0.503506958743955	0.9711751476030029	2.272018269703379	0.18026522764423886	0.20593417259132243
0.5057056790878152	0.9709223333508346	2.272066032101938	0.18108130333896333	0.20683113440931866
0.5079043994316752	0.970668408435962	2.272113986489722	0.18189777303216262	0.20772806608735464
0.5101031197755352	0.9704133727399847	2.2721621326575665	0.18271463880546004	0.208624967496754
0.5123018401193953	0.970157226143994	2.272210470395427	0.1835319027457003	0.2095218385088711
0.5145005604632554	0.9698999685285737	2.272258999492375	0.18434956694498178	0.2104186789950914
0.5166992808071155	0.9696415997738003	2.2723077197366	0.18516763350068915	0.2113154888268314
0.5188980011509755	0.9693821197592429	2.272356630915411	0.18598610451552597	0.2122122678755389
0.5210967214948355	0.9691215283639645	2.2724057328152343	0.18680498209754748	0.21310901601269303
0.5232954418386957	0.9688598254665212	2.272455025221616	0.1876242683601936	0.2140057331098045
0.5254941621825557	0.968597010944963	2.2725045079192197	0.18844396542232206	0.21490241903841564
0.5276928825264158	0.9683330846768343	2.272554180691831	0.18926407540824153	0.2157990736701006
0.5298916028702758	0.968068046539174	2.272604043322352	0.1900846004477452	0.21669569687646553
0.532090323214136	0.9678018964085158	2.272654095592809	0.19090554267614415	0.21759228852914855
0.534289043557996	0.9675346341608885	2.272704337284345	0.1917269042343013	0.21848884849982014
0.536487763901856	0.9672662596718167	2.2727547681772253	0.19254868726866503	0.219385376660183
0.5386864842457161	0.9669967728163206	2.272805388050836	0.19337089393130333	0.22028187288197248
0.5408852045895762	0.9667261734689171	2.2728561966836844	0.194193526379938	0.22117833703695647
0.5430839249334363	0.9664544615036194	2.2729071938533996	0.19501658677797895	0.2220747689969357
0.5452826452772963	0.9661816367939379	2.2729583793367327	0.19584007729455874	0.22297116863374378
0.5474813656211563	0.9659076992128801	2.273009752909556	0.1966640001045671	0.22386753581924745
0.5496800859650165	0.965632648632952	2.2730613143468665	0.19748835738868603	0.2247638704253466
0.5518788063088765	0.9653564849261569	2.2731130634227816	0.19831315133342448	0.22566017232397453
0.5540775266527366	0.9650792079639974	2.273164999910543	0.19913838413115367	0.22655644138709796
0.555161685734934	0.9649420766268381	2.273190678004554	0.19954545741280189	0.22699836733978682
0.5562762469965966	0.9648008176174748	2.273217123582517	0.19996405798014244	0.22745267748671735
0.5584749673404568	0.9645213137570902	2.273269434210191	0.20079017508459257	0.22834888049486682
0.5606736876843168	0.964240696252844	2.273321931564179	0.20161673765467458	0.2292450502836145
0.5628724080281768	0.9639589649742375	2.2733746154142183	0.2024437479065635	0.23014118672506256
0.5650711283720369	0.9636761197902726	2.273427485529171	0.2032712080624748	0.23103728969134735
0.567269848715897	0.9633921605694523	2.2734805416770243	0.20409912035070069	0.2319333590546396
0.5694685690597571	0.9631070871797814	2.273533783624891	0.20492748700564628	0.23282939468714453
0.5716672894036171	0.962820899488767	2.273587211139009	0.20575631026786623	0.233725396461102
0.5738660097474771	0.9625335973634188	2.273640823984743	0.20658559238410135	0.23462136424878663
0.5760647300913372	0.9622451806702497	2.2736946219265834	0.2074153356073155	0.235517297922508
0.5782634504351973	0.961955649275276	2.2737486047281474	0.20824554219673264	0.23641319735461078
0.5804621707790574	0.9616650030440186	2.27380277215218	0.20907621441787394	0.23730906241747476
0.5826608911229174	0.9613732418415029	2.2738571239605516	0.20990735454259532	0.23820489298351522
0.5848596114667775	0.9610803655322594	2.273911659914262	0.210738964849125	0.23910068892518285
0.5870583318106376	0.9607863739803246	2.2739663797734377	0.21157104762210113	0.23999645011496407
0.5892570521544976	0.9604912670492415	2.2740212832973348	0.2124036051526099	0.24089217642538108
0.5914557724983577	0.9601950446020595	2.274076370244336	0.2132366397382236	0.24178786772899197
0.5936544928422177	0.9598977065013358	2.2741316403719547	0.2140701536830389	0.24268352389839098
0.5958532131860779	0.9595992526091355	2.2741870934368325	0.21490414929771545	0.24357914480620865
0.5980519335299379	0.9592996827870326	2.274242729194741	0.21573862889951448	0.2444747303251118
0.600250653873798	0.9589989968961099	2.2742985474005817	0.2165735948123378	0.2453702803278038
0.602449374217658	0.9586971947969605	2.274354547808386	0.2174090493667667	0.24626579468702484
0.6046480945615181	0.9583942763496875	2.2744107301713155	0.21824499490010144	0.2471612732755518
0.6068468149053782	0.9580902414139056	2.274467094241663	0.21908143375640057	0.24805671596619858
0.6079309739875756	0.9579399148902786	2.274494953410133	0.21949405269064276	0.24849823331883222
0.6090455352492382	0.9577850898487411	2.2745236397708526	0.21991836828652064	0.24895212263181626
0.6112442555930983	0.9574788215128324	2.27458036650944	0.22075580084815605	0.2498474931452932
0.6134429759369584	0.9571714362643312	2.274637274207112	0.22159373380587918	0.2507428273795551
0.6156416962808184	0.956862933960903	2.2746943626126876	0.22243216953118053	0.2516381252075654
0.6178404166246785	0.9565533144597278	2.27475163147412	0.22327111040250933	0.2525333865023252
0.6200391369685385	0.9562425776175005	2.2748090805384917	0.22411055880531405	0.2534286111368734
0.6222378573123987	0.9559307232904319	2.2748667095520223	0.22495051713208342	0.2543237989842871
0.6244365776562587	0.9556177513342498	2.274924518260062	0.22579098778238743	0.2552189499176815
0.6266352980001187	0.9553036616041986	2.2749825064070954	0.22663197316291867	0.2561140638102102
0.6288340183439788	0.9549884539550412	2.275040673736742	0.2274734756875338	0.25700914053506513
0.6310327386878389	0.9546721282410593	2.275099019991755	0.22831549777729518	0.25790417996547715
0.633231459031699	0.9543546843160541	2.2751575449140224	0.22915804186051297	0.2587991819747157
0.635430179375559	0.9540361220333473	2.2752162482445675	0.2300011103727872	0.25969414643608923
0.637628899719419	0.9537164412457818	2.275275129723549	0.23084470575705	0.26058907322294544
0.6398276200632791	0.9533956418057221	2.2753341890902608	0.23168883046360833	0.26148396220867104
0.6420263404071392	0.953073723565056	2.275393426083134	0.23253348695018666	0.26237881326669243
0.6442250607509993	0.9527506863751949	2.2754528404397343	0.23337867768197013	0.26327362627047546
0.6464237810948593	0.9524265300870742	2.2755124318967663	0.2342244051316476	0.26416840109352563
0.6486225014387194	0.9521012545511554	2.27557220019007	0.23507067177945518	0.26506313760938854
0.6508212217825795	0.9517748596174255	2.275632145054623	0.23591748011321997	0.26595783569164966
0.6530199421264395	0.9514473451353992	2.2756922662245413	0.2367648326284039	0.2668524952139348
0.6552186624702996	0.9511187109541192	2.2757525634330786	0.23761273182814785	0.26774711604991003
0.6574173828141596	0.9507889569221567	2.275813036412627	0.23846118022331614	0.268641698073282
0.6596161031580198	0.9504580828876134	2.2758736848947168	0.23931018033254095	0.269536241157798
0.6607002622402172	0.9502945210725203	2.275903654357888	0.2397290145977088	0.2699773138077621
0.6618148235018798	0.9501260886981212	2.275934508610018	0.2401597346822673	0.27043074517724625
0.6640135438457399	0.9497929742008445	2.2759955072883398	0.24100984580679802	0.2713252100054559
0.6662122641895999	0.94945873924248	2.276056680658631	0.24186051624833912	0.27221963551629724
0.66841098453346	0.9491233836692584	2.2761180284489795	0.2427117485570453	0.27311402158368203
0.6706097048773201	0.9487869073269449	2.276179550386616	0.24356354529106578	0.27400836808156337
0.6728084252211801	0.948449310060841	2.276241246197909	0.2444159090165902	0.27490267488393605
0.6750071455650402	0.9481105917157846	2.27630311560837	0.245268842307895	0.27579694186483666
0.6772058659089003	0.9477707521361517	2.2763651583426507	0.24612234774739	0.27669116889834383
0.6794045862527603	0.9474297911658572	2.2764273741245455	0.246976427925665	0.27758535585857824
0.6816033065966204	0.9470877086483562	2.2764897626769898	0.24783108544153676	0.278479502619703
0.6838020269404804	0.9467445044266448	2.2765523237220617	0.24868632290209655	0.27937360905592346
0.6860007472843406	0.9464001783432616	2.2766150569809827	0.2495421429227574	0.28026767504148786
0.6881994676282006	0.9460547302402883	2.276677962174116	0.25039854812730183	0.2811617004506871
0.6903981879720607	0.9457081599593515	2.276741039020969	0.2512555411479302	0.2820556851578551
0.6925969083159207	0.9453604673416233	2.2768042872401923	0.25211312462530855	0.2829496290373688
0.6947956286597808	0.9450116522278228	2.276867706549581	0.25297130120861755	0.28384353196364864
0.6969943490036409	0.9446617144582174	2.2769312966660733	0.25383007355560105	0.28473739381115837
0.6991930693475009	0.9443106538726236	2.276995057305754	0.2546894443326153	0.28563121445440537
0.701391789691361	0.9439584703104087	2.2770589881838506	0.255549416214678	0.28652499376794094
0.7035905100352211	0.9436051636104917	2.2771230890147383	0.25640999188551844	0.2874187316263603
0.7057892303790811	0.9432507336113449	2.277187359511936	0.25727117403762667	0.2883124279043028
0.7079879507229412	0.9428951801509948	2.277251799388109	0.25813296537230435	0.2892060824764521
0.7101866710668012	0.9425385030670239	2.27731640835507	0.25899536859971456	0.29009969521753637
0.7123853914106613	0.9421807021965716	2.2773811861237765	0.25985838643893294	0.2909932660023285
0.7134695504928588	0.9420038617288635	2.2774131892090654	0.2602841558709471	0.2914338581140949
0.7145841117545214	0.9418217773763358	2.2774461324043345	0.2607220216179984	0.29188679470564616
0.7167828320983815	0.9414617284425739	2.277511246905996	0.2615862768739644	0.292780281202352
0.7189815524422415	0.9411005552311051	2.277576529337162	0.26245115495295057	0.2936737253673539
0.7211802727861015	0.9407382575773108	2.27764197940538	0.2633166586101946	0.2945671270756051
0.7233789931299617	0.9403748353161363	2.2777075968173466	0.2641827906101039	0.2954604862021044
0.7255777134738217	0.9400102882820925	2.2777733812789065	0.2650495537263086	0.2963538026218962
0.7277764338176818	0.9396446163092576	2.277839332495054	0.26591695074171384	0.29724707621007096
0.7299751541615418	0.9392778192312776	2.277905450169932	0.26678498444855264	0.29814030684176507
0.732173874505402	0.9389098968813688	2.2779717340068326	0.2676536576484396	0.2990334943921612
0.734372594849262	0.938540849092319	2.278038183708199	0.268522973152424	0.29992663873648845
0.736571315193122	0.9381706756964892	2.2781047989756233	0.26939293378104395	0.3008197397500226
0.7387700355369821	0.9377993765258144	2.278171579509849	0.2702635423643803	0.3017127973080861
0.7409687558808422	0.9374269514118064	2.2782385250107695	0.2711348017421115	0.3026058112860484
0.7431674762247023	0.9370534001855546	2.278305635177431	0.27200671476356786	0.30349878155932614
0.7453661965685623	0.9366787226777279	2.2783729097080294	0.27287928428778685	0.30439170800338333
0.7475649169124223	0.9363029187185763	2.2784403482999136	0.27375251318356864	0.3052845904937313
0.7497636372562825	0.9359259881379326	2.2785079506495842	0.2746264043295315	0.30617742890592936
0.7519623576001425	0.9355479307652144	2.2785757164526936	0.27550096061416807	0.3070702231155844
0.7541610779440026	0.935168746429425	2.278643645404048	0.2763761849359013	0.30796297299835174
0.7563597982878626	0.9347884349591563	2.2787117371976064	0.27725208020314157	0.3088556784299346
0.7585585186317227	0.9344069961825898	2.278779991526481	0.27812864933434317	0.30974833928608486
0.7607572389755828	0.9340244299274986	2.278848408082938	0.2790058952580621	0.310640955442603
0.7629559593194428	0.9336407360212491	2.2789169865583974	0.279883820913013	0.31153352677533835
0.7651546796633029	0.9332559142908031	2.278985726643433	0.2807624292481278	0.3124260531601891
0.7662388387455004	0.9330657487152942	2.279019680839241	0.28119591126884674	0.31286612919166573
0.767353400007163	0.9328699645627196	2.2790546280277746	0.2816417232226134	0.3133185344731028
0.769552120351023	0.9324828866631569	2.279123690400306	0.2825217058060106	0.3142109705900764
0.7717508406948831	0.9320946804178739	2.2791929134490667	0.283402379978253	0.31510336138715633
0.7739495610387431	0.9317053456522326	2.2792622968612517	0.28428374872972606	0.31599570674043886
0.7761482813826033	0.9313148821912002	2.279331840323212	0.2851658150613268	0.3168880065260703
0.7783470017264633	0.9309232898593504	2.279401543520454	0.28604858198452404	0.317780260620247
0.7805457220703234	0.9305305684808662	2.279471406137642	0.2869320525214181	0.31867246889921574
0.7827444424141834	0.9301367178795418	2.279541427858597	0.28781622970480203	0.3195646312392739
0.7849431627580434	0.9297417378787841	2.279611608366296	0.2887011165782221	0.3204567475167696
0.7871418831019036	0.9293456283016155	2.279681947342875	0.28958671619603965	0.3213488176081019
0.7893406034457636	0.9289483889706759	2.279752444469626	0.2904730316234922	0.322240841389721
0.7915393237896237	0.9285500197082245	2.279823099427001	0.291360065936756	0.3231328187381285
0.7937380441334837	0.9281505203361425	2.279893911894609	0.2922478222230082	0.32402474952987753
0.7959367644773438	0.9277498906759353	2.2799648815512183	0.29313630358048975	0.3249166336415731
0.7981354848212039	0.9273481305487339	2.2800360080747564	0.2940255131185682	0.3258084709498719
0.8003342051650639	0.9269452397752984	2.2801072911423095	0.2949154539578018	0.32670026133148317
0.802532925508924	0.9265412181760196	2.2801787304301238	0.2958061292300027	0.32759200466316823
0.8047316458527841	0.9261360655709217	2.280250325613606	0.2966975420783018	0.3284837008217411
0.8069303661966442	0.925729781779664	2.2803220763673213	0.29758969565721305	0.32937534968406856
0.8091290865405042	0.9253223666215444	2.2803939823649975	0.29848259313269837	0.33026695112707044
0.8113278068843642	0.924913819915501	2.280466043279522	0.2993762376822333	0.33115850502771976
0.8135265272282244	0.9245041414801146	2.280538258782943	0.30027063249487274	0.33205001126304284
0.8157252475720844	0.9240933311336116	2.280610628546471	0.30116578077131684	0.3329414697101198
0.8179239679159445	0.9236813886938665	2.2806831522404787	0.3020616857239778	0.3338328802460845
0.8190081269981418	0.9234778486914054	2.280718969249451	0.3025037237911544	0.3342724049772441
0.8201226882598045	0.9232683139784041	2.2807558295344985	0.30295835057704673	0.33472424274812485
0.8223214086036646	0.9228541068044024	2.2808286600972276	0.30385577856656104	0.33561555709348306
0.8245201289475247	0.9224387669886951	2.280901643596524	0.304753972940472	0.3365068231594558
0.8267188492913847	0.9220222943477744	2.28097477969941	0.30565293695871315	0.3373980408233945
0.8289175696352448	0.9216046886977936	2.28104806807207	0.30655267389326857	0.3382892099627054
0.8311162899791049	0.9211859498545697	2.2811215083798517	0.30745318702824204	0.3391803304548499
0.833315010322965	0.9207660776335865	2.281195100287268	0.3083544796599262	0.3400714021773449
0.835513730666825	0.9203450718499974	2.2812688434579944	0.30925655509687255	0.3409624250077626
0.837712451010685	0.9199229323186275	2.281342737554871	0.31015941665996144	0.3418533988237312
0.8399111713545452	0.9194996588539777	2.2814167822399027	0.3110630676824727	0.34274432350293493
0.8421098916984052	0.9190752512702264	2.2814909771742595	0.31196751151015695	0.34363519892311417
0.8443086120422653	0.9186497093812332	2.2815653220182757	0.3128727515013066	0.34452602496206575
0.8465073323861253	0.918223033000542	2.281639816431452	0.3137787910268281	0.3454168014976433
0.8487060527299854	0.9177952219413832	2.2817144600724544	0.31468563347031403	0.3463075284077573
0.8509047730738455	0.9173662760166775	2.2817892525991144	0.3155932822281161	0.3471982055703754
0.8531034934177055	0.9169361950390389	2.2818641936684303	0.31650174070941806	0.3480888328635226
0.8553022137615656	0.9165049788207773	2.2819392829365666	0.3174110123363096	0.3489794101652815
0.8575009341054256	0.9160726271739026	2.2820145200588553	0.3183211005438602	0.3498699373537927
0.8596996544492858	0.9156391399101268	2.2820899046897947	0.3192320087801938	0.3507604143072546
0.8618983747931458	0.9152045168408685	2.28216543648305	0.3201437405065638	0.3516508409039242
0.8640970951370058	0.9147687577772547	2.282241115091456	0.3210562991974284	0.35254121702211677
0.8662958154808659	0.914331862530126	2.2823169401670125	0.32196968834052647	0.35343154254020664
0.868494535824726	0.9138938309100381	2.2823929113608896	0.3228839114369541	0.354321817336627
0.8706932561685861	0.9134546627272663	2.282469028323425	0.32379897200124125	0.3552120412898703
0.8717774152507834	0.9132376964338436	2.2825066141136356	0.3242504852729669	0.35565097985433036
0.8728919765124461	0.9130143577918088	2.2825452907041246	0.32471487356142914	0.3561022142784885
0.8750906968563061	0.9125729159133903	2.2826216981516643	0.32563161965914783	0.3569923361810934
0.8772894172001663	0.9121303369014649	2.282698250313888	0.3265492138496947	0.35788240687635664
0.8794881375440263	0.9116866205652207	2.2827749468378102	0.32746765970211317	0.35877242624301026
0.8816868578878864	0.9112417667135824	2.2828517873696135	0.3283869607992716	0.35966239415984663
0.8838855782317464	0.9107957751552156	2.282928771554652	0.3293071207379433	0.36055231050571895
0.8860842985756066	0.9103486456985307	2.2830058990374487	0.33022814312888665	0.36144217515954136
0.8882830189194666	0.9099003781516858	2.283083169461697	0.33115003159692563	0.3623319880002892
0.8904817392633266	0.9094509723225916	2.2831605824702628	0.33207278978103105	0.3632217489069993
0.8926804596071867	0.9090004280189143	2.28323813770518	0.33299642133440244	0.3641114577587703
0.8948791799510468	0.9085487450480801	2.283315834807656	0.3339209299245499	0.36500111443476274
0.8970779002949069	0.908095923217279	2.2833936734180678	0.33484631923337704	0.3658907188141993
0.8992766206387669	0.9076419623334688	2.283471653175966	0.335772592957264	0.3667802707763655
0.9014753409826269	0.9071868622033789	2.2835497737200705	0.33669975480715136	0.3676697702006092
0.9036740613264871	0.9067306226335147	2.2836280346882756	0.3376278085086243	0.3685592169663416
0.9058727816703471	0.9062732434301616	2.2837064357176464	0.3385567578019971	0.36944861095303694
0.9080715020142072	0.9058147243993896	2.2837849764444216	0.33948660644239914	0.37033795204023323
0.9102702223580672	0.9053550653470568	2.283863656504011	0.3404173581998598	0.3712272401075321
0.9124689427019274	0.9048942660788142	2.283942475530999	0.3413490168593956	0.3721164750345994
0.9146676630457874	0.9044323264001098	2.2840214331591424	0.3422815862210967	0.37300565670116514
0.9168663833896474	0.9039692461161937	2.2841005290213716	0.3432150701002145	0.37389478498702416
0.9190651037335075	0.903505025032121	2.2841797627497904	0.3441494723272496	0.37478385977203593
0.9212638240773676	0.9030396629527584	2.2842591339756764	0.34508479674804016	0.3756728809361253
0.9234625444212277	0.9025731596827866	2.284338642329482	0.3460210472238516	0.3765618483592824
0.924546703503425	0.9023427131245588	2.284377897181753	0.3464830416690564	0.3770001662796217
0.9256612647650877	0.9021055150267068	2.284418287440833	0.3469582276314654	0.3774507619215631
0.9278599851089477	0.9016367287888438	2.2844980689385297	0.34789634186327023	0.3783396215030893
0.9300587054528078	0.9011668007733522	2.284577986450547	0.348835393827352	0.37922842698404907
0.9322574257966679	0.9006957307842198	2.284658039604036	0.3497753874475859	0.38011717824469704
0.934456146140528	0.9002235186252733	2.2847382280253203	0.35071632666372776	0.3810058751653547
0.936654866484388	0.8997501641001828	2.2848185513399013	0.351658215431507	0.3818945176264106
0.938853586828248	0.8992756670124672	2.2848990091724546	0.35260105772271966	0.3827831055083206
0.9410523071721082	0.8988000271654987	2.284979601146831	0.35354485752532216	0.3836716386916084
0.9432510275159682	0.8983232443625079	2.2850603268860583	0.3544896188435254	0.3845601170568656
0.9454497478598283	0.8978453184065893	2.2851411860123396	0.35543534569789004	0.38544854048475186
0.9476484682036883	0.8973662491007063	2.2852221781470545	0.35638204212542174	0.3863369088559957
0.9498471885475485	0.8968860362476963	2.285303302910759	0.35732971217966736	0.3872252220513942
0.9520459088914085	0.896404679650276	2.2853845599231843	0.358278359930812	0.38811347995181367
0.9542446292352685	0.8959221791110474	2.285465948803241	0.3592279894657757	0.3890016824381899
0.9564433495791286	0.8954385344325021	2.2855474691690145	0.36017860488831244	0.38988982939152833
0.9586420699229887	0.8949537454170279	2.2856291206377675	0.36113021031910775	0.3907779206929044
0.9608407902668488	0.8944678118669136	2.2857109028259406	0.3620828098958786	0.39166595622346395
0.9630395106107088	0.8939807335843549	2.285792815349152	0.3630364077734732	0.3925539358644234
0.9652382309545688	0.8934925103714604	2.2858748578221966	0.3639910081239714	0.3934418594970701
0.967436951298429	0.8930031420302567	2.285957029859047	0.3649466151367859	0.39432972700276264
0.969635671642289	0.8925126283626946	2.2860393310728546	0.3659032330187644	0.39521753826293127
0.9718343919861491	0.8920209691706554	2.2861217610759486	0.36686086599429163	0.39610529315907783
0.9740331123300091	0.8915281642559559	2.2862043194798356	0.367819518305393	0.3969929915727767
0.9762318326738693	0.8910342134203552	2.286287005895201	0.368779194211838	0.3978806333856743
0.9773159917560666	0.890790231098883	2.2863278244444802	0.3692527754462498	0.3983182966133946
0.9784305530177293	0.8905391164655605	2.286369819931909	0.3697398979912452	0.39876821847949034
0.9806292733615893	0.8900428731932333	2.286452761199002	0.37070163393918687	0.3996557467360173
0.9828279937054494	0.8895454834049956	2.2865358293047016	0.3716644063692955	0.4005432180371212
0.9850267140493095	0.8890469469024366	2.2866190238564075	0.37262821961336984	0.40143063226474185
0.9872254343931696	0.8885472634871181	2.286702344460699	0.3735930780214825	0.4023179893008932
0.9894241547370296	0.8880464329605823	2.286785790723334	0.37455898596208775	0.4032052890276635
0.9916228750808896	0.8875444551243572	2.286869362249251	0.3755259478221303	0.4040925313272158
0.9938215954247498	0.8870413297799637	2.2869530586425655	0.37649396800715457	0.4049797160817882
0.9960203157686098	0.8865370567289226	2.287036879506575	0.3774630509414149	0.40586684317369426
0.9982190361124699	0.8860316357727603	2.2871208244437558	0.37843320106798645	0.40675391248532317
1.00041775645633	0.885525066713017	2.2872048930557627	0.3794044228488765	0.40764092389914036
1.00261647680019	0.8850173493512525	2.2872890849434313	0.38037672076513696	0.40852787729768747
1.00481519714405	0.8845084834890538	2.287373399706778	0.3813500993169774	0.4094147725635831
1.00701391748791	0.8839984689280419	2.2874578369449976	0.3823245630238787	0.4103016095795228
1.0092126378317703	0.8834873054698792	2.287542396256466	0.3833001164247076	0.4111883882282796
1.0114113581756303	0.8829749929162767	2.287627077238739	0.3842767640778323	0.4120751083927042
1.0136100785194904	0.8824615310690007	2.287711879488553	0.38525451056123794	0.4129617699557258
1.0158087988633504	0.8819469197298813	2.2877968026018243	0.3862333604726439	0.4138483728003517
1.0180075192072104	0.881431158700819	2.28788184617365	0.3872133184296212	0.4147349168096681
1.0202062395510705	0.8809142477837926	2.287967009798307	0.38819438906971093	0.4156214018668406
1.0224049598949305	0.880396186780867	2.288052293069255	0.3891765770505433	0.41650782785511414
1.0246036802387906	0.8798769754942004	2.288137695579132	0.3901598870499578	0.4173941946578137
1.0268024005826508	0.879356613726053	2.288223216919757	0.39114432376612385	0.41828050215834445
1.0290011209265109	0.8788351012787942	2.288308856682132	0.3921298919176623	0.4191667502401922
1.0300852800087081	0.8785775269503471	2.2883511279505337	0.39261628010391686	0.41960372520137057
1.031199841270371	0.8783124379549107	2.288394614456437	0.39311659624376794	0.4200529387869238
1.033398561614231	0.8777886235570148	2.2884804898320352	0.39410444150433255	0.4209390676821874
1.035597281958091	0.8772636578878528	2.2885664823974694	0.39509343248006923	0.42182513680971306
1.037796002301951	0.8767375407503128	2.288652591740464	0.39608357397263677	0.4227111460533128
1.039994722645811	0.8762102719474334	2.288738817447924	0.3970748708047658	0.423597095296881
1.042193442989671	0.8756818512824119	2.2888251591059365	0.39806732782038495	0.4244829844243953
1.0443921633335314	0.8751522785586134	2.2889116162997687	0.3990609498847487	0.4253688133199162
1.0465908836773914	0.8746215535795787	2.2889981886138693	0.4000557418845652	0.426254581867588
1.0487896040212514	0.8740896761490338	2.2890848756318682	0.4010517087281255	0.42714028995163905
1.0509883243651115	0.8735566460708983	2.289171676936577	0.4020488553454338	0.428025937456382
1.0531870447089715	0.8730224631492947	2.2892585921099875	0.40304718668833783	0.4289115242662143
1.0553857650528315	0.8724871271885569	2.289345620733274	0.4040467077306611	0.42979705026561865
1.0575844853966916	0.8719506379932402	2.289432762386791	0.4050474234683353	0.4306825153391633
1.0597832057405516	0.8714129953681299	2.2895200166500747	0.4060493389195337	0.4315679193715024
1.0619819260844119	0.8708741991182506	2.289607383101843	0.407052459124806	0.4324532622473765
1.064180646428272	0.8703342490488766	2.2896948613199934	0.4080567891472134	0.433338543851613
1.066379366772132	0.8697931449655403	2.2897824508816065	0.4090623340724649	0.4342237640691265
1.068578087115992	0.8692508866740426	2.2898701513629436	0.4100690990090547	0.43510892278491897
1.070776807459852	0.8687074739804628	2.2899579623394466	0.4110770890884002	0.43599401988408054
1.072975527803712	0.8681629066911679	2.2900458833857393	0.41208630946498115	0.4368790552517897
1.0751742481475721	0.8676171846128231	2.290133914075626	0.4130967653164797	0.4377640287733139
1.0773729684914322	0.8670703075524019	2.2902220539820926	0.41410846184392147	0.4386489403340096
1.0795716888352922	0.8665222753171963	2.290310302677306	0.41512140427181743	0.43953378981932295
1.0817704091791525	0.8659730877148267	2.290398659732614	0.4161355978483069	0.4404185771147903
1.0828545682613497	0.865701865419933	2.290442267151375	0.4166361450725885	0.4408548307626186
1.0839691295230125	0.8654227445532534	2.2904871247185454	0.41715104784530155	0.4413033021060386
1.0861678498668725	0.8648712456407862	2.29057569720481	0.41816775955863017	0.4421879646787853
1.0883665702107326	0.8643185907860956	2.290664376760298	0.41918573830818484	0.4430725647188397
1.0905652905545926	0.8637647797982236	2.2907531629530817	0.42020498943806756	0.44395710211210265
1.0927640108984527	0.8632098124865946	2.2908420553504127	0.42122551831673843	0.4448415767445672
1.0949627312423127	0.8626536886610262	2.290931053518724	0.4222473303371646	0.44572598850231915
1.0971614515861727	0.8620964081317409	2.2910201570236293	0.42327043091697014	0.4466103372715374
1.099360171930033	0.8615379707093773	2.291109365429922	0.4242948254985872	0.4474946229384945
1.101558892273893	0.8609783762050012	2.291198678301577	0.42532051954940797	0.4483788453895568
1.103757612617753	0.8604176244301174	2.2912880952017485	0.42634751856193803	0.4492630045111852
1.105956332961613	0.8598557151966816	2.2913776156927717	0.4273758280539503	0.4501471001899356
1.1081550533054731	0.8592926483171119	2.291467239336162	0.4284054535686406	0.45103113231245906
1.1103537736493332	0.858728423604301	2.2915569656926134	0.4294364006747838	0.4519151007655027
1.1125524939931932	0.8581630408716282	2.2916467943220016	0.4304686749668913	0.4527990054359097
1.1147512143370533	0.8575964999329715	2.2917367247833815	0.4315022820653696	0.45368284621062005
1.1169499346809135	0.8570288006027204	2.2918267566349866	0.43253722761668023	0.45456662297667105
1.1191486550247736	0.8564599426957876	2.2919168894342317	0.4335735172934999	0.4554503356211976
1.1213473753686336	0.8558899260276229	2.2920071227377097	0.43461115679488316	0.4563339840314327
1.1235460957124936	0.8553187504142247	2.2920974561011924	0.4356501518464248	0.45721756809470815
1.1257448160563537	0.8547464156721536	2.2921878890796323	0.43669050820042443	0.4581010876984547
1.1279435364002137	0.8541729216185453	2.2922784212271594	0.4377322316360516	0.4589845427302027
1.1301422567440738	0.8535982680711239	2.292369052097083	0.4387753279595125	0.4598679330775828
1.1323409770879338	0.8530224548482154	2.292459781241891	0.4398198030042175	0.4607512586283259
1.134539697431794	0.8524454817687607	2.29255060821325	0.44086566263095	0.46163451927026417
1.1356238565139913	0.852160557184163	2.2925954296304782	0.4413818732603477	0.46207001914583984
1.136738417775654	0.8518673486523296	2.2926415325620035	0.4419129127280365	0.4625177148913312
1.1389371381195141	0.851288055319135	2.2927325538381753	0.44296155921151786	0.46340084537956283
1.1411358584633742	0.8507076015900458	2.292823671590965	0.44401160802532186	0.46428391062309726
1.1433345788072342	0.8501259872866022	2.292914885368751	0.4450630651414366	0.4651669105101758
1.1455332991510943	0.8495432122310289	2.293006194719089	0.4461159365600859	0.46604984492914336
1.1477320194949543	0.8489592762462508	2.293097599188712	0.4471702283099048	0.46693271376844886
1.1499307398388143	0.848374179155906	2.2931890983235297	0.4482259464481177	0.46781551691664597
1.1521294601826744	0.8477879207843618	2.293280691668629	0.4492830970607163	0.46869825426239325
1.1543281805265346	0.8472005009567292	2.293372378768273	0.45034168626264015	0.4695809256944551
1.1565269008703947	0.8466119194988779	2.293464159165902	0.4514017201979576	0.47046353110170186
1.1587256212142547	0.8460221762374516	2.293556032404131	0.4524632050400482	0.47134607037311066
1.1609243415581147	0.8454312709998834	2.2936479980247526	0.4535261469917869	0.47222854339776593
1.1631230619019748	0.8448392036144112	2.2937400555687337	0.4545905522857287	0.47311095006485965
1.1653217822458348	0.844245973910094	2.2938322045762174	0.45565642718429555	0.47399329026369225
1.1675205025896949	0.8436515817168271	2.293924444586521	0.45672377797996394	0.47487556388367286
1.169719222933555	0.8430560268653587	2.2940167751381377	0.457792610995454	0.4757577708143201
1.1719179432774152	0.8424593091873062	2.2941091957687347	0.4588629325839202	0.47663991094526237
1.1741166636212752	0.8418614285151719	2.2942017060151536	0.45993474912914295	0.47752198416623864
1.1763153839651352	0.8412623846823607	2.2942943054134095	0.4610080670457221	0.4784039903670989
1.1785141043089953	0.8406621775231963	2.2943869934986916	0.4620828927792716	0.4792859294378047
1.1807128246528553	0.8400608068729383	2.294479769805363	0.46315923280661525	0.4801678012684296
1.1829115449967154	0.8394582725677993	2.2945726338669585	0.46423709363598453	0.4810496057491601
1.1851102653405754	0.8388545744449625	2.294665585216187	0.4653164818072172	0.4819313427702959
1.1873089856844354	0.8382497123425989	2.2947586233849284	0.4663974038919579	0.4828130122222505
1.188393144766633	0.8379510345485801	2.2948045310556395	0.4669309585313893	0.4832477265251787
1.1895077060282957	0.8376436860998858	2.2948517479042367	0.4674798664938597	0.48369461399555175
1.1917064263721557	0.8370364955570236	2.2949449583043355	0.46856387624878754	0.48457614798084275
1.1939051467160158	0.836428140555255	2.2950382541146213	0.46964943982502283	0.485457614068882
1.1961038670598758	0.835818620936883	2.2951316348636603	0.47073656392346963	0.4863390121505442
1.1983025874037359	0.8352079365452891	2.295225100079191	0.47182525527786257	0.4872203421168209
1.200501307747596	0.8345960872249525	2.2953186492881206	0.4729155206549759	0.488101603858821
1.202700028091456	0.833983072821469	2.295412282016527	0.47400736685483413	0.4889827972677714
1.204898748435316	0.8333688931815698	2.2955059977896575	0.47510080071092464	0.48986392223501735
1.2070974687791762	0.8327535481531416	2.2955997961319285	0.47619582909041125	0.4907449786520236
1.2092961891230363	0.8321370375852453	2.2956936765669256	0.4772924588943498	0.4916259664103745
1.2114949094668963	0.8315193613281364	2.295787638617402	0.47839069705790493	0.49250688540177484
1.2136936298107563	0.8309005192332849	2.295881681805279	0.47949055055056883	0.49338773551805043
1.2158923501546164	0.8302805111533955	2.2959758056516457	0.48059202637638126	0.4942685166511488
1.2180910704984764	0.829659336942428	2.296070009676758	0.48169513157415156	0.4951492286931396
1.2202897908423365	0.8290369964556181	2.296164293400038	0.4827998732176818	0.4960298715362155
1.2224885111861965	0.8284134895494983	2.2962586563400755	0.48390625841599194	0.4969104450726928
1.2246872315300565	0.8277888160819189	2.296353098014624	0.48501429431354676	0.49779094919501177
1.2268859518739168	0.8271629759120696	2.2964476179406037	0.48612398809048385	0.49867138379573756
1.2290846722177768	0.8265359689005007	2.2965422156340987	0.48723534696284404	0.499551748767561
1.2312833925616369	0.8259077949091456	2.2966368906103583	0.488348378182803	0.5004320440032987
1.233482112905497	0.8252784538013422	2.2967316423837945	0.4894630890389048	0.5013122693958943
1.235680833249357	0.8246479454418557	2.2968264704679835	0.49057948685629693	0.5021924248384189
1.237879553593217	0.824016269696901	2.2969213743756645	0.4916975789969677	0.5030725102240714
1.240078273937077	0.8233834264341653	2.297016353618738	0.49281737285998456	0.5039525254461799
1.2411624330192745	0.823070950217416	2.2970632141732508	0.4933701566710265	0.504386423116765
1.242276994280937	0.8227494155228314	2.297111407708267	0.4939388758817346	0.5048324703982014
1.2444757146247973	0.8221142368336014	2.297206536154475	0.4950620955361671	0.5057123449737239
1.2466744349686574	0.8214778902387192	2.2973017384667482	0.49618703933503744	0.5065921490664651
1.2488731553125174	0.8208403756119955	2.2973970141536304	0.49731371482815295	0.5074718825702751
1.2510718756563775	0.8202016928288312	2.297492362722827	0.49844212960362083	0.5083515453791355
1.2532705960002375	0.8195618417662417	2.297587783681201	0.4995722912880975	0.5092311373871615
1.2554693163440975	0.8189208223028821	2.2976832765347748	0.5007042075470401	0.5101106584886012
1.2576680366879576	0.8182786343190714	2.2977788407887285	0.5018378860849603	0.5109901085778373
1.2598667570318176	0.8176352776968182	2.2978744759473995	0.5029733346456784	0.5118694875493874
1.2620654773756779	0.816990752319846	2.297970181514282	0.5041105610125818	0.5127487952979051
1.264264197719538	0.8163450580736185	2.2980659569920268	0.5052495730088831	0.5136280317181798
1.266462918063398	0.815698194845366	2.2981618018824386	0.5063903784978813	0.5145071967051386
1.268661638407258	0.815050162524112	2.298257715686479	0.5075329853832254	0.5153862901538463
1.270860358751118	0.8144009610006989	2.298353697904262	0.5086774016091784	0.5162653119595062
1.273059079094978	0.8137505901678155	2.298449748035057	0.5098236351608848	0.517144262017461
1.275257799438838	0.8130990499200239	2.298545865577285	0.5109716940646397	0.5180231402231935
1.2774565197826981	0.8124463401537872	2.2986420500285196	0.5121215863881591	0.5189019464723273
1.2796552401265582	0.811792460767497	2.298738300885487	0.5132733202408536	0.5197806806606277
1.2818539604704184	0.8111374116615013	2.2988346176440624	0.5144269037741034	0.520659342684002
1.2840526808142785	0.8104811927381332	2.2989309997992735	0.5155823451815349	0.521537932438501
1.2862514011581385	0.8098238039017396	2.2990274468452956	0.5167396526993009	0.5224164498203191
1.2884501215019986	0.8091652450587097	2.2991239582754543	0.517898834606361	0.5232948947257954
1.2906488418458586	0.8085055161175048	2.2992205335822224	0.5190598992247661	0.5241732670514143
1.2928475621897186	0.8078446169886877	2.2993171722572208	0.5202228549199432	0.5250515666938066
1.2939317212719161	0.8075183058366409	2.299364846643591	0.5207969912437194	0.5254846175088727
1.2950462825335787	0.8071825475849527	2.2994138737912166	0.5213877101009838	0.5259297935497499
1.2972450028774387	0.8065193078211558	2.299510637674123	0.522554473220934	0.5268079475161697
1.299443723221299	0.8058548976143451	2.2996074633949988	0.5237231527770859	0.5276860284901397
1.301642443565159	0.8051893168837926	2.2997043504420462	0.5248937573112735	0.5285640363688835
1.303841163909019	0.804522565551024	2.299801298302612	0.5260662954101682	0.5294419710497744
1.306039884252879	0.8038546435398517	2.2998983064631853	0.5272407757055784	0.530319832430337
1.3082386045967391	0.8031855507764061	2.2999953744093977	0.5284172068747504	0.5311976204082474
1.3104373249405992	0.802515287189168	2.3000925016260214	0.5295955976406724	0.5320753348813344
1.3126360452844592	0.8018438527090012	2.30018968759697	0.5307759567723802	0.5329529757475805
1.3148347656283192	0.8011712472691856	2.300286931805296	0.5319582930852655	0.5338305429051222
1.3170334859721795	0.800497470805451	2.300384233733191	0.5331426154413864	0.534708036252251
1.3192322063160395	0.7998225232560098	2.300481592861984	0.5343289327497804	0.5355854556874148
1.3214309266598996	0.7991464045615921	2.3005790086721416	0.5355172539667804	0.5364628011092177
1.3236296470037596	0.7984691146654798	2.3006764806432662	0.5367075880963315	0.5373400724164221
1.3258283673476197	0.7977906535135414	2.300774008254097	0.537899944190312	0.5382172695079485
1.3280270876914797	0.7971110210542675	2.3008715909825055	0.5390943313488561	0.5390943922828767
1.3302258080353397	0.7964302172388062	2.300969228305498	0.5402907587206793	0.539971440640447
1.3324245283791998	0.7957482420209993	2.301066919699213	0.5414892355034056	0.5408484144800609
1.33462324872306	0.7950650953574184	2.301164664638921	0.542689770943898	0.5417253137012816
1.33682196906692	0.7943807772074024	2.3012624625990235	0.5438923743385919	0.5426021382038355
1.3390206894107801	0.7936952875330939	2.3013603130530513	0.54509705503383	0.5434788878876126
1.3412194097546402	0.7930086262994773	2.301458215473665	0.5463038224262002	0.5443555626526675
1.3434181300985002	0.7923207934744169	2.301556169332651	0.5475126859628768	0.5452321623992208
1.3456168504423602	0.7916317890286948	2.301654174100926	0.5487236551419633	0.5461086870276591
1.3467010095245577	0.7912916190184507	2.301702517496697	0.5493215455936542	0.5465408617123453
1.3478155707862203	0.7909416129360508	2.30175222924853	0.5499367395128388	0.5469851364385369
1.3500142911300803	0.7902502651732207	2.3018503342446293	0.5511519486765062	0.5478615105325766
1.3522130114739404	0.7895577457199766	2.301948488557513	0.5523692922859438	0.5487378092106703
1.3544117318178006	0.7888640545591667	2.3020466916545947	0.5535887800464598	0.54961403237388
1.3566104521616607	0.7881691916767567	2.302144943002409	0.5548104217160486	0.5504901799234388
1.3588091725055207	0.7874731570618695	2.302243242066611	0.5560342271057503	0.5513662517607525
1.3610078928493807	0.7867759507068282	2.302341588311977	0.5572602060800144	0.552242247787399
1.3632066131932408	0.786077572607197	2.302439981202401	0.5584883685570634	0.5531181679051312
1.3654053335371008	0.7853780227618242	2.302538420200895	0.5597187245092623	0.5539940120158762
1.3676040538809608	0.7846773011728849	2.302636904769588	0.5609512839634893	0.5548697800217374
1.3698027742248209	0.7839754078459242	2.302735434369724	0.5621860570015091	0.5557454718249952
1.3720014945686811	0.7832723427899015	2.302834008461661	0.5634230537603511	0.5566210873281077
1.3742002149125412	0.7825681060172345	2.3029326265048717	0.5646622844326878	0.557496626433712
1.3763989352564012	0.7818626975438437	2.3030312879579404	0.5659037592672189	0.5583720890446252
1.3785976556002613	0.7811561173891985	2.3031299922785613	0.5671474885690565	0.5592474750638451
1.3807963759441213	0.7804483655763624	2.3032287389235395	0.5683934827001138	0.5601227843945515
1.3829950962879813	0.7797394421320396	2.3033275273487894	0.5696417520794977	0.5609980169401074
1.3851938166318414	0.7790293470866214	2.303426357009332	0.5708923071839037	0.5618731726040592
1.3873925369757014	0.7783180804742342	2.3035252273592937	0.5721451585480134	0.5627482512901388
1.3895912573195617	0.7776056423327868	2.3036241378519087	0.5734003167648968	0.563623252902264
1.3917899776634217	0.776892032704019	2.3037230879395123	0.5746577924864161	0.5644981773445393
1.3939886980072818	0.7761772516335504	2.3038220770735442	0.5759175964236336	0.5653730245212579
1.3961874183511418	0.7754612991709301	2.3039211047045454	0.5771797393472229	0.5662477943369018
1.3983861386950018	0.7747441753696863	2.304020170282156	0.5784442320878825	0.5671224866961432
1.3994702977771993	0.7743901402172922	2.304069031970365	0.5790686045727635	0.5675537570543908
1.4005848590388619	0.7740258802873774	2.3041192732551163	0.5797110855367539	0.5679971015038459
1.402783579382722	0.7733064139856425	2.3042184130712635	0.5809803106458419	0.5688716386650657
1.404982299726582	0.7725857765302534	2.304317589177531	0.5822519184284389	0.5697460980850524
1.4071810200704422	0.7718639679911671	2.304416801019948	0.5835259199595526	0.5706204796692499
1.4093797404143023	0.7711409884425777	2.304516048043637	0.5848023263763364	0.571494783323298
1.4115784607581623	0.7704168379629712	2.3046153296928122	0.5860811488785245	0.572369008953033
1.4137771811020223	0.7696915166351781	2.3047146454107805	0.5873623987288688	0.5732431564644894
1.4159759014458824	0.7689650245464288	2.304813994639937	0.5886460872535807	0.5741172257639007
1.4181746217897424	0.7682373617884085	2.304913376821766	0.5899322258427762	0.5749912167577003
1.4203733421336024	0.7675085284573131	2.3050127913968375	0.5912208259509235	0.5758651293525229
1.4225720624774625	0.7667785246539057	2.305112237804809	0.5925118990972955	0.5767389634552059
1.4247707828213225	0.7660473504835735	2.305211715484421	0.5938054568664255	0.5776127189727899
1.4269695031651828	0.7653150060563852	2.3053112238734963	0.5951015109085657	0.5784863958125204
1.4291682235090428	0.7645814914871502	2.30541076240894	0.5964000729401507	0.5793599938818487
1.4313669438529029	0.7638468068954761	2.305510330526737	0.5977011547442642	0.5802335130884332
1.433565664196763	0.76311095240583	2.3056099276619495	0.5990047681711088	0.5811069533401407
1.435764384540623	0.7623739281475975	2.3057095532487177	0.6003109251384805	0.5819803145450472
1.437963104884483	0.7616357342551442	2.305809206720257	0.6016196376322468	0.5828535966114393
1.440161825228343	0.7608963708678769	2.3059088875088563	0.6029309177068279	0.5837267994478156
1.442360545572203	0.7601558381303065	2.3060085950458773	0.6042447774856832	0.5845999229628875
1.4445592659160633	0.7594141361921106	2.306108328761753	0.6055612291617998	0.585472967065581
1.4467579862599234	0.7586712652081969	2.3062080880859845	0.6068802849981872	0.5863459316650372
1.4489567066037834	0.7579272253387684	2.306307872447143	0.6082019573283741	0.5872188166706143
1.4511554269476434	0.7571820167493876	2.3064076812728627	0.6095262585569098	0.588091621991888
1.452239586029841	0.7568141343687351	2.3064569044769794	0.6101802250104174	0.5885219610587862
1.4533541472915035	0.7564356396110429	2.306507513989845	0.6108532011598702	0.5889643475386537
1.4555528676353635	0.755688094100215	2.3066073700238543	0.6121827976853675	0.5898369932209268
1.4577515879792236	0.754939380398944	2.306707248799715	0.6135150607540634	0.5907095589489448
1.4599503083230836	0.7541894986948982	2.306807149741312	0.6148500030596876	0.5915820446331681
1.4621490286669439	0.7534384491814415	2.3069070722715885	0.6161876373695598	0.5924544501842813
1.464347749010804	0.7526862320577046	2.307007015812545	0.6175279765251159	0.5933267755131947
1.466546469354664	0.751932847528654	2.3071069797852353	0.6188710334424388	0.5941990205310456
1.468745189698524	0.7511782958051638	2.3072069636097674	0.6202168211127932	0.5950711851491991
1.470943910042384	0.7504225771040877	2.3073069667053008	0.621565352603165	0.5959432692792502
1.473142630386244	0.7496656916483311	2.3074069884900448	0.6229166410568051	0.5968152728330247
1.475341350730104	0.7489076396669254	2.307507028381256	0.624270699693777	0.5976871957225804
1.4775400710739641	0.7481484213951017	2.307607085795239	0.6256275418115101	0.5985590378602089
1.4797387914178244	0.7473880370743666	2.307707160147341	0.6269871807853559	0.5994307991584363
1.4819375117616844	0.7466264869525773	2.3078072508519534	0.6283496300691501	0.6003024795300254
1.4841362321055445	0.7458637712840195	2.307907357322508	0.629714903195779	0.601174078887976
1.4863349524494045	0.7450998903294844	2.308007478971477	0.6310830137777494	0.6020455971455276
1.4885336727932645	0.7443348443563476	2.308107615210368	0.632453975507765	0.6029170342161597
1.4907323931371246	0.7435686336386486	2.3082077654497266	0.633827802159306	0.6037883900135934
1.4929311134809846	0.7428012584571708	2.3083079290991297	0.6352045075872138	0.6046596644517934
1.4951298338248447	0.7420327190995234	2.308408105567189	0.6365841057282813	0.6055308574449688
1.4973285541687047	0.7412630158602227	2.3085082942615434	0.6379666106018468	0.6064019689075746
1.499527274512565	0.740492149040776	2.3086084945888614	0.6393520363103936	0.6072729987543134
1.501725994856425	0.7397201189497652	2.308708705954839	0.6407403970401543	0.6081439469001368
1.503924715200285	0.7389469259029318	2.308808927764194	0.6421317070617197	0.6090148132602466
1.5050088742824825	0.7385652469353736	2.3088583494365573	0.6428188331537986	0.6094441954799584
1.506123435544145	0.7381725702232627	2.3089091594206685	0.6435259807306535	0.6098855977500965
1.5083221558880051	0.7373970522410773	2.3090094003270245	0.6449232324881107	0.6107563002853934
1.5105208762318652	0.7366203722941154	2.3091096498850425	0.646323476861463	0.6116269207820991
1.5127195965757252	0.7358425307276257	2.30920990749552	0.6477267284649274	0.6124974591564316
1.5149183169195852	0.7350635278944558	2.3093101725582694	0.649133002000201	0.6133679153248667
1.5171170372634455	0.7342833641551432	2.309410444472114	0.6505423122571011	0.6142382892041395
1.5193157576073055	0.7335020398780067	2.3095107226348897	0.65195467411421	0.6151085807112459
1.5215144779511656	0.7327195554392397	2.3096110064434394	0.6533701025395255	0.6159787897634439
1.5237131982950256	0.7319359112230042	2.309711295293614	0.6547886125911164	0.6168489162782559
1.5259119186388856	0.7311511076215255	2.309811588580268	0.6562102194177841	0.6177189601734693
1.5281106389827457	0.7303651450351881	2.3099118856972574	0.657634938259729	0.6185889213671386
1.5303093593266057	0.7295780238726336	2.3100121860374405	0.659062784449222	0.619458799777587
1.5325080796704658	0.7287897445508579	2.3101124889926723	0.6604937734112831	0.6203285953234076
1.534706800014326	0.7280003074953115	2.310212793953804	0.661927920664364	0.6211983079234654
1.536905520358186	0.7272097131399994	2.310313100310681	0.6633652418210371	0.6220679374968988
1.539104240702046	0.7264179619275826	2.310413407452141	0.6648057525886898	0.6229374839631211
1.5413029610459061	0.7256250543094814	2.3105137147660098	0.6662494687702252	0.6238069472418222
1.5435016813897662	0.7248309907459789	2.310614021639102	0.6676964062647677	0.6246763272529702
1.5457004017336262	0.7240357717063259	2.3107143274572164	0.6691465810683751	0.6255456239168129
1.5478991220774863	0.7232393976688478	2.310814631605136	0.6706000092747565	0.62641483715388
1.5500978424213463	0.7224418691210515	2.310914933466623	0.6720567070759956	0.6272839668849842
1.5522965627652066	0.7216431865597339	2.3110152324244195	0.6735166907632809	0.6281530130312231
1.5544952831090666	0.7208433504910927	2.3111155278602427	0.6749799767276408	0.6290219755139805
1.5566940034529266	0.7200423614308367	2.3112158191547842	0.6764465814606859	0.6298908542549293
1.557778162535124	0.7196469803570317	2.3112652697132208	0.6771709710424542	0.6303192556886104
1.5588927237967867	0.7192402199042985	2.3113161056877076	0.677916521555357	0.6307596491760316
1.5610914441406467	0.7184369264465484	2.3114163868376454	0.6793898137066786	0.6316283601995415
1.5632901644845068	0.717632481602509	2.311516661982197	0.6808664747125203	0.6324969872480066
1.5654888848283668	0.7168268859270717	2.3116169304979275	0.6823465214743624	0.6333655302442697
1.5676876051722268	0.7160201399852141	2.311717191760363	0.6838299709980696	0.6342339891114703
1.5698863255160869	0.7152122443521192	2.31181744514399	0.6853168403946708	0.635102363773047
1.5720850458599471	0.7144031996132956	2.311917690022253	0.6868071468811437	0.6359706541527386
1.5742837662038072	0.7135930063646989	2.3120179257675506	0.6883009077812089	0.6368388601745862
1.5764824865476672	0.7127816652128552	2.312118151751235	0.6897981405261275	0.6377069817629352
1.5786812068915272	0.7119691767749851	2.312218367343609	0.6912988626555078	0.6385750188424368
1.5808799272353873	0.7111555416791294	2.312318571913922	0.6928030918181167	0.6394429713380501
1.5830786475792473	0.7103407605642773	2.31241876483037	0.6943108457726996	0.6403108391750433
1.5852773679231074	0.7095248340804938	2.3125189454600905	0.6958221423888058	0.6411786222789968
1.5874760882669674	0.7087077628890512	2.3126191131691627	0.6973369996476211	0.6420463205758037
1.5896748086108277	0.7078895476625598	2.312719267322603	0.6988554356428078	0.6429139339916725
1.5918735289546877	0.7070701890851017	2.3128194072843633	0.7003774685813513	0.643781462453129
1.5940722492985477	0.7062496878523646	2.312919532417328	0.7019031167844133	0.6446489058870176
1.5962709696424078	0.7054280446717796	2.3130196420833116	0.703432398688193	0.6455162642205039
1.5984696899862678	0.7046052602626574	2.3131197356430566	0.7049653328447947	0.6463835373810762
1.6006684103301279	0.7037813353563286	2.3132198124562304	0.706501937923103	0.6472507252965477
1.602867130673988	0.7029562706962842	2.313319871881423	0.7080422327096653	0.6481178278950582
1.605065851017848	0.7021300670383186	2.3134199132761433	0.7095862361095809	0.6489848451050764
1.6072645713617082	0.7013027251506734	2.313519935996818	0.711133967147399	0.6498517768554013
1.6094632917055682	0.7004742458141833	2.3136199393987886	0.7126854449680223	0.650718623075165
1.6105474507877655	0.7000653154626347	2.3136692424065797	0.7134518426877473	0.6511460216441434
1.6116620120494283	0.699644629822424	2.3137199228363077	0.7142406888376197	0.6515853836938343
1.6138607323932883	0.6988138779818609	2.313819885662537	0.7157997181445456	0.6524520586412124
1.6160594527371483	0.6979819911120004	2.313919827229545	0.7173625524002669	0.6533186478474413
1.6182581730810084	0.6971489700455425	2.3140197468883037	0.7189292112402988	0.6541851512430042
1.6204568934248684	0.6963148156285348	2.3141196439886853	0.7204997144251467	0.6550515687587267
1.6226556137687285	0.6954795287205293	2.314219517879461	0.7220740818412568	0.6559179003257797
1.6248543341125887	0.69464311019474	2.3143193679082974	0.723652333501975	0.6567841458756807
1.6270530544564488	0.6938055609382027	2.314419193421753	0.725234489548513	0.6576503053402968
1.6292517748003088	0.6929668818519366	2.314518993765276	0.7268205702509226	0.6585163786518462
1.6314504951441688	0.6921270738511082	2.3146187682832022	0.7284105960090783	0.6593823657429003
1.6336492154880289	0.6912861378651959	2.3147185163187514	0.7300045873536682	0.6602482665463864
1.635847935831889	0.6904440748381582	2.3148182372140242	0.7316025649471923	0.6611140809955891
1.638046656175749	0.6896008857286018	2.31491793031	0.73320454958497	0.6619798090241533
1.640245376519609	0.6887565715099538	2.3150175949465335	0.7348105621961554	0.6628454505660857
1.642444096863469	0.6879111331706343	2.3151172304623513	0.7364206238447616	0.6637110055557572
1.6446428172073293	0.6870645717142313	2.315216836195051	0.7380347557306925	0.6645764739279056
1.6468415375511893	0.6862168881596784	2.3153164114810956	0.7396529791907841	0.6654418556176371
1.6490402578950494	0.6853680835414335	2.315415955655813	0.7412753156998538	0.666307150560429
1.6512389782389094	0.6845181589096604	2.315515468053391	0.7429017868717589	0.6671723586921318
1.6534376985827695	0.6836671153304117	2.315614948006876	0.7445324144604633	0.6680374799489716
1.6556364189266295	0.6828149538858149	2.315714394848169	0.7461672203611135	0.6689025142675522
1.6578351392704895	0.6819616756742595	2.315813807908022	0.7478062266111231	0.6697674615848579
1.6600338596143496	0.6811072818105869	2.3159131865160365	0.7494494553912665	0.6706323218382552
1.6622325799582098	0.6802517734262823	2.31601253000066	0.7510969290267818	0.6714970949654953
1.663316739040407	0.6798295239675296	2.3160615017860735	0.7519108453015785	0.6719234707360556
1.6644313003020699	0.6793951516696694	2.3161118376891823	0.7527486699884822	0.672361780904717
1.66663002064593	0.6785374177061061	2.3162111089077326	0.754404700893877	0.6732263795944483
1.66882874098979	0.6776785727181838	2.3163103429812772	0.7560650445083019	0.6740908909736094
1.67102746133365	0.676818617905928	2.3164095392336153	0.7577297237460587	0.6749553149815146
1.67322618167751	0.6759575544870023	2.3165086969873765	0.7593987616715634	0.6758196515578754
1.67542490202137	0.6750953836969135	2.3166078155640175	0.7610721815005053	0.6766839006428019
1.67762362236523	0.6742321067892197	2.31670689428382	0.7627500066010143	0.6775480621768067
1.6798223427090904	0.6733677250357418	2.316805932465884	0.7644322604948387	0.6784121361008059
1.6820210630529504	0.672502239726775	2.3169049294281305	0.7661189668585319	0.6792761223561226
1.6842197833968104	0.6716356521713056	2.317003884487293	0.7678101495246493	0.6801400208844888
1.6864185037406705	0.6707679636972281	2.3171027969589155	0.7695058324829552	0.6810038316280487
1.6886172240845305	0.6698991756515662	2.3172016661573522	0.771206039881639	0.6818675545293601
1.6908159444283906	0.6690292894006955	2.3173004913957604	0.7729107960285415	0.6827311895313981
1.6930146647722506	0.6681583063305695	2.3173992719861	0.7746201253923918	0.683594736577557
1.6952133851161106	0.6672862278469478	2.317498007239128	0.7763340526040532	0.684458195611653
1.697412105459971	0.6664130553756271	2.3175966964643977	0.7780526024577806	0.685321566577927
1.699610825803831	0.6655387903626746	2.3176953389702533	0.7797757999124874	0.6861848494210472
1.701809546147691	0.6646634342746648	2.3177939340638276	0.7815036700930217	0.6870480440861115
1.704008266491551	0.6637869885989183	2.3178924810510386	0.7832362382914555	0.6879111505186505
1.706206986835411	0.6629094548437439	2.317990979236585	0.7849735299683817	0.6887741686646298
1.708405707179271	0.6620308345386835	2.318089427923946	0.7867155707542229	0.6896370984704533
1.7106044275231311	0.6611511292347595	2.318187826415374	0.7884623864505511	0.6904999398829652
1.7128031478669912	0.6602703405047254	2.318286174011893	0.7902140030314171	0.6913626928494533
1.7150018682108512	0.6593884699433195	2.3183844700132963	0.7919704466446911	0.6922253573176516
1.7160860272930487	0.6589532338301731	2.31843291922679	0.7928383100153387	0.6926506928351062
1.7172005885547115	0.6585055191675208	2.3184827137181414	0.7937317436134146	0.6930879332357428
1.7193993088985715	0.6576214898168088	2.3185809044237478	0.7954979204371623	0.6939504205523618
1.7215980292424315	0.6567363835534262	2.3186790414261917	0.7972690037934156	0.6948128192165975
1.7237967495862916	0.655850202062644	2.3187771240203054	0.7990450205389469	0.6956751291779967
1.7259954699301516	0.6549629470530302	2.318875151499671	0.800825997711215	0.6965373503865662
1.7281941902740117	0.6540746202567218	2.318973123156619	0.8026119625297716	0.697399482792776
1.7303929106178717	0.6531852234296999	2.3190710382822237	0.8044029423976795	0.698261526347562
1.7325916309617317	0.6522947583520676	2.3191688961663	0.8061989649029413	0.6991234810023295
1.734790351305592	0.6514032268283317	2.3192666960974004	0.8080000578199403	0.6999853467089552
1.736989071649452	0.6505106306876877	2.31936443736281	0.8098062491108924	0.7008471234197907
1.739187791993312	0.6496169717843071	2.3194621192485454	0.8116175669273095	0.7017088110876659
1.7413865123371721	0.6487222519976302	2.3195597410393485	0.8134340396114749	0.7025704096658911
1.7435852326810322	0.6478264732326603	2.319657302018685	0.8152556956979299	0.7034319191082606
1.7457839530248922	0.6469296374202619	2.319754801468739	0.8170825639149724	0.7042933393690555
1.7479826733687522	0.6460317465174632	2.319852238670412	0.8189146731861673	0.7051546704030469
1.7501813937126123	0.6451328025077616	2.319949612903316	0.8207520526318685	0.7060159121654991
1.7523801140564725	0.6442328074014324	2.3200469234457732	0.8225947315707534	0.7068770646121724
1.7545788344003326	0.6433317632358417	2.3201441695748097	0.8244427395213687	0.7077381276993263
1.7567775547441926	0.642429672075763	2.320241350566154	0.8262961062036889	0.7085991013837231
1.7589762750880527	0.6415265360136971	2.3203384656942325	0.8281548615406863	0.7094599856226301
1.7611749954319127	0.6406223571701962	2.3204355142321638	0.8300190356599142	0.710320780373824
1.7633737157757727	0.6397171376941917	2.3205324954517597	0.8318886588951009	0.711181485595593
1.7655724361196328	0.6388108797633255	2.3206294086235175	0.8337637617877577	0.712042101246741
1.7677711564634928	0.6379035855842861	2.3207262530166175	0.8356443750887977	0.7129026272865902
1.7688553155456903	0.6374558303999923	2.3207739801269835	0.8365737178182486	0.713326907967979
1.769969876807353	0.6369952573931472	2.3208230278989204	0.8375305297601685	0.7137630636749843
1.772168597151213	0.6360858974557124	2.3209197325369617	0.8394222569764959	0.7146234103722926
1.7743673174950731	0.6351755080678615	2.32101636619595	0.8413195881267418	0.7154836673394126
1.7765660378389332	0.6342640915559032	2.3211129281397627	0.8432225548158734	0.7163438345377736
1.7787647581827932	0.6333516502769302	2.3212094176309406	0.8451311888665459	0.71720391192934
1.7809634785266533	0.6324381866191797	2.3213058339306865	0.8470455223207973	0.7180638994766146
1.7831621988705133	0.6315237030023975	2.3214021762988604	0.8489655874417569	0.7189237971426428
1.7853609192143733	0.6306082018782062	2.321498443993976	0.8508914167153653	0.7197836048910147
1.7875596395582334	0.6296916857304791	2.321594636273196	0.852823042852109	0.7206433226858697
1.7897583599020936	0.6287741570757165	2.321690752392331	0.8547604987887664	0.7215029504918995
1.7919570802459537	0.6278556184634285	2.3217867916058323	0.8567038176901678	0.7223624882743519
1.7941558005898137	0.6269360724765205	2.321882753166791	0.858653032950968	0.7232219359990337
1.7963545209336738	0.6260155217316845	2.3219786363269326	0.8606081781974322	0.7240812936323154
1.7985532412775338	0.625093968879795	2.3220744403366136	0.862569287289235	0.7249405611411336
1.8007519616213938	0.6241714166063085	2.322170164444818	0.8645363943212725	0.7257997384929953
1.8029506819652539	0.6232478676316691	2.3222658078991536	0.8665095336254875	0.7266588256559816
1.805149402309114	0.6223233247117177	2.322361369945847	0.8684887397727088	0.727517822598751
1.8073481226529742	0.6213977906381075	2.3224568498297433	0.8704740475745025	0.7283767292905432
1.8095468429968342	0.6204712682387226	2.322552246794297	0.8724654920850375	0.7292355457011831
1.8117455633406943	0.6195437603781029	2.322647560081573	0.8744631086029646	0.7300942718010843
1.8139442836845543	0.6186152699578739	2.32274278893224	0.876466932673308	0.730952907561253
1.8161430040284143	0.6176857999171809	2.3228379325855673	0.8784770000893714	0.7318114529532914
1.8183417243722744	0.6167553532331291	2.3229329902794227	0.8804933468946565	0.7326699079494025
1.8205404447161344	0.6158239329212286	2.3230279612502662	0.8825160093847962	0.7335282725223926
1.821624603798332	0.6153643047702598	2.3230747579860758	0.8835156927746732	0.7339514871191939
1.8227391650599944	0.6148915420358444	2.323122844733148	0.8845450241095	0.7343865466456766
1.8249378854038547	0.6139581836706521	2.3232176399617033	0.8865804278745135	0.7352447302932807
1.8271366057477147	0.6130238609590996	2.3233123461681497	0.8886222577435922	0.7361028234398472
1.8293353260915748	0.6120885770748721	2.3234069625832827	0.8906705510404873	0.7369608260606382
1.8315340464354348	0.6111523352323659	2.323501488436473	0.8927253453509467	0.7378187381315391
1.8337327667792949	0.6102151386871648	2.323595922955661	0.8947866785247283	0.7386765596290634
1.835931487123155	0.6092769907365237	2.323690265367354	0.8968545886776275	0.7395342905303567
1.838130207467015	0.6083378947198579	2.323784514896623	0.8989291141935183	0.7403919308132
1.840328927810875	0.6073978540192373	2.323878670767097	0.901010293726408	0.7412494804560146
1.8425276481547352	0.6064568720598879	2.3239727322009625	0.9030981662025045	0.7421069394378658
1.8447263684985953	0.6055149523106979	2.3240666984189553	0.9051927708222994	0.7429643077384674
1.8469250888424553	0.60457209828473	2.3241605686403606	0.907294147062662	0.7438215853381859
1.8491238091863154	0.6036283135397413	2.324254342083008	0.9094023346789487	0.7446787722180441
1.8513225295301754	0.6026836016787067	2.324348017963266	0.9115173737071252	0.7455358683597263
1.8535212498740354	0.6017379663503511	2.324441595496041	0.9136393044659021	0.7463928737455818
1.8557199702178955	0.600791411249686	2.3245350738947725	0.9157681675588847	0.7472497883586299
1.8579186905617555	0.599843940118554	2.3246284523714285	0.917904003876735	0.7481066121825635
1.8601174109056156	0.5988955567461782	2.324721730136502	0.9200468545993481	0.7489633452017542
1.8623161312494758	0.5979462649697194	2.3248149063990096	0.9221967611980417	0.7498199874012564
1.8645148515933359	0.5969960686748392	2.324907980366483	0.9243537654377586	0.7506765387668116
1.866713571937196	0.5960449717962703	2.325000951244972	0.9265179093792827	0.7515329992848531
1.868912292281056	0.5950929783183924	2.325093818239033	0.928689235381468	0.7523893689425105
1.871111012624916	0.5941400922758168	2.3251865805517324	0.930867786103481	0.7532456477276142
1.873309732968776	0.5931863177539759	2.3252792373846387	0.9330536045070559	0.7541018356286998
1.8743938920509735	0.5927156987209958	2.3253248861352587	0.9341340903502489	0.7545239767733822
1.875508453312636	0.5922316588897215	2.3253717879378195	0.935246733858763	0.7549579326350133
1.877707173656496	0.5912761198719285	2.3254642314098395	0.9374472177322896	0.7558139387365148
1.8799058940003563	0.590319704942107	2.3255565669977556	0.9396551000107335	0.7566698539238841
1.8821046143442164	0.5893624183950209	2.325648793897112	0.9418704248889108	0.7575256781885247
1.8843033346880764	0.5884042645793144	2.3257409113019407	0.9440932368756739	0.7583814115225692
1.8865020550319365	0.5874452478981452	2.3258329184047524	0.9463235807962439	0.7592370539188835
1.8887007753757965	0.5864853728098262	2.3259248143965383	0.9485615017945546	0.7600926053710719
1.8908994957196565	0.585524643828473	2.326016598466762	0.9508070453356081	0.7609480658734818
1.8930982160635166	0.5845630655246613	2.3261082698033593	0.9530602572078448	0.761803435421209
1.8952969364073766	0.5836006425260903	2.3261998275927334	0.9553211835255221	0.7626587140101017
1.8974956567512369	0.5826373795182548	2.326291271019751	0.9575898707311077	0.7635139016367666
1.899694377095097	0.5816732812451245	2.3263825992677396	0.9598663655976835	0.7643689982985731
1.901893097438957	0.5807083525098321	2.3264738115184835	0.9621507152313606	0.7652240039936584
1.904091817782817	0.5797425981753694	2.3265649069522207	0.9644429670737067	0.766078918720933
1.906290538126677	0.5787760231652905	2.3266558847476397	0.9667431689041833	0.7669337424800854
1.908489258470537	0.5778086324644249	2.3267467440818757	0.9690513688425956	0.7677884752715871
1.9106879788143971	0.5768404311195977	2.326837484130507	0.9713676153515515	0.7686431170966982
1.9128866991582572	0.5758714242403588	2.326928104067553	0.9736919572389321	0.7694976679574724
1.9150854195021174	0.5749016169997203	2.327018603065469	0.9760244436603727	0.7703521278567624
1.9172841398459775	0.5739310146349034	2.327108980295144	0.978365124121753	0.7712064967982246
1.9194828601898375	0.5729596224480928	2.3271992349258994	0.9807140484816982	0.7720607747863252
1.9216815805336975	0.5719874458072012	2.3272893661254805	0.9830712669540888	0.772914961826345
1.9238803008775576	0.5710144901466412	2.32737937306006	0.9854368301105808	0.7737690579243852
1.9260790212214176	0.570040760968108	2.327469254894228	0.9878107888831339	0.7746230630873724
1.927163180303615	0.569560345321576	2.3275135280968478	0.9889844618400858	0.7750441279404721
1.9282777415652776	0.5690662638413698	2.327559010790996	0.9901931945665493	0.7754769773230643
1.9304764619091377	0.5680910044050683	2.327648639911788	0.9925840988210157	0.7763308006400554
1.9326751822529977	0.5671149883675277	2.32773814141644	0.9949835536746632	0.7771845330477823
1.934873902596858	0.5661382215075744	2.3278275144631975	0.9973916115261255	0.7780381745565292
1.937072622940718	0.5651607096753646	2.32791675820871	0.99980832514711	0.7788917251774338
1.939271343284578	0.5641824587932225	2.3280058718080325	1.0022337476849736	0.7797451849224927
1.941470063628438	0.5632034748564888	2.3280948544146183	1.0046679326653067	0.7805985538045676
1.9436687839722981	0.5622237639343771	2.328183705180317	1.0071109339945234	0.7814518318373902
1.9458675043161582	0.5612433321708425	2.3282724232553744	1.009562805962457	0.7823050190355689
1.9480662246600182	0.5602621857854584	2.3283610077884274	1.0120236032449623	0.7831581154145942
1.9502649450038783	0.5592803310743045	2.3284494579265007	1.014493380906521	0.7840111209908445
1.9524636653477385	0.5582977744108647	2.3285377728150065	1.016972194402855	0.7848640357815919
1.9546623856915986	0.557314522246935	2.32862595159774	1.0194600995835403	0.7857168598050089
1.9568611060354586	0.5563305811135427	2.328713993416878	1.021957152694628	0.7865695930801735
1.9590598263793186	0.5553459576218754	2.3288018974129754	1.0244634103812666	0.7874222356270758
1.9612585467231787	0.5543606584642208	2.328889662724963	1.0269789296903278	0.7882747874666237
1.9634572670670387	0.5533746904149172	2.328977288490147	1.0295037680730335	0.7891272486206498
1.9656559874108988	0.5523880603313156	2.3290647738442023	1.0320379833875866	0.7899796191119162
1.9678547077547588	0.5514007751547517	2.3291521179211756	1.0345816339018008	0.7908318989641222
1.970053428098619	0.5504128419115295	2.3292393198534787	1.037134778295732	0.7916840882019097
1.972252148442479	0.5494242677139163	2.3293263787718885	1.0396974756643098	0.7925361868508698
1.9744508687863391	0.5484350597611486	2.329413293805546	1.042269785519967	0.7933881949375488
1.9766495891301992	0.5474452253404496	2.3295000640819508	1.044851767795269	0.7942401124894551
1.9788483094740592	0.546454771828058	2.329586688726962	1.0474434828455408	0.7950919395350655
1.9799324685562567	0.5459661670652901	2.3296293482843993	1.0487250235812555	0.7955119305525863
1.9810470298179192	0.5454637066902691	2.3296731668647954	1.050044991451491	0.7959436761038313
1.9832457501617793	0.5444720374844865	2.3297594976180225	1.052656354821832	0.7967953222261853
1.9854444705056393	0.5434797718602864	2.3298456801075664	1.0552776345958963	0.7976468779335483
1.9876431908494996	0.5424869175604944	2.3299317134527024	1.0579088928462488	0.7984983432583352
1.9898419111933596	0.5414934824222727	2.3300175967710564	1.0605501920812903	0.7993497182339626
1.9920406315372197	0.5404994743782208	2.3301033291786015	1.063201595247858	0.8002010028948549
1.9942393518810797	0.5395049014574883	2.3301889097896575	1.0658631657338153	0.8010521972764509
1.9964380722249397	0.5385097717868996	2.330274337716891	1.0685349673706357	0.8019033014152114
1.9986367925687998	0.5375140935920916	2.330359612071311	1.0712170644359749	0.802754315348625
2.00083551291266	0.5365178751986632	2.3304447319622708	1.073909521656235	0.8036052391152159
2.00303423325652	0.5355211250333389	2.330529696497465	1.0766124042091156	0.8044560727545506
2.00523295360038	0.5345238516251436	2.330614504782928	1.0793257777261533	0.8053068163072447
2.00743167394424	0.5335260636065914	2.330699155923036	1.0820497082952483	0.8061574698149698
2.0096303942881	0.5325277697148868	2.330783649020502	1.0847842624631756	0.8070080333204617
2.01182911463196	0.53152897879314	2.330867983176378	1.0875295072380824	0.8078585068675258
2.01402783497582	0.5305296997915939	2.3309521574900542	1.090285510091966	0.8087088905010458
2.0162265553196805	0.5295299417688657	2.3310361710592566	1.0930523389631375	0.8095591842669904
2.0184252756635406	0.5285297138932012	2.3311200229800475	1.0958300622586634	0.8104093882124203
2.0206239960074006	0.5275290254437438	2.331203712346826	1.0986187488567887	0.8112595023854962
2.0228227163512607	0.5265278858118148	2.331287238252326	1.1014184681093375	0.8121095268354855
2.0250214366951207	0.5255263045022102	2.331370599787618	1.104229289844092	0.8129594616127704
2.0272201570389807	0.5245242911345094	2.3314537960421067	1.1070512843671447	0.8138093067688551
2.0294188773828408	0.5235218554443986	2.331536826103534	1.1098845224652292	0.8146590623563731
2.031617597726701	0.5225190072850083	2.3316196890579755	1.1127290754080188	0.8155087284290953
2.032701756808898	0.5220243677156792	2.3316604858594183	1.1141358727989665	0.8159276542730552
2.033816318070561	0.5215157566282644	2.3317023839898443	1.1155850149504007	0.8163583050419375
2.036015038414421	0.5205121135662542	2.3317849099818893	1.118452413334718	0.8172077922509678
2.038213758758281	0.5195080883126058	2.331867266115197	1.1213313432929803	0.8180571901134148
2.040412479102141	0.5185036912038831	2.33194945146919	1.1242218780490416	0.8189064986876752
2.042611199446001	0.5174989327009945	2.3320314651216307	1.1271240913207423	0.8197557180333215
2.044809919789861	0.5164938233906158	2.33211330614862	1.130038057322016	0.8206048482111105
2.047008640133721	0.515488373986629	2.3321949736245986	1.1329638507649553	0.8214538892829905
2.049207360477581	0.5144825953315745	2.33227646662235	1.1359015468618405	0.8223028413121098
2.0514060808214416	0.5134764983981193	2.3323577842129986	1.138851221327124	0.823151704362825
2.0536048011653016	0.5124700942905391	2.332438925466015	1.1418129503793706	0.8240004785007086
2.0558035215091617	0.5114633942462161	2.3325198894492147	1.1447868107431531	0.824849163792557
2.0580022418530217	0.5104564096371512	2.33260067522876	1.1477728796508988	0.8256977603064001
2.0602009621968818	0.5094491519714922	2.3326812818691627	1.1507712348446866	0.8265462681115077
2.062399682540742	0.5084416328950762	2.3327617084332877	1.1537819545779906	0.8273946872783994
2.064598402884602	0.5074338641929877	2.332841953982352	1.1568051176173706	0.8282430178788522
2.066797123228462	0.5064258577911326	2.332922017575928	1.1598408032441057	0.8290912599859093
2.068995843572322	0.5054176257578258	2.3330018982719487	1.162889091255767	0.8299394136738881
2.071194563916182	0.5044091803053967	2.3330815951267065	1.1659500619677319	0.8307874790183898
2.073393284260042	0.5034005337918079	2.333161107194859	1.1690237962146317	0.8316354560963066
2.075592004603902	0.5023916987222908	2.3332404335294292	1.1721103753517346	0.832483344985832
2.077790724947762	0.5013826877509958	2.3333195731818126	1.1752098812562588	0.8333311457664678
2.079989445291622	0.5003735136826593	2.333398525201776	1.178322396328614	0.8341788585190346
2.082188165635482	0.49936418947428457	2.3334772886374653	1.1814480034935702	0.8350264833256792
2.084386885979342	0.49835472823684046	2.333555862535406	1.184586786201346	0.8358740202698844
2.08547104506154	0.49785693024753636	2.333594536192371	1.1861393529649729	0.836291896886937
2.0865856063232022	0.4973451432369735	2.333634245940509	1.18773882842862	0.8367214694364778
2.0887843266670627	0.49633544789873735	2.3337124378960734	1.190904214679459	0.8375688309116405
2.0909830470109227	0.4953256558053373	2.333790437443793	1.1940830299861576	0.8384161047829163
2.093181767354783	0.49431578070089016	2.3338682436237588	1.1972753599099917	0.839263291139221
2.095380487698643	0.49330583649220056	2.3339458554744636	1.2004812905418791	0.8401103900708518
2.097579208042503	0.4922958372505525	2.3340232720328076	1.2037009085029438	0.8409574016694955
2.099777928386363	0.4912857972135164	2.334100492334105	1.206934300944982	0.8418043260282391
2.101976648730223	0.4902757307867723	2.334177515412086	1.210181555550827	0.8426511632415782
2.104175369074083	0.48926565254594834	2.3342543402989056	1.2134427605346063	0.843497913405427
2.106374089417943	0.4882555772384749	2.334330966025148	1.2167180046418915	0.8443445766171274
2.108572809761803	0.4872455197854544	2.3344073916198322	1.2200073771497346	0.8451911529754585
2.110771530105663	0.4862354952835462	2.334483616110419	1.2233109678665874	0.8460376425806466
2.112970250449523	0.48522551900686783	2.3345596385228173	1.2266288671321006	0.8468840455343745
2.115168970793383	0.48421560640891054	2.3346354578813906	1.2299611658167986	0.8477303619397907
2.117367691137243	0.48320577312447077	2.334711073208964	1.2333079553216264	0.8485765919015203
2.1195664114811033	0.4821960349715968	2.334786483526833	1.2366693275773621	0.8494227355256739
2.1217651318249633	0.4811864079535503	2.334861687854767	1.2400453750438956	0.8502687929198578
2.1239638521688238	0.48017690826078313	2.334936685211022	1.243436190709363	0.8511147641931837
2.126162572512684	0.479167552272929	2.3350114746123447	1.2468418680891373	0.8519606494562786
2.128361292856544	0.4781583565608099	2.3350860550739827	1.25026250122467	0.8528064488212955
2.130560013200404	0.4771493378884568	2.3351604256096934	1.2536981846821744	0.8536521624019227
2.132758733544264	0.4761405132151459	2.3352345852317504	1.2571490135511547	0.8544977903133939
2.134957453888124	0.47513189969744773	2.3353085329509553	1.260615083442765	0.8553433326724993
2.137156174231984	0.4741235146912921	2.335382267776646	1.264096490488005	0.8561887895975948
2.1382403333141813	0.47362638324704404	2.335418546744102	1.2658188002382844	0.8566056414901883
2.139354894575844	0.47311537575404555	2.335455788716706	1.2675933313357364	0.8570341612086128
2.141553614919704	0.47210750064660356	2.335529094777574	1.2711057031505235	0.8578794476270725
2.143752335263564	0.47109990733549606	2.335602184964257	1.274633703610287	0.8587246489760901
2.145951055607424	0.47009261399500624	2.3356750582803363	1.2781774309037688	0.8595697653803898
2.148149775951284	0.4690856390093028	2.3357477137279825	1.2817369837278005	0.8604147969663134
2.1503484962951442	0.46807900097458444	2.3358201503079643	1.285312461284372	0.8612597438618318
2.1525472166390043	0.467072718701238	2.3358923670196607	1.2889039632774906	0.862104606196555
2.1547459369828643	0.46606681121600796	2.335964362861074	1.2925115899098305	0.862949384101743
2.1569446573267244	0.4650612977641786	2.3360361368288385	1.296135441879161	0.8637940777103164
2.1591433776705844	0.4640561978117675	2.3361076879182385	1.2997756203745505	0.8646386871568672
2.161342098014445	0.46305153104773106	2.3361790151232156	1.3034322270723409	0.8654832125776699
2.163540818358305	0.4620473173861803	2.336250117436385	1.3071053641318808	0.8663276541106917
2.165739538702165	0.46104357696860804	2.3363209938490503	1.3107951341910196	0.8671720118956042
2.167938259046025	0.4600403301661258	2.336391643351212	1.3145016403613463	0.8680162860737938
2.170136979389885	0.4590375975817111	2.3364620649315895	1.3182249862231752	0.868860476788373
2.172335699733745	0.45803540005246424	2.3365322575776277	1.321965275820263	0.869704584184191
2.174534420077605	0.4570337586518735	2.336602220275519	1.325722613654259	0.870548608407846
2.176733140421465	0.4560326946920899	2.3366719520102137	1.3294971046788744	0.8713925496076945
2.178931860765325	0.45503222972620894	2.3367414517654392	1.3332888542937662	0.8722364079338644
2.1811305811091852	0.45403238555056097	2.3368107185237146	1.3370979683381288	0.8730801835382648
2.1833293014530453	0.45303318420700806	2.336879751266367	1.3409245530839855	0.8739238765745981
2.1855280217969053	0.4520346479852473	2.3369485489735493	1.3447687152291703	0.8747674871983713
2.1877267421407653	0.45103679942512026	2.337017110624258	1.3486305618899954	0.8756110155669066
2.1899254624846254	0.4500396613189278	2.3370854351963497	1.3525102005935936	0.8764544618393539
2.191009621566823	0.4495482546532476	2.3371190375290505	1.354429780081211	0.8768703235477594
2.1921241828284854	0.4490432567137494	2.3371535216665604	1.3564077392699296	0.8772978261767017
2.1943229031723455	0.44804760891376644	2.337221369010525	1.3603232862434715	0.8781411087417884
2.196521623516206	0.4470527414825892	2.3372889762027937	1.3642569502245119	0.8789843096993143
2.198720343860066	0.44605867824558626	2.337356342216855	1.3682088403001345	0.879827429215853
2.200919064203926	0.44506544329221565	2.337423466025153	1.3721790659248143	0.8806704674598627
2.203117784547786	0.44407306097835747	2.33749034659911	1.3761677369106426	0.8815134246016985
2.205316504891646	0.4430815559286467	2.3375569829091463	1.3801749634171712	0.8823563008136235
2.207515225235506	0.4420909530388054	2.3376233739247017	1.384200855940862	0.8831990962698207
2.209713945579366	0.44110127747797406	2.3376895186142574	1.3882455253041381	0.8840418111464051
2.211912665923226	0.44011255469103977	2.3377554159453595	1.3923090826440212	0.8848844456214348
2.2141113862670863	0.4391248104009623	2.337821064884641	1.3963916394003533	0.8857269998749233
2.2163101066109463	0.4381380706110955	2.3378864643978448	1.4004933073035863	0.8865694740888516
2.2185088269548063	0.43715236160750354	2.337951613449849	1.404614198362133	0.8874118684471789
2.2207075472986664	0.43616770996127135	2.33801651100469	1.4087544248492712	0.8882541831358561
2.2229062676425264	0.43518414253080767	2.3380811560255883	1.412914099289588	0.8890964183428366
2.2251049879863865	0.43420168646413976	2.3381455474749733	1.417093334444956	0.8899385742580883
2.2273037083302465	0.43322036920119883	2.338209684314511	1.4212922433000317	0.8907806510736063
2.2295024286741065	0.432240218476095	2.3382735655051277	1.4255109390472642	0.891622648983424
2.2317011490179666	0.4312612623193801	2.3383371900070404	1.4297495350714062	0.8924645681836257
2.233899869361827	0.43028352906029754	2.3384005567797823	1.434008144933516	0.8933064088723583
2.236098589705687	0.42930704732901825	2.338463664782231	1.4382868823544375	0.8941481712498438
2.238297310049547	0.42833184605886016	2.3385265129726394	1.4425858611977531	0.8949898555183905
2.240496030393407	0.4273579544884914	2.338589100308662	1.4469051954521936	0.8958314618824058
2.242694750737267	0.4263854021641144	2.338651425747389	1.451244999213497	0.8966729905484081
2.2437789098194645	0.42590635195848475	2.3386820608468524	1.4533924673570768	0.8970879083447127
2.2448934710811272	0.4254142189416306	2.3387134882453715	1.4556053866657053	0.8975144417250386
2.2470921914249873	0.42444443498878326	2.3387752867586586	1.459986472061887	0.8983558156230735
2.2492909117688473	0.4234760807872772	2.3388368202428245	1.4643883697042763	0.8991971124554367
2.2514896321127074	0.4225091871348749	2.338898087653004	1.468811193923818	0.9000383324372104
2.2536883524565674	0.4215437851474647	2.338959087943923	1.473255059059103	0.9008794757856489
2.2558870728004274	0.42057990626110286	2.339019820069934	1.4777200794346899	0.9017205427201894
2.2580857931442875	0.4196175822340243	2.339080282985051	1.4822063693387966	0.9025615334624647
2.2602845134881475	0.4186568451486232	2.339140475642982	1.4867140430003525	0.9034024482363152
2.2624832338320076	0.4176977274133995	2.339200396997166	1.4912432145653998	0.9042432872678006
2.2646819541758676	0.4167402617648702	2.3392600460008106	1.495793998072834	0.9050840507852121
2.2668806745197276	0.415784481269444	2.339319421606927	1.5003665074294712	0.9059247390190849
2.269079394863588	0.41483041932525627	2.3393785227683668	1.5049608563844297	0.9067653522022093
2.271278115207448	0.4138781096639631	2.339437348437864	1.5095771585028188	0.9076058905696434
2.273476835551308	0.41292758635249194	2.3394958975680713	1.514215527138721	0.9084463543587247
2.2756755558951682	0.4119788837947469	2.3395541691115995	1.518876075407456	0.909286743809082
2.2778742762390283	0.41103203673326616	2.3396121620210586	1.5235589161571175	0.9101270591626476
2.2800729965828883	0.4100870802508297	2.3396698752491005	1.5282641619393709	0.9109673006636688
2.2822717169267484	0.4091440497720146	2.3397273077484577	1.5329919249795023	0.91180746855872
2.2844704372706084	0.40820298106469555	2.339784458471989	1.5377423171457056	0.912647563096714
2.2866691576144684	0.407263910241489	2.33984132637272	1.542515449917601	0.9134875845289144
2.2888678779583285	0.40632687376113674	2.3398979104038893	1.5473114343539702	0.9143275331089468
2.2910665983021885	0.40539190842982814	2.3399542095189925	1.5521303810597034	0.9151674090928105
2.2932653186460485	0.4044590514024574	2.3400102226718276	1.5569724001519412	0.9160072127388902
2.2954640389899086	0.4035283401838135	2.340065948816541	1.5618376012254098	0.9168469443079676
2.2965481980721063	0.4030702206077859	2.3400933206497228	1.5642451325748634	0.9172609780660606
2.2976627593337686	0.4025998126297	2.340121386907676	1.5667260933169325	0.9176866040632325
2.2998614796776287	0.401673506947982	2.3401765359002185	1.5716379848691124	0.9185261922702945
2.3020602000214887	0.40074946169955733	2.340231394749648	1.5765733836931766	0.9193657091971943
2.3042589203653487	0.3998277157992496	2.340285962411985	1.5815323969309711	0.9202051551144147
2.3064576407092092	0.39890830851661885	2.340340237843842	1.5865151310161019	0.9210445302948922
2.3086563610530693	0.39799127947668866	2.340394220002475	1.5915216916342092	0.9218838350140276
2.3108550813969293	0.39707666866058483	2.340447907845835	1.5965521836823702	0.9227230695496973
2.3130538017407893	0.39616451640608374	2.3405013003326207	1.6016067112276235	0.9235622341822642
2.3152525220846494	0.39525486340806687	2.34055439642233	1.6066853774646044	0.9244013291945886
2.3174512424285094	0.3943477507188778	2.340607195075319	1.611788284672289	0.9252403548720385
2.3196499627723695	0.3934432197485794	2.340659695252851	1.6169155341698376	0.9260793115025006
2.3218486831162295	0.39254131226510647	2.340711895917158	1.6220672262715328	0.9269181993763905
2.3240474034600895	0.39164207039431215	2.3407637960314944	1.6272434602408095	0.927757018786664
2.3262461238039496	0.39074553661990274	2.3408153945601944	1.6324443342433657	0.9285957700288257
2.3284448441478096	0.38985175378325926	2.340866690468732	1.6376699452993595	0.9294344534009408
2.3306435644916697	0.3889607650831408	2.3409176827237808	1.6429203892346795	0.9302730692036442
2.3328422848355297	0.38807261407526705	2.340968370293271	1.6481957606312927	0.9311116177401506
2.3350410051793897	0.38718734467177535	2.341018752146454	1.653496152776663	0.9319500993162643
2.3372397255232498	0.3863050011405498	2.3410688272539617	1.6588216576122439	0.9327885142403887
2.33943844586711	0.38542562810441766	2.3411185945878716	1.6641723656810379	0.9336268628235359
2.3416371662109703	0.3845492705402097	2.341168053121769	1.6695483660742305	0.9344651453793361
2.3438358865548303	0.3836759737776808	2.34121720183081	1.6749497463768932	0.9353033622240463
2.3460346068986904	0.3828057834982863	2.3412660396917913	1.6803765926127605	0.9361415136765596
2.3482333272425504	0.38193874573381137	2.3413145656832124	1.6858289891880835	0.9369796000584141
2.3493174863247477	0.381512395858479	2.341338378074848	1.6885269224630715	0.9373928251948332
2.3504320475864104	0.38107490686484813	2.3413627787853444	1.691307018834563	0.9378176216938012
2.3526307679302705	0.38021431361911756	2.3414106779802975	1.6968107625513644	0.9386555789095743
2.3548294882741305	0.3793570130696319	2.3414582622520905	1.7023402995462262	0.939493472035257
2.3570282086179906	0.3785030526326931	2.3415055305867214	1.7078957071756602	0.9403313014030511
2.3592269289618506	0.37765248006572427	2.341552481972236	1.7134770608842589	0.9411690673478443
2.3614256493057106	0.3768053434649288	2.3415991153988007	1.7190844341431126	0.9420067702072185
2.3636243696495707	0.3759616912627743	2.3416454298587754	1.7247178983873512	0.9428444103214562
2.3658230899934307	0.37512157222529663	2.3416914243467857	1.7303775229528164	0.9436819880335485
2.3680218103372908	0.37428503544921987	2.3417370978597987	1.7360633750118828	0.9445195036892019
2.370220530681151	0.3734521303588883	2.341782449397197	1.7417755195084355	0.945356957636845
2.372419251025011	0.3726229067030068	2.3418274779608543	1.747514019092023	0.9461943502276349
2.374617971368871	0.37179741455118426	2.3418721825552145	1.7532789340512014	0.9470316818154635
2.376816691712731	0.37097570429027765	2.3419165621873668	1.7590703222460842	0.9478689527569638
2.3790154120565914	0.3701578266205314	2.341960615867126	1.7648882390401213	0.9487061634115153
2.3812141324004514	0.3693438325515082	2.3420043426071127	1.7707327372311248	0.9495433141412494
2.3834128527443115	0.36853377339780813	2.3420477414228307	1.7766038669815654	0.950380405311055
2.3856115730881715	0.3677277007745708	2.3420908113327528	1.7825016757481602	0.9512174372885833
2.3878102934320315	0.3669256665927578	2.342133551358398	1.7884262082107825	0.9520544104442521
2.3900090137758916	0.36612772305421076	2.3421759605244192	1.794377506200713	0.9528913251512502
2.3922077341197516	0.36533392264648124	2.3422180378586837	1.8003556086282686	0.953728181785542
2.3944064544636117	0.3645443181374292	2.342259782392359	1.806360551409834	0.9545649807258706
2.3966051748074717	0.3637589625695856	2.3423011931599995	1.8123923673943287	0.9554017223537613
2.3988038951513317	0.3629779092542762	2.3423422691996314	1.8184510862891468	0.9562384070535249
2.401002615495192	0.36220121176550213	2.3423830095528397	1.8245367345855985	0.9570750352122602
2.402086774577389	0.36181985268485517	2.3424029742047834	1.8275474051660574	0.9574875444786397
2.403201335839052	0.36142892393357456	2.342423413264858	1.8306493354838986	0.9579116072198567
2.405400056182912	0.36066109983849953	2.3424634793846555	1.8367889088177338	0.9587481234689961
2.407598776526772	0.3598977938031098	2.3425032069650276	1.8429554709784561	0.9595845843551545
2.409797496870632	0.3591390603859407	2.342542595062687	1.8491490348389408	0.9604209902766035
2.411996217214492	0.358384954373846	2.3425816427383523	1.8553696096771561	0.9612573416344115
2.4141949375583525	0.35763553077435284	2.3426203490568436	1.8616172010994931	0.9620936388324434
2.4163936579022125	0.3568908448077503	2.3426587130871717	1.8678918109638996	0.9629298822773616
2.4185923782460725	0.3561509518989108	2.3426967339026348	1.8741934373028752	0.963766072378626
2.4207910985899326	0.3554159076688413	2.3427344105809094	1.880522074246376	0.9646022095484921
2.4229898189337926	0.3546857679259614	2.3427717422041487	1.8868777119446853	0.9654382942020115
2.4251885392776527	0.3539605886571072	2.3428087278590746	1.8932603364913083	0.9662743267570295
2.4273872596215127	0.3532404260182575	2.342845366637077	1.899669929845947	0.9671103076341835
2.4295859799653727	0.3525253363249815	2.34288165763431	1.9061064697576193	0.9679462372569008
2.4317847003092328	0.3518153760426065	2.3429175999517864	1.9125699296879846	0.9687821160513956
2.433983420653093	0.35111060177610304	2.3429531926954814	1.919060278734937	0.9696179444466663
2.436182140996953	0.3504110702596875	2.3429884349764274	1.9255774815565398	0.9704537228744912
2.438380861340813	0.34971683834614004	2.3430233259108144	1.9321214982953658	0.9712894517694249
2.440579581684673	0.3490279629958384	2.343057864620091	1.938692284503313	0.9721251315687938
2.442778302028533	0.3483445012655054	2.3430920502310633	1.9452897910669738	0.9729607627126904
2.444977022372393	0.34766651029667167	2.343125881875997	1.9519139641336267	0.9737963456439684
2.447175742716253	0.3469940473038518	2.3431593586927195	1.9585647450379313	0.9746318808082365
2.449374463060113	0.34632716956243587	2.3431924798247206	1.9652420702294024	0.9754673686538518
2.4515731834039736	0.3456659343962956	2.3432252444212565	1.971945871200744	0.9763028096319124
2.4537719037478336	0.34501039916510673	2.343257651637451	1.9786760744171255	0.977138204196251
2.454856062830031	0.3446892794209722	2.3432734993825264	1.98200434112428	0.9775501089423826
2.4559706240916936	0.34436062125138817	2.343289700634401	1.9854326012464834	0.9779735528034253
2.4581693444355537	0.3437166580472603	2.3433213905792796	1.9922153678909322	0.9788088559127107
2.4603680647794137	0.3430785669409231	2.343352720645438	1.9990242853193745	0.9796441139860904
2.4625667851232738	0.34244640530285675	2.343383690012513	2.0058592592013933	0.9804793274882461
2.464765505467134	0.3418202304717477	2.343414297866531	2.01272018984252	0.9813144968865474
2.466964225810994	0.34120009974014154	2.343444543400013	2.019606972120969	0.9821496226510416
2.469162946154854	0.34058607033982763	2.343474425812077	2.0265194954259234	0.9829847052544418
2.471361666498714	0.33997819942695723	2.34350394430855	2.033457643597479	0.9838197451721156
2.473560386842574	0.33937654406690043	2.3435330981020663	2.0404212948683234	0.9846547428820721
2.475759107186434	0.3387811612188453	2.3435618864121786	2.0474103218072575	0.985489698864949
2.477957827530294	0.33819210772014424	2.3435903084654615	2.0544245912646515	0.9863246136039994
2.480156547874154	0.3376094402704123	2.3436183634956183	2.0614639643199273	0.9871594875850768
2.482355268218014	0.3370332154153832	2.3436460507435877	2.0685282962311704	0.9879943212966211
2.484553988561874	0.33646348953052885	2.343673369457648	2.075617436386962	0.988829115229643
2.4867527089057346	0.3359003188044479	2.3437003188935255	2.0827312282605326	0.9896638698777075
2.4889514292495947	0.3353437592220313	2.3437268983144977	2.0898695093663346	0.990498585736918
2.4911501495934547	0.3347938665474107	2.343753106991503	2.097032111219126	0.9913332633058989
2.4933488699373147	0.3342506963066975	2.343778944203243	2.104218859295666	0.9921679030857773
2.495547590281175	0.3337143037705209	2.3438044092362897	2.111429572999121	0.9930025055801655
2.497746310625035	0.3331847439363724	2.343829501385191	2.118664065626267	0.993837071295141
2.499945030968895	0.3326620715107664	2.343854219952575	2.125922144337598	0.9946716007392277
2.502143751312755	0.3321463408912253	2.343878564249257	2.13320361013042	0.9955060944233749
2.504342471656615	0.3316376061480991	2.3439025335943398	2.140508257815031	0.9963405528609368
2.506541192000475	0.33113592100622896	2.3439261273153225	2.1478358759940797	0.9971749765676509
2.5076253510826723	0.33089115825853377	2.3439376225835304	2.1514574141509097	0.9975864069165256
2.508739912344335	0.330641338826466	2.3439493447482023	2.155186247045186	0.9980093660616155
2.510938632688195	0.33015391258705507	2.3439721852375763	2.162559147106919	0.9988437218632679
2.513137353032055	0.3296736948648953	2.3439946481367473	2.1699543460682125	0.9996780444953594
2.515336073375915	0.32920073781668935	2.344016732807823	2.1773716075613065	1.0005123344829328
2.517534793719775	0.32873509315999233	2.34403843862182	2.184810688958296	1.0013465923532965
2.519733514063635	0.3282768121541738	2.344059764958764	2.19227134137136	1.0021808186360004
2.5219322344074953	0.3278259455813049	2.3440807112077895	2.1997533096567587	1.0030150138628084
2.5241309547513557	0.3273825437269842	2.34410127676724	2.207256332422662	1.0038491785676733
2.5263296750952158	0.3269466563611156	2.344121461044767	2.2147801420408815	1.0046833132867088
2.528528395439076	0.3265183327186519	2.3441412634574283	2.2223244646625813	1.0055174185581615
2.530727115782936	0.3260976214803185	2.3441606834317836	2.229889020238018	1.0063514949223833
2.532925836126796	0.3256845707533318	2.3441797204039934	2.237473522540379	1.0071855429218015
2.535124556470656	0.32527922805212656	2.344198373819911	2.245077679193772	1.0080195631008892
2.537323276814516	0.3248816402791078	2.34421664313518	2.2527011917054147	1.0088535560061356
2.539521997158376	0.3244918537054429	2.3442345278153267	2.2603437555020744	1.0096875221860138
2.541720717502236	0.32410991395190825	2.34425202733585	2.268005059970801	1.0105214621909506
2.543919437846096	0.3237358659698079	2.3442691411823158	2.275684788503985	1.011355376573294
2.546118158189956	0.32336975402197954	2.344285868850445	2.2833826185487824	1.0121892658872802
2.548316878533816	0.32301162166390335	2.3443022098462025	2.291098221660926	1.0130231306889992
2.550515598877676	0.3226615117249322	2.3443181636858847	2.298831263562948	1.0138569715363634
2.5527143192215362	0.32231946628965735	2.3443337298962064	2.3065814042068356	1.014690788989071
2.5549130395653963	0.3219855266794286	2.3443489080143824	2.314348297841121	1.0155245836085713
2.5571117599092563	0.3216597334340443	2.344363697588216	2.322131593082421	1.0163583559580298
2.5593104802531164	0.3213421262936289	2.3443780981761755	2.329930932991423	1.017192106602291
2.560394639335314	0.3211885438630325	2.3443850555882375	2.333782476920963	1.0176032098829362
2.561509200596977	0.321032744180715	2.3443921093474787	2.337745955153306	1.0180258361078425
2.563707920940837	0.3207316251825462	2.3444057306821686	2.3455762917625935	1.0188595450427766
2.565906641284697	0.3204388065336197	2.3444189617711926	2.3534215697124123	1.0196932339767537
2.568105361628557	0.32015432459848303	2.3444318022164787	2.361281410688135	1.0205269034809628
2.570304081972417	0.3198782148548042	2.344444251631006	2.369155431265378	1.0213605541280835
2.572502802316277	0.31961051187673145	2.3444563096388813	2.377043243012314	1.0221941864922457
2.574701522660137	0.31935124931855885	2.344467975875406	2.384944452596253	1.0230278011489904
2.576900243003997	0.3191004598987153	2.344479249987148	2.3928586618944507	1.0238613986752292
2.579098963347857	0.3188581753840932	2.344490131632005	2.400785468109078	1.0246949796492029
2.581297683691717	0.3186244265747328	2.3445006204792715	2.4087244638862924	1.0255285446504405
2.5834964040355772	0.3183992432888791	2.3445107162097036	2.4166752374393408	1.0263620942597178
2.5856951243794373	0.31818265434842646	2.3445204185155766	2.4246373726756207	1.0271956290590143
2.5878938447232973	0.3179746875647674	2.344529727100745	2.432610449327611	1.0280291496314713
2.5900925650671573	0.3177753697250597	2.344538641680703	2.44059404308759	1.0288626565613486
2.5922912854110174	0.3175847265789283	2.344547161982634	2.4485877257460418	1.0296961504339806
2.5944900057548774	0.31740278282561535	2.344555287745469	2.4565910653336513	1.030529631835733
2.596688726098738	0.3172295621015935	2.344563018719933	2.4646036262667788	1.0313631013539586
2.598887446442598	0.31706508696865576	2.344570354668597	2.472624969496304	1.032196559576952
2.601086166786458	0.31690937890249604	2.344577295365924	2.480654652659718	1.0330300070939054
2.603284887130318	0.31676245828179206	2.34458384059831	2.4886922302363415	1.0338634444948631
2.605483607474178	0.31662434437780435	2.344589990164131	2.4967372537055335	1.0346968723706758
2.607682327818038	0.3164950553445027	2.34459574387378	2.5047892717077627	1.035530291312955
2.609881048161898	0.3163746082092313	2.344601101549704	2.5128478302083965	1.036363701914026
2.612079768505758	0.316263018863924	2.3446060630264425	2.520912472664064	1.037197104766883
2.6131639275879555	0.316211260876066	2.3446083635707318	2.5248911373937726	1.037608041702367
2.614278488849618	0.3161603020568786	2.344610628150656	2.5289827401914406	1.0380305004651411
2.6164772091934783	0.31606647138510163	2.3446147967811597	2.5370581717383094	1.03886388960299
2.6186759295373383	0.3159815392872313	2.344618568788951	2.5451383042567244	1.0396972727751468
2.6208746498811983	0.3159055170370469	2.344621944057235	2.5532226728781318	1.0405306505768084
2.6230733702250584	0.3158384147375734	2.344624922481448	2.561310811090271	1.0413640236036046
2.6252720905689184	0.31578024131578736	2.344627503969278	2.5694022509156933	1.0421973924515497
2.6274708109127785	0.3157310045179303	2.3446296884406834	2.5774965230917206	1.043030757716996
2.6296695312566385	0.31569071090543593	2.3446314758279105	2.5855931572516777	1.0438641199965835
2.6318682516004985	0.3156593658514758	2.3446328660755054	2.5936916821072127	1.0446974798871949
2.634066971944359	0.3156369735381267	2.344633859140325	2.6017916256315314	1.045530837985905
2.636265692288219	0.3156235369541647	2.3446344549915477	2.6098925152433665	1.0463641948899338
2.638464412632079	0.31561905789348693	2.3446346536106772	2.617993877991495	1.0471975511965979
2.640663132975939	0.3156235369541647	2.3446344549915477	2.626095240739623	1.0480309075032619
2.642861853319799	0.3156369735381267	2.344633859140325	2.6341961303514583	1.0488642644072905
2.645060573663659	0.3156593658514758	2.3446328660755054	2.642296073875777	1.0496976225060006
2.6472592940075192	0.31569071090543593	2.3446314758279105	2.650394598731312	1.050530982396612
2.6494580143513793	0.3157310045179303	2.3446296884406834	2.658491232891269	1.0513643446761998
2.6516567346952393	0.31578024131578736	2.344627503969278	2.6665855050672964	1.0521977099416457
2.6538554550390994	0.3158384147375734	2.344624922481448	2.6746769448927186	1.0530310787895911
2.6560541753829594	0.3159055170370469	2.344621944057235	2.682765083104858	1.053864451816387
2.6582528957268194	0.3159815392872313	2.344618568788951	2.6908494517262653	1.0546978296180487
2.6604516160706795	0.3160664713851017	2.3446147967811597	2.6989295842446803	1.0555312127902055
2.6626503364145395	0.3161603020568786	2.344610628150656	2.707005015791549	1.0563646019280544
2.6648490567583996	0.316263018863924	2.3446060630264425	2.715075283318926	1.0571979976263126
2.6659332158405973	0.3163169340868448	2.3446036661151166	2.719052580368115	1.0576089363013328
2.6670477771022596	0.31637460820923136	2.344601101549704	2.723139925774593	1.0580314004791695
2.66924649744612	0.3164950553445027	2.34459574387378	2.731198484275227	1.0588648110802408
2.67144521778998	0.31662434437780435	2.344589990164131	2.7392505022774563	1.0596982300225197
2.67364393813384	0.31676245828179206	2.34458384059831	2.7472955257466483	1.0605316578983326
2.6758426584777	0.3169093789024961	2.344577295365924	2.7553331033232715	1.0613650952992901
2.6780413788215602	0.31706508696865576	2.344570354668597	2.763362786486686	1.0621985428162437
2.6802400991654203	0.3172295621015935	2.344563018719933	2.771384129716211	1.0630320010392371
2.6824388195092803	0.31740278282561535	2.344555287745469	2.7793966906493384	1.0638654705574626
2.6846375398531404	0.31758472657892833	2.344547161982634	2.787400030236948	1.0646989519592152
2.6868362601970004	0.3177753697250597	2.344538641680703	2.7953937128954	1.0655324458318471
2.6890349805408604	0.31797468756476743	2.344529727100745	2.8033773066553787	1.0663659527617242
2.6912337008847205	0.31818265434842646	2.3445204185155766	2.811350383307369	1.0671994733341812
2.6934324212285805	0.3183992432888791	2.3445107162097036	2.819312518543649	1.0680330081334777
2.6956311415724405	0.31862442657473283	2.344500620479272	2.8272632920966974	1.068866557742755
2.6978298619163006	0.3188581753840932	2.344490131632005	2.8352022878739116	1.0697001227439926
2.7000285822601606	0.3191004598987154	2.344479249987148	2.843129094088539	1.0705337037179663
2.7022273026040207	0.3193512493185589	2.344467975875406	2.851043303386737	1.071367301244205
2.7044260229478807	0.3196105118767315	2.3444563096388813	2.858944512970676	1.07220091590095
2.706624743291741	0.3198782148548042	2.344444251631006	2.8668323247176115	1.0730345482651122
2.7088234636356012	0.32015432459848303	2.3444318022164787	2.8747063452948547	1.073868198912233
2.7110221839794613	0.3204388065336198	2.344418961771193	2.8825661862705774	1.074701868416442
2.7132209043233213	0.3207316251825463	2.3444057306821686	2.890411464220396	1.075535557350419
2.7154196246671813	0.321032744180715	2.3443921093474787	2.8982418008296835	1.0763692662853532
2.7176183450110414	0.32134212629362896	2.3443780981761755	2.906056822991567	1.0772029957909044
2.7187025040932387	0.32149770852243703	2.344371046083444	2.9099045539465753	1.0776141042111171
2.7198170653549014	0.3216597334340443	2.344363697588216	2.9138561629005686	1.0780367464351657
2.7220157856987615	0.3219855266794286	2.344348908014383	2.9216394581418688	1.0788705187846241
2.7242145060426215	0.32231946628965735	2.3443337298962064	2.9294063517761537	1.0797043134041246
2.7264132263864815	0.32266151172493224	2.344318163685885	2.9371564924200415	1.080538130856832
2.7286119467303416	0.3230116216639034	2.3443022098462025	2.944889534322064	1.0813719717041963
2.7308106670742016	0.32336975402197954	2.344285868850445	2.9526051374342073	1.0822058365059155
2.7330093874180617	0.3237358659698079	2.3442691411823158	2.960302967479005	1.0830397258199014
2.7352081077619217	0.32410991395190825	2.34425202733585	2.967982696012189	1.0838736402022449
2.7374068281057817	0.3244918537054429	2.3442345278153267	2.9756440004809153	1.084707580207182
2.7396055484496418	0.3248816402791079	2.34421664313518	2.983286564277575	1.0855415463870601
2.7418042687935023	0.32527922805212656	2.344198373819911	2.9909100767892176	1.0863755392923062
2.7440029891373623	0.32568457075333185	2.3441797204039934	2.9985142334426107	1.087209559471394
2.7462017094812223	0.3260976214803185	2.3441606834317836	3.0060987357449718	1.0880436074708122
2.7484004298250824	0.3265183327186519	2.3441412634574283	3.0136632913204084	1.088877683835034
2.7505991501689424	0.32694665636111564	2.344121461044767	3.0212076139421082	1.089711789106487
2.7527978705128024	0.3273825437269842	2.34410127676724	3.0287314235603278	1.0905459238255224
2.7549965908566625	0.3278259455813049	2.3440807112077895	3.036234446326231	1.0913800885303873
2.7571953112005225	0.3282768121541738	2.344059764958764	3.04371641461163	1.0922142837571953
2.7593940315443826	0.3287350931599924	2.3440384386218205	3.051177067024694	1.093048510039899
2.7615927518882426	0.32920073781668935	2.344016732807823	3.058616148421683	1.093882767910263
2.7637914722321026	0.3296736948648953	2.3439946481367473	3.0660334099147772	1.0947170578978362
2.7659901925759627	0.33015391258705507	2.3439721852375763	3.0734286088760707	1.0955513805299277
2.7681889129198227	0.33064133882646607	2.3439493447482023	3.0808015089378036	1.09638573633158
2.7703876332636828	0.331135921006229	2.343926127315323	3.08815187998891	1.0972201258255447
2.7714717923458805	0.3313824107327322	2.34391454055848	3.0917678860489315	1.0976315644927446
2.772586353607543	0.3316376061480991	2.3439025335943398	3.0954794981679585	1.098054549532259
2.774785073951403	0.33214634089122536	2.343878564249257	3.10278414585257	1.0988890079698208
2.776983794295263	0.33266207151076643	2.343854219952575	3.1100656116453917	1.099723501653968
2.7791825146391234	0.33318474393637243	2.343829501385191	3.1173236903567227	1.1005580310980545
2.7813812349829834	0.3337143037705209	2.3438044092362897	3.124558182983869	1.1013925968130303
2.7835799553268434	0.33425069630669757	2.343778944203243	3.1317688966873236	1.1022271993074184
2.7857786756707035	0.3347938665474107	2.343753106991503	3.138955644763864	1.1030618390872968
2.7879773960145635	0.3353437592220313	2.3437268983144977	3.1461182466166546	1.1038965166562775
2.7901761163584236	0.3359003188044479	2.3437003188935255	3.153256527722457	1.104731232515488
2.7923748367022836	0.33646348953052885	2.3436733694576484	3.1603703195960278	1.1055659871635526
2.7945735570461436	0.3370332154153833	2.3436460507435877	3.1674594597518193	1.1064007810965746
2.7967722773900037	0.33760944027041234	2.3436183634956187	3.174523791663062	1.1072356148081188
2.7989709977338637	0.3381921077201443	2.3435903084654615	3.181563164718338	1.1080704887891963
2.8011697180777237	0.33878116121884533	2.3435618864121786	3.1885774341757323	1.1089054035282466
2.803368438421584	0.33937654406690043	2.3435330981020663	3.1955664611146664	1.1097403595111235
2.805567158765444	0.33997819942695723	2.34350394430855	3.2025301123855106	1.11057535722108
2.807765879109304	0.3405860703398277	2.3434744258120777	3.209468260557066	1.111410397138754
2.809964599453164	0.3412000997401416	2.343444543400013	3.2163807838620206	1.1122454797421542
2.812163319797024	0.3418202304717477	2.343414297866531	3.2232675661404695	1.1130806055066482
2.8143620401408844	0.3424464053028568	2.343383690012513	3.2301284967815964	1.1139157749049495
2.8165607604847445	0.34307856694092315	2.343352720645438	3.236963470663615	1.1147509884071052
2.8187594808286045	0.34371665804726037	2.3433213905792796	3.2437723880920575	1.1155862464804849
2.8209582011724645	0.3443606212513882	2.343289700634401	3.2505551547365066	1.1164215495897702
2.8231569215163246	0.34501039916510673	2.343257651637451	3.2573116815658643	1.1172568981969446
2.824241080598522	0.3453329187098152	2.3432417167969364	3.2606335480234705	1.1176688141168758
2.8253556418601846	0.34566593439629567	2.3432252444212565	3.2640418847822454	1.118092292761283
2.8275543622040447	0.3463271695624359	2.3431924798247206	3.270745685753587	1.118927733739344
2.8297530825479047	0.34699404730385186	2.3431593586927195	3.2774230109450584	1.1197632215849591
2.8319518028917647	0.3476665102966717	2.343125881875997	3.2840737918493628	1.1205987567492273
2.8341505232356248	0.3483445012655055	2.3430920502310633	3.2906979649160157	1.1214343396805053
2.836349243579485	0.34902796299583844	2.343057864620091	3.2972954714796767	1.122269970824402
2.838547963923345	0.3497168383461401	2.3430233259108144	3.303866257687624	1.1231056506237707
2.840746684267205	0.3504110702596875	2.3429884349764274	3.3104102744264496	1.1239413795187045
2.842945404611065	0.3511106017761031	2.3429531926954814	3.316927477248053	1.1247771579465293
2.845144124954925	0.3518153760426065	2.3429175999517864	3.323417826295005	1.1256129863418
2.847342845298785	0.3525253363249815	2.34288165763431	3.3298812862253704	1.126448865136295
2.849541565642645	0.3532404260182575	2.3428453666370777	3.3363178261370425	1.127284794759012
2.8517402859865055	0.3539605886571073	2.342808727859075	3.3427274194916814	1.1281207756361662
2.8539390063303656	0.35468576792596146	2.3427717422041487	3.349110044038304	1.128956808191184
2.8561377266742256	0.3554159076688413	2.34273441058091	3.3554656817366135	1.1297928928447034
2.8583364470180856	0.35615095189891083	2.3426967339026348	3.3617943186801145	1.1306290300145696
2.8605351673619457	0.35689084480775035	2.3426587130871717	3.36809594501909	1.131465220115834
2.8627338877058057	0.3576355307743529	2.3426203490568436	3.3743705548834964	1.1323014635607522
2.8649326080496658	0.35838495437384604	2.3425816427383523	3.3806181463058333	1.1331377607587843
2.867131328393526	0.3591390603859407	2.342542595062687	3.386838721144049	1.133974112116592
2.869330048737386	0.3598977938031099	2.342503206965028	3.3930322850045336	1.134810518038041
2.871528769081246	0.3606610998384996	2.3424634793846555	3.399198847165256	1.1356469789241996
2.873727489425106	0.3614289239335746	2.342423413264858	3.405338420499091	1.136483495173339
2.875926209768966	0.3622012117655022	2.3423830095528397	3.411451021397391	1.1373200671809354
2.8770103688511637	0.36258364298066664	2.3423629630518557	3.4144551388271966	1.1377325900996194
2.878124930112826	0.36297790925427625	2.3423422691996314	3.4175366696938427	1.1381566953396707
2.880323650456686	0.3637589625695857	2.34230119316	3.423595388588661	1.1389933800394343
2.882522370800546	0.3645443181374292	2.342259782392359	3.4296272045731557	1.139830121667325
2.884721091144406	0.3653339226464813	2.3422180378586837	3.435632147354721	1.1406669206076536
2.8869198114882666	0.3661277230542108	2.3421759605244192	3.4416102497822765	1.1415037772419454
2.8891185318321266	0.3669256665927579	2.342133551358398	3.447561547772207	1.1423406919489436
2.8913172521759867	0.36772770077457084	2.3420908113327528	3.4534860802348293	1.1431776651046122
2.8935159725198467	0.3685337733978082	2.342047741422831	3.4593838890014244	1.1440146970821405
2.8957146928637068	0.36934383255150827	2.3420043426071127	3.465255018751865	1.1448517882519462
2.897913413207567	0.3701578266205314	2.3419606158671264	3.4710995169428682	1.1456889389816804
2.900112133551427	0.3709757042902777	2.3419165621873668	3.4769174337369053	1.1465261496362318
2.902310853895287	0.37179741455118426	2.3418721825552145	3.482708821931788	1.147363420577732
2.904509574239147	0.3726229067030068	2.3418274779608543	3.4884737368909664	1.1482007521655608
2.906708294583007	0.37345213035888836	2.341782449397197	3.4942122364745543	1.1490381447563507
2.908907014926867	0.3742850354492199	2.3417370978597987	3.4999243809711067	1.1498755987039937
2.911105735270727	0.3751215722252967	2.3416914243467857	3.5056102330301733	1.1507131143596472
2.913304455614587	0.37596169126277434	2.3416454298587754	3.5112698575956385	1.1515506920717395
2.915503175958447	0.3768053434649288	2.3415991153988007	3.516903321839877	1.1523883321859771
2.917701896302307	0.37765248006572427	2.341552481972236	3.5225106950987306	1.1532260350453511
2.919900616646167	0.3785030526326932	2.341505530586722	3.5280920488073293	1.1540638009901445
2.922099336990027	0.37935701306963193	2.341458262252091	3.5336474564367633	1.1549016303579387
2.9242980573338877	0.3802143136191176	2.3414106779802975	3.5391769934316253	1.1557395234836214
2.9264967776777477	0.3810749068648482	2.3413627787853444	3.544680737148427	1.1565774806993945
2.928695498021608	0.3819387457338114	2.3413145656832124	3.550158766794906	1.1574155023347816
2.929779657103805	0.3823658733646905	2.341290677217465	3.5528504677673256	1.1578287432133214
2.930894218365468	0.38280578349828637	2.3412660396917917	3.555611163370229	1.158253588716636
2.933092938709328	0.38367597377768087	2.34121720183081	3.5610380096060963	1.1590917401691494
2.935291659053188	0.38454927054020976	2.341168053121769	3.566439389908759	1.1599299570138595
2.937490379397048	0.3854256281044177	2.341118594587872	3.5718153903019516	1.1607682395696597
2.939689099740908	0.38630500114054983	2.3410688272539617	3.577166098370746	1.161606588152807
2.941887820084768	0.3871873446717754	2.341018752146454	3.5824916032063263	1.1624450030769313
2.944086540428628	0.3880726140752671	2.3409683702932713	3.587791995351697	1.163283484653045
2.946285260772488	0.38896076508314087	2.3409176827237808	3.59306736674831	1.1641220331895514
2.948483981116348	0.3898517537832593	2.3408666904687325	3.59831781068363	1.1649606489922548
2.950682701460208	0.3907455366199028	2.3408153945601944	3.603543421739624	1.1657993323643698
2.952881421804068	0.3916420703943122	2.3407637960314944	3.6087442957421803	1.1666380836065318
2.9550801421479282	0.3925413122651065	2.3407118959171584	3.6139205297114567	1.167476903016805
2.9572788624917883	0.39344321974857943	2.3406596952528513	3.619072221813152	1.1683157908906951
2.9594775828356488	0.39434775071887784	2.340607195075319	3.6241994713107006	1.1691547475211572
2.961676303179509	0.39525486340806687	2.3405543964223305	3.629302378518385	1.169993773198607
2.963875023523369	0.3961645164060838	2.3405013003326207	3.634381044755366	1.1708328682109312
2.966073743867229	0.3970766686605849	2.3404479078458356	3.6394355723006195	1.1716720328434984
2.968272464211089	0.3979912794766887	2.340394220002475	3.6444660643487805	1.172511267379168
2.970471184554949	0.3989083085166189	2.3403402378438423	3.6494726249668874	1.1733505720983035
2.972669904898809	0.3998277157992496	2.340285962411985	3.6544553590520183	1.174189947278781
2.974868625242669	0.4007494616995574	2.3402313947496483	3.659414372289813	1.1750293931960014
2.977067345586529	0.401673506947982	2.3401765359002185	3.6643497711138773	1.1758689101229012
2.979266065930389	0.40259981262970007	2.340121386907676	3.6692616626660572	1.1767084983299632
2.981464786274249	0.40352834018381356	2.340065948816541	3.6741501547575797	1.177548158085228
2.9825489453564464	0.4039869906779498	2.340038506947679	3.676552023255106	1.1779622093037512
2.983663506618109	0.40445905140245747	2.3400102226718276	3.6790153558310483	1.1783878896543054
2.9858622269619692	0.4053919084298282	2.3399542095189925	3.6838573749232864	1.1792276933003851
2.9880609473058293	0.4063268737611368	2.3398979104038893	3.688676321629019	1.1800675692842488
2.9902596676496893	0.40726391024148906	2.3398413263727202	3.6934723060653885	1.1809075178642812
2.9924583879935494	0.4082029810646956	2.339784458471989	3.698245438837284	1.1817475392964816
2.9946571083374094	0.40914404977201463	2.339727307748458	3.7029958310034874	1.1825876338344756
2.99685582868127	0.41008708025082974	2.3396698752491005	3.7077235940436184	1.1834278017295268
2.99905454902513	0.4110320367332662	2.339612162021059	3.712428839825872	1.184268043230548
3.00125326936899	0.41197888379474695	2.3395541691115995	3.7171116805755333	1.1851083585841136
3.00345198971285	0.412927586352492	2.3394958975680717	3.7217722288442685	1.185948748034471
3.00565071005671	0.41387810966396316	2.3394373484378646	3.7264105974801707	1.1867892118235523
3.00784943040057	0.4148304193252563	2.3393785227683668	3.73102689959856	1.1876297501909863
3.01004815074443	0.41578448126944406	2.339319421606927	3.7356212485535183	1.1884703633741107
3.01224687108829	0.4167402617648703	2.339260046000811	3.740193757910155	1.1893110516079834
3.01444559143215	0.41769772741339956	2.339200396997166	3.7447445414175897	1.1901518151253951
3.0166443117760102	0.4186568451486233	2.339140475642982	3.749273712982637	1.1909926541568805
3.0188430321198703	0.41961758223402434	2.339080282985051	3.753781386644193	1.191833568930731
3.0210417524637303	0.42057990626110286	2.339019820069934	3.7582676765482996	1.1926745596730062
3.0232404728075903	0.42154378514746477	2.338959087943923	3.762732696923887	1.1935156266075468
3.0254391931514504	0.42250918713487495	2.338898087653004	3.7671765620591717	1.1943567699559852
3.0276379134953104	0.4234760807872773	2.338836820242825	3.771599386278713	1.195197989937759
3.0298366338391705	0.42444443498878326	2.3387752867586586	3.7760012839211026	1.196039286770122
3.032035354183031	0.4254142189416307	2.338713488245372	3.780382369317284	1.196880660668157
3.034234074526891	0.42638540216411447	2.338651425747389	3.7847427567694925	1.1977221118447876
3.0353182336090883	0.4268647852404423	2.338620726718048	3.786885220315109	1.1981370484814404
3.036432794870751	0.42735795448849145	2.3385891003086625	3.789082560530796	1.1985636405107898
3.038631515214611	0.4283318460588602	2.3385265129726394	3.7934018947852364	1.199405246874805
3.040830235558471	0.4293070473290183	2.3384636647822314	3.797700873628552	1.200246931143352
3.043028955902331	0.4302835290602976	2.3384005567797823	3.8019796110494735	1.2010886935208371
3.045227676246191	0.4312612623193801	2.338337190007041	3.8062382209115833	1.2019305342095699
3.047426396590051	0.43224021847609506	2.338273565505128	3.8104768169357253	1.2027724534097717
3.0496251169339113	0.4332203692011989	2.338209684314511	3.814695512682958	1.2036144513195894
3.0518238372777713	0.4342016864641398	2.3381455474749737	3.818894421538033	1.2044565281351074
3.0540225576216313	0.4351841425308077	2.3380811560255883	3.8230736566934014	1.205298684050359
3.0562212779654914	0.4361677099612714	2.33801651100469	3.8272333311337183	1.2061409192573396
3.0584199983093514	0.4371523616075036	2.3379516134498495	3.8313735576208567	1.2069832339460167
3.0606187186532114	0.43813807061109555	2.337886464397845	3.835494448679403	1.207825628304344
3.0628174389970715	0.43912481040096235	2.337821064884641	3.839596116582636	1.2086681025182722
3.0650161593409315	0.4401125546910398	2.33775541594536	3.8436786733389683	1.2095106567717608
3.0672148796847916	0.4411012774779741	2.3376895186142574	3.8477422306788513	1.2103532912467905
3.069413600028652	0.44209095303880547	2.3376233739247017	3.851786900042127	1.2111960061233749
3.071612320372512	0.44308155592864673	2.3375569829091467	3.855812792565818	1.2120388015795722
3.073811040716372	0.4440730609783575	2.3374903465991106	3.859820019072347	1.2128816777914972
3.076009761060232	0.4450654432922157	2.3374234660251534	3.863808690058175	1.2137246349333328
3.078208481404092	0.4460586782455863	2.337356342216855	3.867778915682855	1.2145676731773427
3.0804072017479522	0.4470527414825893	2.3372889762027937	3.8717308057584776	1.2154107926938813
3.0826059220918123	0.4480476089137665	2.3372213690105252	3.875664469739518	1.2162539936514072
3.0848046424356723	0.44904325671374945	2.337153521666561	3.8795800167130596	1.217097276216494
3.0870033627795324	0.45003966131892786	2.3370854351963497	3.883477555389396	1.2179406405538418
3.0880875218617296	0.4505312463198406	2.337051774972958	3.885392782787685	1.2183565221834995
3.0892020831233924	0.4510367994251203	2.337017110624258	3.8873571940929943	1.218784086826289
3.0914008034672524	0.45203464798524734	2.3369485489735498	3.891219040753819	1.2196276151948244
3.0935995238111125	0.4530331842070081	2.336879751266367	3.8950632028990038	1.2204712258185975
3.0957982441549725	0.454032385550561	2.336810718523715	3.8988897876448605	1.2213149188549308
3.0979969644988326	0.45503222972620894	2.3367414517654397	3.9026989016892233	1.2221586944593312
3.1001956848426926	0.4560326946920899	2.3366719520102137	3.906490651304115	1.223002552785501
3.1023944051865526	0.45703375865187357	2.336602220275519	3.9102651423287305	1.2238464939853497
3.104593125530413	0.4580354000524643	2.3365322575776277	3.9140224801627266	1.2246905182090044
3.106791845874273	0.45903759758171114	2.3364620649315895	3.9177627697598143	1.2255346256048227
3.108990566218133	0.46004033016612583	2.3363916433512126	3.921486115621643	1.2263788163194018
3.1111892865619932	0.4610435769686081	2.3363209938490503	3.92519262179197	1.2272230904975914
3.1133880069058533	0.4620473173861804	2.3362501174363857	3.9288823918511087	1.2280674482825038
3.1155867272497133	0.4630515310477311	2.3361790151232156	3.932555528910649	1.2289118898155258
3.1177854475935733	0.46405619781176755	2.3361076879182385	3.936212135608439	1.2297564152363283
3.1199841679374334	0.4650612977641786	2.336036136828839	3.9398523141038284	1.2306010246828791
3.1221828882812934	0.466066811216008	2.335964362861074	3.9434761660731588	1.2314457182914527
3.1243816086251535	0.46707271870123807	2.3358923670196607	3.9470837927054987	1.2322904961966406
3.1265803289690135	0.4680790009745845	2.3358201503079643	3.9506752946986174	1.2331353585313638
3.1287790493128735	0.46908563900930283	2.3357477137279825	3.9542507722551887	1.2339803054268823
3.1309777696567336	0.4700926139950063	2.3356750582803363	3.9578103250792207	1.234825337012806
3.1331764900005936	0.47109990733549606	2.335602184964257	3.9613540523727027	1.2356704534171055
3.1353752103444537	0.47210750064660356	2.3355290947775744	3.964882052832466	1.2365156547661231
3.1375739306883137	0.4731153757540456	2.335455788716706	3.968394424647253	1.237360941184583
3.1397726510321737	0.47412351469129216	2.3353822677766463	3.9718912654949845	1.238206312795601
3.1408568101143715	0.47462070596018413	2.3353459368063025	3.9736098227680996	1.2386231854309877
3.141971371376034	0.4751318996974478	2.3353085329509558	3.9753726725402245	1.2390517697206964
3.1441700917198943	0.47614051321514594	2.3352345852317504	3.9788387424318348	1.2398973120798018
3.1463688120637543	0.47714933788845687	2.3351604256096934	3.982289571300815	1.240742939991273
3.1485675324076143	0.47815835656080996	2.335086055073983	3.9857252547583197	1.2415886535719
3.1507662527514744	0.47916755227292906	2.3350114746123447	3.989145887893852	1.2424344529369171
3.1529649730953344	0.4801769082607832	2.334936685211022	3.9925515652736268	1.243280338200012
3.1551636934391945	0.4811864079535503	2.3348616878547674	3.995942380939094	1.244126309473338
3.1573624137830545	0.4821960349715968	2.334786483526833	3.999318428405627	1.2449723668675217
3.1595611341269145	0.4832057731244708	2.3347110732089646	4.0026798006613635	1.2458185104916752
3.1617598544707746	0.4842156064089106	2.3346354578813906	4.006026590166191	1.246664740453405
3.1639585748146346	0.4852255190068679	2.3345596385228173	4.009358888850889	1.2475110568588212
3.1661572951584946	0.48623549528354626	2.334483616110419	4.012676788116402	1.2483574598125489
3.1683560155023547	0.4872455197854544	2.3344073916198322	4.015980378833254	1.2492039494177372
3.1705547358462147	0.48825557723847496	2.3343309660251483	4.019269751341098	1.2500505257760683
3.1727534561900748	0.4892656525459484	2.334254340298906	4.022544995448383	1.2508971889877687
3.174952176533935	0.49027573078677233	2.3341775154120863	4.025806200432163	1.2517439391516174
3.1771508968777953	0.49128579721351645	2.334100492334105	4.0290534550380075	1.2525907763649566
3.1793496172216553	0.49229583725055254	2.334023272032808	4.032286847480045	1.2534377007237
3.1815483375655154	0.4933058364922006	2.3339458554744636	4.03550646544111	1.254284712322344
3.1837470579093754	0.49431578070089016	2.333868243623759	4.038712396072998	1.2551318112539744
3.1859457782532354	0.49532565580533733	2.3337904374437937	4.041904725996832	1.2559789976102793
3.1881444985970955	0.4963354478987374	2.333712437896074	4.04508354130353	1.2568262714815552
3.1903432189409555	0.49734514323697354	2.333634245940509	4.048248927554369	1.2576736329567177
3.1925419392848156	0.49835472823684046	2.333555862535406	4.0514009697816435	1.2585210821233113
3.193626098367013	0.49885249613285426	2.333517142563143	4.052950312710821	1.2589389800821231
3.1947406596286756	0.4993641894742846	2.3334772886374653	4.054539752489419	1.2593686190675164
3.1969393799725356	0.5003735136826593	2.333398525201776	4.057665359654376	1.260216243874161
3.1991381003163957	0.5013826877509959	2.3333195731818126	4.060777874726731	1.2610639566267277
3.2013368206602557	0.5023916987222908	2.3332404335294297	4.063877380631255	1.2619117574073637
3.2035355410041157	0.503400533791808	2.3331611071948593	4.066963959768358	1.2627596462968889
3.205734261347976	0.5044091803053967	2.333081595126707	4.070037694015258	1.263607623374806
3.207932981691836	0.5054176257578259	2.333001898271949	4.0730986647272225	1.2644556887193075
3.210131702035696	0.5064258577911326	2.332922017575928	4.076146952738884	1.2653038424072864
3.212330422379556	0.5074338641929879	2.332841953982352	4.0791826383656185	1.2661520845143435
3.2145291427234164	0.5084416328950763	2.332761708433288	4.082205801404999	1.2670004151147962
3.2167278630672764	0.5094491519714923	2.332681281869163	4.085216521138303	1.267848834281688
3.2189265834111365	0.5104564096371513	2.33260067522876	4.08821487633209	1.2686973420867955
3.2211253037549965	0.5114633942462161	2.3325198894492147	4.091200945239836	1.2695459386006385
3.2233240240988565	0.5124700942905391	2.3324389254660156	4.094174805603619	1.270394623892487
3.2255227444427166	0.5134764983981193	2.332357784212999	4.097136534655865	1.2712433980303706
3.2277214647865766	0.5144825953315745	2.33227646662235	4.100086209121149	1.2720922610810856
3.2299201851304367	0.515488373986629	2.3321949736245986	4.103023905218034	1.2729412131102051
3.2321189054742967	0.5164938233906158	2.33211330614862	4.105949698660973	1.2737902541820851
3.2343176258181567	0.5174989327009945	2.3320314651216307	4.108863664662247	1.274639384359874
3.2365163461620168	0.5185036912038832	2.3319494514691903	4.111765877933948	1.2754886037055204
3.238715066505877	0.5195080883126058	2.3318672661151973	4.114656412690009	1.2763379122797809
3.240913786849737	0.5205121135662542	2.3317849099818897	4.117535342648272	1.2771873101422277
3.243112507193597	0.5215157566282644	2.3317023839898443	4.1204027410325885	1.278036797351258
3.245311227537457	0.5225190072850083	2.3316196890579755	4.1232586805749705	1.2788863739641003
3.2463953866196547	0.5230135489916267	2.331578851404526	4.124662709501721	1.2793053215588335
3.247509947881317	0.5235218554443987	2.331536826103534	4.12610323351776	1.2797360400368225
3.2497086682251775	0.5245242911345094	2.331453796042107	4.1289364716158445	1.2805857956243405
3.2519073885690375	0.5255263045022102	2.331370599787618	4.131758466138898	1.2814356407804253
3.2541061089128975	0.5265278858118148	2.3312872382523264	4.134569287873652	1.28228557555771
3.2563048292567576	0.5275290254437438	2.3312037123468263	4.137369007126201	1.2831356000076994
3.2585035496006176	0.5285297138932014	2.331120022980048	4.140157693724326	1.2839857141807753
3.2607022699444776	0.5295299417688657	2.3310361710592566	4.142935417019852	1.2848359181262052
3.2629009902883377	0.5305296997915939	2.3309521574900547	4.145702245891023	1.2856862118921497
3.2650997106321977	0.5315289787931401	2.3308679831763786	4.148458248744907	1.2865365955256698
3.2672984309760578	0.5325277697148869	2.330783649020502	4.151203493519814	1.287387069072734
3.269497151319918	0.5335260636065914	2.3306991559230363	4.153938047687741	1.2882376325782257
3.271695871663778	0.5345238516251437	2.3306145047829285	4.156661978256836	1.289088286085951
3.273894592007638	0.535521125033339	2.330529696497465	4.159375351773874	1.289939029638645
3.276093312351498	0.5365178751986633	2.330444731962271	4.162078234326755	1.2907898632779797
3.278292032695358	0.5375140935920917	2.3303596120713115	4.164770691547014	1.2916407870445707
3.280490753039218	0.5385097717868996	2.330274337716891	4.167452788612354	1.2924918009779842
3.282689473383078	0.5395049014574883	2.330188909789658	4.170124590249174	1.2933429051167447
3.284888193726938	0.5404994743782208	2.3301033291786015	4.172786160735131	1.2941940994983407
3.2870869140707986	0.5414934824222727	2.330017596771057	4.175437563901699	1.2950453841592329
3.2892856344146586	0.5424869175604945	2.329931713452703	4.178078863136741	1.2958967591348605
3.2914843547585186	0.5434797718602865	2.3298456801075664	4.180710121387093	1.2967482244596473
3.2936830751023787	0.5444720374844865	2.3297594976180225	4.1833314011611575	1.2975997801670103
3.2958817954462387	0.5454637066902691	2.329673166864796	4.185942764531498	1.2984514262893643
3.2980805157900988	0.5464547718280581	2.329586688726962	4.188544273137449	1.29930316285813
3.299164674872296	0.5469432278823831	2.329543993548646	4.1898234327314965	1.2997231758736802
3.300279236133959	0.5474452253404497	2.3295000640819508	4.19113598818772	1.3001549899037403
3.302477956477819	0.5484350597611487	2.3294132938055463	4.193717970463022	1.3010069074556467
3.304676676821679	0.5494242677139164	2.329326378771889	4.19629028031868	1.301858915542326
3.306875397165539	0.5504128419115295	2.3292393198534787	4.198852977687258	1.3027110141912859
3.309074117509399	0.5514007751547517	2.3291521179211756	4.201406122081189	1.3035632034290734
3.311272837853259	0.5523880603313156	2.3290647738442027	4.2039497725954025	1.3044154832812795
3.313471558197119	0.5533746904149173	2.328977288490147	4.206483987909956	1.305267853772546
3.315670278540979	0.5543606584642208	2.3288896627249636	4.209008826292662	1.3061203149265719
3.317868998884839	0.5553459576218754	2.3288018974129754	4.211524345601723	1.3069728667661198
3.320067719228699	0.5563305811135428	2.328713993416878	4.214030603288362	1.307825509313022
3.3222664395725596	0.557314522246935	2.3286259515977403	4.21652765639945	1.3086782425881867
3.3244651599164197	0.5582977744108647	2.3285377728150065	4.219015561580134	1.3095310666116036
3.3266638802602797	0.5592803310743046	2.3284494579265007	4.221494375076468	1.3103839814023512
3.3288626006041397	0.5602621857854585	2.3283610077884274	4.223964152738027	1.3112369869786014
3.331061320948	0.5612433321708425	2.328272423255375	4.226424950020532	1.3120900833576266
3.33326004129186	0.5622237639343771	2.3281837051803174	4.228876821988466	1.3129432705558053
3.33545876163572	0.5632034748564888	2.3280948544146183	4.2313198233176825	1.313796548588628
3.33765748197958	0.5641824587932226	2.328005871808033	4.233754008298016	1.314649917470703
3.33985620232344	0.5651607096753646	2.3279167582087106	4.23617943083588	1.3155033772157618
3.3420549226673	0.5661382215075744	2.3278275144631975	4.238596144456864	1.3163569278366665
3.34425364301116	0.5671149883675278	2.3277381414164404	4.241004202308326	1.3172105693454133
3.34645236335502	0.5680910044050683	2.3276486399117884	4.2434036571619735	1.3180643017531402
3.34865108369888	0.5690662638413698	2.3275590107909965	4.2457945614164405	1.3189181250701314
3.35084980404274	0.5700407609681081	2.3274692548942286	4.248176967099855	1.3197720393058232
3.351933963124938	0.5705209898991188	2.3274249510719454	4.249348586329577	1.3201931262664701
3.3530485243866	0.5710144901466413	2.32737937306006	4.250550925872409	1.3206260444688105
3.35524724473046	0.5719874458072013	2.327289366125481	4.252916489028901	1.3214801405668506
3.3574459650743202	0.572959622448093	2.3271992349258994	4.255273707501291	1.3223343276068704
3.3596446854181807	0.5739310146349034	2.3271089802951446	4.257622631861237	1.323188605594971
3.3618434057620408	0.5749016169997203	2.327018603065469	4.259963312322617	1.3240429745364333
3.364042126105901	0.5758714242403588	2.3269281040675533	4.2622957987440575	1.3248974344357232
3.366240846449761	0.5768404311195978	2.3268374841305075	4.264620140631438	1.3257519852964974
3.368439566793621	0.577808632464425	2.326746744081876	4.266936387140394	1.3266066271216086
3.370638287137481	0.5787760231652905	2.32665588474764	4.2692445870788065	1.3274613599131102
3.372837007481341	0.5797425981753694	2.326564906952221	4.271544788909282	1.3283161836722626
3.375035727825201	0.5807083525098322	2.326473811518484	4.273837040751629	1.329171098399537
3.377234448169061	0.5816732812451245	2.32638259926774	4.276121390385306	1.3300261040946226
3.379433168512921	0.5826373795182549	2.3262912710197514	4.278397885251882	1.330881200756429
3.381631888856781	0.5836006425260905	2.326199827592734	4.280666572457467	1.331736388383094
3.383830609200641	0.5845630655246614	2.3261082698033597	4.282927498775145	1.3325916669719866
3.386029329544501	0.585524643828473	2.326016598466762	4.285180710647381	1.3334470365197137
3.3882280498883612	0.5864853728098262	2.3259248143965383	4.287426254188435	1.3343024970221238
3.3904267702322213	0.5874452478981453	2.325832918404753	4.289664175186745	1.335158048474312
3.3926254905760813	0.5884042645793144	2.325740911301941	4.2918945191073155	1.3360136908706264
3.394824210919942	0.5893624183950209	2.3256487938971127	4.294117331094078	1.3368694242046708
3.397022931263802	0.5903197049421071	2.3255565669977556	4.296332655972256	1.3377252484693116
3.399221651607662	0.5912761198719285	2.32546423140984	4.2985405382507	1.338581163656681
3.401420371951522	0.5922316588897216	2.32537178793782	4.300741022124226	1.3394371697581824
3.403619092295382	0.593186317753976	2.3252792373846387	4.302934151475934	1.3402932667644958
3.4047032513775792	0.5936567217722816	2.325233562793807	4.3040128597823815	1.340715430008816
3.405817812639242	0.5941400922758168	2.325186580551733	4.305119969879509	1.3411494546655813
3.408016532983102	0.5950929783183924	2.3250938182390333	4.307298520601521	1.3420057334506852
3.410215253326962	0.5960449717962703	2.3250009512449723	4.309469846603707	1.3428621031083425
3.412413973670822	0.5969960686748393	2.3249079803664836	4.311633990545231	1.343718563626384
3.414612694014682	0.5979462649697195	2.3248149063990096	4.313790994784948	1.3445751149919392
3.416811414358542	0.5988955567461782	2.3247217301365026	4.315940901383641	1.3454317571914414
3.4190101347024022	0.5998439401185541	2.324628452371429	4.318083752106254	1.346288490210632
3.4212088550462623	0.6007914112496862	2.324535073894773	4.320219588424105	1.3471453140345657
3.4234075753901223	0.6017379663503511	2.3244415954960416	4.322348451517088	1.3480022286476139
3.4256062957339823	0.6026836016787067	2.324348017963266	4.324470382275864	1.3488592340334693
3.4278050160778424	0.6036283135397413	2.324254342083008	4.326585421304041	1.3497163301751516
3.4300037364217024	0.60457209828473	2.324160568640361	4.328693608920328	1.3505735170550097
3.432202456765563	0.6055149523106979	2.3240666984189557	4.33079498516069	1.3514307946547282
3.434401177109423	0.606456872059888	2.323972732200963	4.332889589780485	1.3522881629553298
3.436599897453283	0.6073978540192373	2.3238786707670975	4.334977462256582	1.3531456219371811
3.438798617797143	0.6083378947198579	2.3237845148966234	4.337058641789471	1.3540031715799956
3.440997338141003	0.6092769907365237	2.3236902653673543	4.339133167305362	1.354860811862839
3.443196058484863	0.6102151386871648	2.3235959229556613	4.341201077458261	1.355718542764132
3.445394778828723	0.611152335232366	2.3235014884364733	4.343262410632042	1.3565763642616566
3.447593499172583	0.6120885770748722	2.323406962583283	4.345317204942502	1.3574342763325575
3.449792219516443	0.6130238609590996	2.3233123461681497	4.347365498239397	1.3582922789533483
3.4519909398603033	0.6139581836706522	2.3232176399617037	4.349407328108476	1.359150372099915
3.4541896602041633	0.6148915420358444	2.3231228447331485	4.351442731873489	1.360008555747519
3.4563883805480233	0.6158239329212286	2.3230279612502667	4.353471746598193	1.3608668298708029
3.457472539630221	0.6162833250919965	2.3229811432431644	4.354469885546589	1.3612900664590297
3.4585871008918834	0.6167553532331291	2.322932990279423	4.355494409088333	1.3617251944437931
3.4607858212357434	0.6176857999171809	2.3228379325855677	4.357510755893618	1.3625836494399042
3.4629845415796034	0.6186152699578739	2.32274278893224	4.359520823309682	1.3634421948319426
3.4651832619234635	0.6195437603781029	2.322647560081573	4.361524647380024	1.3643008305921112
3.467381982267324	0.6204712682387226	2.3225522467942974	4.363522263897952	1.3651595566920125
3.469580702611184	0.6213977906381075	2.3224568498297438	4.3655137084084865	1.3660183731026525
3.471779422955044	0.6223233247117178	2.3223613699458476	4.367499016210281	1.3668772797944446
3.473978143298904	0.6232478676316691	2.3222658078991536	4.369478222357502	1.3677362767372139
3.476176863642764	0.6241714166063086	2.3221701644448185	4.371451361661717	1.3685953639002002
3.478375583986624	0.6250939688797951	2.322074440336614	4.373418468693754	1.369454541252062
3.480574304330484	0.6260155217316846	2.321978636326933	4.375379577785557	1.3703138087608802
3.4827730246743442	0.6269360724765205	2.3218827531667916	4.377334723032021	1.3711731663941618
3.4849717450182043	0.6278556184634285	2.321786791605833	4.379283938292821	1.3720326141188437
3.4871704653620643	0.6287741570757166	2.3216907523923314	4.381227257194223	1.372892151901296
3.4893691857059244	0.6296916857304791	2.3215946362731965	4.38316471313088	1.373751779707326
3.4915679060497844	0.6306082018782062	2.321498443993976	4.3850963392676245	1.374611497502181
3.4937666263936444	0.6315237030023975	2.321402176298861	4.3870221685412325	1.3754713052505527
3.4959653467375045	0.6324381866191797	2.321305833930687	4.388942233662192	1.3763312029165808
3.4981640670813645	0.6333516502769303	2.321209417630941	4.390856567116444	1.3771911904638556
3.5003627874252246	0.6342640915559032	2.321112928139763	4.392765201167116	1.378051267855422
3.5025615077690846	0.6351755080678616	2.3210163661959506	4.394668167856247	1.378911435053783
3.504760228112945	0.6360858974557124	2.320919732536962	4.396565499006494	1.3797716920209029
3.506958948456805	0.6369952573931473	2.3208230278989204	4.3984572262228205	1.3806320387182112
3.509157668800665	0.6379035855842861	2.320726253016618	4.400343380894192	1.3814924751066053
3.5102418278828624	0.6383510893644294	2.3206785090058206	4.401271376330315	1.3819167775853363
3.511356389144525	0.6388108797633256	2.320629408623518	4.402223994195232	1.3823530011464544
3.5135551094883852	0.6397171376941917	2.32053249545176	4.404099097087888	1.3832136167976026
3.5157538298322453	0.6406223571701962	2.320435514232164	4.4059687203230755	1.3840743220193716
3.5179525501761053	0.6415265360136971	2.3203384656942325	4.407832894442303	1.3849351167705655
3.5201512705199653	0.6424296720757631	2.3202413505661545	4.4096916497793	1.3857960010094725
3.5223499908638254	0.6433317632358417	2.32014416957481	4.411545016461621	1.3866569746938693
3.5245487112076854	0.6442328074014324	2.3200469234457737	4.413393024412236	1.3875180377810232
3.5267474315515455	0.6451328025077617	2.3199496129033164	4.415235703351121	1.3883791902276965
3.5289461518954055	0.6460317465174633	2.3198522386704123	4.417073082796822	1.3892404319901486
3.5311448722392655	0.6469296374202619	2.3197548014687395	4.418905192068017	1.3901017630241401
3.5333435925831256	0.6478264732326603	2.319657302018685	4.42073206028506	1.390963183284935
3.5355423129269856	0.6487222519976303	2.319559741039349	4.422553716371515	1.3918246927273044
3.5377410332708457	0.6496169717843071	2.319462119248546	4.42437018905568	1.3926862913055296
3.539939753614706	0.6505106306876877	2.3193644373628106	4.426181506872097	1.3935479789734049
3.542138473958566	0.6514032268283317	2.319266696097401	4.427987698163049	1.3944097556842405
3.544337194302426	0.6522947583520676	2.3191688961663	4.429788791080048	1.395271621390866
3.5465359146462863	0.6531852234297	2.319071038282224	4.43158481358531	1.3961335760456335
3.5487346349901463	0.6540746202567218	2.3189731231566193	4.433375793453218	1.3969956196004196
3.5509333553340063	0.6549629470530302	2.3188751514996713	4.435161758271774	1.3978577520066293
3.5531320756778664	0.655850202062644	2.3187771240203054	4.436942735444043	1.398719973215199
3.5553307960217264	0.6567363835534262	2.318679041426192	4.4387187521895735	1.399582283176598
3.5575295163655865	0.6576214898168089	2.318580904423748	4.440489835545827	1.4004446818408338
3.5597282367094465	0.6585055191675208	2.318482713718142	4.442256012369575	1.4013071691574528
3.5619269570533065	0.6593884699433196	2.3183844700132967	4.444017309338299	1.4021697450755441
3.563011116135504	0.6598234434190691	2.318336008084741	4.444883992695005	1.4025951021225642
3.5641256773971666	0.6602703405047254	2.3182861740118934	4.445773752951572	1.4030324095437423
3.5663243977410266	0.6611511292347595	2.3181878264153744	4.447525369532438	1.4038951625102305
3.5685231180848866	0.6620308345386835	2.3180894279239466	4.449272185228766	1.4047580039227423
3.5707218384287467	0.6629094548437439	2.3179909792365856	4.451014226014608	1.4056209337285657
3.5729205587726067	0.6637869885989183	2.317892481051039	4.452751517691534	1.4064839518745451
3.5751192791164668	0.6646634342746648	2.317793934063828	4.454484085889968	1.407347058307084
3.5773179994603272	0.6655387903626746	2.3176953389702537	4.4562119560705025	1.4082102529721483
3.5795167198041873	0.6664130553756271	2.317596696464398	4.4579351535252085	1.4090735358152686
3.5817154401480473	0.6672862278469479	2.3174980072391285	4.459653703378936	1.4099369067815426
3.5839141604919074	0.6681583063305695	2.3173992719861003	4.461367630590598	1.4108003658156387
3.5861128808357674	0.6690292894006955	2.317300491395761	4.4630769599544475	1.4116639128617976
3.5883116011796274	0.6698991756515662	2.3172016661573527	4.46478171610135	1.4125275478638355
3.5905103215234875	0.6707679636972281	2.317102796958916	4.466481923500034	1.413391270765147
3.5927090418673475	0.6716356521713057	2.3170038844872933	4.46817760645834	1.4142550815087067
3.5949077622112076	0.6725022397267751	2.316904929428131	4.469868789124457	1.4151189800370731
3.5971064825550676	0.6733677250357418	2.3168059324658845	4.4715554954881505	1.4159829662923897
3.5993052028989276	0.6742321067892199	2.3167068942838203	4.473237749381975	1.4168470402163889
3.6015039232427877	0.6750953836969135	2.316607815564018	4.474915574482484	1.4177112017503937
3.6037026435866477	0.6759575544870023	2.316508696987377	4.476588994311426	1.4185754508353203
3.6059013639305078	0.676818617905928	2.3164095392336157	4.478258032236931	1.4194397874116809
3.608100084274368	0.6776785727181838	2.3163103429812777	4.479922711474687	1.4203042114195863
3.610298804618228	0.6785374177061061	2.316211108907733	4.4815830550891125	1.4211687227987473
3.6124975249620883	0.6793951516696695	2.3161118376891827	4.483239085994507	1.4220333214884786
3.6146962453059484	0.6802517734262824	2.3160125300006604	4.4848908269562076	1.4228980074277002
3.6157804043881456	0.6806737521858991	2.315963549512009	4.485703705700357	1.4233244043966549
3.6168949656498084	0.6811072818105869	2.315913186516037	4.4865383005917225	1.4237627805549404
3.6190936859936684	0.6819616756742596	2.3158138079080226	4.488181529371866	1.4246276408083376
3.6212924063375285	0.6828149538858149	2.3157143948481695	4.489820535621876	1.4254925881256433
3.6234911266813885	0.6836671153304117	2.3156149480068766	4.491455341522526	1.426357622444224
3.6256898470252485	0.6845181589096604	2.3155154680533916	4.49308596911123	1.4272227437010638
3.6278885673691086	0.6853680835414335	2.3154159556558134	4.494712440283136	1.4280879518327665
3.6300872877129686	0.6862168881596784	2.315316411481096	4.496334776792206	1.4289532467755584
3.6322860080568287	0.6870645717142313	2.3152168361950514	4.497953000252297	1.4298186284652898
3.6344847284006887	0.6879111331706343	2.3151172304623517	4.499567132138228	1.4306840968374384
3.6366834487445487	0.6887565715099538	2.315017594946534	4.501177193786834	1.4315496518271098
3.638882169088409	0.6896008857286018	2.3149179303100005	4.5027832063980195	1.4324152933690422
3.641080889432269	0.6904440748381582	2.3148182372140247	4.504385191035797	1.4332810213976064
3.643279609776129	0.691286137865196	2.314718516318752	4.505983168629321	1.4341468358468092
3.645478330119989	0.6921270738511082	2.3146187682832027	4.507577159973911	1.4350127366502952
3.647677050463849	0.6929668818519366	2.3145189937652764	4.509167185732067	1.4358787237413495
3.6498757708077094	0.6938055609382027	2.3144191934217533	4.5107532664344765	1.4367447970528988
3.6520744911515695	0.69464311019474	2.314319367908298	4.512335422481015	1.4376109565175148
3.6542732114954295	0.6954795287205293	2.3142195178794616	4.513913674141732	1.438477202067416
3.6564719318392895	0.6963148156285348	2.3141196439886857	4.515488041557843	1.4393435336344689
3.6586706521831496	0.6971489700455425	2.314019746888304	4.5170585447426905	1.4402099511501913
3.6608693725270096	0.6979819911120005	2.3139198272295456	4.518625203582722	1.4410764545457542
3.6630680928708697	0.698813877981861	2.3138198856625376	4.520188037838444	1.4419430437519831
3.6652668132147297	0.699644629822424	2.313719922836308	4.52174706714537	1.4428097186993614
3.6674655335585897	0.7004742458141834	2.313619939398789	4.523302311014967	1.4436764793180306
3.668549692640787	0.7008828998057757	2.3135706315369746	4.524067793081298	1.4441038986995667
3.6696642539024498	0.7013027251506734	2.3135199359968186	4.52485378883559	1.4445433255377942
3.67186297424631	0.7021300670383186	2.3134199132761437	4.526401519873408	1.4454102572881193
3.67406169459017	0.7029562706962842	2.3133198718814234	4.527945523273324	1.4462772744981374
3.67626041493403	0.7037813353563286	2.313219812456231	4.529485818059887	1.447144377096648
3.67845913527789	0.7046052602626575	2.313119735643057	4.531022423138195	1.4480115650121193
3.68065785562175	0.7054280446717797	2.313019642083312	4.532555357294797	1.4488788381726916
3.68285657596561	0.7062496878523646	2.3129195324173284	4.534084639198576	1.449746196506178
3.6850552963094705	0.7070701890851017	2.3128194072843637	4.535610287401638	1.4506136399400666
3.6872540166533305	0.70788954766256	2.3127192673226036	4.537132320340182	1.451481168401523
3.6894527369971906	0.7087077628890514	2.312619113169163	4.538650756335368	1.452348781817392
3.6916514573410506	0.7095248340804939	2.312518945460091	4.5401656135941835	1.453216480114199
3.6938501776849106	0.7103407605642773	2.3124187648303702	4.54167691021029	1.4540842632181523
3.6960488980287707	0.7111555416791295	2.3123185719139223	4.5431846641648725	1.4549521310551456
3.6982476183726307	0.7119691767749851	2.3122183673436094	4.544688893327482	1.4558200835507586
3.7004463387164908	0.7127816652128552	2.3121181517512355	4.5461896154568615	1.4566881206302604
3.702645059060351	0.713593006364699	2.312017925767551	4.5476868482017805	1.4575562422186095
3.704843779404211	0.7144031996132956	2.3119176900222533	4.549180609101846	1.458424448240457
3.707042499748071	0.7152122443521192	2.3118174451439906	4.550670915588318	1.4592927386201486
3.709241220091931	0.7160201399852141	2.3117171917603634	4.55215778498492	1.4601611132817252
3.711439940435791	0.7168268859270717	2.311616930497928	4.5536412345086275	1.461029572148926
3.713638660779651	0.717632481602509	2.3115166619821976	4.555121281270469	1.4618981151451889
3.715837381123511	0.7184369264465484	2.311416386837646	4.55659794227631	1.462766742193654
3.718036101467371	0.7192402199042985	2.311316105687708	4.558071234427633	1.463635453217164
3.720234821811231	0.7200423614308367	2.3112158191547847	4.559541174522304	1.4645042481382662
3.721318980893429	0.720437462300536	2.3111663674386516	4.560264753165189	1.4649326699514222
3.7224335421550916	0.7208433504910927	2.311115527860243	4.561007779255348	1.465373126879215
3.7246322624989516	0.7216431865597339	2.31101523242442	4.562471065219708	1.4662420893619725
3.7268309828428117	0.7224418691210515	2.3109149334666235	4.563931048906994	1.4671111355082114
3.7290297031866717	0.7232393976688479	2.3108146316051363	4.565387746708233	1.4679802652393155
3.7312284235305317	0.7240357717063259	2.3107143274572173	4.5668411749146145	1.4688494784763826
3.733427143874392	0.7248309907459789	2.3106140216391022	4.568291349718222	1.4697187751402254
3.735625864218252	0.7256250543094814	2.31051371476601	4.569738287212764	1.4705881551513733
3.737824584562112	0.7264179619275826	2.3104134074521414	4.571182003394299	1.4714576184300745
3.740023304905972	0.7272097131399994	2.3103131003106814	4.572622514161952	1.4723271648962968
3.742222025249832	0.7280003074953115	2.3102127939538044	4.574059835318625	1.4731967944697302
3.744420745593692	0.728789744550858	2.3101124889926727	4.5754939825717065	1.474066507069788
3.746619465937552	0.7295780238726336	2.310012186037441	4.576924971533767	1.4749363026156086
3.748818186281412	0.7303651450351881	2.309911885697258	4.57835281772326	1.475806181026057
3.751016906625272	0.7311511076215255	2.3098115885802684	4.579777536565206	1.4766761422197263
3.753215626969132	0.7319359112230043	2.3097112952936145	4.581199143391873	1.4775461861149397
3.755414347312992	0.7327195554392397	2.30961100644344	4.582617653443464	1.4784163126297516
3.7576130676568527	0.7335020398780067	2.30951072263489	4.584033081868779	1.4792865216819497
3.7598117880007127	0.7342833641551432	2.3094104444721144	4.585445443725888	1.4801568131890561
3.7620105083445727	0.7350635278944558	2.30931017255827	4.586854753982789	1.481027187068329
3.7642092286884328	0.7358425307276257	2.3092099074955206	4.588261027518062	1.4818976432367639
3.766407949032293	0.7366203722941155	2.309109649885043	4.589664279121527	1.4827681816110965
3.768606669376153	0.7373970522410773	2.309009400327025	4.591064523494879	1.4836388021078022
3.770805389720013	0.7381725702232627	2.308909159420669	4.592461775252336	1.4845095046430992
3.773004110063873	0.7389469259029318	2.3088089277641943	4.593856048921269	1.4853802891329488
3.77408826914607	0.7393283221945843	2.308759508486017	4.594542454450657	1.485809691258124
3.775202830407733	0.7397201189497652	2.3087087059548392	4.595247358942835	1.4862511554930586
3.777401550751593	0.7404921490407761	2.3086084945888623	4.596635719672595	1.4871221036388822
3.779600271095453	0.7412630158602227	2.308508294261544	4.598021145381143	1.487993133485621
3.781798991439313	0.7420327190995234	2.3084081055671892	4.599403650254708	1.4888642449482268
3.783997711783173	0.7428012584571708	2.30830792909913	4.600783248395776	1.489735437941402
3.786196432127033	0.7435686336386486	2.308207765449727	4.6021599538236835	1.490606712379602
3.788395152470893	0.7443348443563477	2.3081076152103686	4.6035337804752245	1.4914780681770359
3.7905938728147532	0.7450998903294844	2.3080074789714775	4.60490474220524	1.4923495052476679
3.7927925931586133	0.7458637712840195	2.3079073573225086	4.60627285278721	1.4932210235052195
3.7949913135024738	0.7466264869525773	2.307807250851954	4.607638125913839	1.4940926228631701
3.797190033846334	0.7473880370743666	2.3077071601473413	4.6090005751976335	1.4949643032347593
3.799388754190194	0.7481484213951018	2.3076070857952393	4.61036021417148	1.4958360645329867
3.801587474534054	0.7489076396669254	2.3075070283812567	4.611717056289212	1.496707906670615
3.803786194877914	0.7496656916483311	2.307406988490045	4.613071114926185	1.4975798295601708
3.805984915221774	0.7504225771040877	2.307306966705301	4.614422403379824	1.4984518331139454
3.808183635565634	0.7511782958051638	2.307206963609768	4.615770934870196	1.4993239172439965
3.810382355909494	0.751932847528654	2.3071069797852357	4.61711672254055	1.50019608186215
3.812581076253354	0.7526862320577046	2.3070070158125455	4.618459779457874	1.501068326880001
3.814779796597214	0.7534384491814415	2.3069070722715894	4.61980011861343	1.5019406522089143
3.816978516941074	0.7541894986948982	2.3068071497413123	4.6211377529233015	1.5028130577600274
3.819177237284934	0.754939380398944	2.3067072487997153	4.622472695228926	1.5036855434442506
3.8213759576287942	0.755688094100215	2.3066073700238547	4.6238049582976215	1.5045581091722688
3.8235746779726543	0.7564356396110429	2.3065075139898457	4.625134554823119	1.5054307548545418
3.8257733983165143	0.7571820167493877	2.306407681272863	4.62646149742608	1.5063034804013076
3.826857557398712	0.7575496150157497	2.3063584638775434	4.62711482167226	1.5067338388641194
3.8279721186603743	0.7579272253387684	2.3063078724471433	4.627785798654616	1.5071762857225812
3.830170839004235	0.758671265208197	2.306208088085985	4.629107470984803	1.5080491707281583
3.832369559348095	0.7594141361921106	2.3061083287617534	4.630426526821189	1.5089221353276145
3.834568279691955	0.7601558381303066	2.3060085950458777	4.631742978497306	1.509795179430308
3.836767000035815	0.760896370867877	2.3059088875088567	4.633056838276161	1.51066830294538
3.838965720379675	0.7616357342551442	2.3058092067202574	4.634368118350743	1.5115415057817563
3.841164440723535	0.7623739281475975	2.305709553248718	4.635676830844509	1.5124147878481484
3.843363161067395	0.76311095240583	2.30560992766195	4.636982987811881	1.5132881490530548
3.845561881411255	0.7638468068954761	2.3055103305267375	4.638286601238725	1.5141615893047622
3.847760601755115	0.7645814914871502	2.3054107624089406	4.639587683042839	1.515035108511347
3.849959322098975	0.7653150060563852	2.3053112238734967	4.640886245074424	1.5159087065806751
3.852158042442835	0.7660473504835735	2.3052117154844214	4.6421822991165635	1.5167823834204057
3.8543567627866953	0.7667785246539058	2.3051122378048094	4.6434758568856935	1.5176561389379897
3.8565554831305553	0.7675085284573132	2.305012791396838	4.644766930032066	1.5185299730406725
3.8587542034744153	0.7682373617884085	2.3049133768217662	4.646055530140213	1.5194038856354952
3.8609529238182754	0.7689650245464288	2.3048139946399377	4.647341668729409	1.5202778766292948
3.8631516441621354	0.7696915166351781	2.304714645410781	4.6486253572541205	1.5211519459287062
3.8653503645059955	0.7704168379629712	2.304615329692813	4.649906607104465	1.5220260934401626
3.867549084849856	0.7711409884425778	2.3045160480436375	4.651185429606653	1.5229003190698975
3.869747805193716	0.7718639679911671	2.3044168010199484	4.652461836023437	1.5237746227239457
3.871946525537576	0.7725857765302534	2.3043175891775314	4.65373583755455	1.524649004308143
3.874145245881436	0.7733064139856425	2.304218413071264	4.655007445337148	1.5255234637281299
3.876343966225296	0.7740258802873774	2.304119273255117	4.6562766704462355	1.5263980008893496
3.878542686569156	0.7747441753696863	2.3040201702821568	4.657543523895107	1.5272726156970524
3.8796268456513534	0.7750979257435444	2.3039713176860492	4.658167322412042	1.5277039049107335
3.880741406913016	0.7754612991709301	2.303921104704546	4.658808016635766	1.5281473080562937
3.882940127256876	0.7761772516335504	2.3038220770735447	4.660070159559356	1.5290220778719377
3.8851388476007362	0.7768920327040191	2.3037230879395127	4.6613299634965735	1.5298969250486563
3.8873375679445963	0.7776056423327868	2.303624137851909	4.662587439218092	1.5307718494909315
3.8895362882884563	0.7783180804742342	2.303525227359294	4.663842597434976	1.5316468511030568
3.8917350086323164	0.7790293470866215	2.3034263570093323	4.665095448799086	1.5325219297891364
3.8939337289761764	0.7797394421320396	2.30332752734879	4.666346003903492	1.533397085453088
3.8961324493200364	0.7804483655763624	2.3032287389235404	4.667594273282876	1.534272317998644
3.8983311696638965	0.7811561173891985	2.3031299922785617	4.668840267413933	1.5351476273293505
3.9005298900077565	0.7818626975438437	2.303031287957941	4.67008399671577	1.5360230133485704
3.902728610351617	0.7825681060172345	2.3029326265048726	4.671325471550301	1.5368984759594835
3.904927330695477	0.7832723427899017	2.302834008461662	4.672564702222639	1.5377740150650878
3.907126051039337	0.7839754078459243	2.3027354343697244	4.67380169898148	1.5386496305682003
3.909324771383197	0.7846773011728849	2.3026369047695887	4.6750364720195	1.539525322371458
3.911523491727057	0.7853780227618242	2.3025384202008956	4.676269031473727	1.5404010903773193
3.913722212070917	0.786077572607197	2.3024399812024017	4.677499387425926	1.5412769344880644
3.9159209324147772	0.7867759507068282	2.3023415883119775	4.678727549902975	1.5421528546057965
3.9181196527586373	0.7874731570618695	2.3022432420666115	4.679953528877239	1.543028850632443
3.9203183731024973	0.7881691916767567	2.3021449430024092	4.681177334266941	1.5439049224697567
3.9225170934463574	0.7888640545591667	2.302046691654595	4.68239897593653	1.5447810700193156
3.9247158137902174	0.7895577457199766	2.3019484885575134	4.683618463697045	1.5456572931825252
3.9269145341340774	0.7902502651732207	2.3018503342446297	4.6848358073064835	1.546533591860619
3.9291132544779375	0.7909416129360508	2.301752229248531	4.6860510164701505	1.5474099659546587
3.9313119748217975	0.7916317890286948	2.3016541741009267	4.687264100841026	1.5482864153655365
3.9323961339039952	0.7919716741714673	2.3016058429541064	4.687861477018066	1.5487186083381859
3.9335106951656575	0.7923207934744169	2.301556169332652	4.688475070020113	1.5491629399939748
3.9357094155095176	0.7930086262994773	2.3014582154736654	4.689683933556789	1.550039539740528
3.9379081358533776	0.7936952875330939	2.3013603130530518	4.69089070094916	1.550916214505583
3.940106856197238	0.7943807772074025	2.301262462599024	4.692095381644397	1.55179296418936
3.942305576541098	0.7950650953574185	2.3011646646389217	4.6932979850390915	1.5526697886919139
3.944504296884958	0.7957482420209993	2.3010669196992133	4.694498520479584	1.5535466879131345
3.9467030172288182	0.7964302172388062	2.3009692283054983	4.69569699726231	1.5544236617527485
3.9489017375726783	0.7971110210542675	2.300871590982506	4.696893424634133	1.555300710110319
3.9511004579165383	0.7977906535135414	2.3007740082540975	4.698087811792678	1.5561778328852471
3.9532991782603983	0.7984691146654798	2.300676480643267	4.699280167886658	1.5570550299767734
3.9554978986042584	0.7991464045615921	2.300579008672142	4.700470502016209	1.5579323012839776
3.9576966189481184	0.7998225232560098	2.3004815928619844	4.701658823233209	1.5588096467057808
3.9598953392919785	0.8004974708054511	2.3003842337331912	4.702845140541603	1.5596870661409445
3.9620940596358385	0.8011712472691858	2.3002869318052968	4.704029462897724	1.5605645594880733
3.9642927799796985	0.8018438527090012	2.3001896875969705	4.705211799210609	1.5614421266456149
3.9664915003235586	0.802515287189168	2.300092501626022	4.706392158342317	1.562319767511861
3.9686902206674186	0.8031855507764061	2.299995374409398	4.707570549108239	1.5631974819849481
3.9708889410112786	0.8038546435398517	2.2998983064631857	4.708746980277411	1.5640752699628586
3.9730876613551387	0.804522565551024	2.2998012983026124	4.709921460572821	1.564953131343421
3.975286381698999	0.8051893168837926	2.2997043504420467	4.711093998671716	1.565831066024312
3.977485102042859	0.8058548976143453	2.299607463394999	4.712264603205903	1.5667090739030558
3.9796838223867192	0.8065193078211558	2.299510637674124	4.713433282762056	1.567587154877026
3.9818825427305793	0.8071825475849528	2.299413873791217	4.714600045882006	1.5684653088434455
3.9840812630744393	0.8078446169886877	2.299317172257221	4.7157649010630465	1.5693435356993888
3.9851654221566366	0.8081706436068568	2.2992695131540355	4.716338575557539	1.5697766042113315
3.9862799834182994	0.8085055161175048	2.299220533582223	4.716927856758224	1.5702218353417812
3.9884787037621594	0.8091652450587097	2.299123958275455	4.718088921376628	1.5711002076674
3.9906774241060194	0.8098238039017396	2.299027446845296	4.719248103283689	1.5719786525728765
3.9928761444498795	0.8104811927381332	2.298930999799274	4.720405410801455	1.5728571699546945
3.9950748647937395	0.8111374116615013	2.298834617644063	4.721560852208886	1.5737357597091934
3.9972735851375996	0.811792460767497	2.2987383008854874	4.722714435742136	1.574614421732568
3.9994723054814596	0.8124463401537874	2.2986420500285205	4.723866169594831	1.5754931559208682
4.00167102582532	0.813099049920024	2.2985458655772857	4.72501606191835	1.576371962170002
4.00386974616918	0.8137505901678155	2.2984497480350576	4.726164120822105	1.5772508403757346
4.00606846651304	0.8144009610006989	2.298353697904263	4.727310354373811	1.5781297904336893
4.0082671868569	0.815050162524112	2.2982577156864794	4.728454770599764	1.5790088122393493
4.01046590720076	0.815698194845366	2.2981618018824395	4.729597377485108	1.5798879056880568
4.01266462754462	0.8163450580736185	2.298065956992027	4.730738182974107	1.5807670706750157
4.01486334788848	0.816990752319846	2.297970181514283	4.731877194970408	1.5816463070952904
4.01706206823234	0.8176352776968182	2.2978744759474	4.733014421337311	1.582525614843808
4.0192607885762	0.8182786343190714	2.297778840788729	4.7341498698980296	1.5834049938153583
4.02145950892006	0.8189208223028821	2.297683276534775	4.735283548435949	1.5842844439045942
4.02365822926392	0.8195618417662417	2.2975877836812013	4.7364154646948915	1.585163965006034
4.02585694960778	0.8202016928288312	2.2974923627228274	4.737545626379369	1.5860435570140599
4.02805566995164	0.8208403756119956	2.297397014153631	4.7386740411548365	1.5869232198229204
4.030254390295501	0.8214778902387193	2.2973017384667487	4.739800716647952	1.5878029533267304
4.032453110639361	0.8221142368336014	2.297206536154476	4.740925660446822	1.5886827574194717
4.034651830983221	0.8227494155228315	2.2971114077082673	4.742048880101255	1.589562631994994
4.036850551327081	0.8233834264341653	2.2970163536187385	4.7431703831230045	1.5904425769470156
4.037934710409278	0.8236956187555946	2.2969695112619712	4.743722751379698	1.5908764917026634
4.039049271670941	0.824016269696901	2.296921374375665	4.744290176986022	1.591322592169124
4.041247992014801	0.8246479454418557	2.2968264704679844	4.745408269126693	1.5922026775547766
4.043446712358661	0.8252784538013422	2.296731642383795	4.746524666944085	1.5930828329973012
4.045645432702521	0.8259077949091456	2.2966368906103587	4.747639377800186	1.5939630583898967
4.047844153046381	0.8265359689005007	2.296542215634099	4.748752409020145	1.5948433536256346
4.050042873390241	0.8271629759120696	2.296447617940604	4.7498637678925055	1.595723718597458
4.052241593734101	0.827788816081919	2.2963530980146243	4.750973461669442	1.5966041531981838
4.0544403140779615	0.8284134895494983	2.296258656340076	4.752081497566998	1.5974846573205026
4.0566390344218215	0.8290369964556181	2.2961642934000386	4.753187882765308	1.59836523085698
4.0588377547656815	0.829659336942428	2.2960700096767583	4.754292624408838	1.5992458737000559
4.061036475109542	0.8302805111533955	2.295975805651646	4.755395729606608	1.6001265857420468
4.063235195453402	0.8309005192332849	2.2958816818052794	4.756497205432421	1.601007366875145
4.065433915797262	0.8315193613281364	2.2957876386174023	4.757597058925085	1.6018882169914206
4.067632636141122	0.8321370375852453	2.295693676566926	4.758695297088639	1.602769135982821
4.069831356484982	0.8327535481531416	2.295599796131929	4.759791926892579	1.6036501237411718
4.072030076828842	0.8333688931815699	2.295505997789658	4.760886955272065	1.604531180158178
4.074228797172702	0.833983072821469	2.2954122820165273	4.761980389128155	1.605412305125424
4.076427517516562	0.8345960872249525	2.295318649288121	4.763072235328013	1.6062934985343744
4.078626237860422	0.8352079365452891	2.2952251000791914	4.764162500705127	1.6071747602763746
4.080824958204282	0.835818620936883	2.2951316348636612	4.7652511920595195	1.6080560902426513
4.083023678548142	0.836428140555255	2.2950382541146217	4.766338316157967	1.6089374883243135
4.085222398892002	0.8370364955570236	2.2949449583043364	4.767423879734202	1.6098189544123527
4.087421119235862	0.8376436860998858	2.294851747904237	4.76850788948913	1.6107004883976437
4.089619839579722	0.838249712342599	2.2947586233849293	4.769590352091032	1.611582090170945
4.09070399866192	0.8385481070942808	2.294712736709006	4.770123532178564	1.6120168209288697
4.091818559923582	0.8388545744449625	2.2946655852161872	4.770671274175772	1.6124637596228997
4.094017280267442	0.8394582725677994	2.294572633866959	4.771750662347005	1.6133454966440353
4.096216000611302	0.8400608068729383	2.2944797698053634	4.772828523176374	1.6142273011247659
4.098414720955162	0.8406621775231964	2.2943869934986925	4.773904863203718	1.6151091729553908
4.100613441299022	0.8412623846823607	2.29429430541341	4.774979688937267	1.6159911120260966
4.102812161642883	0.8418614285151719	2.294201706015154	4.7760530068538465	1.616873118226957
4.105010881986743	0.8424593091873062	2.2941091957687356	4.7771248233990695	1.6177551914479331
4.107209602330603	0.8430560268653587	2.2940167751381386	4.778195144987535	1.6186373315788753
4.109408322674463	0.8436515817168272	2.293924444586522	4.7792639780030255	1.6195195385095227
4.111607043018323	0.844245973910094	2.293832204576218	4.7803313287986935	1.6204018121295032
4.113805763362183	0.8448392036144112	2.293740055568734	4.781397203697261	1.621284152328336
4.116004483706043	0.8454312709998834	2.293647998024753	4.782461608991203	1.6221665589954295
4.1182032040499035	0.8460221762374517	2.2935560324041315	4.783524550942941	1.6230490320200848
4.1204019243937635	0.8466119194988779	2.2934641591659024	4.784586035785032	1.6239315712914937
4.1226006447376236	0.8472005009567293	2.293372378768274	4.785646069720349	1.6248141766987403
4.124799365081484	0.8477879207843618	2.2932806916686297	4.7867046589222735	1.6256968481308023
4.126998085425344	0.848374179155906	2.29318909832353	4.787761809534872	1.6265795854765495
4.129196805769204	0.8489592762462508	2.293097599188713	4.788817527673085	1.6274623886247466
4.131395526113064	0.849543212231029	2.29300619471909	4.7898718194229035	1.6283452574640522
4.133594246456924	0.8501259872866022	2.2929148853687518	4.790924690841552	1.6292281918830196
4.135792966800784	0.8507076015900458	2.2928236715909653	4.7919761479576675	1.6301111917700983
4.137991687144644	0.851288055319135	2.2927325538381758	4.793026196771471	1.6309942570136327
4.140190407488504	0.8518673486523297	2.2926415325620044	4.794074843254953	1.6318773875018642
4.142389127832364	0.8524454817687607	2.2925506082132503	4.795122093352039	1.6327605831229313
4.143473286914562	0.8527301243086974	2.292505810471809	4.795637965910978	1.6331960988073055
4.144587848176224	0.8530224548482154	2.2924597812418916	4.796167952978772	1.6336438437648695
4.146786568520084	0.8535982680711239	2.292369052097084	4.797212428023477	1.6345271693156127
4.148985288863944	0.8541729216185453	2.29227842122716	4.798255524346938	1.6354105596629926
4.151184009207804	0.8547464156721536	2.292187889079633	4.799297247782565	1.636294014694741
4.153382729551664	0.8553187504142248	2.2920974561011933	4.800337604136565	1.6371775342984873
4.155581449895524	0.8558899260276229	2.29200712273771	4.8013765991881066	1.6380611183617628
4.157780170239384	0.8564599426957877	2.2919168894342326	4.802414238689489	1.6389447667719979
4.159978890583244	0.8570288006027204	2.2918267566349875	4.80345052836631	1.6398284794165245
4.162177610927104	0.8575964999329716	2.291736724783382	4.8044854739176195	1.6407122561825755
4.164376331270964	0.8581630408716282	2.2916467943220025	4.805519081016098	1.6415960969572858
4.166575051614824	0.8587284236043011	2.291556965692614	4.806551355308206	1.6424800016276928
4.168773771958684	0.8592926483171119	2.2914672393361624	4.807582302414349	1.6433639700807363
4.170972492302544	0.8598557151966817	2.2913776156927725	4.808611927929039	1.64424800220326
4.1731712126464044	0.8604176244301175	2.2912880952017494	4.809640237421052	1.6451320978820103
4.175369932990265	0.8609783762050012	2.2911986783015776	4.810667236433582	1.6460162570036387
4.177568653334125	0.8615379707093773	2.291109365429923	4.811692930484402	1.6469004794547009
4.1797673736779855	0.8620964081317409	2.29102015702363	4.81271732506602	1.647784765121658
4.1819660940218455	0.8626536886610262	2.290931053518725	4.8137404256458245	1.6486691138908762
4.1841648143657055	0.8632098124865946	2.2908420553504136	4.814762237666251	1.6495535256486282
4.186363534709566	0.8637647797982236	2.2907531629530826	4.815782766544922	1.6504380002810928
4.188562255053426	0.8643185907860957	2.290664376760299	4.816802017674805	1.6513225376743557
4.190760975397286	0.8648712456407862	2.2905756972048104	4.817819996424359	1.65220713771441
4.192959695741146	0.8654227445532534	2.290487124718546	4.818836708137688	1.6530918002871569
4.195158416085006	0.8659730877148267	2.2903986597326145	4.819852158134682	1.653976525278405
4.196242575167203	0.8662440290537636	2.290355078555491	4.820352399880549	1.6544127940745206
4.197357136428866	0.8665222753171963	2.2903103026773066	4.820866351711172	1.6548613125738725
4.199555856772726	0.867070307552402	2.2902220539820934	4.821879294139068	1.6557461620591858
4.201754577116586	0.8676171846128231	2.2901339140756267	4.82289099066651	1.6566310736198815
4.203953297460446	0.8681629066911679	2.2900458833857398	4.823901446518009	1.6575160471414057
4.206152017804306	0.8687074739804628	2.289957962339447	4.824910666894589	1.6584010825091149
4.208350738148166	0.8692508866740427	2.289870151362944	4.8259186569739345	1.6592861796082765
4.210549458492026	0.8697931449655403	2.289782450881607	4.826925421910524	1.660171338324069
4.212748178835886	0.8703342490488766	2.289694861319994	4.827930966835776	1.6610565585415824
4.214946899179746	0.8708741991182507	2.2896073831018433	4.828935296858184	1.661941840145819
4.217145619523606	0.8714129953681299	2.2895200166500755	4.829938417063456	1.662827183021693
4.219344339867466	0.8719506379932402	2.2894327623867916	4.830940332514654	1.6637125870540321
4.221543060211326	0.872487127188557	2.2893456207332745	4.831941048252328	1.6645980521275767
4.223741780555186	0.8730224631492948	2.2892585921099884	4.832940569294651	1.6654835781269812
4.225940500899046	0.8735566460708984	2.2891716769365775	4.8339389006375555	1.6663691649368135
4.228139221242906	0.8740896761490339	2.2890848756318687	4.834936047254864	1.6672548124415565
4.230337941586766	0.8746215535795787	2.2889981886138697	4.835932014098424	1.6681405205256075
4.232536661930626	0.8751522785586134	2.288911616299769	4.836926806098241	1.6690262890732792
4.234735382274486	0.8756818512824119	2.288825159105937	4.8379204281626045	1.6699121179688001
4.2369341026183465	0.8762102719474334	2.288738817447925	4.838912885178224	1.6707980070963144
4.2391328229622065	0.8767375407503128	2.2886525917404645	4.839904182010352	1.6716839563398826
4.2413315433060665	0.8772636578878529	2.2885664823974703	4.84089432350292	1.6725699655834825
4.243530263649927	0.8777886235570148	2.288480489832036	4.841883314478657	1.6734560347110081
4.245728983993787	0.8783124379549107	2.288394614456438	4.8428711597392216	1.6743421636062716
4.2479277043376475	0.8788351012787942	2.2883088566821326	4.843857864065328	1.6752283521530034
4.249011863419844	0.879092395789783	2.2882666141064787	4.844343976009015	1.675665341589205
4.250126424681508	0.8793566137260531	2.288223216919758	4.844843432216866	1.676114600234851
4.252325145025368	0.8798769754942004	2.2881376955791324	4.845827868933032	1.6770009077353818
4.254523865369228	0.880396186780867	2.2880522930692555	4.846811178932446	1.6778872745380813
4.256722585713088	0.8809142477837927	2.287967009798308	4.847793366913279	1.6787737005263548
4.258921306056948	0.881431158700819	2.2878818461736503	4.848774437553368	1.6796601855835274
4.261120026400808	0.8819469197298813	2.2877968026018247	4.849754395510345	1.6805467295928438
4.263318746744668	0.8824615310690007	2.2877118794885534	4.850733245421751	1.6814333324374697
4.265517467088528	0.8829749929162767	2.2876270772387395	4.851710991905157	1.6823199940004911
4.267716187432388	0.8834873054698793	2.2875423962564665	4.852687639558281	1.6832067141649159
4.269914907776248	0.8839984689280419	2.2874578369449985	4.853663192959111	1.6840934928136726
4.272113628120108	0.8845084834890538	2.2873733997067784	4.854637656666012	1.6849803298296124
4.274312348463968	0.8850173493512525	2.287289084943432	4.855611035217852	1.685867225095508
4.276511068807828	0.885525066713017	2.287204893055763	4.856583333134113	1.6867541784940552
4.278709789151688	0.8860316357727603	2.287120824443756	4.857554554915003	1.6876411899078723
4.280908509495548	0.8865370567289226	2.287036879506576	4.8585247050415745	1.6885282592195012
4.283107229839408	0.8870413297799639	2.2869530586425664	4.859493787975835	1.6894153863114072
4.285305950183268	0.8875444551243572	2.2868693622492513	4.860461808160859	1.6903025710659796
4.287504670527128	0.8880464329605823	2.286785790723335	4.861428770020901	1.6911898133655319
4.289703390870988	0.8885472634871181	2.2867023444606995	4.862394677961507	1.6920771130923022
4.291902111214848	0.8890469469024366	2.2866190238564084	4.86335953636962	1.6929644701284536
4.294100831558708	0.8895454834049957	2.2865358293047024	4.864323349613694	1.6938518843560741
4.296299551902568	0.8900428731932333	2.286452761199003	4.865286122043803	1.6947393556571781
4.298498272246428	0.8905391164655605	2.28636981993191	4.866247857991744	1.6956268839137052
4.3006969925902885	0.8910342134203553	2.286287005895202	4.867208561771151	1.6965144690075211
4.301781151672486	0.8912779170810659	2.286246218375047	4.867681893094778	1.6969521460255905
4.3028957129341485	0.8915281642559559	2.286204319479836	4.8681682376775965	1.6974021108204187
4.305094433278009	0.8920209691706554	2.2861217610759494	4.8691268899886975	1.6982898092341177
4.307293153621869	0.8925126283626947	2.2860393310728555	4.870084522964225	1.6991775641302642
4.309491873965729	0.8930031420302567	2.2859570298590475	4.871041140846204	1.7000653753904327
4.311690594309589	0.8934925103714604	2.285874857822197	4.8719967478590185	1.7009532428961254
4.313889314653449	0.8939807335843549	2.2857928153491525	4.872951348209516	1.701841166528772
4.316088034997309	0.8944678118669136	2.2857109028259415	4.8739049460871104	1.7027291461697316
4.318286755341169	0.8949537454170279	2.285629120637768	4.874857545663882	1.703617181700291
4.32048547568503	0.8954385344325022	2.285547469169015	4.875809151094677	1.7045052730016672
4.32268419602889	0.8959221791110474	2.2854659488032416	4.876759766517214	1.7053934199550056
4.32488291637275	0.896404679650276	2.2853845599231852	4.877709396052177	1.7062816224413817
4.32708163671661	0.8968860362476963	2.2853033029107594	4.8786580438033225	1.7071698803418012
4.32928035706047	0.8973662491007063	2.2852221781470554	4.8796057138575675	1.7080581935371997
4.33147907740433	0.8978453184065893	2.2851411860123405	4.880552410285099	1.7089465619084436
4.33367779774819	0.8983232443625079	2.285060326886059	4.881498137139464	1.70983498533633
4.33587651809205	0.8988000271654987	2.2849796011468317	4.8824428984576675	1.710723463701587
4.33807523843591	0.8992756670124673	2.284899009172455	4.88338669826027	1.7116119968848749
4.34027395877977	0.8997501641001829	2.284818551339902	4.884329540551483	1.712500584766785
4.34247267912363	0.9002235186252733	2.2847382280253212	4.885271429319261	1.7133892272278408
4.34467139946749	0.9006957307842198	2.2846580396040364	4.8862123685354035	1.7142779241484984
4.34687011981135	0.9011668007733522	2.284577986450548	4.887152362155637	1.7151666754091464
4.34906884015521	0.9016367287888439	2.28449806893853	4.888091414119719	1.716055480890106
4.35126756049907	0.9021055150267068	2.2844182874408334	4.889029528351524	1.7169443404716322
4.35346628084293	0.9025731596827866	2.284338642329483	4.889966708759138	1.717833254033913
4.354550439925128	0.9028033287310299	2.2842994207276597	4.890428477106366	1.718271585049674
4.35566500118679	0.9030396629527584	2.2842591339756773	4.890902959234949	1.71872222145707
4.35786372153065	0.9035050250321212	2.284179762749791	4.89183828365574	1.7196112426211594
4.36006244187451	0.9039692461161937	2.284100529021372	4.892772685882775	1.7205003174061713
4.3622611622183705	0.90443232640011	2.284021433159143	4.893706169761892	1.7213894456920302
4.3644598825622305	0.9048942660788142	2.2839424755309996	4.894638739123594	1.722278627358596
4.3666586029060905	0.9053550653470568	2.283863656504012	4.895570397783129	1.7231678622856632
4.368857323249951	0.9058147243993897	2.283784976444422	4.89650114954059	1.7240571503529623
4.371056043593811	0.9062732434301617	2.2837064357176473	4.897430998180992	1.7249464914401584
4.373254763937671	0.9067306226335147	2.2836280346882765	4.898359947474365	1.7258358854268538
4.375453484281531	0.9071868622033789	2.2835497737200714	4.899288001175838	1.7267253321925862
4.377652204625391	0.9076419623334688	2.2834716531759662	4.900215163025726	1.7276148316168298
4.379850924969251	0.9080959232172792	2.2833936734180686	4.9011414367496124	1.7285043835789962
4.382049645313111	0.9085487450480803	2.2833158348076563	4.90206682605844	1.7293939879584328
4.384248365656971	0.9090004280189143	2.2832381377051805	4.902991334648587	1.7302836446344252
4.386447086000831	0.9094509723225916	2.283160582470263	4.903914966201959	1.7311733534861962
4.388645806344691	0.9099003781516859	2.283083169461698	4.904837724386064	1.7320631143929062
4.390844526688551	0.9103486456985307	2.283005899037449	4.905759612854103	1.7329529272336541
4.393043247032412	0.9107957751552157	2.2829287715546527	4.9066806352450465	1.7338427918874764
4.395241967376272	0.9112417667135824	2.2828517873696144	4.9076007951837175	1.7347327082333488
4.397440687720132	0.9116866205652208	2.2827749468378107	4.908520096280876	1.7356226761501852
4.399639408063992	0.912130336901465	2.282698250313889	4.9094385421332944	1.7365126955168388
4.401838128407852	0.9125729159133904	2.282621698151665	4.910356136323841	1.737402766212102
4.404036848751712	0.913014357791809	2.282545290704125	4.91127288242156	1.7382928881147068
4.406235569095572	0.9134546627272663	2.2824690283234252	4.912188783981748	1.7391830611033252
4.407319728177769	0.9136713526372494	2.2824314778893546	4.912640092778825	1.739622012059029
4.408434289439432	0.9138938309100381	2.28239291136089	4.913103844546035	1.7400732850565683
4.410633009783292	0.9143318625301261	2.282316940167013	4.914018067642463	1.7409635598529887
4.412831730127152	0.9147687577772549	2.2822411150914563	4.9149314567855615	1.7418538853710785
4.415030450471012	0.9152045168408685	2.282165436483051	4.915844015476425	1.7427442614892712
4.417229170814872	0.9156391399101269	2.282089904689795	4.916755747202796	1.7436346880859408
4.419427891158732	0.9160726271739026	2.282014520058856	4.917666655439129	1.7445251650394027
4.421626611502592	0.9165049788207774	2.2819392829365674	4.91857674364668	1.7454156922279138
4.423825331846452	0.9169361950390389	2.2818641936684307	4.919486015273572	1.7463062695296727
4.4260240521903125	0.9173662760166776	2.281789252599115	4.9203944737548735	1.74719689682282
4.4282227725341725	0.9177952219413833	2.281714460072455	4.921302122512675	1.748087573985438
4.4304214928780326	0.9182230330005421	2.281639816431453	4.922208964956162	1.7489783008955522
4.432620213221893	0.9186497093812332	2.2815653220182766	4.923115004481683	1.7498690774311296
4.434818933565753	0.9190752512702264	2.28149097717426	4.924020244472833	1.7507599034700811
4.437017653909613	0.9194996588539777	2.2814167822399036	4.924924688300517	1.7516507788902604
4.439216374253473	0.9199229323186275	2.281342737554872	4.925828339323028	1.7525417035694641
4.441415094597333	0.9203450718499974	2.281268843457995	4.926731200886117	1.7534326773854327
4.443613814941193	0.9207660776335866	2.2811951002872686	4.927633276323063	1.7543237002158505
4.445812535285053	0.9211859498545697	2.2811215083798526	4.928534568954747	1.7552147719383455
4.448011255628913	0.9216046886977936	2.2810480680720704	4.929435082089721	1.75610589243049
4.450209975972773	0.9220222943477744	2.2809747796994104	4.930334819024276	1.756997061569801
4.452408696316633	0.9224387669886951	2.2809016435965246	4.931233783042518	1.7578882792337396
4.454607416660493	0.9228541068044024	2.280828660097228	4.932131977416429	1.7587795452997124
4.456806137004353	0.9232683139784041	2.2807558295344994	4.933029405405943	1.7596708596450705
4.459004857348213	0.9236813886938665	2.280683152240479	4.9339260702590115	1.760562222147111
4.460089016430411	0.9238846534013933	2.280647372576934	4.934367923568599	1.7610017585569606
4.461203577692073	0.9240933311336117	2.280610628546472	4.934821975211673	1.7614536326830756
4.463402298035933	0.9245041414801146	2.280538258782944	4.935717123488117	1.7623450911301526
4.465601018379794	0.924913819915501	2.2804660432795223	4.936611518300756	1.7632365973654756
4.467799738723654	0.9253223666215445	2.2803939823649984	4.937505162850291	1.7641281512661249
4.469998459067514	0.9257297817796641	2.280322076367322	4.938398060325777	1.765019752709127
4.472197179411374	0.9261360655709217	2.2802503256136064	4.9392902139046875	1.7659114015714543
4.474395899755234	0.9265412181760196	2.2801787304301246	4.940181626752986	1.766803097730027
4.476594620099094	0.9269452397752984	2.28010729114231	4.941072302025188	1.7676948410617122
4.478793340442954	0.9273481305487339	2.280036008074757	4.941962242864421	1.7685866314433234
4.480992060786814	0.9277498906759353	2.279964881551219	4.9428514524025	1.7694784687516223
4.483190781130674	0.9281505203361426	2.2798939118946095	4.943739933759981	1.770370352863318
4.485389501474534	0.9285500197082246	2.2798230994270017	4.944627690046233	1.7712622836550669
4.4875882218183945	0.9289483889706759	2.2797524444696267	4.945514724359497	1.7721542610034744
4.4897869421622545	0.9293456283016155	2.2796819473428758	4.94640103978695	1.7730462847850934
4.4919856625061145	0.9297417378787841	2.279611608366297	4.947286639404767	1.7739383548764258
4.494184382849975	0.9301367178795419	2.279541427858598	4.948171526278188	1.7748304711539216
4.496383103193835	0.9305305684808663	2.279471406137643	4.949055703461571	1.7757226334939795
4.498581823537695	0.9309232898593505	2.279401543520455	4.949939173998465	1.7766148417729484
4.500780543881555	0.9313148821912003	2.2793318403232123	4.950821940921663	1.777507095867125
4.502979264225415	0.9317053456522327	2.2792622968612526	4.951704007253263	1.7783993956527564
4.505177984569275	0.932094680417874	2.2791929134490676	4.952585376004737	1.7792917410060392
4.507376704913135	0.932482886663157	2.279123690400307	4.953466050176979	1.780184131803119
4.509575425256995	0.9328699645627198	2.2790546280277755	4.954346032760376	1.7810765679200926
4.511774145600855	0.9332559142908031	2.278985726643434	4.955225326734862	1.7819690492330063
4.512858304683053	0.9334458056115258	2.278951811665015	4.955658642053366	1.7824091362230126
4.513972865944715	0.9336407360212491	2.278916986558398	4.956103935069977	1.782861575617857
4.516171586288575	0.9340244299274987	2.278848408082939	4.956981860724928	1.7837541469505924
4.518370306632435	0.9344069961825899	2.278779991526482	4.957859106648646	1.7846467631071106
4.520569026976295	0.9347884349591564	2.2787117371976073	4.958735675779848	1.7855394239632607
4.522767747320155	0.935168746429425	2.2786436454040486	4.9596115710470885	1.7864321293948437
4.524966467664015	0.9355479307652144	2.278575716452694	4.960486795368822	1.7873248792776109
4.527165188007875	0.9359259881379327	2.2785079506495847	4.961361351653458	1.7882176734872661
4.529363908351735	0.9363029187185763	2.2784403482999145	4.962235242799421	1.7891105118994641
4.531562628695595	0.9366787226777279	2.2783729097080303	4.963108471695203	1.7900033943898122
4.533761349039455	0.9370534001855546	2.278305635177432	4.963981041219422	1.7908963208338693
4.535960069383315	0.9374269514118064	2.2782385250107704	4.964852954240878	1.791789291107147
4.538158789727176	0.9377993765258145	2.2781715795098494	4.965724213618609	1.7926823050851093
4.540357510071036	0.9381706756964892	2.278104798975624	4.966594822201945	1.7935753626431727
4.542556230414896	0.9385408490923192	2.2780381837081998	4.967464782830565	1.794468463656707
4.544754950758756	0.9389098968813688	2.2779717340068335	4.96833409833455	1.7953616080010342
4.546953671102616	0.9392778192312776	2.2779054501699325	4.9692027715344365	1.7962547955514303
4.549152391446476	0.9396446163092577	2.2778393324950548	4.970070805241276	1.7971480261831243
4.5513511117903365	0.9400102882820927	2.2777733812789074	4.970938202256681	1.7980412997712991
4.5535498321341965	0.9403748353161363	2.2777075968173475	4.971804965372885	1.798934616191091
4.5557485524780565	0.9407382575773109	2.277641979405381	4.972671097372795	1.7998279753175903
4.557947272821917	0.9411005552311053	2.277576529337163	4.973536601030039	1.8007213770258415
4.560145993165777	0.941461728442574	2.277511246905997	4.974401479109025	1.8016148211908434
4.562344713509637	0.9418217773763358	2.2774461324043354	4.975265734364991	1.8025083076875492
4.564543433853497	0.9421807021965717	2.2773811861237774	4.976129369544057	1.8034018363908668
4.565627592935694	0.9423572693936659	2.277349224009494	4.976554988879785	1.8038424387340792
4.566742154197357	0.942538503067024	2.2773164083550705	4.976992387383275	1.804295407175659
4.568940874541217	0.9428951801509949	2.27725179938811	4.977854790610685	1.8051890199167433
4.571139594885077	0.9432507336113449	2.2771873595119367	4.9787165819453625	1.8060826744888927
4.573338315228937	0.9436051636104918	2.277123089014739	4.979577764097471	1.8069763707668351
4.575537035572797	0.9439584703104088	2.2770589881838514	4.980438339768312	1.8078701086252544
4.577735755916657	0.9443106538726237	2.2769950573057542	4.981298311650375	1.80876388793879
4.579934476260517	0.9446617144582174	2.2769312966660737	4.982157682427388	1.809657708582037
4.582133196604377	0.9450116522278229	2.2768677065495813	4.983016454774372	1.8105515704295467
4.584331916948237	0.9453604673416234	2.276804287240193	4.983874631357681	1.8114454733558265
4.586530637292097	0.9457081599593515	2.2767410390209695	4.984732214835059	1.8123394172353402
4.588729357635957	0.9460547302402884	2.2766779621741167	4.985589207855687	1.8132334019425083
4.590928077979817	0.9464001783432616	2.2766150569809835	4.986445613060232	1.8141274273517074
4.593126798323677	0.9467445044266449	2.2765523237220626	4.987301433080893	1.815021493337272
4.595325518667537	0.9470877086483562	2.2764897626769907	4.988156670541453	1.8159155997734924
4.597524239011397	0.9474297911658572	2.276427374124546	4.989011328057325	1.8168097465346171
4.599722959355257	0.9477707521361517	2.276365158342651	4.989865408235599	1.8177039334948515
4.601921679699117	0.9481105917157846	2.2763031156083704	4.990718913675095	1.8185981605283588
4.604120400042977	0.9484493100608411	2.27624124619791	4.9915718469664	1.8194924275092592
4.606319120386837	0.948786907326945	2.2761795503866167	4.992424210691924	1.820386734311632
4.6085178407306975	0.9491233836692584	2.2761180284489804	4.993276007425944	1.8212810808095132
4.610716561074558	0.9494587392424801	2.2760566806586313	4.994127239734651	1.8221754668768981
4.6129152814184184	0.9497929742008446	2.2759955072883407	4.994977910176192	1.8230698923877395
4.6151140017622785	0.9501260886981213	2.275934508610019	4.9958280213007225	1.8239643572159492
4.6173127221061385	0.9504580828876134	2.2758736848947176	4.996677575650448	1.8248588612353973
4.618396881188335	0.950621372354747	2.275843758036745	4.997096275160922	1.8252999433834156
4.619511442449999	0.9507889569221567	2.275813036412628	4.997526575759673	1.8257534043199133
4.621710162793859	0.9511187109541192	2.2757525634330795	4.998375024154842	1.8266479863432854
4.623908883137719	0.9514473451353993	2.2756922662245422	4.999222923354585	1.8275426071792606
4.626107603481579	0.9517748596174256	2.2756321450546237	5.00007027586977	1.8284372667015456
4.628306323825439	0.9521012545511554	2.2755722001900707	5.000917084203534	1.8293319647838069
4.630505044169299	0.9524265300870743	2.2755124318967668	5.001763350851342	1.8302267012996696
4.632703764513159	0.9527506863751949	2.275452840439735	5.0026090783010195	1.83112147612272
4.634902484857019	0.9530737235650562	2.2753934260831343	5.003454269032803	1.8320162891265028
4.637101205200879	0.9533956418057222	2.2753341890902616	5.0042989255193815	1.8329111401845242
4.639299925544739	0.9537164412457818	2.2752751297235494	5.005143050225939	1.8338060291702498
4.641498645888599	0.9540361220333474	2.2752162482445684	5.005986645610203	1.8347009559571061
4.643697366232459	0.9543546843160542	2.275157544914023	5.0068297141224765	1.8355959204184797
4.645896086576319	0.9546721282410593	2.275099019991756	5.0076722582056945	1.8364909224277182
4.648094806920179	0.9549884539550412	2.2750406737367426	5.008514280295456	1.8373859618581303
4.650293527264039	0.9553036616041986	2.274982506407096	5.009355782820071	1.838281038582985
4.652492247607899	0.9556177513342498	2.2749245182600624	5.010196768200602	1.839176152475514
4.654690967951759	0.955930723290432	2.274866709552023	5.011037238850906	1.8400713034089082
4.656889688295619	0.9562425776175005	2.2748090805384926	5.011877197177675	1.840966491256322
4.659088408639479	0.9565533144597279	2.2747516314741203	5.01271664558048	1.84186171589087
4.661287128983339	0.9568629339609032	2.2746943626126885	5.013555586451809	1.8427569771856298
4.663485849327199	0.9571714362643312	2.2746372742071124	5.01439402217711	1.8436522750136402
4.665684569671059	0.9574788215128324	2.274580366509441	5.015231955134833	1.844547609247902
4.667883290014919	0.9577850898487411	2.2745236397708535	5.016069387696469	1.8454429797613792
4.6700820103587795	0.9580902414139058	2.274467094241664	5.016906322226589	1.8463383864269967
4.671166169440977	0.9582402964467595	2.2744392791920562	5.0173188206456825	1.8467799125385473
4.6722807307026395	0.9583942763496877	2.274410730171316	5.017742761082888	1.8472338291176436
4.6744794510464995	0.9586971947969605	2.274354547808387	5.018578706616223	1.8481293077061705
4.67667817139036	0.95899899689611	2.2742985474005826	5.019414161170651	1.8490248220653915
4.67887689173422	0.9592996827870326	2.274242729194742	5.020249127083475	1.8499203720680835
4.68107561207808	0.9595992526091356	2.2741870934368333	5.021083606685274	1.8508159575869867
4.683274332421941	0.9598977065013359	2.2741316403719556	5.0219176022999505	1.8517115784948044
4.685473052765801	0.9601950446020595	2.2740763702443365	5.022751116244766	1.8526072346642033
4.687671773109661	0.9604912670492416	2.274021283297335	5.02358415083038	1.8535029259678142
4.689870493453521	0.9607863739803247	2.2739663797734386	5.024416708360889	1.8543986522782312
4.692069213797381	0.9610803655322594	2.273911659914263	5.025248791133865	1.8552944134680125
4.694267934141241	0.9613732418415029	2.2738571239605525	5.026080401440394	1.85619020940968
4.696466654485101	0.9616650030440187	2.2738027721521807	5.0269115415651155	1.8570860399757205
4.698665374828961	0.9619556492752761	2.2737486047281483	5.027742213786257	1.8579819050385846
4.700864095172821	0.9622451806702498	2.273694621926584	5.028572420375674	1.8588778044706873
4.703062815516681	0.9625335973634189	2.2736408239847434	5.029402163598888	1.8597737381444086
4.705261535860541	0.9628208994887671	2.2735872111390094	5.030231445715123	1.8606697059320934
4.707460256204401	0.9631070871797816	2.2735337836248912	5.031060268977344	1.8615657077060508
4.709658976548261	0.9633921605694524	2.2734805416770247	5.0318886356322885	1.8624617433385557
4.711857696892121	0.9636761197902727	2.2734274855291714	5.032716547920515	1.863357812701848
4.714056417235981	0.9639589649742376	2.273374615414219	5.033544008076426	1.8642539156681328
4.716255137579841	0.9642406962528441	2.2733219315641797	5.034371018328315	1.8651500521095807
4.718453857923701	0.9645213137570903	2.273269434210192	5.035197580898397	1.8660462218983285
4.720652578267561	0.9648008176174749	2.2732171235825174	5.036023698002847	1.8669424249064779
4.722851298611421	0.9650792079639975	2.273164999910544	5.036849371851836	1.8678386610060973
4.723935457693619	0.9652160685993588	2.2731393673274285	5.037256337898934	1.8682805949733416
4.725050018955281	0.9653564849261569	2.2731130634227825	5.037674604649565	1.8687349300692209
4.727248739299141	0.965632648632952	2.273061314346867	5.038499398594303	1.8696312319678488
4.729447459643001	0.9659076992128802	2.273009752909557	5.0393237558784225	1.8705275665739478
4.731646179986861	0.9661816367939379	2.272958379336733	5.040147678688431	1.8714239337594516
4.7338449003307215	0.9664544615036195	2.2729071938534005	5.040971169205011	1.8723203333962597
4.7360436206745815	0.9667261734689172	2.2728561966836853	5.041794229603052	1.8732167653562388
4.7382423410184416	0.9669967728163207	2.2728053880508368	5.042616862051686	1.8741132295112228
4.740441061362302	0.9672662596718167	2.2727547681772258	5.043439068714324	1.8750097257330123
4.742639781706162	0.9675346341608886	2.272704337284346	5.044260851748688	1.875906253893375
4.744838502050022	0.9678018964085159	2.27265409559281	5.045082213306845	1.8768028138640467
4.747037222393882	0.9680680465391741	2.272604043322353	5.045903155535244	1.8776994055167298
4.749235942737742	0.9683330846768344	2.2725541806918312	5.046723680574748	1.8785960287230947
4.751434663081602	0.9685970109449631	2.2725045079192205	5.047543790560668	1.8794926833547796
4.753633383425462	0.9688598254665213	2.2724550252216162	5.048363487622796	1.8803893692833908
4.755832103769323	0.9691215283639646	2.272405732815235	5.049182773885442	1.8812860863805023
4.758030824113183	0.969382119759243	2.2723566309154117	5.050001651467464	1.8821828345176563
4.760229544457043	0.9696415997738004	2.272307719736601	5.050820122482301	1.8830796135663639
4.762428264800903	0.9698999685285739	2.2722589994923754	5.051638189038008	1.883976423398104
4.764626985144763	0.9701572261439941	2.272210470395428	5.052455853237289	1.8848732638843242
4.766825705488623	0.9704133727399847	2.2721621326575674	5.05327311717753	1.8857701348964413
4.769024425832483	0.970668408435962	2.2721139864897224	5.054089982950827	1.8866670363058407
4.771223146176343	0.9709223333508346	2.272066032101939	5.054906452644026	1.8875639679838767
4.773421866520203	0.971175147603003	2.2720182697033793	5.055722528338751	1.8884609298018729
4.775620586864063	0.9714268513103601	2.271970699502324	5.056538212111435	1.8893579216311223
4.77670474594626	0.971550554216323	2.2719473140968596	5.056940271043514	1.8898002271042678
4.777819307207923	0.9716774445902896	2.2719233217061694	5.057353506033355	1.8902549433428872
4.780018027551783	0.9719269275596673	2.2718761365214295	5.058168412170664	1.8911519948083997
4.782216747895643	0.9721753003348592	2.2718291441537324	5.05898293258442	1.892049075898861
4.784415468239503	0.9724225630317227	2.2717823448078245	5.05979706933062	1.892946186485443
4.786614188583363	0.9726687157656057	2.2717357386875663	5.060610824460231	1.8938433264392873
4.788812908927223	0.972913758651346	2.271689325995933	5.061424200019222	1.894740495631505
4.791011629271083	0.9731576918032718	2.271643106935017	5.062237198048592	1.8956376939331785
4.793210349614943	0.9734005153352011	2.2715970817060227	5.063049820584407	1.8965349212153597
4.7954090699588034	0.9736422293604414	2.271551250509271	5.063862069657825	1.8974321773490717
4.7976077903026635	0.9738828339917898	2.2715056135441962	5.0646739472951285	1.8983294622053077
4.7998065106465235	0.9741223293415322	2.2714601710093456	5.06548545551776	1.8992267756550323
4.802005230990384	0.9743607155214439	2.2714149231023817	5.0662965963423465	1.9001241175691805
4.804203951334244	0.9745979926427887	2.271369870020078	5.067107371780732	1.9010214878186589
4.806402671678104	0.974834160816319	2.2713250119583233	5.067917783840006	1.9019188862743448
4.808601392021964	0.9750692201522759	2.271280349112117	5.06872783452254	1.9028163128070874
4.810800112365824	0.9753031707603884	2.2712358816755724	5.069537525826009	1.9037137672877067
4.812998832709684	0.9755360127498736	2.2711916098419147	5.07034685974343	1.9046112495869951
4.815197553053544	0.9757677462294363	2.2711475338034797	5.0711558382631825	1.905508759575716
4.817396273397404	0.9759983713072692	2.2711036537517155	5.0719644633690475	1.9064062971246056
4.819594993741264	0.9762278880910523	2.2710599698771823	5.0727727370402285	1.9073038621043712
4.821793714085124	0.9764562966879533	2.2710164823695496	5.073580661251389	1.9082014543856927
4.823992434428984	0.9766835972046267	2.270973191417599	5.074388237972676	1.9090990738392222
4.826191154772844	0.9769097897472142	2.2709300972092215	5.075195469169751	1.9099967203355845
4.828389875116705	0.9771348744213443	2.2708871999314186	5.076002356803818	1.9108943937453768
4.829474034198902	0.9772454528256853	2.2708661204166036	5.0764000962460445	1.9113370341560607
4.830588595460565	0.9773588513321324	2.2708444997703023	5.076808902831658	1.9117920939391688
4.832787315804425	0.9775817205841802	2.270801996911093	5.077615109205648	1.9126898207875034
4.834986036148285	0.9778034822815762	2.2707596915381205	5.078420977873797	1.913587574160896
4.837184756492145	0.9780241365278951	2.270717583834825	5.079226510779776	1.9144853539298359
4.839383476836005	0.9782436834261977	2.270675673983754	5.080031709862939	1.9153831599647846
4.841582197179865	0.9784621230790311	2.270633962166564	5.080836577058356	1.9162809921361779
4.843780917523725	0.978679455588428	2.2705924485640194	5.081641114296843	1.9171788503144245
4.845979637867585	0.9788956810559072	2.270551133355993	5.082445323504987	1.9180767343699068
4.848178358211445	0.9791107995824733	2.270510016721466	5.083249206605175	1.9189746441729816
4.850377078555305	0.9793248112686163	2.2704690988385243	5.08405276551562	1.9198725795939788
4.852575798899165	0.9795377162143117	2.270428379884364	5.084856002150393	1.920770540503203
4.854774519243025	0.9797495145190208	2.270387860035286	5.0856589184194485	1.9216685267709321
4.856973239586885	0.9799602062816898	2.270347539466699	5.086461516228651	1.9225665382674195
4.8591719599307455	0.9801697916007501	2.270307418353118	5.087263797479802	1.923464574862892
4.8613706802746055	0.9803782705741186	2.270267496868162	5.088065764070672	1.9243626364275517
4.8635694006184655	0.9805856432991971	2.2702277751845594	5.088867417895022	1.925260722831575
4.865768120962326	0.980791909872872	2.2701882534741413	5.089668760842634	1.9261588339451132
4.867966841306186	0.9809970703915151	2.270148931907845	5.090469794799337	1.9270569696382926
4.870165561650046	0.9812011249509827	2.270109810655713	5.0912705216470355	1.9279551297812147
4.872364281993906	0.9814040736466157	2.2700708898868918	5.0920709432637326	1.9288533142439561
4.874563002337766	0.9816059165732403	2.270032169769634	5.092871061523561	1.9297515228965691
4.876761722681626	0.9818066538251664	2.269993650471295	5.093670878296807	1.9306497556090811
4.878960443025486	0.9820062854961891	2.2699553321583346	5.094470395449939	1.9315480122514952
4.881159163369346	0.9822048116795877	2.2699172149963163	5.09526961484563	1.9324462926937904
4.882243322451544	0.9823022953261779	2.269898494038549	5.095663590015394	1.9328892312776236
4.883357883713206	0.9824022324681259	2.2698792991499075	5.096068538342789	1.9333445968059217
4.885556604057066	0.9825985479540518	2.2698415847828786	5.096867167796585	1.93424292445782
4.887755324400926	0.9827937582290976	2.2698040720581028	5.097665505058472	1.9351412755193926
4.889954044744786	0.9829878633844803	2.2697667611375563	5.098463551976216	1.9360396498605226
4.892152765088646	0.9831808635109003	2.269729652182318	5.099261310393921	1.9369380473510698
4.894351485432506	0.9833727586985428	2.269692745352568	5.100058782152056	1.9378364678608708
4.896550205776366	0.9835635490370768	2.2696560408075905	5.100855969087479	1.9387349112597385
4.898748926120226	0.9837532346156553	2.269619538705769	5.101652873033462	1.939633377417463
4.900947646464087	0.9839418155229157	2.2695832392045903	5.102449495819721	1.9405318662038114
4.903146366807947	0.984129291846979	2.2695471424606417	5.103245839272434	1.941430377488527
4.905345087151807	0.9843156636754504	2.2695112486296116	5.104041905214275	1.942328911141332
4.907543807495667	0.9845009310954189	2.26947555786629	5.104837695464432	1.9432274670319243
4.909742527839527	0.9846850941934575	2.2694400703245656	5.105633211838635	1.9441260450299802
4.911941248183387	0.9848681530556231	2.2694047861574296	5.1064284561491835	1.9450246450051534
4.914139968527247	0.9850501077674564	2.269369705516972	5.107223430204968	1.9459232668270754
4.916338688871107	0.9852309584139818	2.269334828554383	5.108018135811496	1.9468219103653557
4.918537409214967	0.9854107050797077	2.2693001554199523	5.108812574770918	1.9477205754895812
4.920736129558827	0.9855893478486265	2.2692656862630693	5.109606748882051	1.9486192620693181
4.9229348499026875	0.9857668868042139	2.2692314212322224	5.110400659940401	1.9495179699741099
4.9251335702465475	0.9859433220294296	2.2691973604749984	5.111194309738195	1.9504166990734788
4.927332290590408	0.9861186536067172	2.2691635041380835	5.111987700064397	1.9513154492369256
4.929531010934268	0.986292881618004	2.2691298523672625	5.112780832704736	1.9522142203339299
4.931729731278128	0.9864660061447009	2.2690964053074176	5.113573709441732	1.9531130122339502
4.933928451621988	0.9866380272677027	2.2690631631025298	5.114366332054717	1.9540118248064233
4.935012610704185	0.986722442393009	2.269046847276669	5.1147570704772765	1.9544550246250028
4.936127171965848	0.9868089450673878	2.2690301258956773	5.115158702319862	1.9549106579207658
4.938325892309708	0.9869787596236186	2.2689972938290364	5.1159508220102	1.9558095114463732
4.940524612653568	0.9871474710157409	2.2689646670438806	5.116742692895648	1.9567083852526204
4.942723332997428	0.9873150793225844	2.2689322456805807	5.1175343167430345	1.957607279208862
4.944922053341288	0.9874815846224627	2.2689000298786035	5.118325695316121	1.9585061931844312
4.947120773685148	0.987646986993173	2.2688680197765136	5.119116830375626	1.9594051270486426
4.949319494029008	0.9878112865119962	2.2688362155119717	5.119907723679249	1.9603040806707892
4.951518214372868	0.9879744832556971	2.268804617221735	5.1206983769816965	1.9612030539201448
4.953716934716728	0.9881365773005243	2.2687732250416555	5.1214887920347	1.962102046665963
4.955915655060588	0.9882975687222101	2.268742039106683	5.122278970587044	1.963001058777478
4.958114375404448	0.9884574575959705	2.2687110595508613	5.1230689143845884	1.9639000901239039
4.960313095748308	0.9886162439965056	2.2686802865073306	5.123858625170291	1.9647991405744356
4.962511816092168	0.9887739279979992	2.2686497201083258	5.124648104684232	1.965698209998249
4.964710536436028	0.988930509674119	2.268619360485177	5.125437354663635	1.9665972982645001
4.966909256779888	0.9890859890980164	2.268589207768309	5.126226376842893	1.9674964052423265
4.969107977123748	0.9892403663423269	2.2685592620872415	5.1270151729535876	1.9683955308008463
4.971306697467608	0.9893936414791699	2.268529523570588	5.127803744724518	1.969294674809159
4.973505417811469	0.9895458145801486	2.2684999923460567	5.128592093881717	1.9701938371363459
4.975704138155329	0.9896968857163502	2.268470668540449	5.129380222148477	1.9710930176514687
4.977902858499189	0.989846854958346	2.2684415522796617	5.130168131245374	1.9719922162235717
4.980101578843049	0.9899957223761915	2.268412643688683	5.130955822890289	1.9728914327216802
4.982300299186909	0.9901434880394256	2.2683839428915964	5.131743298798431	1.9737906670148018
4.9844990195307695	0.9902901520170719	2.2683554500115775	5.132530560682356	1.974689918971926
4.9866977398746295	0.9904357143776379	2.2683271651708954	5.133317610251995	1.9755891884620245
4.987781898956826	0.99050708370111	2.268313294919426	5.133705616052224	1.9760326124246512
4.9888964602184895	0.990580175189115	2.2682990884909113	5.134104449214674	1.9764884753540506
4.99109518056235	0.9907235345189792	2.26827122009208	5.134891079275135	1.977387779516941
4.99329390090621	0.9908657924341903	2.2682435600939477	5.135677502135563	1.9782871008196141
4.99549262125007	0.9910069490011926	2.268216108615154	5.136463719495599	1.979186439130971
4.99769134159393	0.9911470042859144	2.2681888657734293	5.137249733052373	1.9800857943198964
4.99989006193779	0.9912859583537685	2.268161831685597	5.138035544500519	1.9809851662552567
5.00208878228165	0.9914238112696522	2.268135006467571	5.138821155532198	1.9818845548059023
5.00428750262551	0.9915605630979466	2.2681083902343575	5.139606567837122	1.9827839598406662
5.00648622296937	0.9916962139025178	2.268081983100054	5.140391783102576	1.983683381228365
5.00868494331323	0.9918307637467161	2.268055785177848	5.141176803013436	1.9845828188377985
5.01088366365709	0.9919642126933761	2.26802979658002	5.1419616292521955	1.9854822725377506
5.01308238400095	0.9920965608048172	2.2680040174179394	5.142746263498985	1.9863817421969878
5.01528110434481	0.9922278081428433	2.267978447802067	5.143530707431593	1.9872812276842617
5.01747982468867	0.9923579547687428	2.2679530878419536	5.144314962725488	1.988180728868307
5.01967854503253	0.9924870007432889	2.267927937646241	5.145099031053843	1.9890802456178431
5.02187726537639	0.9926149461267394	2.2679029973226603	5.145882914087551	1.9899797778015729
5.02407598572025	0.9927417909788367	2.2678782669780326	5.146666613495252	1.9908793252881842
5.02627470606411	0.9928675353588083	2.2678537467182687	5.147450130943351	1.9917788879463492
5.02847342640797	0.9929921793253662	2.2678294366483693	5.148233468096043	1.9926784656447245
5.03067214675183	0.9931157229367075	2.2678053368724247	5.149016626615328	1.9935780582519518
5.03287086709569	0.9932381662505139	2.267781447493613	5.149799608161039	1.9944776656366576
5.03506958743955	0.9933595093239522	2.267757768614203	5.150582414390858	1.9953772876674531
5.03726830778341	0.9934797522136745	2.2677343003355515	5.15136504696034	1.996276924212935
5.03946702812727	0.9935988949758174	2.2677110427581044	5.152147507522934	1.9971765751416852
5.040551187209468	0.9936572376993318	2.267699652354911	5.152533265366664	1.9976201860269631
5.0416657484711305	0.9937169376660031	2.2676879959813956	5.152929797730003	1.998076240322271
5.0438644688149905	0.9938338803393384	2.267665160104048	5.153711919230845	1.9989759196232448
5.0460631891588505	0.9939497230504158	2.267642535223772	5.1544938736727115	1.9998756129131456
5.0482619095027115	0.9940644658533127	2.2676201214373672	5.155275662700836	2.0007753200604976
5.0504606298465715	0.9941781088015919	2.2675979188407203	5.156057287958445	2.001675040933811
5.0526593501904316	0.9942906519483014	2.267575927528806	5.156838751086787	2.0025747754015826
5.054858070534292	0.9944020953459746	2.2675541475956864	5.157620053725146	2.003474523332294
5.057056790878152	0.9945124390466306	2.267532579134511	5.158401197510868	2.004374284594415
5.059255511222012	0.9946216831017735	2.2675112222375176	5.159182184079378	2.0052740590564007
5.061454231565872	0.9947298275623931	2.26749007699603	5.159963015064204	2.0061738465866927
5.063652951909732	0.9948368724789651	2.2674691435004597	5.160743692096994	2.00707364705372
5.065851672253592	0.9949428179014502	2.2674484218403044	5.161524216807537	2.0079734603258985
5.068050392597452	0.9950476638792953	2.267427912104149	5.162304590823785	2.0088732862716303
5.070249112941312	0.9951514104614327	2.2674076143796658	5.163084815771873	2.0097731247593056
5.072447833285172	0.9952540576962805	2.2673875287536114	5.163864893276137	2.010672975657301
5.074646553629032	0.9953556056317425	2.267367655311831	5.164644824959138	2.0115728388339815
5.076845273972892	0.9954560543152088	2.2673479941392545	5.16542461244168	2.0124727141576986
5.079043994316752	0.9955554037935548	2.2673285453198986	5.166204257342831	2.013372601496792
5.081242714660612	0.9956536541131422	2.267309308936865	5.16698376127994	2.014272500719589
5.083441435004472	0.9957508053198189	2.2672902850723426	5.167763125868662	2.0151724116944054
5.085640155348332	0.9958468574589181	2.2672714738076047	5.168542352722976	2.016072334289544
5.087838875692192	0.99594181057526	2.26725287522301	5.169321443455204	2.0169722683732974
5.090037596036052	0.9960356647131503	2.267234489398004	5.1701003996760315	2.0178722138139444
5.092236316379912	0.9961284199163812	2.267216316411116	5.170879222994529	2.0187721704797545
5.09332047546211	0.996173751729018	2.2672074339302526	5.171263201744033	2.0192159309571904
5.094435036723772	0.9962200762282312	2.2671983563399607	5.1716579150181685	2.019672138238984
5.096633757067632	0.9963106336914647	2.267180609261238	5.172436477352847	2.0205721169598796
5.098832477411492	0.9964000923483327	2.267163075250733	5.173214911602905	2.021472106510675
5.101031197755352	0.9964884522405728	2.2671457543833147	5.1739932193711455	2.0223721067595943
5.1032299180992124	0.9965757134094086	2.267128646732938	5.174771402258854	2.0232721175748503
5.1054286384430725	0.9966618758955507	2.2671117523726405	5.175549461865817	2.0241721388246448
5.1076273587869325	0.9967469397391955	2.267095071374546	5.176327399790346	2.02507217037717
5.109826079130793	0.9968309049800267	2.2670786038098614	5.177105217629294	2.0259722121006054
5.112024799474653	0.9969137716572142	2.2670623497488775	5.177882916978074	2.0268722638631234
5.114223519818513	0.9969955398094147	2.2670463092609707	5.178660499430679	2.0277723255328834
5.116422240162373	0.9970762094747717	2.2670304824146	5.179437966579704	2.028672396978036
5.118620960506233	0.9971557806909153	2.267014869277308	5.180215320016365	2.0295724780667217
5.120819680850094	0.9972342534949625	2.2669994699157217	5.180992561330514	2.0304725686670713
5.123018401193954	0.9973116279235171	2.266984284395552	5.181769692110666	2.031372668647206
5.125217121537814	0.99738790401267	2.2669693127815926	5.182546713944009	2.0322727778752365
5.127415841881674	0.9974630817979987	2.2669545551377204	5.183323628416433	2.0331728962192654
5.129614562225534	0.9975371613145679	2.2669400115268963	5.184100437112543	2.0340730235473856
5.131813282569394	0.9976101425969294	2.266925682011164	5.184877141615681	2.034973159727681
5.134012002913254	0.9976820256791219	2.26691156665165	5.1856537435079435	2.035873304628225
5.136210723257114	0.9977528105946714	2.2668976655085644	5.186430244370201	2.036773458117085
5.138409443600974	0.9978224973765908	2.266883978641199	5.187206645782119	2.037673620062317
5.140608163944834	0.9978910860573804	2.2668705061079306	5.187982949322176	2.03857379033197
5.142806884288694	0.997958576669028	2.266857247966216	5.188759156567683	2.039473968794084
5.145005604632554	0.9980249692430081	2.2668442042725965	5.189535269094801	2.0403741553166905
5.146089763714752	0.9980573023283184	2.266837851562368	5.189917925235923	2.0408180279683656
5.147204324976414	0.9980902638102829	2.2668313750826945	5.1903112884785605	2.041274349767813
5.149403045320274	0.9981544604013021	2.2668187604512164	5.191087216292885	2.0421745520154673
5.151601765664134	0.9982175590460024	2.26680636043195	5.191863054110604	2.0430747619276604
5.153800486007994	0.9982795597738083	2.2667941750777647	5.192638803503473	2.0439749793723925
5.155999206351854	0.9983404626136317	2.2667822044406134	5.1934144660421975	2.044875204217655
5.158197926695714	0.998400267593872	2.26677044857153	5.1941900432964445	2.045775436331433
5.160396647039574	0.9984589747424161	2.2667589075206305	5.19496553683487	2.0466756755817035
5.162595367383434	0.9985165840866387	2.266747581337113	5.1957409482251276	2.047575921836436
5.164794087727294	0.9985730956534019	2.2667364700692585	5.196516279033897	2.048476174963594
5.1669928080711545	0.9986285094690557	2.2667255737644276	5.197291530826899	2.0493764348311325
5.1691915284150145	0.9986828255594377	2.266714892469064	5.198066705168911	2.050276701307001
5.1713902487588745	0.9987360439498733	2.266704426228692	5.198841803623791	2.0511769742591413
5.173588969102735	0.9987881646651756	2.266694175087919	5.199616827754495	2.052077253555489
5.175787689446595	0.9988391877296457	2.266684139090432	5.200391779123094	2.0529775390639733
5.177986409790455	0.9988891131670726	2.2666743182790006	5.201166659290793	2.0538778306525174
5.180185130134315	0.9989379410007327	2.2666647126954746	5.201941469817954	2.0547781281890374
5.182383850478175	0.998985671253391	2.2666553223807866	5.202716212264107	2.055678431541444
5.184582570822035	0.9990323039472998	2.266646147374949	5.203490888187977	2.056578740577642
5.186781291165895	0.9990778391042	2.2666371877170555	5.204265499147494	2.0574790551655298
5.188980011509755	0.9991222767453202	2.2666284434452812	5.205040046699822	2.0583793751730015
5.191178731853615	0.999165616891377	2.2666199145968817	5.205814532401367	2.059279700467944
5.193377452197476	0.9992078595625751	2.2666116012081945	5.206588957807802	2.0601800309182403
5.195576172541336	0.9992490047786076	2.2666035033146366	5.207363324474086	2.061080366391767
5.197774892885196	0.9992890525586553	2.266595620950706	5.208137633954478	2.061980706756396
5.198859051967393	0.9993083956022926	2.2665918136132945	5.208519414847315	2.0624246540987463
5.199973613229056	0.9993280029213875	2.266587954149983	5.208911887802561	2.062881051879995
5.202172333572916	0.9993658558849615	2.2665805029451267	5.209686087571254	2.0637814016304254
5.204371053916776	0.999402611467023	2.2665732673678773	5.210460234812838	2.0646817558755446
5.206569774260636	0.9994382696847057	2.266566247449056	5.211234331078968	2.065582114483206
5.208768494604496	0.9994728305546318	2.266559443218564	5.212008377920697	2.0664824773212582
5.210967214948356	0.9995062940929117	2.266552854705384	5.21278237688849	2.067382844257544
5.213165935292216	0.9995386603151439	2.266546481937578	5.213556329532244	2.068283215159905
5.215364655636076	0.9995699292364159	2.2665403249422877	5.214330237401308	2.069183589896176
5.217563375979936	0.9996001008713026	2.2665343837457375	5.215104102044498	2.0700839683341896
5.219762096323796	0.9996291752338682	2.2665286583732303	5.215877925010121	2.0709843503417735
5.221960816667656	0.9996571523376647	2.2665231488491497	5.216651707845986	2.071884735786753
5.224159537011516	0.9996840321957328	2.266517855196959	5.217425452099429	2.0727851245369484
5.226358257355376	0.9997098148206016	2.2665127774392024	5.2181991593173285	2.073685516460178
5.228556977699236	0.9997345002242886	2.2665079155975043	5.2189728310461225	2.074585911424256
5.2307556980430965	0.9997580884182998	2.2665032696925684	5.219746468831831	2.075486309296994
5.2329544183869565	0.9997805794136299	2.2664988397441794	5.220520074220069	2.076386709946201
5.235153138730817	0.9998019732207617	2.266494625771201	5.221293648756069	2.077287113239681
5.237351859074677	0.9998222698496669	2.266490627791577	5.222067193984699	2.0781875190452386
5.239550579418537	0.9998414693098057	2.2664868458223326	5.22284071145048	2.079087927230673
5.241749299762397	0.9998595716101265	2.2664832798795715	5.2236142026976005	2.079988337663783
5.243948020106257	0.9998765767590668	2.2664799299784777	5.224387669269943	2.080888750212364
5.246146740450117	0.9998924847645524	2.2664767961333148	5.2251611127110955	2.081789164744209
5.248345460793977	0.9999072956339977	2.2664738783574263	5.225934534564373	2.0826895811271102
5.250544181137837	0.9999210093743057	2.266471176663237	5.226707936372833	2.083589999228857
5.2516283402200346	0.999927367570489	2.2664699240400474	5.227089283373694	2.084033983734557
5.252742901481697	0.9999336259918682	2.2664686910622494	5.227481319679298	2.084490418917237
5.254941621825557	0.9999451454925654	2.2664664215650463	5.228254686026371	2.085390840060037
5.257140342169417	0.9999555678817663	2.2664643681812917	5.229028036956453	2.0862912625250405
5.259339062513277	0.9999648931643285	2.266462530919728	5.229801374011762	2.087191686180032
5.261537782857137	0.999973121344598	2.266460909788177	5.2305746987343555	2.088092110892794
5.263736503200997	0.9999802524264101	2.266459504793542	5.231348012666141	2.088992536531107
5.265935223544858	0.9999862864130881	2.266458315941804	5.2321213173488985	2.0898929629627503
5.268133943888718	0.9999912233074444	2.2664573432380255	5.232894614324302	2.090793390055505
5.270332664232578	0.9999950631117798	2.2664565866863473	5.233667905133931	2.0916938176771485
5.272531384576438	0.9999978058278839	2.2664560462899908	5.234441191319292	2.0925942456954596
5.274730104920298	0.9999994514570351	2.2664557220512562	5.2352144744218405	2.093494673978216
5.276928825264158	1.0000000000000002	2.266455613971525	5.23598775598299	2.0943951023931953
5.276928825264158	1.0000000000000002	2.266455613971525	5.23598775598299	2.0943951023931953


==> anc/data-ver2/orbit_4_315.tsv <==
0.	1.	2.2338573128369683	0.	0.
6.827387193030642e-6	0.9999999999961324	2.2338573128381944	2.499894096090094e-6	2.7999970886950154e-6
0.00003094445344544617	0.9999999999205488	2.2338573128621557	0.000011330521368070915	0.000012690708335163787
0.00011613559145752896	0.9999999988809082	2.23385731319174	0.00004252383399802859	0.00004762866214441744
0.0003360465236247001	0.9999999906301233	2.233857315807383	0.00012304571304918007	0.0001378168925400322
0.0009037208054235305	0.9999999322352838	2.2338573343195667	0.00033090351250931517	0.00037062723102360655
0.0023691053910831826	0.999999534302574	2.2338574604711416	0.0008674642536480806	0.0009715997882453513
0.002519904720342551	0.9999994731301854	2.2338574798638438	0.000922680502454107	0.0010334444765233062
0.005039809440685102	0.9999978925204822	2.2338579809437573	0.0018453628615251875	0.002066888692015664
0.00539682531076278	0.9999975833605386	2.23385807895253	0.0019760872064052393	0.002213305297221832
0.007559714161027653	0.999995258170111	2.233858816074568	0.0027680489338505923	0.003100332385446634
0.010079618881370205	0.9999915700777732	2.2338599852527103	0.0036907405761084275	0.004133775295786792
0.011883123418340236	0.9999882835330476	2.2338610271290276	0.004351118632256863	0.004873413340560909
0.012599523601712756	0.9999868282416509	2.23386148847319	0.004613439645037934	0.005167217162008237
0.015119428322055307	0.9999810326594063	2.2338633257295872	0.005536147997459866	0.006200657723085099
0.017639333042397856	0.9999741833281828	2.233865497014055	0.006458867490296876	0.00723409671799405
0.02015923776274041	0.9999662802446039	2.2338680023173203	0.007381599980593894	0.008267533885714808
0.02267914248308296	0.999957323404774	2.2338708416286823	0.008304347325538522	0.009300968965230647
0.02519904720342551	0.9999473128042778	2.2338740149360152	0.009227111382481416	0.0103344016955289
0.025778749254436427	0.9999448607808993	2.2338747922071396	0.009439395070322253	0.010572141702822044
0.02771895192376806	0.9999362484381812	2.233877522225766	0.010149894008956687	0.011367831815601479
0.030238856644110614	0.9999241303010302	2.2338813634829537	0.011072697062702296	0.012401259064445367
0.032758761364453166	0.9999109583868517	2.2338855386911733	0.011995522401680453	0.013434683181063138
0.03527866608479571	0.9998967326891535	2.2338900478325914	0.012918371884098036	0.014468103904463459
0.037798570805138265	0.9998814532009238	2.2338948908879495	0.01384124736842699	0.015501520973661599
0.04031847552548082	0.999865119914632	2.2339000678365615	0.014764150713424753	0.016534934127679937
0.042838380245823364	0.999847732822228	2.2339055786563153	0.01568708377815469	0.017568343105548473
0.04535828496616592	0.9998292919151428	2.233911423323674	0.01661004842200651	0.018601747646305327
0.04747707329400769	0.9998129708626511	2.2339165959880973	0.01738612210332676	0.01947065206410573
0.04787818968650847	0.9998097971842881	2.2339176018136717	0.01753304650471671	0.019635147488997258
0.05039809440685102	0.9997892486200566	2.233924114099919	0.018456079886389035	0.020668542372680156
0.05291799912719357	0.999767646212322	2.2339309601545985	0.01937915042751492	0.02170193203641957
0.05543790384753612	0.999744989950439	2.233938139948468	0.020302259988993956	0.022735316219291198
0.057957808567878674	0.9997212798232437	2.233945653450859	0.021225410432154375	0.023768694660381406
0.06047771328822123	0.9996965158190528	2.2339535006296765	0.02214860361877352	0.02480206709878773
0.06299761800856378	0.9996706979256645	2.2339616814514	0.02307184141109835	0.02583543327361938
0.06551752272890633	0.9996438261303584	2.2339701958810836	0.02399512567186593	0.026868792923997752
0.06803742744924887	0.9996159004198951	2.2339790438823557	0.024918458264323963	0.027902145789056948
0.07055733216959142	0.9995869207805168	2.2339882254174177	0.025841841052251308	0.028935491607944255
0.07307723688993398	0.999556887197947	2.233997740447048	0.026765275899978513	0.029968830119820673
0.07559714161027653	0.9995257996573907	2.2340075889305973	0.027688764672408387	0.031002161063861416
0.07811704633061908	0.9994936581435346	2.234017770825992	0.028612309235036538	0.032035484179256425
0.08063695105096164	0.9994604626405472	2.2340282860897336	0.029535911453971962	0.03306879920521087
0.08315685577130419	0.9994262131320782	2.2340391346768977	0.030459573195957643	0.03410210588094566
0.08567676049164673	0.9993909096012598	2.234050316541135	0.031383296328391146	0.035135403945697925
0.08819666521198928	0.9993545520307054	2.2340618316346714	0.032307082719345244	0.03616869313872158
0.08852435569522593	0.9993497466150593	2.234063353548622	0.03242721740717438	0.036303062250124515
0.09071656993233183	0.9993171404025109	2.2340736799083087	0.03323093423758856	0.037201973199287766
0.09323647465267439	0.9992786746982539	2.2340858613114225	0.03415485275260618	0.03823524386668542
0.09575637937301694	0.9992391548989944	2.234098375791965	0.035078840134620384	0.039268504880221725
0.09827628409335949	0.9991985809852746	2.2341112232964635	0.03600289825461129	0.04030175597922265
0.10079618881370205	0.9991569529371189	2.2341244037700214	0.03692702898433755	0.04133499690303345
0.10331609353404458	0.9991142707340342	2.2341379171563167	0.037851234196357095	0.04236822739101918
0.10583599825438714	0.9990705343550099	2.234151763397605	0.038775515764047835	0.04340144718256517
0.10835590297472969	0.9990257437785182	2.2341659424347164	0.039699875561628475	0.04443465601707757
0.11087580769507224	0.9989798989825137	2.234180454207058	0.04062431546417922	0.04546785363398384
0.1133957124154148	0.9989329999444342	2.234195298652613	0.041548837347662605	0.04650103977273327
0.11591561713575735	0.9988850466412001	2.234210475707941	0.042473443088944324	0.04753421417279744
0.1184355218560999	0.9988360390492153	2.2342259853081785	0.04339813456581403	0.04856737657367079
0.12095542657644245	0.9987859771443663	2.2342418273870384	0.04432291365700621	0.04960052671487108
0.123475331296785	0.9987348609020236	2.2342580018768103	0.045247782242221056	0.05063366433593992
0.12599523601712756	0.9986826902970405	2.2342745087083613	0.04617274220214536	0.05166678917644327
0.1285151407374701	0.9986294653037541	2.2342913478111357	0.04709779541847345	0.05269990097597192
0.13103504545781267	0.9985751858959853	2.234308519113155	0.04802294377392811	0.05373299947414206
0.1335549501781552	0.9985198520470384	2.234326022541018	0.04894818915228157	0.05476608441059572
0.13607485489849774	0.9984634637297022	2.2343438580199018	0.04987353343837649	0.05579915552500129
0.1385947596188403	0.9984060209162491	2.2343620254735606	0.050798978518146964	0.05683221255705407
0.14111466433918285	0.9983475235784359	2.2343805248243274	0.05172452627863957	0.057865255246476704
0.1436345690595254	0.9982879716875037	2.2343993559931126	0.05265017860803443	0.05889828333301976
0.14615447377986795	0.9982273652141781	2.234418518899406	0.0535759373956663	0.05993129655646218
0.1486743785002105	0.9981657041286693	2.234438013461275	0.0545018045320457	0.060964294656611795
0.14900206898344714	0.9981576081804107	2.2344405729144405	0.05462221311594985	0.061098625454749096
0.15119428322055306	0.9981029884006726	2.2344578395953665	0.05542778190888004	0.061997277373305855
0.1537141879408956	0.9980392179993675	2.2344779972169055	0.05635387141909481	0.0630302444464115
0.15623409266123817	0.9979743928934194	2.234498486239697	0.05728007495685474	0.06406319561582634
0.15875399738158072	0.9979085130509785	2.234519306576125	0.05820639441758507	0.0650961306214788
0.16127390210192327	0.9978415784396805	2.234540458137153	0.0591328316979928	0.06612904920332884
0.16379380682226582	0.9977735890266468	2.2345619408323243	0.06005938869608794	0.06716195110136824
0.16631371154260838	0.9977045447784845	2.234583754569762	0.06098606731120485	0.06819483605562131
0.16883361626295093	0.9976344456612865	2.2346058992561697	0.06191286944402359	0.06922770380614524
0.17135352098329346	0.9975632916406318	2.2346283747968307	0.06283979699659129	0.07026055409303067
0.173873425703636	0.9974910826815859	2.23465118109561	0.0637668518723435	0.07129338665640217
0.17639333042397856	0.9974178187487007	2.2346743180549518	0.06469403597612575	0.07232620123641881
0.17891323514432111	0.9973434998060143	2.2346977855758827	0.0656213512142149	0.07335899757327456
0.18143313986466367	0.9972681258170524	2.23472158355801	0.06654879949434071	0.07439177540719888
0.18395304458500622	0.9971916967448268	2.234745711899522	0.06747638272570733	0.07542453447845716
0.18647294930534877	0.9971142125518373	2.23477017049719	0.06840410281901492	0.0764572745273513
0.18899285402569133	0.9970356732000708	2.2347949592463654	0.0693319616864812	0.0774899952942201
0.19151275874603388	0.9969560786510016	2.2348200780409835	0.07025996124186312	0.07852269651943991
0.19403266346637643	0.9968754288655921	2.234845526773561	0.07118810340047856	0.079555377943425
0.19655256818671898	0.9967937238042925	2.234871305335197	0.07211639007922792	0.08058803930662814
0.19907247290706154	0.9967109634270416	2.234897413615575	0.07304482319661604	0.08162068034954106
0.2015923776274041	0.9966271476932661	2.2349238515029595	0.07397340467277383	0.08265330081269504
0.20411228234774664	0.9965422765618817	2.2349506188842	0.07490213642948015	0.08368590043666124
0.20663218706808917	0.9964563499912928	2.2349777156447286	0.0758310203901837	0.08471847896205141
0.20915209178843172	0.9963693679393931	2.235005141668562	0.07676005848002485	0.08575103612951823
0.20947978227166839	0.9963579791673285	2.235008732358017	0.07688088278290102	0.08588530913035727
0.21167199650877427	0.9962813303635656	2.235032896838301	0.07768925262585757	0.08678357167975591
0.21419190122911683	0.9961922372206825	2.23506098103513	0.07861860475627148	0.08781608535350065
0.21671180594945938	0.9961020884671061	2.2350893941388192	0.07954811680161379	0.08884857689153114
0.21923171066980193	0.9960108840586889	2.2351181360277232	0.08047779069401137	0.08988104603466907
0.22175161539014449	0.9959186239507732	2.235147206578782	0.08140762836739285	0.09091349252377966
0.22427152011048704	0.9958253080981923	2.23517660566752	0.08233763175751073	0.0919459160997721
0.2267914248308296	0.9957309364552697	2.23520633316805	0.08326780280196362	0.09297831650360013
0.22931132955117214	0.9956355089758203	2.235236388953067	0.08419814344021838	0.09401069347626245
0.2318312342715147	0.9955390256131503	2.2352667728938562	0.0851286556136324	0.09504304675880333
0.23435113899185725	0.9954414863200575	2.2352974848602867	0.08605934126547599	0.09607537609231302
0.2368710437121998	0.9953428910488309	2.2353285247208157	0.08699020234095456	0.09710768121792827
0.23939094843254236	0.9952432397512523	2.2353598923424878	0.08792124078723118	0.09813996187683288
0.2419108531528849	0.9951425323785953	2.235391587590934	0.08885245855344892	0.09917221781025815
0.24443075787322743	0.9950407688816264	2.2354236103303746	0.08978385759075337	0.10020444875948338
0.24695066259357	0.994937949210605	2.2354559604236166	0.09071543985231514	0.10123665446583643
0.24947056731391254	0.9948340733152835	2.235488637732056	0.09164720729335249	0.10226883467069414
0.2519904720342551	0.9947291411449077	2.235521642115678	0.09257916187115389	0.1033009891154829
0.25451037675459764	0.9946231526482175	2.235554973433055	0.09351130554510073	0.10433311754167911
0.2570302814749402	0.9945161077734465	2.2355886315413516	0.09444364027669003	0.10536521969080967
0.25955018619528275	0.9944080064683227	2.2356226162963195	0.09537616802955722	0.10639729530445252
0.26207009091562533	0.994298848680069	2.2356569275523013	0.0963088907694989	0.10742934412423714
0.26458999563596786	0.9941886343554028	2.2356915651622304	0.09724181046449583	0.108461365891845
0.2671099003563104	0.9940773634405373	2.2357265289776302	0.09817492908473567	0.1094933603490101
0.26962980507665296	0.9939650358811809	2.2357618188486152	0.09910824860263613	0.11052532723751947
0.2699574955598896	0.9939503510723712	2.2357664319217667	0.09922963310477922	0.11065952302171882
0.2721497097969955	0.993851651622538	2.235797434623891	0.10004177099286787	0.11155726629921363
0.27466961451733807	0.9937372106093092	2.2358333761507545	0.10097549823237763	0.11258917727598716
0.2771895192376806	0.9936217127856918	2.2358696432750955	0.10190943230041129	0.11362105990978914
0.2797094239580232	0.9935051580953798	2.2359062358413953	0.10284357517853715	0.11465291394262368
0.2822293286783657	0.9933875464815646	2.235943153692728	0.10377792885066907	0.11568473911655036
0.2847492333987083	0.993268877886935	2.235980396670761	0.10471249530308982	0.11671653517368484
0.2872691381190508	0.9931491522536777	2.2360179646157547	0.10564727652447437	0.11774830185619925
0.2897890428393934	0.9930283695234781	2.2360558573665625	0.1065822745059133	0.11878003890632276
0.2923089475597359	0.9929065296375196	2.2360940747606333	0.10751749124093629	0.11981174606634203
0.2948288522800785	0.9927836325364849	2.236132616634009	0.10845292872553561	0.12084342307860174
0.297348757000421	0.9926596781605562	2.2361714828213275	0.10938858895818965	0.12187506968550507
0.2998686617207636	0.9925346664494152	2.23621067315582	0.11032447393988656	0.12290668562951423
0.3023885664411061	0.9924085973422436	2.2362501874693144	0.11126058567414802	0.12393827065315091
0.30490847116144865	0.9922814707777239	2.236290025592235	0.11219692616705286	0.12496982449899681
0.3074283758817912	0.9921532866940392	2.236330187353601	0.11313349742726089	0.1260013469096941
0.30994828060213375	0.992024045028874	2.2363706725810277	0.11407030146603683	0.12703283762794604
0.31246818532247633	0.9918937457194141	2.23641148110073	0.11500734029727416	0.12806429639651729
0.31498809004281886	0.991762388702348	2.236452612737517	0.11594461593751913	0.1290957229582345
0.31750799476316144	0.9916299739138661	2.2364940673147977	0.11688213040599485	0.13012711705598687
0.32002789948350396	0.9914965012896617	2.2365358446545778	0.11781988572462528	0.13115847843272654
0.32254780420384654	0.9913619707649317	2.2365779445774625	0.11875788391805953	0.1321898068314692
0.32506770892418907	0.9912263822743763	2.2366203669026543	0.11969612701369602	0.1332211019952944
0.32758761364453165	0.9910897357522002	2.236663111447957	0.12063461704170682	0.13425236366734628
0.3301075183648742	0.9909520311321122	2.2367061780297726	0.12157335603506197	0.13528359159083392
0.33043520884811084	0.9909340461620276	2.236711802095737	0.1216954488252422	0.13541769082541527
0.33262742308521676	0.9908132683473265	2.2367495664631036	0.12251234602955398	0.1363147855090318
0.3351473278055593	0.9906734473305625	2.236793276561553	0.12345158906382224	0.13734594516528048
0.33766723252590186	0.9905325680140455	2.236837308137323	0.12439108717937765	0.13837707030298688
0.3401871372462444	0.9903906303295072	2.2368816610012203	0.12533084242062723	0.13940816066562497
0.3427070419665869	0.9902476342081861	2.236926334962651	0.12627085683489878	0.1404392159967361
0.3452269466869295	0.9901035795808277	2.2369713298296228	0.12721113247246574	0.14147023603992956
0.347746851407272	0.9899584663776854	2.237016645408747	0.1281516713865719	0.14250122053888317
0.3502667561276146	0.9898122945285208	2.2370622815052377	0.1290924756334565	0.14353216923734363
0.3527866608479571	0.9896650639626041	2.237108237922912	0.13003354727237895	0.14456308187912706
0.3553065655682997	0.9895167746087147	2.2371545144641907	0.13097488836564408	0.14559395820811954
0.35782647028864223	0.9893674263951415	2.2372011109300987	0.1319165009786272	0.1466247979682776
0.3603463750089848	0.9892170192496839	2.2372480271202653	0.13285838717979925	0.14765560090362864
0.36286627972932733	0.9890655530996515	2.2372952628329252	0.13380054904075214	0.1486863667582715
0.3653861844496699	0.9889130278718653	2.237342817864918	0.13474298863622405	0.1497170952763769
0.36790608917001244	0.9887594434926579	2.2373906920116893	0.1356857080441248	0.15074778620218804
0.370425993890355	0.9886047998878741	2.2374388850672915	0.13662870934556146	0.15177843928002094
0.37294589861069755	0.9884490969828715	2.2374873968243834	0.13757199462486377	0.15280905425426505
0.3754658033310401	0.9882923347025209	2.23753622707423	0.1385155659696099	0.1538396308693837
0.37798570805138265	0.9881345129712067	2.237585375606705	0.1394594254706521	0.15487016886991462
0.3805056127717252	0.987975631712828	2.2376348422102903	0.14040357522214253	0.1559006680004704
0.38302551749206776	0.9878156908507986	2.2376846266720753	0.14134801732155913	0.156931128005739
0.3855454222124103	0.9876546903080475	2.2377347287777587	0.14229275386973153	0.15796154863048423
0.38806532693275286	0.9874926300070204	2.237785148311649	0.14323778697086711	0.1589919296195463
0.3905852316530954	0.9873295098696787	2.237835885056664	0.14418311873257722	0.16002227071784222
0.39091292213633205	0.9873082197164756	2.2378425062006664	0.14430607250709043	0.16015625417773285
0.39310513637343797	0.9871653298175018	2.2378869387943316	0.14512875126590316	0.1610525716703664
0.3956250410937805	0.9870000897714865	2.2379383093047918	0.14607468668534263	0.16208283222219103
0.3981449458141231	0.9868337896521476	2.2379899963667937	0.147020927108876	0.1631130521184667
0.4006648505344656	0.9866664293795195	2.2380419997577	0.14796747465799284	0.16414323110442272
0.4031847552548082	0.9864980088731559	2.2380943192534843	0.14891433145771837	0.16517336892536782
0.4057046599751507	0.9863285280521303	2.2381469546287334	0.14986149963664006	0.16620346532669053
0.4082245646954933	0.9861579868350377	2.2381999056566464	0.15080898132693435	0.16723352005385964
0.4107444694158358	0.9859863851399939	2.238253172109037	0.1517567786643935	0.1682635328524247
0.41326437413617834	0.9858137228846372	2.2383067537563326	0.15270489378845234	0.16929350346801667
0.4157842788565209	0.9856399999861282	2.238360650367574	0.15365332884221533	0.1703234316463482
0.41830418357686344	0.985465216361151	2.2384148617104187	0.1546020859724835	0.17135331713321425
0.420824088297206	0.985289371925914	2.238469387551138	0.1555511673297817	0.1723831596744925
0.42334399301754855	0.9851124665961499	2.238524227654621	0.15650057506838566	0.17341295901614395
0.42586389773789113	0.9849345002871168	2.238579381784371	0.15745031134634954	0.17444271490421334
0.42838380245823365	0.984755472913599	2.2386348497025095	0.1584003783255331	0.17547242708482963
0.43090370717857623	0.9845753843899073	2.2386906311697756	0.15935077817162932	0.1765020953042065
0.43342361189891876	0.9843942346298801	2.238746725945526	0.16030151305419196	0.17753171930864287
0.43594351661926134	0.9842120235468838	2.2388031337877345	0.1612525851466632	0.17856129884452343
0.43846342133960386	0.9840287510538135	2.238859854452996	0.16220399662640153	0.17959083365831904
0.44098332605994645	0.9838444170630941	2.2389168876965235	0.16315574967470944	0.18062032349658724
0.44350323078028897	0.9836590214866807	2.23897423327215	0.1641078464768616	0.1816497681059728
0.44602313550063155	0.9834725642360592	2.2390318909323286	0.16506028922213276	0.18267916723320818
0.4485430402209741	0.9832850452222476	2.2390898604281335	0.16601308010382584	0.18370852062511395
0.4510629449413166	0.983096464355796	2.239148141509261	0.16696622131930053	0.18473782802859945
0.45139063542455327	0.9830718631196844	2.239155743309846	0.1670901944430418	0.1848716766180413
0.4535828496616592	0.982906821546788	2.2392067339240276	0.1679197150700012	0.18576708919066312
0.4561027543820017	0.9827161167048412	2.2392656374193742	0.16887356356148567	0.18679630385839308
0.4586226591023443	0.9825243497391081	2.239324851740863	0.16982776900345364	0.18782547177896752
0.4611425638226868	0.9823315205582764	2.2393843766326804	0.17078233360977538	0.1888545926996554
0.4636624685430294	0.9821376290705708	2.2394442118376365	0.17173725959852043	0.18988366636781667
0.4661823732633719	0.9819426751837526	2.239504357097166	0.1726925491919865	0.19091269253090296
0.4687022779837145	0.9817466588051215	2.239564812151329	0.1736482046167285	0.19194167093645803
0.471222182704057	0.9815495798415157	2.23962557673881	0.17460422810358736	0.19297060133211819
0.4737420874243996	0.9813514381993136	2.2396866505969197	0.17556062188771956	0.19399948346561285
0.47626199214474213	0.9811522337844334	2.2397480334615962	0.1765173882086261	0.19502831708476503
0.4787818968650847	0.9809519665023351	2.2398097250674045	0.17747452931018204	0.19605710193749182
0.48130180158542724	0.9807506362580207	2.239871725147536	0.17843204744066588	0.19708583777180483
0.4838217063057698	0.9805482429560355	2.2399340334338125	0.1793899448527893	0.19811452433581073
0.48634161102611234	0.9803447865004685	2.239996649656682	0.18034822380372675	0.1991431613777118
0.48886151574645487	0.9801402667949537	2.240059573545223	0.1813068865551453	0.20017174864580625
0.49138142046679745	0.9799346837426707	2.240122804827144	0.18226593537323452	0.20120028588848896
0.49390132518714	0.9797280372463457	2.2401863432287823	0.18322537252873664	0.20222877285425164
0.49642122990748255	0.9795203272082528	2.240250188475108	0.18418520029697658	0.2032572092916837
0.4989411346278251	0.979311553530214	2.240314340289721	0.1851454209578922	0.2042855949494724
0.5014610393481677	0.9791017161136014	2.240378798394854	0.18610603679606483	0.2053139295764036
0.5039809440685102	0.9788908148593368	2.2404435625113717	0.18706705010074956	0.206342212921362
0.5065008487888527	0.9786788496678939	2.2405086323587713	0.18802846316590596	0.20737044473333194
0.5090207535091953	0.9784658204392982	2.240574007655185	0.18899027829022885	0.20839862476139762
0.5115406582295379	0.9782517270731287	2.240639688117377	0.18995249777717899	0.20942675275474368
0.5118683487127745	0.9782238080021032	2.2406482516661668	0.19007765542218513	0.20956044752858352
0.5140605629498805	0.9780365694685187	2.2407056734607487	0.19091512393501414	0.21045482846265573
0.5165804676702229	0.9778203475241566	2.2407719633993346	0.1918781590768201	0.21148285163452082
0.5191003723905655	0.9776030611382872	2.240838557645805	0.19284160552054197	0.21251082201982796
0.5216202771109081	0.9773847102087124	2.2409054559114687	0.19380546558901535	0.2135387393681685
0.5241401818312507	0.9771652946327927	2.2409726579062683	0.1947697416099979	0.21456660342923672
0.5266600865515931	0.9769448143074475	2.241040163338786	0.19573443591620082	0.21559441395283033
0.5291799912719357	0.9767232691291572	2.2411079719162412	0.19669955084532056	0.2166221706888509
0.5316998959922783	0.9765006589939631	2.241176083344492	0.1976650887400706	0.21764987338730435
0.5342198007126208	0.9762769837974694	2.241244497328035	0.1986310519482135	0.21867752179830155
0.5367397054329633	0.9760522434348438	2.241313213570008	0.19959744282259279	0.2197051156720586
0.5392596101533059	0.9758264378008188	2.241382231772187	0.20056426372116523	0.22073265475889764
0.5417795148736485	0.9755995667896926	2.24145155163499	0.2015315170070332	0.22176013880924697
0.544299419593991	0.9753716302953307	2.241521172857477	0.20249920504847704	0.22278756757364182
0.5468193243143336	0.9751426282111663	2.2415910951373483	0.2034673302189877	0.2238149408027247
0.5493392290346761	0.9749125604302021	2.241661318170948	0.20443589489729935	0.22484225824724596
0.5518591337550187	0.9746814268450111	2.2417318416532623	0.2054049014674223	0.2258695196580643
0.5543790384753612	0.974449227347738	2.241802665277922	0.20637435231867599	0.22689672478614709
0.5568989431957038	0.9742159618301002	2.2418737887372013	0.207344249845722	0.22792387338257114
0.5594188479160463	0.9739816301833889	2.24194521172202	0.20831459644859734	0.22895096519852293
0.5619387526363889	0.9737462322984708	2.2420169339219433	0.20928539453274783	0.22997799998529928
0.5644586573567314	0.9735097680657886	2.242088955025181	0.2102566465090616	0.23100497749430773
0.566978562077074	0.9732722373753631	2.2421612747185913	0.21122835479390276	0.23203189747706712
0.5694984667974166	0.9730336401167935	2.242233892687678	0.21220052180914512	0.23305875968520798
0.572018371517759	0.9727939761792596	2.2423068086165943	0.2131731499822062	0.2340855638704731
0.5723460620009957	0.9727627317028221	2.2423163125402668	0.21329966536088468	0.23421908605537076
0.5745382762381016	0.972553245451522	2.2423800221881396	0.2141462417460813	0.2351123097847181
0.5770581809584442	0.9723114478219246	2.242453533083764	0.21511979953937754	0.2361389971799116
0.5795780856787868	0.9720685831783951	2.2425273409835658	0.21609382580634848	0.23716562580813622
0.5820979903991292	0.9718246514084463	2.2426014455662946	0.21706832299692838	0.23819219542158854
0.5846178951194718	0.971579652399178	2.2426758465093495	0.218043293566767	0.23921870577257998
0.5871377998398144	0.9713335860372776	2.242750543488781	0.21901873997726426	0.24024515661353713
0.589657704560157	0.9710864522090221	2.2428255361792924	0.21999466469560527	0.24127154769700224
0.5921776092804995	0.9708382508002793	2.2429008242542388	0.2209710701947954	0.24229787877563377
0.594697514000842	0.9705889816965088	2.2429764073856275	0.22194795895369537	0.24332414960220683
0.5972174187211846	0.9703386447827638	2.2430522852441213	0.2229253334570569	0.24435035992961368
0.5997373234415272	0.9700872399436925	2.2431284574990347	0.2239031961955579	0.24537650951086432
0.6022572281618697	0.9698347670635395	2.2432049238183396	0.2248815496658385	0.24640259809908677
0.6047771328822122	0.9695812260261469	2.243281683868662	0.22586039637053662	0.24742862544752783
0.6072970376025548	0.9693266167149565	2.2433587373152832	0.22683973881832406	0.24845459130955339
0.6098169423228973	0.9690709390130102	2.243436083822142	0.2278195795239427	0.24948049543864892
0.6123368470432399	0.9688141928029526	2.2435137230518354	0.22879992100824065	0.2505063375884201
0.6148567517635825	0.9685563779670319	2.2435916546656154	0.22978076579820886	0.25153211751259325
0.617376656483925	0.9682974943871013	2.2436698783233955	0.23076211642701766	0.25255783496501566
0.6198965612042675	0.9680375419446211	2.2437483936837457	0.2317439754340536	0.2535834896996564
0.6224164659246101	0.9677765205206597	2.243827200403897	0.23272634536495623	0.2546090814706065
0.6249363706449527	0.9675144299958954	2.2439062981397404	0.23370922877165543	0.25563461003207977
0.6274562753652952	0.9672512702506182	2.2439856865458276	0.23469262821240847	0.256660075138413
0.6299761800856377	0.9669870411647308	2.2440653652753713	0.23567654625183757	0.25768547654406654
0.6324960848059803	0.9667217426177508	2.2441453339802466	0.23666098546096745	0.2587108140036249
0.632823775289217	0.9666871643906871	2.2441557544643578	0.23678904117343771	0.25884414501924075
0.6350159895263229	0.9664553744888121	2.244225592310991	0.237645948417263	0.2597360872717972
0.6375358942466655	0.9661879366566667	2.2443061399168056	0.23863143770466738	0.26076129610341764
0.6400557989670079	0.965919428999686	2.244386976445555	0.23961745591363998	0.26178644025344583
0.6425757036873505	0.9656498513958627	2.244468101543769	0.24060400564119477	0.26281151947696774
0.6450956084076931	0.9653792037228127	2.24454951485664	0.24159108949093863	0.2638365335291956
0.6476155131280356	0.9651074858577767	2.2446312160280297	0.24257871007311008	0.26486148216546906
0.6501354178483781	0.9648346976776219	2.2447132047004636	0.24356687000461802	0.265886365141255
0.6526553225687207	0.9645608390588433	2.2447954805151342	0.24455557190908062	0.26691118221214866
0.6551752272890633	0.9642859098775662	2.244878043111902	0.24554481841686457	0.26793593313387354
0.6576951320094058	0.964009910009548	2.244960892129296	0.24653461216512434	0.26896061766228246
0.6602150367297484	0.9637328393301794	2.245044027204513	0.24752495579784162	0.2699852355533577
0.6627349414500909	0.9634546977144863	2.2451274479734193	0.24851585196586504	0.2710097865632116
0.6652548461704335	0.9631754850371325	2.2452111540705517	0.2495073033269501	0.2720342704480871
0.667774750890776	0.9628952011724201	2.2452951451291168	0.250499312545799	0.2730586869643581
0.6702946556111186	0.9626138459942931	2.245379420780993	0.2514918822941011	0.2740830358685302
0.6728145603314611	0.962331419376338	2.24546398065673	0.2524850152505731	0.275107316917241
0.6753344650518037	0.9620479211917862	2.24554882438555	0.2534787141009998	0.2761315298672606
0.6778543697721462	0.9617633513135156	2.2456339515953476	0.25447298153827475	0.27715567447549216
0.6803742744924888	0.9614777096140537	2.245719361912692	0.25546782026244136	0.2781797504989726
0.6828941792128314	0.9611909959655778	2.2458050549628266	0.25646323298073387	0.2792037576948727
0.6854140839331738	0.9609032102399185	2.245891030369668	0.2574592224076188	0.2802276958204979
0.6879339886535164	0.9606143523085611	2.24597728775581	0.25845579126483664	0.2812515646332886
0.690453893373859	0.9603244220426475	2.2460638267425224	0.25945294228144317	0.282275363890821
0.6929737980942016	0.9600334193129785	2.2461506469497494	0.2604506781938518	0.28329909335080705
0.6933014885774381	0.9599954982717726	2.2461619577639325	0.2605804677115455	0.2834322148310595
0.695493702814544	0.9597413439900161	2.2462377479961155	0.2614490017458756	0.28432275277109564
0.6980136075348866	0.9594481959438853	2.2463251294989206	0.2624479156887694	0.2853463419096725
0.7005335122552292	0.959153975044376	2.2464127910741447	0.2634474227812726	0.286369860524661
0.7030534169755718	0.9588586811609459	2.2465007323364463	0.2644475257896517	0.28739330837432264
0.7055733216959142	0.9585623141627218	2.246588952899163	0.26544822748774327	0.2884166852170576
0.7080932264162568	0.9582648739185021	2.246677452374314	0.2664495306569973	0.2894399908114049
0.7106131311365994	0.9579663602967597	2.246766230372599	0.26745143808652	0.2904632249160435
0.713133035856942	0.9576667731656433	2.2468552865033975	0.26845395257311805	0.2914863872897922
0.7156529405772845	0.9573661123929798	2.246944620374774	0.26945707692134174	0.2925094776916106
0.718172845297627	0.957064377846277	2.247034231593473	0.2704608139435292	0.2935324958805994
0.7206927500179696	0.9567615693927258	2.2471241197649254	0.2714651664598507	0.2945554416160009
0.7232126547383121	0.9564576868992022	2.2472142844932432	0.2724701372983526	0.2955783146571996
0.7257325594586547	0.95615273023227	2.247304725381224	0.2734757292950025	0.2966011147637226
0.7282524641789972	0.9558466992581831	2.247395442030352	0.2744819452937336	0.2976238416952402
0.7307723688993398	0.9555395938428876	2.2474864340407947	0.2754887881464899	0.2986464952115664
0.7332922736196823	0.9552314138520245	2.2475777010114077	0.27649626071327144	0.29966907507265933
0.7358121783400249	0.9549221591509325	2.2476692425397333	0.27750436586217986	0.300691581038622
0.7383320830603675	0.9546118296046495	2.2477610582220016	0.2785131064694639	0.3017140128697023
0.74085198778071	0.9543004250779161	2.24785314765313	0.2795224854195654	0.30273637032629414
0.7433718925010525	0.9539879454351775	2.2479455104267254	0.2805325056051655	0.3037586531689376
0.7458917972213951	0.9536743905405863	2.2480381461350847	0.2815431699272309	0.30478086115831937
0.7484117019417377	0.9533597602580051	2.248131054369194	0.2825544812950604	0.3058029940552736
0.7509316066620803	0.9530440544510086	2.24822423471873	0.2835664426263319	0.30682505162078216
0.7534515113824227	0.9527272729828871	2.2483176867720607	0.28457905684714924	0.3078470336159751
0.7537792018656594	0.9526859994180032	2.2483298592960734	0.2847107861581394	0.30797992743048846
0.7559714161027653	0.9524094157166485	2.248411410116247	0.28559232689208974	0.3088689398021314
0.7584913208231079	0.9520904825150212	2.2485054043370414	0.28660625570425136	0.3098907699406794
0.7610112255434504	0.9517704732404565	2.248599669018889	0.28762084623530076	0.31091252379319706
0.7635311302637929	0.9514493877551318	2.24869420374493	0.28863610144552104	0.311934201121413
0.7660510349841355	0.9511272259209532	2.2487890080969963	0.2896520243038603	0.3129558016872065
0.7685709397044781	0.9508039875995581	2.2488840816556177	0.2906686177879795	0.31397732525260835
0.7710908444248206	0.950479672652318	2.2489794240000176	0.29168588488430197	0.3149987715798012
0.7736107491451631	0.9501542809403418	2.249075034708116	0.2927038285880616	0.3160201404311202
0.7761306538655057	0.949827812324478	2.2491709133565294	0.2937224519033526	0.3170414315690534
0.7786505585858483	0.9495002666653181	2.2492670595205713	0.2947417578431786	0.3180626447562423
0.7811704633061908	0.9491716438231991	2.2493634727742533	0.29576174942950234	0.31908377975548247
0.7836903680265334	0.9488419436582071	2.249460152690286	0.2967824296932958	0.320104836329724
0.7862102727468759	0.9485111660301796	2.249557098840078	0.2978038016745905	0.321125814242072
0.7887301774672185	0.9481793107987088	2.249654310793738	0.29882586842252734	0.3221467132557871
0.791250082187561	0.9478463778231447	2.249751788120075	0.299848632995408	0.3231675331342862
0.7937699869079036	0.9475123669625982	2.249849530386598	0.3008720984607454	0.32418827364114267
0.7962898916282461	0.9471772780759439	2.249947537159519	0.3018962678953153	0.32520893454008704
0.7988097963485886	0.9468411110218234	2.2500458080037498	0.3029211443852075	0.32622951559500757
0.8013297010689312	0.9465038656586489	2.2501443424829066	0.3039467310258776	0.3272500165699507
0.8038496057892738	0.9461655418446053	2.250243140159308	0.30497303092219913	0.3282704372291216
0.8063695105096164	0.9458261394376548	2.250342200593976	0.3060000471885157	0.32929077733688467
0.8088894152299588	0.9454856582955391	2.250441523346637	0.3070277829486937	0.33031103665776423
0.8114093199503014	0.945144098275783	2.2505411079757227	0.30805624133617493	0.3313312149564448
0.813929224670644	0.944801459235698	2.25064095403837	0.3090854254940296	0.33235131199777174
0.8142569151538807	0.9447568228837513	2.2506539572883733	0.3092193149396054	0.33248396027366856
0.8164491293909866	0.9444577410323853	2.250741061090421	0.31011533857501017	0.3333713275467519
0.818969034111329	0.9441129435227394	2.250841428686426	0.31114598374160424	0.33439126136855407
0.8214889388316716	0.9437670665634513	2.2509420563796407	0.31217736416608904	0.3354111132285093
0.8240088435520142	0.9434201100110122	2.2510429437220303	0.3132094830305855	0.3364308828921118
0.8265287482723567	0.9430720737217168	2.2511440902642668	0.3142423435271124	0.33745057012501933
0.8290486529926993	0.9427229575516669	2.2512454955557315	0.31527594885764154	0.3384701746930536
0.8315685577130418	0.9423727613567751	2.2513471591445158	0.3163103022341525	0.33948969636220105
0.8340884624333844	0.942021484992768	2.2514490805774194	0.31734540687868806	0.3405091348986131
0.8366083671537269	0.9416691283151902	2.251551259399955	0.3183812660234097	0.3415284900686071
0.8391282718740695	0.9413156911794078	2.2516536951563437	0.31941788291065376	0.34254776163866635
0.841648176594412	0.9409611734406123	2.2517563873895203	0.3204552607929873	0.343566949375441
0.8441680813147546	0.9406055749538238	2.2518593356411314	0.3214934029332647	0.3445860530457487
0.8466879860350971	0.9402488955738952	2.2519625394515352	0.32253231260468473	0.34560507241657473
0.8492078907554397	0.9398911351555164	2.2520659983598046	0.3235719930908471	0.34662400725507275
0.8517277954757823	0.9395322935532171	2.2521697119037256	0.3246124476858103	0.3476428573285656
0.8542477001961248	0.9391723706213714	2.252273679619799	0.32565367969414905	0.34866162240454535
0.8567676049164673	0.9388113662142017	2.25237790104324	0.32669569243101243	0.34968030225067426
0.8592875096368099	0.9384492801857826	2.25248237570798	0.32773848922218196	0.35069889663478515
0.8618074143571525	0.9380861123900445	2.252587103146666	0.3287820734041305	0.3517174053248819
0.8643273190774949	0.9377218626807783	2.2526920828906616	0.329826448324081	0.35273582808914017
0.8668472237978375	0.9373565309116388	2.252797314470048	0.33087161734006565	0.35375416469590776
0.8693671285181801	0.9369901169361495	2.252902797413623	0.33191758382098563	0.35477241491370537
0.8718870332385227	0.9366226206077062	2.2530085312489034	0.33296435114667083	0.355790578511227
0.8744069379588651	0.9362540417795814	2.2531145155021246	0.3340119227079402	0.3568086552573405
0.8747346284421018	0.9362060319403994	2.253128316156489	0.33414820904485365	0.3569410404015686
0.8769268426792077	0.9358843803049284	2.253220749698241	0.335060301906662	0.35782664492108823
0.8794467473995503	0.935513636036786	2.253327233360927	0.3361094921558148	0.3588445472716876
0.8819666521198929	0.9351418088280822	2.2534339660125773	0.33715949687954877	0.35986236207853145
0.8844865568402354	0.9347688985316391	2.253540947174306	0.3382103195132469	0.3608800891111889
0.8870064615605779	0.9343949050001771	2.2536481763659517	0.33926196350358695	0.3618977281394057
0.8895263662809205	0.934019828086319	2.253755653106071	0.3403144323086036	0.3629152789331048
0.8920462710012631	0.9336436676425951	2.2538633769119456	0.341367729397751	0.3639327412623871
0.8945661757216056	0.9332664235214473	2.253971347299579	0.3424218582519655	0.36495011489753176
0.8970860804419482	0.932888095575234	2.2540795637836974	0.3434768223637289	0.36596739960899694
0.8996059851622907	0.9325086836562342	2.2541880258777525	0.34453262523713185	0.36698459516742027
0.9021258898826332	0.9321281876166527	2.254296733093919	0.34558927038793785	0.36800170134361954
0.9046457946029758	0.9317466073086246	2.2544056849430962	0.34664676134364736	0.3690187179085931
0.9071656993233184	0.9313639425842201	2.2545148809349107	0.3477051016435624	0.3700356446335205
0.909685604043661	0.9309801932954489	2.254624320577712	0.3487642948388514	0.3710524812897633
0.9122055087640034	0.9305953592942657	2.2547340033785788	0.3498243444926146	0.37206922764886513
0.914725413484346	0.9302094404325749	2.254843928843314	0.3508852541799496	0.3730858834825528
0.9172453182046886	0.9298224365622352	2.25495409647645	0.3519470274880171	0.37410244856273644
0.9197652229250312	0.9294343475350648	2.2550645057812453	0.3530096680161078	0.3751189226615104
0.9222851276453736	0.9290451732028464	2.2551751562596873	0.3540731793757084	0.3761353055511537
0.9248050323657162	0.9286549134173326	2.2552860474124925	0.35513756519056944	0.3771515970041305
0.9273249370860588	0.9282635680302507	2.255397178739105	0.3562028290967721	0.3781677967930909
0.9298448418064014	0.9278711368933075	2.255508549737701	0.3572689747427963	0.37918390469087143
0.9323647465267438	0.9274776198581955	2.2556201599051846	0.35833600578958896	0.38019992047049544
0.9348846512470864	0.9270830167765975	2.255732008737191	0.3594039259106324	0.38121584390517416
0.9352123417303231	0.9270316224613987	2.255746571161019	0.35954286463939356	0.381347948627597
0.937404555967429	0.9266873275001921	2.255844095728087	0.36047273879201347	0.38223167476830666
0.9399244606877715	0.9262905518806589	2.25595642037097	0.36154244813249276	0.38324741283348096
0.942444365408114	0.9258926897696844	2.2560689821576703	0.3626130576435742	0.3842630578744744
0.9449642701284566	0.925493741018967	2.256181780578749	0.3636845710495756	0.3852786096652543
0.9474841748487992	0.9250937054802228	2.256294815123502	0.3647569920876986	0.3862940679799784
0.9500040795691417	0.9246925830051912	2.2564080852799564	0.36583032450809994	0.3873094325929956
0.9525239842894843	0.9242903734456404	2.256521590534874	0.36690457207396276	0.3883247032788466
0.9550438890098268	0.9238870766533731	2.2566353303737507	0.367979738561568	0.38933987981226437
0.9575637937301694	0.9234826924802326	2.2567493042808167	0.3690558277603668	0.3903549619681747
0.9600836984505119	0.9230772207781083	2.256863511739037	0.37013284347305264	0.39136994952169707
0.9626036031708545	0.9226706613989413	2.256977952230111	0.37121078951563474	0.3923848422481449
0.965123507891197	0.9222630141947311	2.2570926252344767	0.37228966971751104	0.39339963992302646
0.9676434126115396	0.9218542790175408	2.2572075302313044	0.37336948792154184	0.3944143423220453
0.9701633173318821	0.9214444557195038	2.2573226666985042	0.3744502479841242	0.3954289492211009
0.9726832220522247	0.9210335441528292	2.257438034112721	0.37553195377526644	0.3964434603962893
0.9752031267725673	0.9206215441698087	2.2575536319493383	0.37661460917866296	0.39745787562390367
0.9777230314929097	0.920208455622822	2.257669459682477	0.3776982180917699	0.39847219468043493
0.9802429362132523	0.919794278364344	2.2577855167849954	0.3787827844258808	0.3994864173425724
0.9827628409335949	0.9193790122469502	2.257901802728491	0.37986831210620287	0.4005005433872044
0.9852827456539375	0.9189626571233238	2.2580183169833004	0.3809548050719338	0.4015145725914188
0.98780265037428	0.918545212846262	2.2581350590184988	0.38204226727633883	0.40252850473250384
0.9903225550946225	0.9181266792686821	2.258252028301901	0.3831307026868284	0.40354233958794833
0.9928424598149651	0.9177070562436285	2.2583692243000626	0.384220115285036	0.4045560769354429
0.9953623645353077	0.9172863436242793	2.258486646478279	0.3853105090668969	0.4055697165528799
0.9956900550185442	0.9172315537427143	2.2585019327457463	0.3854523770737013	0.4057015238903994
0.9978822692556502	0.9168645412639531	2.2586042943005857	0.38640188804272674	0.40658325821835467
1.0004021739759927	0.9164416490161152	2.2587221672297604	0.38749425623730127	0.4075967017101659
1.0029220786963353	0.9160176667343853	2.2588402647273216	0.38858761768993594	0.40861004680681595
1.005441983416678	0.9155925942725435	2.258958586253529	0.3896819764545662	0.40962329328701214
1.0079618881370205	0.9151664314845381	2.259077131267386	0.3907773365998283	0.4106364409296669
1.010481792857363	0.914739178224492	2.259195899226636	0.3918737022091404	0.4116494895138984
1.0130016975777054	0.9143108343467101	2.2593148895877673	0.39297107738078463	0.4126624388190315
1.015521602298048	0.9138813997056865	2.25943410180601	0.3940694662279886	0.41367528862459807
1.0180415070183906	0.9134508741561115	2.2595535353353378	0.3951688728790087	0.4146880387103379
1.0205614117387332	0.9130192575528792	2.2596731896284687	0.3962693014772126	0.41570068885619904
1.0230813164590757	0.9125865497510945	2.259793064136864	0.39737075618116335	0.41671323884233885
1.0256012211794183	0.9121527506060811	2.2599131583107295	0.3984732411647031	0.4177256884491241
1.028121125899761	0.9117178599733885	2.260033471599015	0.39957676061703795	0.4187380374571323
1.0306410306201033	0.9112818777087995	2.2601540034494163	0.40068131874282265	0.41975028564715156
1.0331609353404458	0.9108448036683388	2.2602747533083734	0.4017869197622464	0.420762432800182
1.0356808400607884	0.9104066377082792	2.2603957206210716	0.402893567911119	0.4217744786974359
1.038200744781131	0.9099673796851511	2.260516904831443	0.4040012674409571	0.42278642312033854
1.0407206495014736	0.9095270294557489	2.2606383053821655	0.4051100226190715	0.4237982658505289
1.0432405542218162	0.9090855868771401	2.2607599217146612	0.40621983772865444	0.42481000666986024
1.0457604589421587	0.9086430518066725	2.2608817532691012	0.40733071706886814	0.4258216453604007
1.0482803636625013	0.9081994241019827	2.2610037994844023	0.40844266495493287	0.42683318170443413
1.0508002683828437	0.9077547036210043	2.261126059798228	0.40955568571821654	0.4278446154844607
1.0533201731031863	0.9073088902219761	2.26124853364699	0.4106697837063239	0.4288559464831974
1.0558400778235288	0.9068619837634504	2.261371220465846	0.4117849632831871	0.42986717448357903
1.0561677683067656	0.9068037873591658	2.2613871903793306	0.4119300618517857	0.42999866782560403
1.0583599825438714	0.9064139841043013	2.2614941196887024	0.4129012288291561	0.43087829926875865
1.060879887264214	0.9059648911037337	2.261617230748213	0.4140185847410901	0.4318893206221083
1.0633997919845566	0.905514704621291	2.261740553075781	0.41513703543244923	0.4329002383272195
1.0659196967048992	0.9050634245168648	2.2618640861015553	0.41625658533338683	0.4339110521679045
1.0684396014252415	0.9046110506507028	2.261987829254436	0.41737723889084244	0.4349217619281962
1.070959506145584	0.9041575828834183	2.262111781962071	0.4184990005686351	0.4359323673923494
1.0734794108659267	0.9037030210759983	2.2622359436508566	0.41962187484755725	0.43694286834484136
1.0759993155862693	0.9032473650898134	2.2623603137459387	0.4207458662254696	0.43795326457037226
1.0785192203066118	0.9027906147866263	2.262484891671212	0.4218709792173958	0.4389635558538661
1.0810391250269544	0.9023327700286009	2.2626096768493213	0.42299721835561827	0.43997374198047146
1.083559029747297	0.9018738306783122	2.2627346687016607	0.42412458818977455	0.440983822735562
1.0860789344676396	0.9014137965987549	2.262859866648374	0.4252530932869539	0.44199379790473736
1.088598839187982	0.9009526676533532	2.2629852701083553	0.42638273823179484	0.44300366727382356
1.0911187439083245	0.9004904437059704	2.263110878499248	0.427513527626583	0.4440134306288741
1.093638648628667	0.9000271246209183	2.2632366912374464	0.4286454660913497	0.44502308775617033
1.0961585533490097	0.8995627102629667	2.263362707738095	0.4297785582639711	0.44603263844222235
1.0986784580693523	0.8990972004973541	2.263488927415089	0.43091280880026794	0.44704208247376964
1.1011983627896949	0.8986305951897965	2.2636153496810736	0.43204822237410595	0.44805141963778183
1.1037182675100374	0.8981628942064978	2.263741973947445	0.4331848036774965	0.4490606497214594
1.1062381722303798	0.8976940974141602	2.26386879962435	0.43432255742069853	0.4500697725122344
1.1087580769507224	0.897224204679994	2.2639958261206865	0.43546148833232046	0.451078787797771
1.111277981671065	0.8967532158717277	2.2641230528441034	0.43660160115942304	0.4520876953659666
1.1137978863914075	0.8962811308576192	2.264250479201001	0.4377429006676228	0.45309649500495214
1.1163177911117501	0.8958079495064651	2.2643781045965308	0.4388853916411958	0.45410518650309317
1.1166454815949867	0.8957463360532474	2.2643947157013997	0.4390340499015827	0.4542363496187157
1.1188376958320927	0.8953336716876121	2.264505928434594	0.4400290788831827	0.45511376964899036
1.1213576005524353	0.8948582972709674	2.2646339501178443	0.4411739672154938	0.45612224423148034
1.1238775052727779	0.8943818261270096	2.2647621690476876	0.44232006147901487	0.45713061003963634
1.1263974099931202	0.893904258126799	2.264890584624279	0.4434673665337139	0.45813886686276906
1.1289173147134628	0.8934255931419895	2.265019196246527	0.4446158872587483	0.45914701449042733
1.1314372194338054	0.892945831044839	2.265148003312091	0.4457656285525726	0.4601550527123989
1.133957124154148	0.8924649717082208	2.2652770052173805	0.4469165953330473	0.4611629813187112
1.1364770288744905	0.8919830150056347	2.2654062013575587	0.44806879253754756	0.4621708000996319
1.1389969335948331	0.8914999608112185	2.2655355911265382	0.4492222251230736	0.4631785088456701
1.1415168383151757	0.8910158089997599	2.2656651739169846	0.4503768980663608	0.4641861073475764
1.144036743035518	0.8905305594467072	2.2657949491203144	0.451532816363991	0.4651935953963446
1.1465566477558606	0.890044212028182	2.265924916126696	0.45268998503250474	0.4662009727832115
1.1490765524762032	0.8895567666209903	2.266055074325048	0.4538484091085132	0.4672082392996583
1.1515964571965458	0.8890682231026349	2.266185423103042	0.45500809364881195	0.4682153947374112
1.1541163619168884	0.8885785813513271	2.2663159618471	0.45616904373049477	0.46922243888844206
1.156636266637231	0.888087841245999	2.2664466899423954	0.4573312644510681	0.47022937154496924
1.1591561713575735	0.8875960026663162	2.266577606772853	0.4584947609285668	0.4712361924994585
1.1616760760779161	0.8871030654926894	2.266708711721149	0.4596595383016697	0.4722429015446236
1.1641959807982585	0.8866090296062874	2.2668400041687105	0.460825601729817	0.47324949847342734
1.166715885518601	0.8861138948890498	2.2669714834957153	0.4619929563933272	0.47425598307908184
1.1692357902389436	0.8856176612236994	2.267103149081093	0.4631616074935158	0.47526235515505005
1.1717556949592862	0.8851203284937557	2.2672350003025232	0.46433156025281386	0.4762686144950459
1.1742755996796288	0.884621896583547	2.2673670365364367	0.46550281991488796	0.4772747608930355
1.1767955043999714	0.8841223653782241	2.267499257158015	0.46667539174476064	0.47828079414323765
1.177123194883208	0.8840573251518079	2.2675164647518065	0.46682797063833964	0.4784116112105283
1.179315409120314	0.8836217347637737	2.2676316615411896	0.4678492810289314	0.47928671404012496
1.1818353138406563	0.8831200046270313	2.2677642490586427	0.469024493075499	0.4802925203784244
1.184355218560999	0.8826171748556951	2.267897019081807	0.4702010332142837	0.4812982129531183
1.1868751232813415	0.8821132453383391	2.2680299709808645	0.471378906796951	0.4823037915594449
1.189395028001684	0.8816082159644274	2.268163104124748	0.472558119197136	0.4833092559928995
1.1919149327220266	0.8811020866243279	2.2682964178811393	0.473738675810568	0.48431460604923493
1.1944348374423692	0.8805948572093262	2.2684299116164706	0.4749205820551968	0.4853198415244628
1.1969547421627118	0.8800865276116396	2.268563584695922	0.4761038433713188	0.4863249622148539
1.1994746468830544	0.879577097724432	2.268697436483424	0.4772884652217046	0.4873299679169393
1.2019945516033967	0.8790665674418278	2.268831466341656	0.47847445309172726	0.48833485842751106
1.2045144563237393	0.8785549366589261	2.2689656736320454	0.4796618124894911	0.48933963354362314
1.207034361044082	0.8780422052718165	2.269100057714769	0.48085054894596135	0.49034429306259214
1.2095542657644245	0.877528373177593	2.2692346179487513	0.48204066801509515	0.49134883678199837
1.212074170484767	0.8770134402743691	2.269369353691665	0.48323217527397266	0.49235326449968636
1.2145940752051096	0.8764974064612931	2.26950426429993	0.48442507632292925	0.49335757601376606
1.2171139799254522	0.8759802716385636	2.269639349128715	0.4856193767856888	0.4943617711226134
1.2196338846457946	0.8754620357074443	2.2697746075319345	0.4868150823094974	0.49536584962487135
1.2221537893661372	0.8749426985702797	2.269910038862251	0.48801219856525824	0.49636981131945074
1.2246736940864797	0.8744222601305114	2.2700456424710733	0.4892107312476671	0.497373656005531
1.2271935988068223	0.873900720292693	2.270181417708556	0.4904106860753491	0.4983773834825612
1.229713503527165	0.8733780789625067	2.270317363923601	0.49161206879099545	0.4993809935502609
1.2322334082475075	0.8728543360467795	2.2704534804638543	0.49281488516150224	0.5003844860086208
1.23475331296785	0.8723294914534991	2.270589766675708	0.49401914097810906	0.5013878606579042
1.2372732176881927	0.8718035450918304	2.2707262219043	0.4952248420565394	0.5023911172986469
1.2376009081714292	0.8717350696362901	2.2707439790389143	0.49538173891289683	0.502521572936542
1.239793122408535	0.8712764968721325	2.2708628454935114	0.49643199423714096	0.5033942557316593
1.2423130271288776	0.8707483467059749	2.2709996367859686	0.4976406033850278	0.5043972757580262
1.2448329318492202	0.8702190945061549	2.2711365951230413	0.4988506753902229	0.5054001771791083
1.2473528365695628	0.8696887401867144	2.2712737198448436	0.5000622161678013	0.5064029597965432
1.2498727412899053	0.8691572836629573	2.2714110102902314	0.5012752316580353	0.5074056234122457
1.252392646010248	0.8686247248514667	2.2715484657968044	0.5024897278265392	0.5084081678284095
1.2549125507305905	0.8680910636701226	2.271686085700904	0.5037057106644159	0.5094105928475073
1.2574324554509329	0.8675563000381197	2.2718238693376143	0.5049231861884038	0.5104128982722924
1.2599523601712754	0.867020433875985	2.271961816040759	0.5061421604410256	0.5114150839057993
1.262472264891618	0.8664834651055966	2.272099925142905	0.5073626394907369	0.5124171495513443
1.2649921696119606	0.8659453936502007	2.2722381959753575	0.5085846294320764	0.5134190950125274
1.2675120743323032	0.8654062194344314	2.272376627868164	0.509808136385817	0.5144209200932321
1.2700319790526458	0.8648659423843282	2.272515220150109	0.511033166499118	0.5154226245976273
1.2725518837729883	0.8643245624273554	2.2726539721487184	0.5122597259456777	0.5164242083301674
1.275071788493331	0.8637820794924207	2.272792883190255	0.5134878209258875	0.517425671095594
1.2775916932136733	0.8632384935098947	2.2729319525997203	0.5147174576669872	0.5184270126989362
1.2801115979340159	0.8626938044116296	2.2730711797008527	0.5159486424232205	0.519428232945512
1.2826315026543584	0.8621480121309792	2.273210563816128	0.517181381475992	0.5204293316409292
1.285151407374701	0.8616011166028189	2.273350104266758	0.5184156811340257	0.5214303085910861
1.2876713120950436	0.8610531177635642	2.273489800372691	0.5196515477335234	0.5224311636021728
1.2901912168153862	0.8605040155511922	2.2736296514526093	0.5208889876383248	0.523431896480672
1.2927111215357288	0.8599538099052612	2.273769656823931	0.5221280072400691	0.5244325070333601
1.2952310262560711	0.8594025007669309	2.273909815802807	0.5233686129583562	0.5254329950673077
1.2977509309764137	0.8588500880789837	2.2740501277041223	0.5246108112409109	0.5264333603898812
1.2980786214596505	0.8587781707914924	2.2740683851795125	0.5247724650799961	0.5265634396931956
1.3002708356967563	0.8582965717858448	2.274190591841495	0.525854608563746	0.5274336028087439
1.3027907404170989	0.8577419518336038	2.2743312075272746	0.5271000114313283	0.528433722131856
1.3053106451374414	0.8571862281700354	2.274471974072542	0.5283470263767451	0.5294337181674768
1.307830549857784	0.8566294007446212	2.274612890787109	0.5295956599618709	0.5304335907241647
1.3103504545781266	0.856071469508571	2.2747539569795183	0.5308459187775363	0.5314333396107792
1.3128703592984692	0.8555124344148453	2.274895171957041	0.5320978094436977	0.5324329646364809
1.3153902640188115	0.854952295418176	2.2750365350256767	0.5333513386096078	0.5334324656107333
1.3179101687391541	0.8543910524750903	2.2751780454901547	0.5346065129539878	0.5344318423433034
1.3204300734594967	0.8538287055439318	2.2753197026539294	0.5358633391851998	0.5354310946442628
1.3229499781798393	0.8532652545848839	2.2754615058191825	0.5371218240414212	0.5364302223239888
1.3254698829001819	0.8527006995599923	2.2756034542868226	0.5383819742908199	0.5374292251931657
1.3279897876205244	0.8521350404331886	2.2757455473564816	0.5396437967317305	0.5384281030627852
1.330509692340867	0.8515682771703127	2.2758877843265166	0.5409072981928321	0.539426855744148
1.3330295970612094	0.8510004097391375	2.2760301644940073	0.5421724855333265	0.5404254830488644
1.335549501781552	0.8504314381093917	2.276172687154757	0.5434393656431188	0.5414239847888562
1.3380694065018945	0.8498613622527843	2.2763153516032903	0.5447079454429973	0.5424223607763567
1.3405893112222371	0.8492901821430286	2.2764581571328524	0.5459782318848166	0.5434206108239125
1.3431092159425797	0.8487178977558667	2.276601103035409	0.5472502319516812	0.5444187347443841
1.3456291206629223	0.8481445090690942	2.2767441886016453	0.5485239526581289	0.5454167323509475
1.3481490253832649	0.8475700160625852	2.2768874131209635	0.5497994010503179	0.5464146034570946
1.3506689301036074	0.8469944187183172	2.2770307758814856	0.5510765842062131	0.5474123478766351
1.3531888348239498	0.8464177170203967	2.2771742761700473	0.5523555092357746	0.548409965423697
1.3557087395442924	0.8458399109550847	2.277317913272203	0.5536361832811473	0.5494074559127279
1.358228644264635	0.8452610005108226	2.277461686472219	0.5549186135168513	0.5504048191584959
1.3585563347478717	0.8451856373747667	2.2774803928199434	0.5550855112128606	0.5505345077366759
1.3607485489849775	0.8446809856782588	2.2776055950530765	0.5562028071499748	0.5514020549760914
1.3632684537053201	0.8440998664502738	2.277749638296471	0.5574887714203662	0.5523991631809271
1.3657883584256627	0.8435176428220083	2.277893815482807	0.5587765136008295	0.55339614358874
1.3683082631460053	0.842934314790889	2.278038125891202	0.5600660409973198	0.5543929960155923
1.3708281678663476	0.8423498823566564	2.278182568799482	0.5613573609491408	0.5553897202778726
1.3733480725866902	0.841764345521392	2.278327143484183	0.5626504808291428	0.5563863161922966
1.3758679773070328	0.8411777042895455	2.2784718492205487	0.5639454080439229	0.5573827835759088
1.3783878820273754	0.8405899586679633	2.278616685282528	0.5652421500340258	0.5583791222460833
1.380907786747718	0.8400011086659164	2.278761650942777	0.5665407142741463	0.5593753320205254
1.3834276914680605	0.8394111542951289	2.278906745472656	0.5678411082733333	0.5603714127172719
1.3859475961884031	0.8388200955698069	2.279051968142229	0.5691433395751947	0.5613673641546932
1.3884675009087457	0.8382279325066667	2.2791973182202616	0.5704474157581036	0.562363186151494
1.390987405629088	0.8376346651249654	2.279342794974222	0.5717533444354073	0.5633588785267145
1.3935073103494307	0.8370402934465294	2.2794883976702778	0.5730611332556348	0.5643544410997317
1.3960272150697732	0.8364448174957844	2.279634125573295	0.5743707899027092	0.5653498736902604
1.3985471197901158	0.8358482372997857	2.279779977946839	0.5756823220961588	0.5663451761183546
1.4010670245104584	0.8352505528882488	2.2799259540531702	0.5769957375913305	0.5673403482044087
1.403586929230801	0.8346517642935795	2.280072053153246	0.5783110441796051	0.5683353897691585
1.4061068339511436	0.8340518715509053	2.280218274506717	0.5796282496886137	0.5693303006336828
1.408626738671486	0.8334508746981069	2.280364617371927	0.580947361982455	0.570325080619404
1.4111466433918285	0.832848773775849	2.2805110810059124	0.5822683889619148	0.5713197295480901
1.413666548112171	0.832245568827613	2.280657664664399	0.5835913385646868	0.572314247241855
1.4161864528325137	0.8316412598997287	2.2808043676018017	0.5849162187655946	0.5733086335231609
1.4187063575528562	0.8310358470414069	2.2809511890712253	0.5862430375768155	0.5743028882148183
1.4190340480360928	0.830957037545774	2.2809702905261227	0.5864157210470515	0.5744321722351308
1.4212262622731988	0.8304293303047722	2.2810981283244596	0.5875718030481055	0.5752970111399883
1.4237461669935414	0.8298217097448963	2.28124518461198	0.5889025232670262	0.5762910021221834
1.426266071713884	0.8292129854198312	2.2813923571829466	0.5902352063591728	0.5772848609852684
1.4287859764342263	0.8286031573906429	2.281539645285201	0.5915698604884039	0.5782785875534626
1.431305881154569	0.8279922257214458	2.2816870481652667	0.5929064938570731	0.5792721816513401
1.4338257858749115	0.8273801904794367	2.2818345650683476	0.594245114706261	0.5802656431038318
1.436345690595254	0.8267670517349298	2.2819821952383252	0.5955857313160104	0.581258971736226
1.4388655953155967	0.8261528095613918	2.282129937917759	0.5969283520055623	0.5822521673741706
1.4413855000359392	0.8255374640354772	2.2822777923478834	0.5982729851335927	0.5832452298436738
1.4439054047562818	0.8249210152370637	2.2824257577686073	0.5996196390984525	0.5842381589711052
1.4464253094766242	0.8243034632492892	2.282573833418512	0.6009683223384079	0.5852309545831978
1.4489452141969668	0.8236848081585869	2.282722018534851	0.6023190433318831	0.5862236165070489
1.4514651189173093	0.8230650500547235	2.282870312353547	0.6036718105977041	0.5872161445701213
1.453985023637652	0.8224441890308353	2.2830187141091898	0.6050266326953445	0.5882085386002449
1.4565049283579945	0.8218222251834659	2.2831672230350377	0.6063835182251727	0.5892007984256181
1.459024833078337	0.8211991586126046	2.283315838363013	0.6077424758287011	0.5901929238748089
1.4615447377986797	0.8205749894217238	2.283464559323703	0.609103514188837	0.5911849147767567
1.4640646425190222	0.8199497177178181	2.283613385146354	0.6104666420301346	0.5921767709607728
1.4665845472393646	0.8193233436114432	2.2837623150588757	0.6118318681190491	0.5931684922565428
1.4691044519597072	0.8186958672167548	2.2839113482878357	0.613199201264193	0.5941600784941273
1.4716243566800498	0.8180672886515491	2.284060484058458	0.6145686503165936	0.5951515295039636
1.4741442614003923	0.8174376080373018	2.2842097215946224	0.6159402241699516	0.5961428451168668
1.476664166120735	0.8168068254992097	2.284359060118863	0.6173139317609031	0.5971340251640317
1.4791840708410775	0.8161749411662308	2.284508498852365	0.618689782069282	0.5981250694770336
1.479511761324314	0.8160926894593601	2.2845279393104923	0.6188688566833905	0.5982539357130016
1.48170397556142	0.8155419551711256	2.2846580370149656	0.6200677841183848	0.5991159778878303
1.4842238802817624	0.8149078676504992	2.2848076738251484	0.6214479469752366	0.600106750228763
1.486743785002105	0.8142726787448428	2.284957408500046	0.6228302797508602	0.6010973863325582
1.4892636897224476	0.8136363885985765	2.285107240255435	0.6242147916005454	0.6020878860323287
1.4917835944427902	0.812998997360092	2.285257168305736	0.6256014917241212	0.6030782491615754
1.4943034991631328	0.812360505181796	2.28540719186401	0.6269903893662295	0.6040684755541886
1.4968234038834753	0.8117209122201539	2.28555731014196	0.6283814938166012	0.6050585650444497
1.499343308603818	0.8110802186357334	2.285707522349924	0.6297748144103329	0.606048517467032
1.5018632133241605	0.81043842459325	2.285857827696878	0.6311703605281667	0.6070383326570032
1.5043831180445029	0.809795530261611	2.2860082253904324	0.6325681415967718	0.6080280104498258
1.5069030227648454	0.8091515358139614	2.2861587146368287	0.633968167089027	0.6090175506813593
1.509422927485188	0.8085064414277299	2.2863092946409393	0.6353704465243071	0.6100069531878618
1.5119428322055306	0.8078602472846744	2.286459964606265	0.6367749894687682	0.6109962178059909
1.5144627369258732	0.8072129535709298	2.2866107237349333	0.6381818055356384	0.6119853443728056
1.5169826416462158	0.8065645604770544	2.2867615712276965	0.6395909043855081	0.6129743327257681
1.5195025463665583	0.8059150681980775	2.2869125062839286	0.6410022957266232	0.6139631827027444
1.5220224510869007	0.8052644769335481	2.287063528101625	0.6424159893151797	0.6149518941420072
1.5245423558072433	0.8046127868875829	2.2872146358773984	0.6438319949556218	0.6159404668822361
1.5270622605275859	0.8039599982689156	2.2873658288064798	0.6452503225009397	0.6169289007625203
1.5295821652479284	0.8033061112909463	2.2875171060827135	0.6466709818529717	0.6179171956223591
1.532102069968271	0.8026511261717915	2.287668466898556	0.6480939829627069	0.6189053513016646
1.5346219746886136	0.8019950431343345	2.2878199104450747	0.6495193358305907	0.6198933676407621
1.5371418794089562	0.8013378624062764	2.2879714359119445	0.6509470505068322	0.6208812444803928
1.5396617841292988	0.8006795842201877	2.2881230424874466	0.6523771370917133	0.6218689816617149
1.5399894746125353	0.800593900559046	2.2881427634483797	0.652563281534568	0.62199741754773
1.5421816888496411	0.80002020881356	2.288274729358466	0.6538096057359006	0.6228565790263048
1.5447015935699837	0.7993597364288585	2.2884264957104894	0.6552444666407595	0.6238440364161594
1.5472214982903263	0.7986981673135751	2.288578340727603	0.6566817300586693	0.6248313536736977
1.5497414030106689	0.7980355017202816	2.2887302635924898	0.6581214062933414	0.625818530641762
1.5522613077310115	0.7973717399066841	2.2888822634864283	0.6595635057001401	0.6268055671636196
1.554781212451354	0.796706882135677	2.2890343395892896	0.6610080386864049	0.6277924630829649
1.5573011171716966	0.7960409286753983	2.2891864910795348	0.6624550157117743	0.6287792182439206
1.559821021892039	0.7953738797992855	2.289338717134214	0.6639044472885138	0.6297658324910398
1.5623409266123816	0.794705735786131	2.2894910169289626	0.6653563439818444	0.6307523056693073
1.5648608313327241	0.7940364969201393	2.2896433896379995	0.6668107164102739	0.6317386376241413
1.5673807360530667	0.7933661634909841	2.289795834434125	0.6682675752459312	0.6327248282013956
1.5699006407734093	0.7926947357938658	2.289948350488718	0.6697269312149012	0.6337108772473606
1.5724205454937519	0.7920222141295703	2.2901009369717333	0.6711887950975644	0.6346967846087658
1.5749404502140945	0.7913485988045273	2.2902535930517005	0.6726531777289361	0.6356825501327806
1.577460354934437	0.7906738901308705	2.2904063178957204	0.6741200899990104	0.6366681736670171
1.5799802596547794	0.789998088426497	2.2905591106694625	0.6755895428531052	0.6376536550595309
1.582500164375122	0.7893211940151281	2.2907119705371635	0.6770615472922094	0.6386389941588235
1.5850200690954646	0.7886432072263708	2.290864896661623	0.6785361143733334	0.6396241908138438
1.5875399738158071	0.7879641283957791	2.2910178882042036	0.6800132552098617	0.64060924487399
1.5900598785361497	0.7872839578649171	2.291170944324826	0.6814929809719074	0.6415941561891111
1.5925797832564923	0.7866026959814213	2.2913240641819677	0.6829753028866697	0.6425789246095093
1.5950996879768349	0.7859203430990648	2.2914772469326596	0.6844602322387939	0.6435635499859409
1.5976195926971772	0.7852368995778213	2.291630491732484	0.6859477803707332	0.6445480321696193
1.6001394974175198	0.78455236578393	2.2917837977355724	0.6874379586831142	0.6455323710122157
1.6004671879007566	0.7844632683569283	2.291803738227122	0.6876319365485334	0.6456603647054225
1.6026594021378624	0.7838667420899611	2.291937164094601	0.6889307786351031	0.6465165663658617
1.605179306858205	0.7831800288748823	2.292090589960791	0.6904262517447766	0.6475006180831507
1.6076992115785476	0.782492226524125	2.292244074483902	0.6919243895894936	0.6484845260171402
1.6102191162988901	0.7818033354296523	2.2923976168122335	0.6934252038062705	0.6494682900213533
1.6127390210192327	0.7811133559900268	2.2925512160926194	0.6949287060921582	0.6504519099497806
1.6152589257395753	0.7804222886104796	2.2927048714704257	0.6964349082046227	0.6514353856568823
1.6177788304599177	0.7797301337029796	2.292858582089548	0.6979438219619277	0.6524187169975901
1.6202987351802602	0.7790368916863037	2.2930123470924095	0.6994554592435197	0.6534019038273091
1.6228186399006028	0.7783425629861077	2.2931661656199562	0.7009698319904161	0.6543849460019193
1.6253385446209454	0.7776471480349975	2.293320036811656	0.7024869522055962	0.6553678433777783
1.627858449341288	0.7769506472726019	2.293473959805495	0.7040068319543942	0.6563505958117226
1.6303783540616306	0.776253061145645	2.2936279337379752	0.7055294833648952	0.65733320316107
1.6328982587819731	0.77555439010802	2.2937819577441094	0.7070549186283345	0.6583156652836213
1.6354181635023155	0.7748546346208637	2.293936030957422	0.7085831499994986	0.6592979820376624
1.637938068222658	0.7741537951526313	2.294090152509942	0.7101141897971298	0.6602801532819662
1.6404579729430007	0.7734518721791727	2.294244321532204	0.7116480504043332	0.6612621788757947
1.6429778776633432	0.7727488661838086	2.2943985371532416	0.7131847442689868	0.6622440586789011
1.6454977823836858	0.7720447776574079	2.2945527985005874	0.7147242839041537	0.6632257925515318
1.6480176871040284	0.771339607098466	2.294707104700267	0.7162666818884982	0.664207380354428
1.650537591824371	0.770633355013184	2.2948614548767985	0.7178119508667038	0.6651888219488284
1.6530574965447133	0.7699260219155468	2.295015848153189	0.7193601035498948	0.6661701171964711
1.655577401265056	0.7692176083274057	2.2951702836509287	0.7209111527160602	0.6671512659595954
1.6580973059853985	0.7685081147785578	2.2953247604899927	0.7224651112104811	0.6681322681009441
1.660617210705741	0.7677975418068289	2.2954792777888335	0.7240219919461603	0.6691131234837653
1.6609449011889776	0.7677050590299342	2.2954993742722727	0.724224665388258	0.6692406639345034
1.6631371154260837	0.767085889958156	2.2956338346643794	0.7255818079042557	0.6700938319718154
1.6656570201464262	0.7663731597866709	2.2957884302320317	0.7271445721345161	0.67107439342936
1.6681769248667688	0.7656593518547851	2.2959430636056615	0.7287102977557199	0.6720548077211771
1.6706968295871114	0.7649444667332743	2.2960977338976054	0.7302789979561175	0.6730350747125584
1.6732167343074538	0.7642285050013651	2.2962524402186633	0.7318506859938758	0.6740151942693122
1.6757366390277963	0.763511467246822	2.296407181678094	0.7334253751975268	0.674995166257765
1.678256543748139	0.7627933540660344	2.2965619573836142	0.7350030789664181	0.6759749905447641
1.6807764484684815	0.7620741660641065	2.296716766441392	0.7365838107711676	0.6769546669976796
1.683296353188824	0.7613539038549461	2.2968716079560463	0.7381675841541205	0.6779341954844065
1.6858162579091667	0.7606325680613549	2.2970264810306404	0.7397544127298099	0.6789135758733673
1.6883361626295093	0.7599101593151204	2.2971813847666827	0.7413443101854204	0.6798928080335139
1.6908560673498516	0.759186678257108	2.29733631826412	0.7429372902812545	0.6808718918343301
1.6933759720701942	0.7584621255373535	2.297491280621334	0.7445333668512033	0.6818508271458334
1.6958958767905368	0.7577365018151582	2.297646270935141	0.746132553803219	0.6828296138385782
1.6984157815108794	0.7570098077591831	2.297801288300785	0.7477348651197911	0.6838082517836571
1.700935686231222	0.7562820440475454	2.2979563318119345	0.7493403148584273	0.6847867408527036
1.7034555909515645	0.7555532113679148	2.2981114005606824	0.7509489171521349	0.685765080917895
1.705975495671907	0.7548233104176117	2.298266493637538	0.7525606862099079	0.6867432718519534
1.7084954003922497	0.7540923419037064	2.298421610131426	0.7541756363172163	0.6877213135281496
1.711015305112592	0.7533603065431178	2.2985767491296825	0.755793781836499	0.6886992058203041
1.7135352098329346	0.7526272050627153	2.2987319097180507	0.75741513720766	0.6896769486027906
1.7160551145532772	0.7518930381994201	2.298887090980678	0.7590397169485676	0.6906545417505375
1.7185750192736198	0.7511578067003079	2.2990422920001112	0.7606675356555584	0.691631985139031
1.7210949239939624	0.7504215113227126	2.299197511857295	0.7622986080039426	0.692609278644317
1.721422614477199	0.7503256847366736	2.2992176981113457	0.7625109538266647	0.6927363556766514
1.723614828714305	0.7496841528343319	2.299352749631566	0.7639329487485141	0.6935864221430038
1.7261347334346475	0.7489457320133321	2.2995080044006495	0.7655705727240644	0.6945634155122647
1.7286546381549899	0.7482062496484561	2.2996632752406563	0.7672114948458986	0.69554025862984
1.7311745428753325	0.7474657065391301	2.299818561226079	0.7688557301103559	0.6965169513740399
1.733694447595675	0.7467241034955743	2.2999738614297875	0.770503293595334	0.6974934936237468
1.7362143523160176	0.7459814413389113	2.300129174923026	0.7721542004608152	0.698469885258418
1.7387342570363602	0.7452377209012787	2.300284500775407	0.7738084659493983	0.6994461261580879
1.7412541617567028	0.7444929430259409	2.300439838054911	0.775466105386833	0.7004222162033708
1.7437740664770454	0.7437471085674022	2.3005951858278797	0.7771271341825571	0.7013981552754635
1.746293971197388	0.7430002183915223	2.3007505431590127	0.7787915678302392	0.7023739432561474
1.7488138759177303	0.7422522733756312	2.3009059091113646	0.7804594219083235	0.703349580027792
1.7513337806380729	0.741503274408646	2.301061282746339	0.7821307120805788	0.7043250654733566
1.7538536853584155	0.7407532223911902	2.301216663123687	0.7838054540966517	0.7053003994763933
1.756373590078758	0.7400021182357112	2.301372049301501	0.785483663792622	0.7062755819210498
1.7588934947991006	0.7392499628666019	2.3015274403362116	0.7871653570915638	0.7072506126920715
1.7614133995194432	0.7384967572203219	2.3016828352825844	0.7888505500041088	0.7082254916748049
1.7639333042397858	0.7377425022455203	2.301838233193714	0.7905392586290141	0.7092002187551997
1.7664532089601281	0.7369871989031596	2.3019936331210213	0.7922314991537336	0.7101747938198117
1.7689731136804707	0.7362308481666414	2.3021490341142483	0.7939272878549932	0.7111492167558059
1.7714930184008133	0.7354734510219327	2.302304435221455	0.7956266410993699	0.7121234874509583
1.7740129231211559	0.7347150084676933	2.3024598354890142	0.7973295753438745	0.7130976057936598
1.7765328278414985	0.7339555215154056	2.302615233961609	0.7990361071365388	0.7140715716729178
1.779052732561841	0.7331949911895042	2.302770629682226	0.800746253117006	0.71504538497836
1.7815726372821836	0.732433418527508	2.3029260216921537	0.8024600300171248	0.7160190456002368
1.7819003277654202	0.7323343064601827	2.302946228674253	0.8026831586364263	0.7161456500044087
1.7840925420025262	0.7316708045801533	2.3030814090309755	0.8041774546615491	0.7169925534294237
1.7866124467228686	0.7309071504115275	2.303236790736568	0.8058985439683392	0.7179659083574249
1.7891323514432111	0.7301424570992054	2.3033921658450947	0.8076233149495688	0.7189391102763757
1.7916522561635537	0.7293767257343855	2.303547533391003	0.8093517847119356	0.7199121590790454
1.7941721608838963	0.728609957422029	2.303702892407019	0.8110839704573755	0.7208850546588403
1.7966920656042389	0.7278421532809991	2.3038582419241433	0.8128198894836806	0.7218577969098067
1.7992119703245815	0.7270733144442024	2.3040135809716467	0.8145595591851227	0.7228303857266332
1.801731875044924	0.7263034420587311	2.3041689085770654	0.8163029970530791	0.7238028210046548
1.8042517797652664	0.7255325372860075	2.304324223766198	0.8180502206766634	0.7247751026398546
1.806771684485609	0.7247606013019289	2.304479525563098	0.8198012477433606	0.7257472305288678
1.8092915892059516	0.7239876352970148	2.3046348129900727	0.8215560960396655	0.726719204568984
1.8118114939262941	0.723213640476555	2.304790085067676	0.8233147834517263	0.7276910246581508
1.8143313986466367	0.7224386180607596	2.3049453408147054	0.8250773279659911	0.7286626906949761
1.8168513033669793	0.7216625692849103	2.3051005792481973	0.8268437476698601	0.7296342025787321
1.819371208087322	0.7208854953995133	2.305255799383422	0.8286140607523408	0.7306055602093574
1.8218911128076645	0.7201073976704533	2.3054110002338777	0.8303882855047073	0.7315767634874608
1.8244110175280068	0.7193282773791497	2.305566180811289	0.8321664403211656	0.7325478123143242
1.8269309222483494	0.7185481358227146	2.3057213401255994	0.8339485436995205	0.7335187065919057
1.829450826968692	0.7177669743141106	2.305876477184969	0.8357346142418494	0.7344894462228425
1.8319707316890346	0.7169847941823128	2.306031590995767	0.8375246706551781	0.7354600311104548
1.8344906364093772	0.7162015967724699	2.3061866805625697	0.8393187317521629	0.7364304611587481
1.8370105411297197	0.715417383446069	2.306341744888153	0.8411168164517756	0.7374007362724171
1.8395304458500623	0.7146321555811008	2.306496782973491	0.8429189437799933	0.7383708563568487
1.8420503505704047	0.7138459145722267	2.3066517938177484	0.844725132870493	0.7393408213181252
1.8423780410536414	0.7137435967764724	2.3066719495016357	0.8449603106294776	0.7394669449571302
1.8445702552907473	0.7130586618309476	2.3068067764182763	0.8465354029653498	0.7403106310630274
1.8470901600110898	0.7122703987857748	2.3069617297706078	0.8483497734157398	0.7412802854990385
1.8496100647314324	0.7114811268824022	2.3071166528684532	0.8501682636826482	0.7422497845343466
1.852129969451775	0.7106908475838799	2.3072715447036956	0.8519908933375799	0.7432191280778491
1.8546498741721176	0.7098995623707907	2.307426404266384	0.853817682063277	0.7441883160391546
1.8571697788924602	0.7091072727414268	2.3075812305447307	0.8556486496544385	0.7451573483285876
1.8596896836128027	0.7083139802119699	2.3077360225251047	0.857483816018446	0.7461262248571916
1.862209588333145	0.7075196863166716	2.307890779192028	0.8593232011760932	0.747094945536732
1.8647294930534877	0.7067243926080369	2.3080454995281694	0.8611668252623197	0.7480635102796999
1.8672493977738303	0.7059281006570087	2.3082001825143403	0.8630147085269503	0.7490319189993156
1.8697693024941728	0.7051308120531544	2.30835482712949	0.8648668713354373	0.7500001716095324
1.8722892072145154	0.7043325284048545	2.3085094323506987	0.8667233341696091	0.7509682680250391
1.874809111934858	0.703533251339493	2.3086639971531757	0.8685841176284216	0.7519362081612648
1.8773290166552006	0.7027329825036495	2.308818520510251	0.8704492424287152	0.7529039919343816
1.879848921375543	0.7019317235632939	2.308973001393372	0.8723187294059769	0.7538716192613084
1.8823688260958855	0.7011294762039822	2.309127438772099	0.8741925995151045	0.7548390900597147
1.884888730816228	0.7003262421310548	2.309281831614097	0.8760708738311792	0.7558064042480239
1.8874086355365707	0.6995220230698365	2.3094361788851345	0.877953573550239	0.7567735617454173
1.8899285402569133	0.6987168207658391	2.309590479549076	0.8798407199900591	0.7577405624718375
1.8924484449772558	0.6979106369849651	2.3097447325678773	0.8817323345909365	0.7587074063479922
1.8949683496975984	0.6971034735137146	2.309898936901579	0.8836284389164782	0.7596740932953581
1.897488254417941	0.696295332159393	2.3100530915083035	0.8855290546543955	0.7606406232361841
1.9000081591382834	0.6954862147503215	2.3102071953442493	0.8874342036173015	0.7616069960934959
1.902528063858626	0.6946761231360502	2.310361247363684	0.8893439077435145	0.7625732117910992
1.9028557543418627	0.6945707066729135	2.3103812765531577	0.8895925830829651	0.762698847724062
1.9050479685789685	0.6938650591875722	2.3105152465189405	0.8912581890978652	0.7635392702535834
1.907567873299311	0.6930530247975412	2.3106691917604114	0.893177069872509	0.7645051714063261
1.9100877780196537	0.6922400218804892	2.3108230820365443	0.8951005723877427	0.7654709151754963
1.9126076827399963	0.6914260523730491	2.310976916293834	0.8970287190928256	0.7664365014880588
1.9151275874603388	0.6906111182341778	2.3111306934768208	0.8989615325668064	0.7674019302717777
1.9176474921806812	0.6897952214453813	2.311284412528082	0.9008990355193536	0.7683672014552209
1.9201673969010238	0.6889783640109434	2.311438072388228	0.9028412507915904	0.7693323149677632
1.9226873016213664	0.6881605479581555	2.3115916719958975	0.9047882013569358	0.7702972707395913
1.925207206341709	0.6873417753375498	2.3117452102877505	0.9067399103219487	0.7712620687017071
1.9277271110620515	0.6865220482231333	2.3118986861984627	0.9086964009271774	0.7722267087859322
1.930247015782394	0.6857013687126261	2.3120520986607223	0.910657696548014	0.7731911909249116
1.9327669205027367	0.6848797389277004	2.3122054466052226	0.912623820695553	0.7741555150521181
1.9352868252230793	0.6840571610142226	2.3123587289606573	0.9145947970174548	0.7751196811018563
1.9378067299434216	0.6832336371424985	2.312511944653714	0.9165706492988134	0.7760836890092667
1.9403266346637642	0.6824091695075195	2.3126650926090706	0.9185514014630297	0.7770475387103303
1.9428465393841068	0.6815837603292123	2.3128181717493876	0.9205370775726884	0.778011230141872
1.9453664441044494	0.6807574118526912	2.312971180995304	0.9225277018304404	0.7789747632415659
1.947886348824792	0.6799301263485125	2.313124119265432	0.9245232985798888	0.7799381379479385
1.9504062535451345	0.6791019061129309	2.313276985476349	0.9265238923064809	0.7809013542003739
1.952926158265477	0.6782727534681602	2.313429778542596	0.9285295076384035	0.7818644119391174
1.9554460629858195	0.6774426707626348	2.3135824973766677	0.9305401693474831	0.7828273111052804
1.957965967706162	0.6766116603712748	2.31373514088901	0.9325559023500918	0.7837900516408446
1.9604858724265046	0.6757797246957541	2.3138877079880142	0.934576731708056	0.7847526334886664
1.9630057771468472	0.6749468661647694	2.3140401975800096	0.9366026826295707	0.7857150565924812
1.9633334676300838	0.6748384928764612	2.3140600216999996	0.9368665165860293	0.7858401992180636
1.9655256818671898	0.6741130872343145	2.3141926085692583	0.9386337804701186	0.7866773208969082
1.9680455865875324	0.6732783903879549	2.314344939857951	0.9406700507333923	0.7876394263474547
1.970565491307875	0.6724427781371073	2.314497190346201	0.9427115190722232	0.7886013728905203
1.9730853960282175	0.6716062530213198	2.3146493589320354	0.9447582112895122	0.7895631604734025
1.97560530074856	0.6707688176085568	2.3148014445113954	0.9468101533391675	0.7905247890443
1.9781252054689025	0.6699304744954854	2.3149534459781247	0.9488673713270448	0.7914862585523182
1.980645110189245	0.6690912263077656	2.3151053622239677	0.9509298915118929	0.7924475689474738
1.9831650149095876	0.6682510757003427	2.3152571921385614	0.9529977403063035	0.7934087201806989
1.9856849196299302	0.6674100253577431	2.3154089346094318	0.9550709442776653	0.7943697122038462
1.9882048243502728	0.6665680779943728	2.315560588521986	0.9571495301491221	0.7953305449696941
1.9907247290706154	0.665725236354819	2.3157121527595086	0.9592335248005363	0.7962912184319504
1.9932446337909577	0.6648815032141547	2.3158636262031544	0.9613229552694544	0.7972517325452582
1.9957645385113003	0.6640368813782468	2.3160150077319432	0.9634178487520799	0.7982120872652001
1.998284443231643	0.6631913736840659	2.3161662962227547	0.9655182326042471	0.7991722825483035
2.0008043479519855	0.6623449830000008	2.3163174905503214	0.9676241343424015	0.800132318352045
2.003324252672328	0.6614977122261755	2.316468589587225	0.9697355816445827	0.8010921946348559
2.0058441573926706	0.6606495642947691	2.3166195922038866	0.9718526023514129	0.802051911356127
2.008364062113013	0.6598005421703391	2.3167704972685668	0.9739752244670875	0.8030114684762132
2.010883966833356	0.6589506488501483	2.3169213036473546	0.9761034761603712	0.8039708659564392
2.0134038715536984	0.6580998873644941	2.317072010204165	0.9782373857655975	0.804930103759104
2.015923776274041	0.657248260777042	2.317222615800732	0.9803769817836719	0.8058891818474867
2.0184436809943835	0.6563957721851621	2.3173731192966023	0.9825222928830794	0.8068481001858508
2.020963585714726	0.6555424247202685	2.3175235195491304	0.9846733479008946	0.8078068587394501
2.0234834904350683	0.6546882215481628	2.317673815413473	0.9868301758437973	0.8087654574745337
2.023811180918305	0.6545770775576836	2.3176933522815246	0.9871110772141756	0.8088901026982883
2.026003395155411	0.6538331658693802	2.3178240057425823	0.9889928058890901	0.8097238963583507
2.0285232998757534	0.6529772609195404	2.3179740893872016	0.9911612673857205	0.8106821753591568
2.031043204596096	0.6521205099697003	2.318124065195858	0.9933355898553061	0.8116402944462181
2.0335631093164386	0.6512629163267112	2.3182739320148587	0.9955158029931634	0.8125982535898176
2.036083014036781	0.6504044833335793	2.318423688688282	0.9977019366693398	0.8135560527612601
2.0386029187571237	0.6495452143698303	2.3185733340579753	0.9998940209296494	0.8145136919328775
2.0411228234774663	0.6486851128518766	2.318722866963547	1.002092085996711	0.8154711710780348
2.043642728197809	0.6478241822333888	2.3188722862423616	1.004296162270991	0.8164284901711352
2.0461626329181515	0.6469624260056709	2.319021590729533	1.0065062803318467	0.8173856491876257
2.048682537638494	0.646099847698039	2.319170779257921	1.008722470938576	0.8183426481040028
2.0512024423588366	0.6452364508782038	2.319319850658123	1.010944765031466	0.8192994868978182
2.0537223470791792	0.6443722391526568	2.31946880375847	1.0131731937328485	0.8202561655476839
2.056242251799522	0.6435072161670607	2.3196176373850204	1.0154077883481551	0.8212126840332789
2.0587621565198644	0.6426413856066429	2.319766350361554	1.0176485803669766	0.8221690423353539
2.0612820612402065	0.6417747511965934	2.319914941509567	1.0198956014641232	0.8231252404357379
2.063801965960549	0.6409073167024673	2.3200634096482657	1.0221488835006902	0.8240812783173435
2.0663218706808917	0.640039085930589	2.320211753594562	1.0244084585251225	0.8250371559641728
2.0688417754012343	0.6391700627284636	2.3203599721630654	1.026674358774283	0.8259928733613239
2.071361680121577	0.6383002509851892	2.3205080641660802	1.0289466166745243	0.8269484304949958
2.0738815848419194	0.6374296546318754	2.320656028413599	1.0312252648427584	0.8279038273524952
2.076401489562262	0.6365582776420649	2.3208038637132953	1.033510336087534	0.8288590639222425
2.0789213942826046	0.6356861240321594	2.3209515688705205	1.0358018634101092	0.8298141401937773
2.081441299002947	0.6348131978618502	2.3210991426882965	1.0380998800055312	0.8307690561577649
2.0839612037232897	0.6339395032345517	2.3212465839673118	1.040404419263714	0.8317238118060025
2.0842888942065265	0.6338258310192727	2.321265747551508	1.040704584452286	0.8318479572363854
2.0864811084436323	0.6330650442978409	2.3213938915059145	1.0427155147705192	0.8326784071314252
2.089001013163975	0.6321898252438994	2.3215410641001077	1.0450332003088363	0.8336328421281123
2.0915209178843175	0.6313138503099615	2.3216881005435437	1.0473575098596664	0.8345871167912937
2.09404082260466	0.6304371237787644	2.3218349996275185	1.0496884776032038	0.8355412311173558
2.0965607273250026	0.6295596499790053	2.321981760140967	1.0520261379199218	0.8364951851038485
2.099080632045345	0.6286814332858013	2.3221283808704563	1.0543705253916558	0.837448978749491
2.1016005367656874	0.6278024781211539	2.322274860600182	1.0567216748026882	0.8384026120541784
2.10412044148603	0.6269227889544184	2.322421198111962	1.059079621140834	0.8393560850189888
2.1066403462063725	0.6260423703027779	2.32256739218523	1.061444399598526	0.8403093976461888
2.109160250926715	0.6251612267317214	2.3227134415970325	1.0638160455738992	0.8412625499392409
2.1116801556470577	0.6242793628555268	2.3228593451220227	1.0661945946718756	0.8422155419028097
2.1142000603674003	0.6233967833377485	2.3230051015324547	1.0685800827052487	0.8431683735427685
2.116719965087743	0.6225134928917098	2.3231507095981785	1.0709725456957666	0.8441210448662068
2.1192398698080854	0.6216294962809997	2.323296168086635	1.0733720198752144	0.8450735558814358
2.121759774528428	0.6207447983199751	2.323441475762851	1.075778541686496	0.8460259065979965
2.1242796792487706	0.6198594038742665	2.323586631389434	1.0781921477847138	0.8469780970266655
2.126799583969113	0.6189733178612904	2.323731633726568	1.080612875038247	0.8479301271794625
2.1293194886894558	0.6180865452507648	2.3238764815320065	1.0830407605298298	0.8488819970696571
2.1318393934097983	0.6171990910652306	2.3240211735610683	1.0854758415576231	0.8498337067117757
2.134359298130141	0.6163109603805779	2.324165708566635	1.0879181556362902	0.850785256121609
2.136879202850483	0.6154221583265767	2.324310085299142	1.090367740498065	0.8517366453162183
2.1393991075708256	0.6145326900874134	2.324454302506577	1.092824634093819	0.8526878743139432
2.141919012291168	0.6136425609022317	2.3245983589344736	1.0952888745941267	0.8536389431344088
2.144438917011511	0.6127517760656791	2.3247422533259066	1.097760500390326	0.8545898517985328
2.1447666074947476	0.6126358897766305	2.324760953499548	1.098082457294346	0.8547134969771746
2.1469588217318534	0.611860340928458	2.3248859844214884	1.1002395500955746	0.8555406003285324
2.149478726452196	0.6109682608978825	2.3250295509593633	1.1027260625459057	0.8564911887479326
2.1519986311725385	0.6100755414384401	2.325172951675202	1.105220076801275	0.8574416170815728
2.154518535892881	0.6091821880723588	2.3253161853022	1.1077216321466081	0.8583918853556144
2.1570384406132237	0.6082882063801793	2.3254592505710705	1.1102307680928394	0.8593419935975484
2.1595583453335663	0.6073936020013326	2.3256021462100405	1.1127475243779472	0.8602919418362028
2.162078250053909	0.6064983806347235	2.3257448709448476	1.1152719409679854	0.8612417301017506
2.1645981547742514	0.6056025480393179	2.3258874234987337	1.1178040580581061	0.8621913584257169
2.167118059494594	0.6047061100347377	2.326029802592443	1.120343916073579	0.8631408268409868
2.1696379642149366	0.6038090725018599	2.3261720069442156	1.1228915556708026	0.8640901353818135
2.172157868935279	0.6029114413834206	2.3263140352697853	1.1254470177383105	0.8650392840838255
2.1746777736556213	0.6020132226846264	2.3264558862823743	1.128010343397769	0.8659882729840347
2.177197678375964	0.6011144224737696	2.3265975586926895	1.1305815740049683	0.8669371021208446
2.1797175830963065	0.6002150468828498	2.3267390512089188	1.1331607511508048	0.867885771534058
2.182237487816649	0.5993151021082015	2.326880362536727	1.1357479166622577	0.868834281264885
2.1847573925369916	0.5984145944111265	2.3270214913792513	1.138343112603353	0.869782631355951
2.187277297257334	0.5975135301185329	2.3271624364371006	1.1409463812761227	0.8707308218513051
2.189797201977677	0.5966119156235787	2.327303196408347	1.1435577652215516	0.8716788527964281
2.1923171066980194	0.5957097573863228	2.3274437699885264	1.1461773072205157	0.8726267242382407
2.194837011418362	0.5948070619343802	2.3275841558706336	1.14880505029471	0.873574436225112
2.1973569161387045	0.5939038358635843	2.327724352745118	1.1514410377075655	0.8745219888068675
2.199876820859047	0.5930000858386544	2.327864359299882	1.1540853129651543	0.8754693820347977
2.2023967255793897	0.592095818593869	2.3280041742202755	1.156737919817085	0.8764166159616671
2.2049166302997323	0.5911910409337457	2.3281437961890954	1.159398902257384	0.8773636906417214
2.2052443207829686	0.5910733457571027	2.3281619384987264	1.159745556310904	0.8774868373144948
2.207436535020075	0.5902857597337268	2.3282832238865816	1.1620683045253646	0.8783106061306976
2.2099564397404174	0.5893799819408703	2.3284224559904123	1.1647461711064837	0.8792573624858313
2.2124763444607596	0.5884737145745479	2.328561491175704	1.1674325467331843	0.8802039597658665
2.214996249181102	0.5875669647271488	2.3287003281150063	1.1701274763857235	0.8811503980310635
2.2175161539014447	0.5866597395647888	2.328838965478301	1.1728310052929862	0.8820966773432084
2.2200360586217873	0.5857520463280267	2.328977401932998	1.175543178933284	0.8830427977656212
2.22255596334213	0.5848438923325864	2.3291156361439347	1.178264043035136	0.8839887593631657
2.2250758680624725	0.5839352849700846	2.329253666773372	1.1809936435780375	0.8849345622022573
2.227595772782815	0.5830262317087658	2.3293914924809926	1.1837320267932059	0.8858802063508733
2.2301156775031576	0.5821167400942422	2.3295291119238986	1.1864792391643137	0.886825691878561
2.2326355822235002	0.5812068177502416	2.329666523756611	1.1892353274282015	0.8877710188564474
2.235155486943843	0.5802964723793598	2.329803726631065	1.1920003385755715	0.8887161873572483
2.2376753916641854	0.5793857117638205	2.3299407191966117	1.1947743198516623	0.8896611974552777
2.240195296384528	0.5784745437662409	2.3300775001000127	1.1975573187569029	0.8906060492264569
2.2427152011048705	0.577562976330404	2.330214067985441	1.200349383047546	0.891550742748324
2.245235105825213	0.5766510174820372	2.3303504214944804	1.2031505607362807	0.8924952781000436
2.2477550105455557	0.5757386753295972	2.33048655926612	1.2059609000928206	0.8934396553624159
2.250274915265898	0.5748259580650612	2.330622479936759	1.2087804496444712	0.8943838746178868
2.2527948199862404	0.5739128739647249	2.3307581821402006	1.211609258176671	0.8953279359505573
2.255314724706583	0.5729994313900062	2.3308936645076526	1.2144473747335118	0.8962718394461932
2.2578346294269256	0.5720856387882565	2.331028925667729	1.217294848618229	0.8972155851922348
2.260354534147268	0.5711715046935774	2.331163964246446	1.2201517293936692	0.898159173277807
2.2628744388676107	0.5702570377276444	2.331298778867223	1.2230180668827306	0.8991026037937293
2.2653943435879533	0.5693422466005366	2.3314333681508836	1.2258939111687732	0.9000458768325251
2.26572203407119	0.5692232630497237	2.3314508536232097	1.2262685894681824	0.9001685292687766
2.267914248308296	0.5684271401115741	2.331567730715653	1.228779312596003	0.9009889924884329
2.2704341530286385	0.5675117271501601	2.33170186517716	1.2316743217698247	0.901931950857415
2.272954057748981	0.5665960166966311	2.331835770148435	1.234578989557167	0.9028747520371689
2.2754739624693237	0.5656800178231124	2.3319694442399133	1.237493367086773	0.903817396127137
2.2779938671896662	0.5647637396943815	2.3321028860594324	1.2404175057494595	0.9047598832285167
2.280513771910009	0.5638471915687364	2.3322360942122353	1.2433514571983464	0.9057022134442713
2.2830336766303514	0.5629303827988714	2.33236906730097	1.2462952733490464	0.90664438687914
2.285553581350694	0.5620133228327596	2.3325018039256897	1.2492490063798247	0.9075864036396486
2.288073486071036	0.5610960212145408	2.3326343026838563	1.2522127087317194	0.90852826383412
2.2905933907913787	0.5601784875854173	2.3327665621703386	1.255186433108626	0.909469967572685
2.2931132955117213	0.5592607316845551	2.332898580977418	1.2581702324773443	0.9104115149672926
2.295633200232064	0.558342763349992	2.3330303576947853	1.2611641600675847	0.9113529061317213
2.2981531049524064	0.557424592519552	2.333161890909547	1.2641682693719358	0.9122941411815895
2.300673009672749	0.5565062292317668	2.3332931792062244	1.267182614145789	0.9132352202343667
2.3031929143930916	0.5555876836268026	2.3334242211667573	1.2702072484072218	0.9141761434093841
2.305712819113434	0.5546689659473938	2.3335550153705067	1.2732422264368373	0.9151169108278462
2.3082327238337768	0.5537500865397842	2.3336855603942563	1.2762876027775578	0.9160575226128413
2.3107526285541193	0.5528310558546722	2.333815854812216	1.2793434322343742	0.9169979788893532
2.313272533274462	0.5519118844481647	2.3339458971960263	1.2824097698740458	0.917938279784272
2.3157924379948045	0.5509925829827358	2.3340756861147596	1.285486671024754	0.9188784254264056
2.318312342715147	0.5500731622281924	2.334205220134924	1.288574191275704	0.9198184159464914
2.3208322474354897	0.5491536330626456	2.334334497820469	1.2916723864766781	0.9207582514772068
2.3233521521558322	0.5482340064734894	2.334463517732788	1.294781312737533	0.9216979321531821
2.3258720568761744	0.5473142935583835	2.3345922784307223	1.2979010264276472	0.9226374581110107
2.326199747359411	0.5471946875747785	2.3346090034565763	1.2983075121282597	0.9227596234787977
2.328391961596517	0.5463945055262442	2.334720778470566	1.3010315841753102	0.9235768294892618
2.3309118663168595	0.545474653698241	2.334849016406072	1.304173042867057	0.9245160464284914
2.333431771037202	0.5445547495087976	2.3349769907884537	1.3073254596469448	0.9254551090712546
2.3359516757575447	0.543634804506601	2.3351047001663945	1.3104888919157685	0.9263940175621171
2.3384715804778873	0.5427148303556151	2.335232143086049	1.3136633973302174	0.9273327720476675
2.34099148519823	0.5417948388361009	2.335359318091053	1.3168490338019685	0.9282713726765288
2.3435113899185724	0.5408748418456417	2.335486223722525	1.3200458594967162	0.9292098195993708
2.346031294638915	0.5399548514001749	2.3356128585190765	1.3232539328331365	0.9301481129689223
2.3485511993592576	0.5390348796350283	2.335739221016816	1.3264733124817845	0.9310862529399831
2.3510711040796	0.5381149388059633	2.335865309749357	1.3297040573639225	0.9320242396694364
2.3535910087999428	0.5371950412902222	2.3359911232478234	1.332946226650279	0.9329620733162609
2.3561109135202853	0.5362751995875823	2.3361166600408603	1.3361998797597348	0.9338997540415436
2.358630818240628	0.5353554263214134	2.336241918654638	1.3394650763579354	0.934837282008492
2.3611507229609705	0.5344357342397426	2.3363668976128613	1.3427418763558299	0.9357746573824468
2.3636706276813126	0.5335161362163224	2.336491595436779	1.3460303399081293	0.9367118803308944
2.3661905324016552	0.5325966452517054	2.3366160106451908	1.3493305274116896	0.9376489510234794
2.368710437121998	0.5316772744743219	2.336740141754457	1.352642499503812	0.9385858696320181
2.3712303418423404	0.5307580371415647	2.3368639872785066	1.3559663170604606	0.9395226363305103
2.373750246562683	0.5298389466408759	2.3369875457288494	1.359302041194397	0.9404592512951528
2.3762701512830255	0.5289200164908407	2.337110815614582	1.3626497332532268	0.9413957147043526
2.378790056003368	0.5280012603422837	2.337233795442402	1.3660094548173596	0.9423320267387392
2.3813099607237107	0.5270826919793702	2.337356483716616	1.369381267697877	0.9432681875811781
2.3838298654440533	0.5261643253207119	2.33747887893915	1.3727652339343093	0.9442041974167842
2.386349770164396	0.5252461744204763	2.337600979609563	1.3761614157923183	0.9451400564329345
2.3866774606476326	0.5251267939137106	2.3376168359604077	1.3766039588846004	0.9452617452377291
2.3888696748847384	0.5243282534694994	2.3377227842250563	1.3795698757612826	0.9460757648192818
2.391389579605081	0.523410576796403	2.3378442912804864	1.3829906765517854	0.9470113227677677
2.3939094843254236	0.5224931588687146	2.3379654992683783	1.3864238810930007	0.9479467304726366
2.396429389045766	0.5215760142939913	2.338086406678935	1.389869552529978	0.9488819881304484
2.3989492937661088	0.5206591578209463	2.3382070120000535	1.3933277542208218	0.9498170959400931
2.401469198486451	0.5197426043405788	2.338327313717338	1.3967985497337616	0.9507520541028031
2.4039891032067935	0.5188263688873064	2.3384473103141112	1.400282002844117	0.9516868628221681
2.406509007927136	0.5179104666400999	2.3385670002714316	1.4037781775311462	0.9526215223041482
2.4090289126474786	0.516994912923621	2.338686382068105	1.4072871379747844	0.9535560327570879
2.4115488173678212	0.5160797232093616	2.338805454180703	1.4108089485522624	0.95449039439173
2.414068722088164	0.515164913116785	2.338924215083575	1.41434367383461	0.9554246074212294
2.4165886268085064	0.5142504984144699	2.3390426632488657	1.4178913785830343	0.9563586720611673
2.419108531528849	0.5133364950212539	2.339160797146531	1.421452127745178	0.9572925885295651
2.4216284362491916	0.5124229190073798	2.3392786152443557	1.4250259864512484	0.9582263570468987
2.424148340969534	0.5115097865956424	2.3393961160079684	1.4286130200100202	0.9591599778361125
2.4266682456898767	0.5105971141625361	2.3395132979008606	1.4322132939047054	0.9600934511226338
2.4291881504102193	0.5096849182394022	2.339630159384405	1.4358268737886903	0.9610267771343869
2.431708055130562	0.5087732155135776	2.3397466989178715	1.4394538254811353	0.9619599561018078
2.4342279598509045	0.5078620228295422	2.33986291495845	1.4430942149624366	0.9628929882578586
2.436747864571247	0.5069513571900668	2.339978805961266	1.4467481083695453	0.9638258738380413
2.439267769291589	0.5060412357573597	2.340094370379403	1.450415571991143	0.9647586130804134
2.4417876740119318	0.5051316758542121	2.340209606663921	1.4540966722626685	0.9656912062256016
2.4443075787322743	0.5042226949651432	2.3403245132638784	1.4577914757611967	0.9666236535168169
2.446827483452617	0.5033143107375417	2.3404390886263537	1.461500049200163	0.9675559551998694
2.4471551739358537	0.5031962284726168	2.340453963681757	1.461983330383637	0.9676771817921065
2.4493473881729595	0.5024065409828077	2.3405533311964657	1.4652224594239338	0.9684881115231825
2.451867292893302	0.5014994036774897	2.3406672394173973	1.468958773402216	0.9694201227378084
2.4543871976136447	0.5005929169644209	2.3407808117304176	1.4727090582243083	0.9703519890974425
2.4569071023339872	0.49968709915385096	2.3408940465749057	1.476473381093186	0.9712837108584385
2.45942700705433	0.49878196872457503	2.3410069423883733	1.48025180931942	0.9722152882798231
2.4619469117746724	0.49787754432505854	2.341119497606491	1.4840444103149235	0.9731467216233115
2.464466816495015	0.49697384477455764	2.341231710663113	1.4878512515865296	0.9740780111533219
2.4669867212153576	0.49607088906423485	2.3413435799902995	1.4916724007293891	0.975009157136991
2.4695066259357	0.4951686963582701	2.341455104018348	1.4955079254201902	0.975940159844189
2.4720265306560427	0.49426728599496517	2.3415662811758153	1.4993578934101968	0.9768710195475345
2.4745464353763853	0.493366677487843	2.3416771098895475	1.5032223725181002	0.9778017365224105
2.4770663400967274	0.4924668905267398	2.341787588584706	1.5071014306226849	0.9787323110469788
2.47958624481707	0.49156794497889056	2.3418977156847975	1.5109951356552993	0.9796627434021957
2.4821061495374126	0.4906698608900067	2.342007489611702	1.5149035555921349	0.9805930338718274
2.484626054257755	0.4897726584853461	2.3421169087857017	1.5188267584463055	0.9815231827424652
2.4871459589780978	0.4888763581707744	2.342225971625513	1.5227648122597277	0.9824531903035413
2.4896658636984403	0.48798098053381705	2.3423346765483153	1.5267177850947948	0.9833830568473435
2.492185768418783	0.48708654634470205	2.3424430219697845	1.5306857450258455	0.9843127826690315
2.4947056731391255	0.4861930765573926	2.3425510063041233	1.5346687601304205	0.985242368066652
2.497225577859468	0.48530059231060857	2.342658627964094	1.538666898480306	0.9861718133411539
2.4997454825798107	0.48440911492883726	2.342765885361054	1.5426802281323608	0.9871011187964047
2.5022653873001532	0.48351866592333187	2.3428727769049864	1.5467088171191217	0.9880302847392055
2.504785292020496	0.4826292669930973	2.342979301004537	1.5507527334391873	0.9889593114793065
2.5073051967408384	0.48174094002586326	2.3430854560670498	1.554812045047373	0.989888199329423
2.5076328872240747	0.48162550116896446	2.3430992333603236	1.5553410559918042	0.9900089824811446
2.509825101461181	0.48085370709904357	2.343191240498601	1.5588868198446388	0.9908169486052509
2.5123450061815236	0.4799675904806804	2.3432966527040384	1.5629771256677802	0.9917455596254825
2.5148649109018657	0.47908261263037405	2.3434016910870157	1.5670830302788872	0.9926740327118219
2.5173848156222083	0.4781987962001968	2.343506354050034	1.571204601354559	0.9936023681890005
2.519904720342551	0.4773161640355899	2.343610639994477	1.5753419064748806	0.9945305663847938
2.5224246250628934	0.47643473917624407	2.3437145473206535	1.5794950131121488	0.9954586276300355
2.524944529783236	0.4755545448569612	2.3438180744278365	1.583663988619352	0.9963865522586346
2.5274644345035786	0.47467560450849783	2.343921219714304	1.587848900218397	0.9973143406075904
2.529984339223921	0.47379794175838946	2.3440239815773802	1.5920498149880795	0.9982419930170083
2.5325042439442638	0.4729215804317539	2.3441263584134795	1.5962667998517959	0.9991695098301158
2.5350241486646063	0.47204654455207423	2.3442283486181488	1.6004999215649942	1.0000968913932775
2.537544053384949	0.4711728583419596	2.3443299505861117	1.604749246702359	1.001024138056012
2.5400639581052915	0.4703005462238834	2.344431162711312	1.6090148416447292	1.0019512501710064
2.542583862825634	0.46942963282089817	2.344531983386962	1.6132967725657448	1.0028782280941324
2.5451037675459767	0.4685601429573259	2.344632411005586	1.6175951054182187	1.0038050721844625
2.5476236722663193	0.4676921016594229	2.344732443959069	1.6219099059202324	1.0047317828042848
2.550143576986662	0.4668255341560192	2.3448320806387053	1.6262412395409522	1.0056583603191191
2.552663481707004	0.4659604658791302	2.344931319435244	1.630589171486163	1.0065848050977324
2.5551833864273465	0.4650969224645409	2.345030158738943	1.6349537666835139	1.0075111175121545
2.557703291147689	0.46423492975236064	2.3451285969396154	1.6393350897674808	1.0084372979376934
2.5602231958680317	0.46337451378754874	2.345226632426684	1.6437332050640325	1.0093633467529515
2.5627431005883743	0.46251570082040866	2.3453242635892306	1.6481481765750083	1.0102892643398393
2.565263005308717	0.46165851730705054	2.3454214888160516	1.6525800679621963	1.011215051083593
2.5677829100290595	0.46080298990982094	2.3455183064957086	1.6570289425311144	1.012140707372789
2.5681106005122962	0.4606918595068463	2.3455308667175383	1.6576087289795989	1.0122610709134414
2.570302814749402	0.4599491454976988	2.345614715016586	1.6614948632144912	1.0130662335993585
2.5728227194697446	0.45909701114665613	2.345710712766944	1.6659778925554436	1.0139916301586036
2.575342624190087	0.45824661413998347	2.3458062981349785	1.670478092690347	1.0149168974492129
2.5778625289104298	0.4573979819685773	2.3459014695088745	1.6749955253314024	1.0158420358732752
2.5803824336307724	0.4565511423311901	2.3459962252768647	1.6795302517488901	1.0167670458362965
2.582902338351115	0.45570612313464115	2.3460905638272926	1.6840823327531143	1.0176919277472136
2.5854222430714575	0.45486295249398645	2.346184483548668	1.6886518286760335	1.0186166820184095
2.5879421477918	0.4540216587326476	2.346277982829728	1.6932387993525777	1.0195413090657288
2.5904620525121422	0.4531822703824979	2.3463710600595036	1.6978433041016479	1.0204658093084915
2.592981957232485	0.4523448161839048	2.3464637136273763	1.7024654017067986	1.021390183169509
2.5955018619528274	0.45150932508572683	2.346555941923146	1.707105150396601	1.0223144310750973
2.59802176667317	0.4506758262452651	2.3466477433370927	1.7117626078246868	1.023238553455093
2.6005416713935126	0.4498443490281666	2.3467391162600455	1.7164378310494701	1.0241625507428669
2.603061576113855	0.4490149230082798	2.3468300590834446	1.7211308765135482	1.0250864233753385
2.6055814808341977	0.44818757796745906	2.346920570199413	1.725841800022779	1.0260101717929904
2.6081013855545403	0.4473623438953195	2.3470106480008224	1.7305706567250358	1.0269337964398821
2.610621290274883	0.44653925098893804	2.3471002908813627	1.7353175010886392	1.0278572977636649
2.6131411949952255	0.44571832965250163	2.347189497235614	1.7400823868804645	1.0287806762155947
2.615661099715568	0.44489961049690024	2.347278265459116	1.7448653671437253	1.0297039322505463
2.6181810044359106	0.4440831243392634	2.3473665939484407	1.7496664941754363	1.0306270663270276
2.620700909156253	0.4432689022024394	2.347454481101267	1.75448581950355	1.0315500789071919
2.623220813876596	0.4424569753144158	2.3475419253164533	1.7593233938637731	1.0324729704568525
2.6257407185969384	0.44164737510767865	2.3476289249941136	1.7641792671760625	1.033395741445495
2.6282606233172805	0.44084013321851145	2.3477154785356937	1.7690534885207978	1.0343183923462913
2.6285883138005173	0.4407353337568366	2.3477267011659513	1.7696886869352824	1.0344383658298923
2.630780528037623	0.4400352814862302	2.347801584344049	1.7739461061146387	1.0352409236361118
2.6333004327579657	0.43923285195235456	2.347887240823521	1.7788571672860634	1.0361633357955382
2.6358203374783082	0.438432876859713	2.3479724463800196	1.7837867184505907	1.0370856293088766
2.638340242198651	0.4376353886514812	2.3480571994211	1.7887348050856908	1.0380078046641696
2.6408601469189934	0.43684041997015166	2.348141498356046	1.7937014717053839	1.0389298623532086
2.643380051639336	0.43604800365643387	2.3482253415959518	1.79868676183453	1.0398518028715455
2.6458999563596786	0.4352581727480827	2.3483087275538073	1.803690717982814	1.0407736267185057
2.648419861080021	0.43447096047865463	2.3483916546445784	1.80871338161843	1.0416953343971984
2.6509397658003637	0.4336864002761895	2.348474121285297	1.8137547931414628	1.042616926414529
2.6534596705207063	0.43290452576181715	2.348556125895143	1.8188149918569791	1.04353840328121
2.655979575241049	0.4321253707482871	2.348637666895536	1.8238940159478245	1.044459765511772
2.6584994799613915	0.4313489692384199	2.3487187427102207	1.8289919024471364	1.045381013624575
2.661019384681734	0.4305753554234788	2.3487993517653583	1.8341086872105743	1.046302148141818
2.6635392894020766	0.4298045636814604	2.3488794924896155	1.839244404888273	1.0472231695895509
2.6660591941224188	0.42903662857530295	2.3489591633142575	1.844399088896527	1.0481440784976832
2.6685790988427613	0.4282715848510105	2.349038362673241	1.8495727713892076	1.0490648753999947
2.671099003563104	0.42750946743569246	2.3491170890033057	1.8547654832289224	1.0499855608341448
2.6736189082834465	0.42675031143551545	2.3491953407440707	1.8599772539579222	1.0509061353416818
2.676138813003789	0.42599415213356845	2.34927311633813	1.8652081117687618	1.0518265994680525
2.6786587177241317	0.42524102498763755	2.349350414231149	1.8704580834747235	1.05274695376261
2.6811786224444742	0.42449096562789085	2.349427232871963	1.8757271944800111	1.0536671987786237
2.683698527164817	0.4237440098544706	2.3495035707126743	1.8810154687497196	1.0545873350732862
2.6862184318851594	0.42300019363499264	2.349579426208754	1.886322928779593	1.0555073632077223
2.688738336605502	0.4222595531019508	2.3496547978191415	1.8916495955655779	1.0564272837469957
2.6890660270887388	0.4221634748251002	2.3496645635712734	1.8923436919605563	1.0565469030948504
2.6912582413258446	0.42152212455002563	2.3497296840063475	1.8969954885731786	1.0573470972601169
2.693778146046187	0.42078794443329587	2.349804083236555	1.9023606257066323	1.0582668043200503
2.6962980507665297	0.42005704936235133	2.3498779939797263	1.9077450232779036	1.0591864055037208
2.6988179554868723	0.41932947610130655	2.349951414709704	1.9131486959755188	1.06010590139202
2.701337860207215	0.41860526156471317	2.350024343904319	1.918571656833244	1.061025292569812
2.703857764927557	0.41788444281437054	2.3500967800454986	1.924013917198624	1.0619445796259401
2.7063776696478996	0.41716705705603335	2.3501687216193714	1.92947548670139	1.062863763153231
2.708897574368242	0.4164531416360145	2.3502401671163784	1.9349563732217505	1.0637828437485
2.7114174790885848	0.41574273403768336	2.350311115031381	1.9404565828585805	1.0647018220125561
2.7139373838089274	0.41503587187785695	2.3503815638637735	1.9459761198975163	1.0656206985502061
2.71645728852927	0.4143325929030844	2.3504515121175937	1.9515149867789776	1.066539473970258
2.7189771932496125	0.4136329349858225	2.350520958301635	1.9570731840661257	1.0674581488855244
2.721497097969955	0.4129369361205025	2.350589900929561	1.962650710412775	1.0683767239128261
2.7240170026902977	0.41224463441948644	2.3506583385200197	1.968247562531273	1.0692951996729947
2.7265369074106403	0.41155606810891265	2.350726269596759	1.973863735160365	1.070213576790874
2.729056812130983	0.41087127552442937	2.3507936926887414	1.9794992210330589	1.0711318558953227
2.7315767168513254	0.4101902951068161	2.3508606063302633	1.9851540108445083	1.072050037619215
2.734096621571668	0.40951316539749144	2.3509270090610723	1.9908280932199305	1.0729681225994423
2.7366165262920106	0.4088399250339073	2.350992899426485	1.9965214546825774	1.0738861114769132
2.739136431012353	0.4081706127448288	2.3510582759775076	2.0022340796217772	1.0748040048965533
2.7416563357326953	0.40750526734549886	2.3511231372709567	2.0079659502610685	1.0757218035073053
2.744176240453038	0.40684392773268774	2.35118748186958	2.0137170466264416	1.0766395079621274
2.7466961451733805	0.4061866328796268	2.3512513083421793	2.0194873465147087	1.0775571189179929
2.749216049893723	0.4055334218308259	2.351314615263732	2.025276825462029	1.0784746370358869
2.74954374037696	0.4054487798286616	2.351322809499428	2.0260311018935475	1.078593945060191
2.7517359546140656	0.40488433369677457	2.3513774012155158	2.0310854567125967	1.0793920629808056
2.754255859334408	0.40423940764852656	2.3514396647852327	2.036913211187528	1.080309397421752
2.7567757640547508	0.4035986829121677	2.3515014045671356	2.042760057453957	1.0812266410317328
2.7592956687750934	0.40296219876316713	2.3515626191621517	2.0486259616943685	1.0821437944877552
2.761815573495436	0.4023299945206117	2.351623307178011	2.0545108876761917	1.083060858470822
2.7643354782157785	0.4017021095413236	2.351683467229372	2.0604147967216697	1.083977833665926
2.766855382936121	0.4010785832138619	2.351743097937952	2.0663376476780417	1.0848947207620456
2.7693752876564637	0.4004594549524079	2.351802197932652	2.0722793968880446	1.0858115204521384
2.7718951923768063	0.3998447641905344	2.3518607658496897	2.0782399981607784	1.0867282334331339
2.774415097097149	0.39923455037485994	2.3519188003327267	2.0842194027429386	1.087644860405927
2.7769350018174914	0.39862885295858824	2.351976300032999	2.0902175592904606	1.0885614020753704
2.7794549065378336	0.3980277113949335	2.3520332636094485	2.0962344138405857	1.0894778591502658
2.781974811258176	0.3974311651304319	2.3520896897288543	2.102269909784386	1.090394232343355
2.7844947159785187	0.3968392535981412	2.352145577065964	2.108323987839767	1.0913105223713109
2.7870146206988613	0.39625201621072814	2.3522009243036255	2.1143965860249745	1.0922267299547268
2.789534525419204	0.3956694923534453	2.3522557301329217	2.1204876396326426	1.0931428558181064
2.7920544301395465	0.3950917213769984	2.3523099932533005	2.126597081204393	1.0940589006898518
2.794574334859889	0.3945187425903058	2.3523637123727115	2.132724840506026	1.0949748653022517
2.7970942395802316	0.3939505952531504	2.352416886207737	2.138870844503329	1.0958907503914697
2.799614144300574	0.3933873185687264	2.3524695134837277	2.145035017338521	1.0968065566975298
2.802134049020917	0.39282895167608206	2.3525215929349375	2.1512172803073746	1.0977222849643036
2.8046539537412594	0.3922755336424603	2.352573123304656	2.1574175518370313	1.0986379359394955
2.807173858461602	0.39172710345553874	2.352624103345346	2.1636357474645447	1.0995535103746275
2.8096937631819445	0.391183700015571	2.3526745318187774	2.1698717798161815	1.1004690090250238
2.810021453665181	0.3911134067545088	2.3526810489879417	2.170684024482712	1.100588055694024
2.812213667902287	0.39064536212743195	2.3527244074961606	2.1761255585875006	1.101384432649794
2.8147335726226297	0.39011212849256766	2.352773729158286	2.182396990524247	1.102299782011816
2.817253477342972	0.3895840377008542	2.3528224955956554	2.188685979404083	1.1032150578777193
2.8197733820633144	0.38906112822236566	2.3528707056086198	2.1949924260191924	1.104130261017865
2.822293286783657	0.3885434383990556	2.352918358007514	2.2013162281597727	1.1050453922063275
2.8248131915039996	0.388031006436353	2.3529654516127927	2.207657280598459	1.1059604522208752
2.827333096224342	0.387523870394677	2.353011985255166	2.214015475075698	1.1068754418429492
2.8298530009446847	0.3870220681808717	2.353057957775733	2.220390700286101	1.1077903618576428
2.8323729056650273	0.3865256375395652	2.35310336802612	2.2267828418658064	1.1087052130536792
2.83489281038537	0.38603461604445544	2.3531482148686136	2.2331917823808776	1.1096199962233892
2.8374127151057125	0.385549041089526	2.3531924971762956	2.2396174013167633	1.1105347121626885
2.839932619826055	0.38506894988019524	2.3532362138331777	2.246059575068847	1.1114493616710523
2.8424525245463976	0.3845943794244025	2.3532793637343374	2.2525181769341143	1.1123639455514924
2.84497242926674	0.3841253665236344	2.3533219457860493	2.25899307710396	1.1132784646105305
2.847492333987083	0.38366194776389534	2.353363958905921	2.265484142658165	1.1141929196581732
2.8500122387074254	0.38320415950662595	2.353405402023026	2.2719912375600666	1.1151073115078844
2.852532143427768	0.3827520378795732	2.353446274078035	2.278514222652944	1.1160216409765584
2.85505204814811	0.38230561876761604	2.35348657402335	2.285052955657651	1.1169359088844908
2.8575719528684527	0.38186493780355174	2.353526300823235	2.291607291171509	1.1178501160553513
2.8600918575887952	0.38143003035884526	2.3535654534539487	2.2981770806684927	1.118764263316152
2.862611762309138	0.38100093153434816	2.3536040309038713	2.304762172500724	1.119678351497219
2.8651316670294804	0.38057767615099014	2.35364203217364	2.3113624119013014	1.1205923814321597
2.867651571749823	0.3801602987404476	2.3536794562762733	2.317977640988481	1.121506353957832
2.8701714764701656	0.37974883353579547	2.353716302237302	2.324607698771229	1.1224202699143115
2.8704991669534023	0.37969576243899633	2.3537210511866995	2.325470957964244	1.1225391121847652
2.872691381190508	0.379343314462145	2.353752569094897	2.331252421156172	1.1233341301448585
2.8752112859108507	0.37894377512727395	2.353788255899995	2.337911640955951	1.1242479354958836
2.8777311906311933	0.3785502488122536	2.3538233617164246	2.3445851878990123	1.1251616868169136
2.880251095351536	0.37816276846207697	2.3538578856210313	2.3512728886408327	1.1260753849605558
2.8827710000718785	0.3777813666762949	2.353891826703803	2.3579745667766137	1.126989030782462
2.885290904792221	0.37740607569966356	2.3539251840679913	2.364690042855442	1.1279026251412918
2.8878108095125636	0.37703692741280964	2.353957956830234	2.3714191343959454	1.1288161688986753
2.890330714232906	0.3766739533229185	2.353990144120676	2.37816165590344	1.1297296629191744
2.8928506189532484	0.3763171845544501	2.3540217450830894	2.3849174188885933	1.1306431080702444
2.895370523673591	0.3759666518398894	2.354052758874991	2.3916862318876047	1.1315565052221943
2.8978904283939335	0.37562238551053506	2.3540831846677603	2.3984679004839142	1.1324698552481465
2.900410333114276	0.37528441548733377	2.3541130216467563	2.40526222733145	1.133383159023996
2.9029302378346187	0.37495277127176474	2.35414226901143	2.4120690121794115	1.1342964174283687
2.9054501425549613	0.3746274819367806	2.354170925975439	2.418888051898605	1.135209631342579
2.907970047275304	0.3743085761178098	2.354198991766759	2.4257191405093232	1.1361228016505867
2.9104899519956464	0.3739960820038275	2.3542264656277947	2.4325620692107797	1.1370359292389542
2.913009856715989	0.3736900273284991	2.354253346815488	2.439416626412091	1.1379490149968012
2.9155297614363316	0.3733904393614037	2.3542796346014248	2.446282597764813	1.1388620598157606
2.918049666156674	0.3730973448993424	2.354305328271942	2.4531597661970204	1.1397750645899318
2.9205695708770167	0.3728107702577377	2.35433042712823	2.4600479119489345	1.1406880302158364
2.9230894755973593	0.37253074126212976	2.3543549304864366	2.466946812610085	1.1416009575923693
2.925609380317702	0.37225728323977525	2.3543788376777655	2.473856243158005	1.1425138476207528
2.9281292850380445	0.3719904210113545	2.3544021480485777	2.480775975998448	1.1434267012044874
2.9306491897583866	0.3717301788827932	2.3544248609604854	2.487705781007116	1.1443395192493044
2.9309768802416234	0.3716968244455877	2.3544277706348375	2.4886076665050294	1.144458220295021
2.933169094478729	0.37147658063720435	2.3544469757904505	2.494645425572889	1.1452523026631154
2.935688999199072	0.37122964952695525	2.354468491930874	2.5015946746425417	1.1461650523559634
2.9382089039194144	0.3709894082658669	2.3544894087896915	2.5085532907669306	1.147077769239972
2.940728808639757	0.37075587902155	2.3545097257904586	2.5155210341486383	1.147990454229295
2.9432487133600995	0.3705290834078842	2.3545294423724403	2.522497662691056	1.1489031082400631
2.945768618080442	0.3703090424776452	2.3545485579906957	2.52948293204888	1.149815732190335
2.9482885228007847	0.37009577671528615	2.3545670721161605	2.5364765956800115	1.1507283270000421
2.9508084275211273	0.36988930602987824	2.3545849842357294	2.543478404898823	1.1516408935909364
2.95332833224147	0.3696896497482156	2.354602293852333	2.5504881089307783	1.1525534328865372
2.9558482369618124	0.3694968266080906	2.3546190004850156	2.5575054549683776	1.1534659458120768
2.958368141682155	0.3693108547517434	2.354635103669009	2.5645301882283946	1.1543784332944462
2.9608880464024976	0.36913175171949264	2.3546506029558048	2.571562052010383	1.1552908962621395
2.96340795112284	0.36895953444354995	2.3546654979132238	2.57860078775642	1.156203335645199
2.9659278558431827	0.36879421924202543	2.3546797881254835	2.585646135112056	1.1571157523751594
2.968447760563525	0.36863582181312676	2.3546934731932634	2.5926978319884326	1.1580281473849912
2.9709676652838675	0.36848435722955825	2.354706552733766	2.5997556146255416	1.158940521609044
2.97348757000421	0.3683398399331231	2.3547190263807796	2.606819217656581	1.1598528759829896
2.9760074747245526	0.36820228372953345	2.354730893784734	2.613888374173378	1.1607652114437645
2.978527379444895	0.3680717017834332	2.354742154612756	2.620962815792833	1.161677528929512
2.981047284165238	0.367948106613636	2.3547528085487217	2.6280422727243526	1.1625898293795245
2.9835671888855804	0.3678315100885841	2.3547628552933086	2.635126473838224	1.1635021137341837
2.986087093605923	0.3677219234220306	2.3547722945640404	2.6422151467348867	1.1644143829349036
2.9886069983262655	0.3676193571689484	2.3547811260953333	2.6493080178150707	1.16532663792407
2.991126903046608	0.3675238212216706	2.354789349638539	2.6564048123507393	1.1662388796449816
2.991454593529845	0.3675119146941505	2.3547903743502228	2.6573279592543004	1.1663575073833221
2.9936468077669507	0.3674353248062642	2.3547969649619827	2.663505254556803	1.1671511090417903
2.9961667124872933	0.36735387647914025	2.354803971851001	2.6706090676635528	1.1680633270594418
2.998686617207636	0.36727948412390427	2.3548103701079777	2.6777159739897693	1.1689755346436141
3.0012065219279784	0.3672121549484483	2.3548161595523722	2.684825695016455	1.169887732740659
3.003726426648321	0.3671518954822877	2.3548213400207523	2.691937951461139	1.1707999222975398
3.006246331368663	0.367098711574145	2.354825911366817	2.699052463352715	1.1717121042617722
3.0087662360890057	0.36705260838978215	2.3548298734614224	2.706168950106745	1.1726242795813622
3.0112861408093483	0.3670135904100841	2.354833226192601	2.713287130601198	1.173536449204745
3.013806045529691	0.366981661429394	2.3548359694655816	2.720406723252548	1.1744486140807255
3.0163259502500335	0.36695682455410245	2.3548381032028023	2.7275274460922048	1.1753607751584148
3.018845854970376	0.36693908220149174	2.354839627343924	2.7346490168432016	1.1762729333871706
3.0213657596907186	0.3669284360988356	2.354840541845842	2.741771152997102	1.1771850897165348
3.023885664411061	0.3669248872827557	2.3548408466826882	2.7488935718910685	1.1780972450961724
3.026405569131404	0.3669284360988356	2.354840541845842	2.756015990785035	1.17900940047581
3.0289254738517464	0.36693908220149174	2.354839627343924	2.7631381269389355	1.1799215568051742
3.031445378572089	0.36695682455410245	2.3548381032028023	2.770259697689932	1.18083371503393
3.0339652832924315	0.366981661429394	2.3548359694655816	2.7773804205295884	1.1817458761116195
3.036485188012774	0.3670135904100841	2.354833226192601	2.784500013180939	1.1826580409875997
3.0390050927331167	0.36705260838978215	2.3548298734614224	2.7916181936753914	1.1835702106109829
3.0415249974534593	0.367098711574145	2.354825911366817	2.7987346804294218	1.1844823859305726
3.0440449021738014	0.3671518954822877	2.3548213400207523	2.8058491923209976	1.185394567894805
3.046564806894144	0.3672121549484483	2.3548161595523722	2.8129614487656815	1.186306757451686
3.0490847116144866	0.36727948412390427	2.3548103701079777	2.8200711697923673	1.1872189555487307
3.051604616334829	0.36735387647914025	2.354803971851001	2.827178076118584	1.1881311631329032
3.051932306818066	0.36736406912609193	2.3548030950926817	2.8281020427135566	1.1882497881041736
3.0541245210551717	0.3674353248062642	2.3547969649619827	2.8342818892253336	1.1890433811505545
3.0566444257755143	0.3675238212216706	2.354789349638539	2.8413823314313973	1.1899556105473632
3.059164330495857	0.36761935716894834	2.3547811260953333	2.848479125967066	1.1908678522682747
3.0616842352161995	0.3677219234220305	2.3547722945640404	2.85557199704725	1.1917801072574412
3.064204139936542	0.3678315100885841	2.3547628552933086	2.862660669943913	1.1926923764581612
3.0667240446568846	0.367948106613636	2.3547528085487217	2.869744871057784	1.1936046608128204
3.069243949377227	0.3680717017834332	2.354742154612756	2.8768243279893038	1.1945169612628328
3.07176385409757	0.36820228372953345	2.354730893784734	2.883898769608759	1.1954292787485805
3.0742837588179124	0.3683398399331231	2.3547190263807796	2.8909679261255556	1.1963416142093555
3.076803663538255	0.36848435722955825	2.354706552733766	2.898031529156595	1.197253968583301
3.0793235682585975	0.3686358218131267	2.3546934731932634	2.905089311793704	1.1981663428073537
3.0818434729789397	0.3687942192420254	2.3546797881254835	2.9121410086700807	1.1990787378171854
3.0843633776992823	0.36895953444354995	2.3546654979132238	2.9191863560257167	1.1999911545471458
3.086883282419625	0.3691317517194926	2.3546506029558048	2.926225091771754	1.2009035939302053
3.0894031871399674	0.3693108547517434	2.354635103669009	2.933256955553742	1.2018160568978986
3.09192309186031	0.3694968266080905	2.3546190004850156	2.940281688813759	1.202728544380268
3.0944429965806526	0.3696896497482156	2.354602293852333	2.9472990348513584	1.2036410573058076
3.096962901300995	0.36988930602987824	2.3545849842357294	2.954308738883314	1.2045535966014085
3.0994828060213377	0.37009577671528615	2.3545670721161605	2.961310548102125	1.2054661631923027
3.1020027107416803	0.3703090424776452	2.3545485579906957	2.9683042117332565	1.2063787580020098
3.104522615462023	0.37052908340788415	2.3545294423724403	2.975289481091081	1.2072913819522817
3.1070425201823655	0.37075587902155	2.3545097257904586	2.9822661096334984	1.20820403596305
3.109562424902708	0.37098940826586685	2.3544894087896915	2.989233853015206	1.2091167209523728
3.1120823296230506	0.3712296495269552	2.354468491930874	2.996192469139595	1.2100294378363814
3.112410020106287	0.37126138271825254	2.354465727840236	2.997096690137862	1.2101481306821686
3.1146022343433932	0.3714765806372043	2.3544469757904505	3.0031417182092475	1.2109421875292294
3.117122139063736	0.3717301788827932	2.3544248609604854	3.0100813627750207	1.2118549709430406
3.119642043784078	0.37199042101135443	2.3544021480485777	3.017011167783689	1.2127677889878574
3.1221619485044205	0.3722572832397752	2.3543788376777655	3.0239309006241317	1.2136806425715922
3.124681853224763	0.37253074126212976	2.3543549304864366	3.0308403311720515	1.2145935325999755
3.1272017579451057	0.3728107702577376	2.35433042712823	3.037739231833202	1.2155064599765084
3.1297216626654483	0.3730973448993423	2.3543053282719417	3.0446273775851163	1.216419425602413
3.132241567385791	0.37339043936140365	2.3542796346014248	3.051504546017324	1.2173324303765845
3.1347614721061334	0.3736900273284991	2.354253346815488	3.0583705173700455	1.2182454751955436
3.137281376826476	0.37399608200382745	2.3542264656277947	3.065225074571357	1.2191585609533906
3.1398012815468186	0.37430857611780977	2.354198991766759	3.0720680032728134	1.2200716885417582
3.142321186267161	0.3746274819367805	2.354170925975439	3.0788990918835317	1.220984858849766
3.1448410909875038	0.3749527712717647	2.35414226901143	3.085718131602725	1.221898072763976
3.1473609957078463	0.3752844154873337	2.3541130216467563	3.0925249164506865	1.2228113311683488
3.149880900428189	0.375622385510535	2.3540831846677603	3.0993192432982224	1.2237246349441984
3.1524008051485315	0.37596665183988937	2.3540527588749907	3.106100911894532	1.2246379849701508
3.154920709868874	0.37631718455445007	2.3540217450830894	3.1128697248935433	1.2255513821221005
3.157440614589216	0.3766739533229184	2.353990144120676	3.1196254878786966	1.2264648272731706
3.159960519309559	0.3770369274128096	2.353957956830234	3.126368009386191	1.2273783212936695
3.1624804240299014	0.3774060756996635	2.3539251840679913	3.133097100926695	1.228291865051053
3.165000328750244	0.37778136667629486	2.353891826703803	3.1398125770055234	1.229205459409883
3.1675202334705865	0.3781627684620769	2.3538578856210313	3.146514255141304	1.230119105231789
3.170040138190929	0.3785502488122535	2.3538233617164246	3.1532019558831244	1.2310328033754312
3.1725600429112717	0.3789437751272739	2.353788255899995	3.1598755028261856	1.2319465546964612
3.1728877333945085	0.3789953921298453	2.3537836480023633	3.160742287323196	1.232065383621853
3.1750799476316143	0.3793433144621449	2.353752569094897	3.1665347226259652	1.2328603600474863
3.177599852351957	0.3797488335357954	2.353716302237302	3.173179445010908	1.2337742202780333
3.1801197570722994	0.38016029874044754	2.3536794562762733	3.1798095027936557	1.2346881362345128
3.182639661792642	0.3805776761509901	2.35364203217364	3.186424731880835	1.2356021087601852
3.1851595665129846	0.3810009315343481	2.3536040309038713	3.193024971281413	1.2365161386951258
3.187679471233327	0.3814300303588452	2.3535654534539483	3.199610063113644	1.2374302268761928
3.1901993759536698	0.3818649378035517	2.353526300823235	3.2061798526106275	1.2383443741369935
3.1927192806740123	0.382305618767616	2.35348657402335	3.2127341881244855	1.239258581307854
3.1952391853943545	0.38275203787957307	2.353446274078035	3.2192729211291926	1.2401728492157866
3.197759090114697	0.3832041595066259	2.353405402023026	3.2257959062220705	1.2410871786844604
3.2002789948350396	0.3836619477638953	2.353363958905921	3.232303001123972	1.2420015705341716
3.202798899555382	0.3841253665236343	2.3533219457860493	3.2387940666781767	1.2429160255818144
3.205318804275725	0.38459437942440244	2.353279363734337	3.2452689668480224	1.2438305446408526
3.2078387089960674	0.3850689498801952	2.3532362138331777	3.2517275687132896	1.2447451285212927
3.21035861371641	0.3855490410895259	2.3531924971762956	3.2581697424653737	1.2456597780296566
3.2128785184367525	0.3860346160444554	2.3531482148686136	3.264595361401259	1.2465744939689556
3.215398423157095	0.3865256375395651	2.35310336802612	3.27100430191633	1.2474892771386659
3.2179183278774377	0.3870220681808716	2.353057957775733	3.277396443496036	1.2484041283347023
3.2204382325977803	0.38752387039467695	2.353011985255166	3.283771668706439	1.2493190483493957
3.222958137318123	0.38803100643635297	2.3529654516127927	3.2901298631836777	1.2502340379714698
3.2254780420384654	0.38854343839905553	2.3529183580075137	3.2964709156223644	1.2511490979860174
3.227997946758808	0.3890611282223656	2.3528707056086198	3.3027947177629446	1.25206422917448
3.2305178514791506	0.3895840377008541	2.3528224955956554	3.3091011643780535	1.2529794323146255
3.2330377561994927	0.3901121284925676	2.3527737291582858	3.31539015325789	1.2538947081805287
3.2333654466827295	0.39018118054881445	2.3527673467094337	3.3162066906173187	1.2540137367910376
3.2355576609198353	0.39064536212743184	2.3527244074961606	3.321661585194636	1.254810057542551
3.238077565640178	0.39118370001557096	2.3526745318187774	3.327915363965955	1.255725481167321
3.2405974703605205	0.39172710345553863	2.352624103345346	3.334151396317592	1.2566409798177174
3.243117375080863	0.3922755336424602	2.352573123304656	3.3403695919451057	1.2575565542528495
3.2456372798012056	0.39282895167608195	2.352521592934937	3.346569863474762	1.2584722052280413
3.2481571845215482	0.3933873185687263	2.3524695134837277	3.3527521264436158	1.259387933494815
3.250677089241891	0.3939505952531503	2.352416886207737	3.3589162992788077	1.2603037398008752
3.2531969939622334	0.3945187425903057	2.352363712372711	3.365062303276111	1.261219624890093
3.255716898682576	0.39509172137699833	2.3523099932533005	3.371190062577744	1.262135589502493
3.2582368034029185	0.3956694923534452	2.3522557301329217	3.377299504149494	1.2630516343742384
3.260756708123261	0.3962520162107281	2.3522009243036255	3.383390557757162	1.263967760237618
3.2632766128436037	0.39683925359814115	2.3521455770659636	3.38946315594237	1.264883967821034
3.2657965175639463	0.3974311651304318	2.3520896897288543	3.3955172339977504	1.2658002578489898
3.2683164222842884	0.39802771139493337	2.3520332636094485	3.401552729941551	1.266716631042079
3.270836327004631	0.3986288529585882	2.351976300032999	3.407569584491676	1.2676330881169744
3.2733562317249736	0.39923455037485983	2.3519188003327267	3.413567741039198	1.2685496297864178
3.275876136445316	0.39984476419053433	2.3518607658496897	3.4195471456213586	1.269466256759211
3.2783960411656587	0.40045945495240787	2.3518021979326518	3.425507746894092	1.2703829697402065
3.2809159458860013	0.40107858321386186	2.351743097937952	3.4314494961040953	1.2712997694302992
3.283435850606344	0.4017021095413235	2.351683467229372	3.437372347060467	1.2722166565264188
3.2859557553266865	0.40232999452061163	2.351623307178011	3.4432762561059453	1.273133631721523
3.288475660047029	0.4029621987631671	2.3515626191621517	3.449161182087768	1.2740506957045896
3.2909955647673717	0.4035986829121676	2.3515014045671356	3.45502708632818	1.274967849160612
3.2935154694877142	0.40423940764852645	2.3514396647852327	3.460873932594609	1.275885092770593
3.293843159970951	0.4043230375511548	2.3514315975776214	3.4616328592041907	1.276004378543843
3.296035374208057	0.4048843336967745	2.3513774012155153	3.4667016870695404	1.2768024272115392
3.2985552789283994	0.40553342183082586	2.351314615263732	3.4725103183201083	1.277719853156458
3.301075183648742	0.40618663287962675	2.3512513083421793	3.4782997972674283	1.2786373712743522
3.3035950883690846	0.4068439277326877	2.35118748186958	3.4840700971556955	1.2795549822302175
3.3061149930894267	0.40750526734549875	2.3511231372709567	3.489821193521068	1.2804726866850398
3.3086348978097693	0.4081706127448287	2.3510582759775076	3.4955530641603594	1.2813904852957916
3.311154802530112	0.4088399250339072	2.3509928994264846	3.5012656890995597	1.2823083787154317
3.3136747072504544	0.40951316539749133	2.3509270090610723	3.506959050562206	1.2832263675929025
3.316194611970797	0.410190295106816	2.3508606063302633	3.5126331329376286	1.2841444525731298
3.3187145166911396	0.41087127552442926	2.3507936926887414	3.518287922749078	1.2850626342970222
3.321234421411482	0.41155606810891254	2.3507262695967586	3.523923408621772	1.2859809134014708
3.3237543261318248	0.41224463441948633	2.3506583385200197	3.5295395812508636	1.2868992905193501
3.3262742308521673	0.4129369361205024	2.350589900929561	3.535136433369362	1.2878177662795187
3.32879413557251	0.4136329349858224	2.350520958301635	3.5407139597160113	1.2887363413068205
3.3313140402928525	0.4143325929030843	2.3504515121175933	3.5462721570031595	1.289655016222087
3.333833945013195	0.41503587187785684	2.3503815638637735	3.5518110238846208	1.2905737916421387
3.3363538497335377	0.41574273403768325	2.350311115031381	3.5573305609235564	1.2914926681797887
3.3388737544538802	0.41645314163601443	2.3502401671163784	3.5628307705603866	1.2924116464438449
3.341393659174223	0.41716705705603324	2.3501687216193714	3.568311657080747	1.293330727039114
3.343913563894565	0.4178844428143705	2.3500967800454986	3.573773226583513	1.2942499105664047
3.3464334686149075	0.41860526156471306	2.350024343904319	3.579215486948893	1.2951691976225328
3.34895337333525	0.41932947610130644	2.349951414709704	3.584638447806618	1.2960885888003248
3.3514732780555927	0.4200570493623512	2.3498779939797263	3.590042120504233	1.297008084688624
3.3539931827759353	0.42078794443329576	2.349804083236555	3.5954265180755045	1.2979276858722946
3.354320873259172	0.4208832327824134	2.3497944358982004	3.596125294059969	1.2980472793338789
3.356513087496278	0.4215221245500255	2.3497296840063475	3.6007916552089583	1.298847392932228
3.3590329922166204	0.4222595531019507	2.3496547978191415	3.606137548216559	1.2997672064453494
3.361552896936963	0.4230001936349925	2.349579426208754	3.6114642150025436	1.3006871269846225
3.3640728016573056	0.42374400985447047	2.349503570712674	3.6167716750324175	1.3016071551190587
3.366592706377648	0.42449096562789074	2.3494272328719625	3.622059949302126	1.3025272914137211
3.3691126110979908	0.4252410249876375	2.3493504142311488	3.6273290603074133	1.3034475364297349
3.3716325158183333	0.42599415213356834	2.3492731163381295	3.6325790320133753	1.3043678907242926
3.374152420538676	0.42675031143551534	2.34919534074407	3.6378098898242146	1.305288354850663
3.3766723252590185	0.42750946743569235	2.3491170890033053	3.6430216605532144	1.3062089293582
3.379192229979361	0.4282715848510104	2.349038362673241	3.6482143723929292	1.3071296147923501
3.381712134699703	0.42903662857530284	2.3489591633142575	3.65338805488561	1.3080504116946616
3.384232039420046	0.4298045636814603	2.348879492489615	3.658542738893864	1.308971320602794
3.3867519441403884	0.4305753554234787	2.348799351765358	3.6636784565715628	1.3098923420505268
3.389271848860731	0.4313489692384198	2.3487187427102207	3.6687952413350007	1.31081347656777
3.3917917535810735	0.432125370748287	2.3486376668955358	3.6738931278343125	1.3117347246805728
3.394311658301416	0.43290452576181704	2.348556125895143	3.6789721519251577	1.3126560869111348
3.3968315630217587	0.4336864002761894	2.348474121285297	3.684032350640674	1.3135775637778158
3.3993514677421013	0.4344709604786545	2.3483916546445784	3.689073762163707	1.3144991557951464
3.401871372462444	0.43525817274808265	2.3483087275538073	3.694096425799323	1.3154208634738391
3.4043912771827864	0.43604800365643376	2.3482253415959518	3.699100381947607	1.3163426873207993
3.406911181903129	0.43684041997015155	2.3481414983560454	3.704085672076753	1.3172646278391364
3.4094310866234716	0.4376353886514811	2.3480571994210995	3.7090523386964462	1.3181866855281752
3.411950991343814	0.43843287685971294	2.3479724463800196	3.7140004253315464	1.3191088608834682
3.4144708960641568	0.43923285195235445	2.347887240823521	3.7189299764960735	1.3200311543968066
3.414798586547393	0.4393370624024606	2.347876127457007	3.7195696598403156	1.320151098911404
3.4169908007844993	0.4400352814862301	2.3478015843440487	3.723841037667498	1.320953566556233
3.4195107055048415	0.44084013321851134	2.3477154785356937	3.728733655261339	1.3218760978460535
3.422030610225184	0.44164737510767854	2.3476289249941136	3.7336078766060745	1.3227987487468498
3.4245505149455266	0.4424569753144157	2.347541925316453	3.7384637499183637	1.3237215197354926
3.4270704196658692	0.4432689022024393	2.3474544811012668	3.7433013242785873	1.324644411285153
3.429590324386212	0.4440831243392633	2.3473665939484407	3.7481206496067005	1.3255674238653172
3.4321102291065544	0.44489961049690013	2.3472782654591158	3.7529217766384115	1.3264905579417985
3.434630133826897	0.4457183296525015	2.347189497235614	3.757704756901673	1.3274138139767502
3.4371500385472396	0.44653925098893793	2.3471002908813627	3.762469642693498	1.32833719242868
3.439669943267582	0.44736234389531937	2.3470106480008224	3.767216487057101	1.3292606937524627
3.4421898479879247	0.44818757796745895	2.346920570199413	3.771945343759358	1.3301843183993545
3.4447097527082673	0.44901492300827966	2.3468300590834446	3.7766562672685886	1.3311080668170063
3.44722965742861	0.4498443490281665	2.346739116260045	3.781349312732667	1.332031939449478
3.4497495621489525	0.450675826245265	2.3466477433370927	3.7860245359574503	1.3329559367372519
3.452269466869295	0.4515093250857267	2.3465559419231456	3.790681993385536	1.3338800591172477
3.4547893715896376	0.4523448161839047	2.3464637136273763	3.7953217420753385	1.334804307022836
3.4573092763099798	0.4531822703824978	2.3463710600595036	3.799943839680489	1.3357286808838533
3.4598291810303223	0.4540216587326475	2.346277982829728	3.804548344429559	1.3366531811266162
3.462349085750665	0.45486295249398634	2.3461844835486674	3.8091353151061034	1.3375778081739353
3.4648689904710075	0.45570612313464104	2.3460905638272926	3.8137048110290226	1.3385025624451314
3.46738889519135	0.45655114233119	2.3459962252768647	3.8182568920332467	1.3394274443560483
3.4699087999116927	0.45739798196857717	2.345901469508874	3.8227916184507347	1.3403524543190697
3.4724287046320352	0.45824661413998335	2.3458062981349785	3.82730905109179	1.3412775927431322
3.474948609352378	0.459097011146656	2.345710712766944	3.8318092512266935	1.3422028600337412
3.4752762998356146	0.45920772570913687	2.3456982524326055	3.8323931979988255	1.3423231920431087
3.4774685140727204	0.45994914549769866	2.345614715016586	3.836292280567646	1.3431282565929865
3.479988418793063	0.4608029899098208	2.345518306495708	3.8407582012510226	1.3440537828195558
3.4825083235134056	0.46165851730705043	2.345421488816051	3.845207075819941	1.3449794391087517
3.485028228233748	0.46251570082040855	2.3453242635892306	3.8496389672071287	1.3459052258525057
3.4875481329540907	0.4633745137875486	2.3452266324266837	3.8540539387181045	1.3468311434393936
3.4900680376744333	0.4642349297523605	2.3451285969396154	3.8584520540146565	1.3477571922546514
3.492587942394776	0.46509692246454076	2.345030158738943	3.862833377098623	1.3486833726801903
3.495107847115118	0.4659604658791301	2.344931319435244	3.8671979722959744	1.3496096850946124
3.4976277518354606	0.4668255341560191	2.344832080638705	3.871545904241185	1.350536129873226
3.500147656555803	0.46769210165942277	2.344732443959069	3.875877237861905	1.35146270738806
3.5026675612761458	0.4685601429573258	2.344632411005586	3.8801920383639183	1.3523894180078824
3.5051874659964883	0.46942963282089806	2.3445319833869616	3.8844903712163923	1.3533162620982124
3.507707370716831	0.4703005462238833	2.3444311627113117	3.888772302137408	1.3542432400213384
3.5102272754371735	0.47117285834195943	2.3443299505861113	3.893037897079778	1.355170352136333
3.512747180157516	0.4720465445520741	2.3442283486181488	3.897287222217143	1.3560975987990673
3.5152670848778587	0.4729215804317538	2.3441263584134795	3.901520343930341	1.3570249803622292
3.5177869895982012	0.47379794175838935	2.34402398157738	3.9057373287940576	1.3579524971753365
3.520306894318544	0.4746756045084977	2.3439212197143036	3.9099382435637398	1.3588801495847544
3.5228267990388864	0.4755545448569611	2.3438180744278365	3.914123155162785	1.3598079379337102
3.525346703759229	0.47643473917624396	2.3437145473206535	3.9182921306699883	1.3607358625623094
3.5278666084795716	0.4773161640355898	2.343610639994477	3.9224452373072562	1.3616639238075512
3.530386513199914	0.4781987962001967	2.343506354050034	3.9265825424275778	1.3625921220033443
3.5329064179202563	0.47908261263037394	2.3434016910870157	3.93070411350325	1.363520457480523
3.535426322640599	0.4799675904806803	2.3432966527040384	3.934810018114357	1.3644489305668623
3.5357540131238356	0.480082757880764	2.34328296592539	3.9353428057532023	1.3645696800988742
3.5379462273609414	0.48085370709904346	2.343191240498601	3.9389003239374984	1.365377541587094
3.540466132081284	0.48174094002586315	2.3430854560670498	3.942975098734764	1.366306290862922
3.5429860368016266	0.48262926699309716	2.342979301004537	3.9470344103429498	1.3672351787130383
3.545505941521969	0.4835186659233317	2.342872776904986	3.9510783266630156	1.3681642054531393
3.5480258462423118	0.48440911492883715	2.342765885361054	3.9551069156497762	1.3690933713959401
3.5505457509626543	0.48530059231060846	2.342658627964094	3.9591202453018313	1.370022676851191
3.553065655682997	0.48619307655739247	2.3425510063041233	3.9631183836517168	1.3709521221256928
3.5555855604033395	0.48708654634470194	2.3424430219697845	3.9671013987562915	1.3718817075233134
3.558105465123682	0.48798098053381694	2.3423346765483153	3.971069358687342	1.3728114333450014
3.5606253698440247	0.4888763581707743	2.342225971625513	3.9750223315224096	1.3737412998888037
3.5631452745643672	0.489772658485346	2.3421169087857017	3.9789603853358315	1.3746713074498798
3.56566517928471	0.4906698608900066	2.342007489611702	3.982883588190002	1.3756014563205174
3.5681850840050524	0.49156794497889045	2.3418977156847975	3.9867920081268378	1.3765317467901492
3.5707049887253945	0.4924668905267397	2.341787588584706	3.990685713159452	1.377462179145366
3.573224893445737	0.4933666774878429	2.3416771098895475	3.994564771264037	1.3783927536699343
3.5757447981660797	0.49426728599496506	2.3415662811758153	3.9984292503719403	1.3793234706448103
3.5782647028864223	0.49516869635827	2.3414551040183476	4.002279218361947	1.3802543303481558
3.580784607606765	0.49607088906423474	2.3413435799902995	4.0061147430527475	1.3811853330553538
3.5833045123271074	0.49697384477455747	2.3412317106631124	4.009935892195608	1.382116479039023
3.58582441704745	0.49787754432505843	2.341119497606491	4.013742733467214	1.3830477685690334
3.5883443217677926	0.4987819687245749	2.3410069423883733	4.017535334462718	1.3839792019125219
3.590864226488135	0.49968709915385084	2.3408940465749053	4.021313762688951	1.3849107793339064
3.5933841312084778	0.5005929169644208	2.3407808117304176	4.025078085557829	1.3858425010949025
3.5959040359288204	0.5014994036774896	2.3406672394173973	4.028828370379921	1.3867743674545365
3.596231726412057	0.5016173321464883	2.3406524456660573	4.029315032555535	1.3868955587605853
3.598423940649163	0.5024065409828076	2.3405533311964657	4.032564684358204	1.3877063786691624
3.6009438453695055	0.5033143107375416	2.3404390886263537	4.036287094581974	1.3886385349924755
3.603463750089848	0.504222694965143	2.3403245132638784	4.03999566802094	1.389570836675528
3.6059836548101907	0.505131675854212	2.3402096066639206	4.043690471519469	1.3905032839667433
3.608503559530533	0.5060412357573596	2.340094370379403	4.047371571790994	1.3914358771119315
3.6110234642508754	0.5069513571900667	2.339978805961266	4.051039035412591	1.3923686163543036
3.613543368971218	0.5078620228295421	2.33986291495845	4.0546929288197004	1.3933015019344863
3.6160632736915606	0.5087732155135775	2.3397466989178715	4.058333318301002	1.394234534090537
3.618583178411903	0.5096849182394021	2.339630159384405	4.061960269993447	1.395167713057958
3.6211030831322457	0.510597114162536	2.3395132979008606	4.065573849877432	1.396101039069711
3.6236229878525883	0.5115097865956423	2.3393961160079684	4.069174123772117	1.3970345123562324
3.626142892572931	0.5124229190073797	2.3392786152443557	4.072761157330889	1.397968133145446
3.6286627972932735	0.5133364950212538	2.339160797146531	4.07633501603696	1.3989019016627797
3.631182702013616	0.5142504984144698	2.3390426632488657	4.079895765199103	1.3998358181311776
3.6337026067339586	0.5151649131167849	2.338924215083575	4.083443469947527	1.4007698827711155
3.636222511454301	0.5160797232093615	2.338805454180703	4.086978195229874	1.4017040958006148
3.638742416174644	0.5169949129236209	2.338686382068105	4.090500005807352	1.402638457435257
3.6412623208949864	0.5179104666400998	2.3385670002714316	4.094008966250991	1.4035729678881967
3.643782225615329	0.5188263688873063	2.3384473103141112	4.09750514093802	1.4045076273701769
3.646302130335671	0.5197426043405787	2.338327313717338	4.100988594048376	1.405442436089542
3.6488220350560137	0.5206591578209462	2.3382070120000535	4.104459389561315	1.4063773942522517
3.6513419397763562	0.5215760142939911	2.3380864066789346	4.107917591252159	1.4073125020618964
3.653861844496699	0.5224931588687145	2.337965499268378	4.111363262689137	1.4082477597197083
3.6563817492170414	0.5234105767964028	2.3378442912804864	4.114796467230351	1.4091831674245772
3.656709439700278	0.5235298978997343	2.3378285072876643	4.115242011256272	1.4093048196472773
3.658901653937384	0.5243282534694993	2.337722784225056	4.118217268020855	1.4101187253730632
3.6614215586577266	0.5252461744204762	2.3376009796095625	4.1216257279898185	1.4110544337594104
3.663941463378069	0.5261643253207118	2.33747887893915	4.125021909847828	1.4119902927755608
3.6664613680984117	0.52708269197937	2.337356483716616	4.12840587608426	1.4129263026111667
3.6689812728187543	0.5280012603422836	2.337233795442402	4.131777688964777	1.4138624634536057
3.671501177539097	0.5289200164908406	2.3371108156145817	4.135137410528911	1.4147987754879923
3.6740210822594395	0.5298389466408758	2.336987545728849	4.13848510258774	1.415735238897192
3.676540986979782	0.5307580371415646	2.3368639872785066	4.141820826721677	1.4166718538618348
3.6790608917001246	0.5316772744743218	2.3367401417544564	4.145144644278325	1.4176086205603269
3.681580796420467	0.5325966452517051	2.3366160106451908	4.1484566163704475	1.4185455391688655
3.6841007011408093	0.5335161362163222	2.3364915954367786	4.151756803874008	1.4194826098614506
3.686620605861152	0.5344357342397424	2.3363668976128613	4.155045267426307	1.420419832809898
3.6891405105814945	0.5353554263214133	2.3362419186546375	4.158322067424201	1.4213572081838528
3.691660415301837	0.5362751995875822	2.3361166600408603	4.161587264022402	1.4222947361508014
3.6941803200221797	0.5371950412902221	2.3359911232478234	4.164840917131858	1.423232416876084
3.6967002247425222	0.5381149388059632	2.3358653097493565	4.168083086418215	1.4241702505229086
3.699220129462865	0.5390348796350282	2.3357392210168157	4.171313831300353	1.4251082372523618
3.7017400341832074	0.5399548514001747	2.3356128585190765	4.174533210949001	1.4260463772234226
3.70425993890355	0.5408748418456416	2.335486223722525	4.177741284285421	1.426984670592974
3.7067798436238926	0.5417948388361008	2.3353593180910526	4.180938109980168	1.427923117515816
3.709299748344235	0.542714830355615	2.3352321430860488	4.184123746451919	1.4288617181446774
3.7118196530645777	0.5436348045066008	2.335104700166394	4.187298251866369	1.4298004726302278
3.7143395577849203	0.5445547495087975	2.3349769907884537	4.190461684135192	1.4307393811210902
3.716859462505263	0.5454746536982409	2.334849016406072	4.19361410091508	1.4316784437638534
3.717187152988499	0.5455942751934149	2.3348323551164385	4.194023237413443	1.4318005715765751
3.7193793672256055	0.5463945055262441	2.334720778470566	4.196755559606827	1.4326176607030832
3.7218992719459476	0.5473142935583833	2.3345922784307223	4.19988611735449	1.4335570320813342
3.72441917666629	0.5482340064734893	2.3344635177327877	4.203005831044604	1.4344965580391629
3.7269390813866328	0.5491536330626455	2.334334497820469	4.20611475730546	1.435436238715138
3.7294589861069753	0.5500731622281922	2.334205220134924	4.209212952506433	1.4363760742458536
3.731978890827318	0.5509925829827357	2.334075686114759	4.212300472757383	1.4373160647659393
3.7344987955476605	0.5519118844481646	2.3339458971960263	4.215377373908091	1.438256210408073
3.737018700268003	0.5528310558546721	2.333815854812216	4.218443711547763	1.4391965113029916
3.7395386049883457	0.5537500865397841	2.333685560394256	4.2214995410045795	1.4401369675795035
3.7420585097086883	0.5546689659473937	2.3335550153705067	4.2245449173453	1.4410775793644988
3.744578414429031	0.5555876836268024	2.3334242211667573	4.227579895374915	1.4420183467829608
3.7470983191493734	0.5565062292317667	2.3332931792062244	4.230604529636349	1.4429592699579783
3.749618223869716	0.5574245925195519	2.3331618909095466	4.233618874410201	1.4439003490107554
3.7521381285900586	0.5583427633499919	2.3330303576947853	4.236622983714552	1.4448415840606237
3.754658033310401	0.559260731684555	2.332898580977418	4.239616911304793	1.4457829752250524
3.7571779380307437	0.5601784875854172	2.3327665621703386	4.2426007106735115	1.44672452261966
3.759697842751086	0.5610960212145407	2.332634302683856	4.245574435050417	1.447666226358225
3.7622177474714285	0.5620133228327595	2.3325018039256897	4.248538137402313	1.4486080865526962
3.764737652191771	0.5629303827988713	2.3323690673009696	4.251491870433091	1.449550103313205
3.7672575569121136	0.5638471915687363	2.3322360942122353	4.254435686583791	1.4504922767480737
3.769777461632456	0.5647637396943814	2.3321028860594324	4.257369638032678	1.4514346069638282
3.7722973663527988	0.5656800178231123	2.331969444239913	4.260293776695365	1.4523770940652079
3.7748172710731414	0.566596016696631	2.3318357701484347	4.26320815422497	1.453319738155176
3.777337175793484	0.56751172715016	2.3317018651771595	4.266112822012312	1.45426253933493
3.7776648662767207	0.5676307852248	2.331684435172979	4.266489836641368	1.454385153523584
3.7798570805138265	0.568427140111574	2.331567730715653	4.269007831186134	1.455205497703912
3.782376985234169	0.5693422466005365	2.3314333681508836	4.271893232613364	1.4561486133598198
3.7848968899545117	0.5702570377276442	2.331298778867223	4.274769076899407	1.4570918863986158
3.7874167946748543	0.5711715046935772	2.3311639642464455	4.277635414388468	1.458035316914538
3.789936699395197	0.5720856387882564	2.3310289256677286	4.280492295163908	1.45897890500011
3.7924566041155394	0.5729994313900061	2.3308936645076526	4.2833397690486255	1.4599226507461518
3.794976508835882	0.5739128739647248	2.3307581821402	4.286177885605466	1.4608665542417876
3.797496413556224	0.5748259580650611	2.330622479936759	4.289006694137666	1.4618106155744581
3.8000163182765667	0.5757386753295971	2.33048655926612	4.291826243689316	1.462754834829929
3.8025362229969093	0.5766510174820371	2.33035042149448	4.294636583045857	1.4636992120923014
3.805056127717252	0.5775629763304039	2.330214067985441	4.297437760734591	1.4646437474440208
3.8075760324375945	0.5784745437662407	2.3300775001000122	4.300229825025235	1.465588440965888
3.810095937157937	0.5793857117638204	2.3299407191966113	4.303012823930475	1.4665332927370671
3.8126158418782796	0.5802964723793597	2.3298037266310647	4.305786805206566	1.4674783028350966
3.815135746598622	0.5812068177502415	2.3296665237566105	4.308551816353936	1.4684234713358975
3.817655651318965	0.5821167400942421	2.3295291119238986	4.3113079046178235	1.469368798313784
3.8201755560393074	0.5830262317087657	2.329391492480992	4.314055116988931	1.4703142838414718
3.82269546075965	0.5839352849700845	2.3292536667733716	4.3167935002041	1.4712599279900875
3.8252153654799925	0.5848438923325863	2.3291156361439347	4.319523100747001	1.4722057308291792
3.827735270200335	0.5857520463280266	2.328977401932998	4.3222439648488535	1.4731516924267236
3.8302551749206777	0.5866597395647887	2.3288389654783006	4.324956138489151	1.4740978128491364
3.8327750796410203	0.5875669647271486	2.3287003281150063	4.327659667396413	1.4750440921612813
3.8352949843613624	0.5884737145745478	2.3285614911757038	4.330354597048953	1.4759905304264784
3.837814889081705	0.5893799819408702	2.3284224559904123	4.333040972675653	1.4769371277065135
3.8381425795649418	0.589497797873396	2.328404361243531	4.333389685008706	1.47706023568257
3.8403347938020476	0.5902857597337267	2.328283223886581	4.3357188392567725	1.4778838840616473
3.84285469852239	0.5911910409337456	2.3281437961890954	4.338388241524753	1.4788307995506236
3.8453746032427327	0.5920958185938688	2.328004174220275	4.341049223965052	1.4797778742306777
3.8478945079630753	0.5930000858386543	2.3278643592998813	4.343701830816983	1.4807251081575472
3.850414412683418	0.5939038358635842	2.327724352745118	4.346346106074572	1.4816725013854775
3.8529343174037605	0.59480706193438	2.3275841558706336	4.348982093487427	1.482620053967233
3.855454222124103	0.5957097573863227	2.3274437699885264	4.351609836561622	1.4835677659541042
3.8579741268444456	0.5966119156235786	2.3273031964083466	4.354229378560586	1.4845156373959167
3.860494031564788	0.5975135301185328	2.3271624364371	4.356840762506015	1.4854636683410398
3.863013936285131	0.5984145944111264	2.3270214913792513	4.359444031178784	1.486411858836394
3.8655338410054734	0.5993151021082014	2.3268803625367265	4.36203922711988	1.48736020892746
3.868053745725816	0.6002150468828497	2.3267390512089183	4.364626392631332	1.4883087186582868
3.8705736504461585	0.6011144224737694	2.3265975586926895	4.367205569777169	1.4892573880715003
3.8730935551665007	0.6020132226846263	2.326455886282374	4.369776800384368	1.4902062172083104
3.8756134598868432	0.6029114413834206	2.326314035269785	4.372340126043826	1.4911552061085196
3.878133364607186	0.6038090725018598	2.326172006944215	4.374895588111334	1.4921043548105315
3.8806532693275284	0.6047061100347376	2.3260298025924424	4.377443227708558	1.493053663351358
3.883173174047871	0.6056025480393178	2.3258874234987332	4.379983085724031	1.494003131766628
3.8856930787682136	0.6064983806347234	2.325744870944847	4.382515202814152	1.4949527600905943
3.888212983488556	0.6073936020013325	2.3256021462100405	4.38503961940419	1.4959025483561421
3.8907328882088987	0.6082882063801792	2.32545925057107	4.387556375689298	1.4968524965947965
3.8932527929292413	0.6091821880723587	2.3253161853021997	4.390065511635529	1.4978026048367306
3.895772697649584	0.61007554143844	2.3251729516752015	4.392567066980862	1.498752873110772
3.8982926023699265	0.6109682608978824	2.325029550959363	4.395061081236232	1.4997033014444123
3.8986202928531632	0.6110843040054355	2.3250108908014266	4.395384852867094	1.4998269076888149
3.900812507090269	0.6118603409284579	2.3248859844214884	4.3975475936865625	1.5006538898638124
3.9033324118106116	0.612751776065679	2.3247422533259066	4.400026643391811	1.5016046383938122
3.905852316530954	0.6136425609022316	2.324598358934473	4.40249826918801	1.5025555470579361
3.908372221251297	0.6145326900874133	2.3244543025065765	4.4049625096883185	1.5035066158784016
3.910892125971639	0.6154221583265765	2.3243100852991416	4.407419403284073	1.5044578448761265
3.9134120306919815	0.6163109603805778	2.3241657085666345	4.409868988145847	1.505409234070736
3.915931935412324	0.6171990910652305	2.3240211735610683	4.412311302224514	1.5063607834805692
3.9184518401326667	0.6180865452507647	2.323876481532006	4.414746383252307	1.5073124931226878
3.9209717448530093	0.6189733178612904	2.323731633726568	4.41717426874389	1.5082643630128825
3.923491649573352	0.6198594038742664	2.323586631389434	4.419594995997423	1.5092163931656795
3.9260115542936944	0.620744798319975	2.3234414757628508	4.422008602095642	1.5101685835943484
3.928531459014037	0.6216294962809996	2.323296168086635	4.424415123906923	1.511120934310909
3.9310513637343796	0.6225134928917097	2.323150709598178	4.426814598086371	1.5120734453261382
3.933571268454722	0.6233967833377484	2.3230051015324547	4.429207061076888	1.5130261166495764
3.9360911731750647	0.6242793628555267	2.3228593451220227	4.4315925491102615	1.5139789482895354
3.9386110778954073	0.6251612267317213	2.322713441597032	4.4339710982082385	1.514931940253104
3.94113098261575	0.6260423703027778	2.3225673921852295	4.436342744183611	1.515885092546156
3.9436508873360925	0.6269227889544183	2.3224211981119613	4.4387075226413035	1.516838405173356
3.946170792056435	0.6278024781211538	2.322274860600182	4.441065468979449	1.5177918781381665
3.948690696776777	0.6286814332858012	2.3221283808704563	4.443416618390482	1.518745511442854
3.95121060149712	0.6295596499790052	2.3219817601409667	4.445761005862216	1.5196993050884964
3.9537305062174624	0.6304371237787643	2.3218349996275185	4.448098666178933	1.520653259074989
3.956250410937805	0.6313138503099613	2.3216881005435437	4.450429633922471	1.5216073734010513
3.9587703156581475	0.6321898252438993	2.3215410641001073	4.452753943473301	1.5225616480642326
3.9590980061413843	0.6323036822969773	2.321521933330518	4.453055711169662	1.5226857545073293
3.96129022037849	0.6330650442978408	2.3213938915059145	4.455071629011618	1.5235160830609198
3.9638101250988327	0.6339395032345516	2.3212465839673113	4.457382724518423	1.5244706783863424
3.9663300298191753	0.6348131978618501	2.321099142688296	4.459687263776606	1.52542543403458
3.968849934539518	0.6356861240321593	2.32095156887052	4.461985280372028	1.5263803499985678
3.9713698392598604	0.6365582776420647	2.320803863713295	4.4642768076946036	1.5273354262701024
3.973889743980203	0.6374296546318753	2.3206560284135986	4.466561878939379	1.5282906628398496
3.9764096487005456	0.638300250985189	2.3205080641660802	4.468840527107613	1.5292460596973492
3.978929553420888	0.6391700627284634	2.320359972163065	4.471112785007854	1.530201616831021
3.9814494581412307	0.6400390859305889	2.3202117535945614	4.473378685257015	1.5311573342281721
3.9839693628615733	0.6409073167024671	2.3200634096482657	4.475638260281447	1.5321132118750014
3.9864892675819155	0.6417747511965933	2.3199149415095666	4.477891542318014	1.533069249756607
3.989009172302258	0.6426413856066427	2.319766350361554	4.480138563415161	1.534025447856991
3.9915290770226006	0.6435072161670606	2.3196176373850204	4.482379355433982	1.534981806159066
3.994048981742943	0.6443722391526567	2.31946880375847	4.4846139500492885	1.535938324644661
3.996568886463286	0.6452364508782037	2.3193198506581227	4.486842378750671	1.5368950032945268
3.9990887911836284	0.6460998476980389	2.319170779257921	4.489064672843561	1.537851842088342
4.001608695903971	0.6469624260056708	2.319021590729533	4.4912808634502905	1.5388088410047192
4.0041286006243135	0.6478241822333887	2.318872286242361	4.493490981511147	1.5397660000212097
4.006648505344656	0.6486851128518765	2.318722866963547	4.495695057785427	1.5407233191143102
4.009168410064999	0.6495452143698301	2.3185733340579753	4.497893122852488	1.5416807982594674
4.011688314785341	0.6504044833335793	2.3184236886882816	4.5000852071127975	1.5426384374310849
4.014208219505684	0.6512629163267111	2.318273932014858	4.502271340788974	1.5435962366025273
4.016728124226026	0.6521205099697003	2.3181240651958577	4.504451553926831	1.5445541957461268
4.019248028946369	0.6529772609195403	2.317974089387201	4.506625876396416	1.5455123148331882
4.019575719429605	0.6530886114275938	2.3179545784617606	4.506908195809472	1.5456369211780419
4.021767933666712	0.6538331658693801	2.317824005742582	4.508794337893047	1.5464705938339942
4.024287838387054	0.6546882215481626	2.3176738154134724	4.51095696793834	1.5474290327178113
4.026807743107397	0.6555424247202684	2.31752351954913	4.513113795881242	1.5483876314528948
4.029327647827739	0.656395772185162	2.317373119296602	4.515264850899058	1.549346390006494
4.031847552548082	0.6572482607770419	2.317222615800732	4.517410161998465	1.5503053083448584
4.0343674572684245	0.658099887364494	2.317072010204165	4.51954975801654	1.551264386433241
4.036887361988767	0.6589506488501482	2.3169213036473546	4.521683667621766	1.5522236242359058
4.03940726670911	0.659800542170339	2.3167704972685663	4.52381191931505	1.5531830217161318
4.041927171429452	0.6606495642947691	2.316619592203886	4.525934541430725	1.554142578836218
4.044447076149794	0.6614977122261755	2.3164685895872243	4.528051562137555	1.555102295557489
4.0469669808701365	0.6623449830000007	2.3163174905503214	4.530163009439736	1.5560621718402998
4.049486885590479	0.6631913736840658	2.3161662962227543	4.532268911177891	1.5570222076440414
4.052006790310822	0.6640368813782467	2.316015007731943	4.534369295030057	1.5579824029271447
4.054526695031164	0.6648815032141546	2.315863626203154	4.536464188512683	1.5589427576470867
4.057046599751507	0.6657252363548188	2.315712152759508	4.538553618981601	1.5599032717603944
4.059566504471849	0.6665680779943727	2.315560588521986	4.540637613633015	1.560863945222651
4.062086409192192	0.667410025357743	2.3154089346094313	4.542716199504472	1.5618247779884986
4.064606313912535	0.6682510757003426	2.3152571921385614	4.544789403475834	1.562785770011646
4.067126218632877	0.6690912263077655	2.3151053622239672	4.546857252270245	1.5637469212448711
4.06964612335322	0.6699304744954853	2.3149534459781247	4.5489197724550925	1.5647082316400267
4.072166028073562	0.6707688176085567	2.314801444511395	4.55097699044297	1.565669701148045
4.074685932793905	0.6716062530213197	2.3146493589320354	4.553028932492625	1.5666313297189425
4.0772058375142475	0.6724427781371072	2.3144971903462004	4.5550756247099145	1.5675931173018247
4.07972574223459	0.6732783903879549	2.3143449398579508	4.5571170930487455	1.5685550638448904
4.080053432717826	0.6733869868863919	2.314325135118859	4.557382184790852	1.5686801678418245
4.082245646954933	0.6741130872343144	2.314192608569258	4.559153363312019	1.5695171692954366
4.084765551675275	0.6749468661647693	2.314040197580009	4.561184461152567	1.5704794335998638
4.087285456395618	0.675779724695754	2.3138877079880142	4.563210412074081	1.5714418567036785
4.08980536111596	0.6766116603712747	2.31373514088901	4.565231241432046	1.5724044385515004
4.092325265836303	0.6774426707626346	2.313582497376667	4.567246974434655	1.5733671790870645
4.0948451705566455	0.6782727534681601	2.3134297785425955	4.569257636143734	1.5743300782532277
4.097365075276988	0.6791019061129308	2.3132769854763486	4.571263251475656	1.575293135991971
4.099884979997331	0.6799301263485124	2.3131241192654315	4.5732638452022485	1.5762563522444064
4.102404884717673	0.6807574118526912	2.312971180995304	4.5752594419516965	1.577219726950779
4.104924789438016	0.6815837603292122	2.3128181717493876	4.577250066209449	1.5781832600504728
4.1074446941583584	0.6824091695075194	2.31266509260907	4.579235742319107	1.5791469514820147
4.109964598878701	0.6832336371424984	2.3125119446537137	4.581216494483324	1.5801108011830782
4.112484503599044	0.6840571610142225	2.312358728960657	4.583192346764682	1.5810748090904887
4.115004408319386	0.6848797389277003	2.312205446605222	4.585163323086585	1.5820389751402268
4.117524313039729	0.685701368712626	2.312052098660722	4.5871294472341235	1.5830032992674334
4.1200442177600705	0.6865220482231332	2.3118986861984623	4.58909074285496	1.5839677814064128
4.122564122480413	0.6873417753375497	2.31174521028775	4.591047233460189	1.5849324214906377
4.125084027200756	0.6881605479581554	2.3115916719958975	4.592998942425202	1.5858972194527536
4.127603931921098	0.6889783640109433	2.3114380723882277	4.594945892990547	1.5868621752245817
4.130123836641441	0.6897952214453812	2.3112844125280816	4.5968881082627835	1.587827288737124
4.132643741361783	0.6906111182341776	2.3111306934768203	4.5988256112153305	1.5887925599205672
4.135163646082126	0.691426052373049	2.3109769162938334	4.600758424689312	1.589757988704286
4.1376835508024685	0.692240021880489	2.310823082036544	4.602686571394394	1.5907235750168487
4.140203455522811	0.693053024797541	2.3106691917604114	4.604610073909629	1.5916893187860188
4.140531146006048	0.6931586772436142	2.3106491756812377	4.604859867696814	1.591814916465822
4.142723360243154	0.6938650591875722	2.31051524651894	4.606528954684272	1.5926552199387616
4.145243264963496	0.6946761231360501	2.3103612473636836	4.608443236038623	1.5936212784012458
4.147763169683839	0.6954862147503214	2.310207195344249	4.6103529401648355	1.594587494098849
4.150283074404181	0.6962953321593929	2.310053091508303	4.612258089127742	1.5955538669561609
4.152802979124524	0.6971034735137146	2.3098989369015785	4.614158704865659	1.596520396896987
4.155322883844867	0.697910636984965	2.309744732567877	4.616054809191201	1.5974870838443527
4.157842788565209	0.698716820765839	2.309590479549076	4.617946423792079	1.5984539277205074
4.160362693285552	0.6995220230698364	2.3094361788851345	4.619833570231898	1.5994209284469276
4.162882598005894	0.7003262421310547	2.3092818316140966	4.621716269950958	1.600388085944321
4.165402502726237	0.7011294762039821	2.3091274387720984	4.623594544267033	1.6013554001326302
4.1679224074465795	0.7019317235632938	2.3089730013933716	4.625468414376161	1.6023228709310364
4.170442312166922	0.7027329825036495	2.3088185205102505	4.627337901353422	1.6032904982579632
4.172962216887265	0.7035332513394928	2.3086639971531753	4.629203026153716	1.60425828203108
4.175482121607607	0.7043325284048544	2.3085094323506983	4.631063809612528	1.6052262221673057
4.17800202632795	0.7051308120531543	2.3083548271294894	4.6329202724467	1.6061943185828127
4.180521931048292	0.7059281006570086	2.30820018251434	4.634772435255187	1.6071625711930293
4.183041835768635	0.7067243926080369	2.308045499528169	4.636620318519817	1.608130979912645
4.1855617404889776	0.7075196863166715	2.3078907791920273	4.6384639426060446	1.6090995446556131
4.18808164520932	0.7083139802119698	2.3077360225251042	4.640303327763691	1.6100682653351532
4.190601549929663	0.7091072727414267	2.3075812305447303	4.642138494127699	1.6110371418637572
4.193121454650005	0.7098995623707905	2.3074264042663835	4.643969461718861	1.6120061741531904
4.195641359370347	0.7106908475838798	2.307271544703695	4.645796250444557	1.612975362114496
4.19816126409069	0.7114811268824021	2.307116652868453	4.647618880099489	1.6139447056579983
4.200681168811032	0.7122703987857747	2.3069617297706073	4.649437370366398	1.6149142046933065
4.201008859294269	0.7123729622579039	2.306941581199062	4.649673545214744	1.6150402905656993
4.203201073531375	0.7130586618309475	2.306806776418276	4.651251740816788	1.6158838591293174
4.205720978251717	0.7138459145722266	2.306651793817748	4.653062010911644	1.6168536688742197
4.20824088297206	0.7146321555811007	2.306496782973491	4.654868200002144	1.617823633835496
4.2107607876924025	0.7154173834460689	2.3063417448881527	4.656670327330362	1.6187937539199277
4.213280692412745	0.7162015967724698	2.3061866805625693	4.658468412029975	1.6197640290335968
4.215800597133088	0.7169847941823126	2.306031590995767	4.660262473126959	1.6207344590818902
4.21832050185343	0.7177669743141105	2.3058764771849685	4.662052529540288	1.6217050439695024
4.220840406573773	0.7185481358227145	2.305721340125599	4.663838600082617	1.6226757836004393
4.223360311294115	0.7193282773791497	2.3055661808112884	4.665620703460972	1.6236466778780207
4.225880216014458	0.7201073976704532	2.3054110002338772	4.66739885827743	1.624617726704884
4.2284001207348005	0.7208854953995132	2.3052557993834215	4.669173083029797	1.6255889299829875
4.230920025455143	0.7216625692849102	2.3051005792481973	4.6709433961122775	1.626560287613613
4.233439930175486	0.7224386180607595	2.3049453408147054	4.672709815816146	1.6275317994973688
4.235959834895828	0.7232136404765549	2.3047900850676757	4.6744723603304115	1.6285034655341941
4.238479739616171	0.7239876352970147	2.3046348129900722	4.676231047742472	1.629475285623361
4.240999644336513	0.7247606013019288	2.3044795255630977	4.677985896038777	1.6304472596634771
4.243519549056856	0.7255325372860074	2.3043242237661974	4.679736923105474	1.6314193875524905
4.246039453777199	0.726303442058731	2.3041689085770654	4.681484146729058	1.6323916691876903
4.248559358497541	0.7270733144442023	2.304013580971646	4.683227584597015	1.6333641044657117
4.251079263217884	0.727842153280999	2.303858241924143	4.684967254298456	1.6343366932825383
4.253599167938226	0.7286099574220289	2.3037028924070184	4.686703173324762	1.6353094355335047
4.256119072658569	0.7293767257343855	2.3035475333910025	4.688435359070202	1.6362823311132995
4.2586389773789115	0.7301424570992053	2.303392165845094	4.690163828832569	1.6372553799159693
4.261158882099254	0.7309071504115274	2.3032367907365674	4.691888599813798	1.63822858183492
4.26148657258249	0.7310065154303238	2.303216585124333	4.692112619574264	1.6383551490579629
4.263678786819597	0.7316708045801532	2.303081409030975	4.6936096891205885	1.6392019367629214
4.266198691539939	0.7324334185275079	2.302926021692153	4.695327113765012	1.6401754445921082
4.268718596260282	0.733194991189504	2.3027706296822257	4.697040890665131	1.641149105213985
4.2712385009806235	0.7339555215154054	2.3026152339616086	4.698751036645598	1.6421229185194273
4.273758405700966	0.7347150084676932	2.302459835489014	4.700457568438263	1.6430968843986853
4.276278310421309	0.7354734510219326	2.3023044352214543	4.7021605026827675	1.6440710027413865
4.278798215141651	0.7362308481666414	2.302149034114248	4.703859855927144	1.645045273436539
4.281318119861994	0.7369871989031596	2.301993633121021	4.7055556446284035	1.646019696372533
4.283838024582336	0.7377425022455202	2.3018382331937137	4.707247885153123	1.6469942714371453
4.286357929302679	0.7384967572203218	2.3016828352825844	4.708936593778029	1.64796899851754
4.288877834023022	0.7392499628666018	2.3015274403362116	4.710621786690574	1.6489438775002734
4.291397738743364	0.7400021182357112	2.3013720493015004	4.712303479989515	1.6499189082712953
4.293917643463707	0.7407532223911901	2.3012166631236863	4.713981689685486	1.6508940907159515
4.296437548184049	0.741503274408646	2.3010612827463386	4.715656431701558	1.6518694247189882
4.298957452904392	0.742252273375631	2.300905909111364	4.717327721873814	1.6528449101645528
4.3014773576247345	0.7430002183915223	2.3007505431590127	4.718995575951898	1.6538205469361975
4.303997262345077	0.7437471085674022	2.3005951858278793	4.72066000959958	1.6547963349168815
4.30651716706542	0.7444929430259408	2.3004398380549107	4.722321038395305	1.6557722739889742
4.309037071785762	0.7452377209012787	2.300284500775407	4.723978677832739	1.656748364034257
4.311556976506105	0.7459814413389112	2.3001291749230255	4.725632943321322	1.657724604933927
4.314076881226447	0.7467241034955742	2.299973861429787	4.7272838501868035	1.6587009965685982
4.31659678594679	0.74746570653913	2.2998185612260786	4.7289314136717815	1.6596775388183052
4.3191166906671326	0.748206249648456	2.299663275240656	4.730575648936239	1.660654231562505
4.321636595387475	0.748945732013332	2.299508004400649	4.732216571058073	1.6616310746800802
4.3219642858707115	0.7490418169277261	2.299487814013977	4.7324297152686885	1.6617581152052963
4.324156500107818	0.7496841528343318	2.2993527496315656	4.733854195033623	1.6626080680493411
4.32667640482816	0.7504215113227125	2.2991975118572947	4.735488535778194	1.663585211548028
4.329196309548503	0.7511578067003077	2.299042292000111	4.737119608126579	1.664562505053314
4.3317162142688455	0.75189303819942	2.2988870909806773	4.738747426833569	1.6655399484418074
4.334236118989188	0.7526272050627153	2.2987319097180503	4.740372006574478	1.6665175415895543
4.336756023709531	0.7533603065431177	2.298576749129682	4.741993361945639	1.667495284372041
4.339275928429873	0.7540923419037063	2.2984216101314257	4.743611507464921	1.6684731766641954
4.341795833150216	0.7548233104176117	2.2982664936375374	4.74522645757223	1.6694512183403916
4.344315737870558	0.7555532113679146	2.298111400560682	4.746838226630002	1.67042940927445
4.3468356425909	0.7562820440475453	2.297956331811934	4.7484468289237105	1.6714077493396413
4.349355547311243	0.757009807759183	2.2978012883007843	4.750052278662346	1.6723862384086878
4.351875452031585	0.7577365018151581	2.2976462709351404	4.751654589978918	1.6733648763537667
4.354395356751928	0.7584621255373534	2.2974912806213337	4.753253776930934	1.6743436630465116
4.35691526147227	0.7591866782571078	2.2973363182641195	4.7548498535008825	1.675322598358015
4.359435166192613	0.7599101593151203	2.2971813847666827	4.756442833596717	1.676301682158831
4.3619550709129555	0.7606325680613548	2.29702648103064	4.758032731052327	1.6772809143189777
4.364474975633298	0.761353903854946	2.296871607956046	4.759619559628017	1.6782602947079386
4.366994880353641	0.7620741660641065	2.2967167664413917	4.76120333301097	1.6792398231946655
4.369514785073983	0.7627933540660343	2.296561957383614	4.762784064815719	1.6802194996475808
4.372034689794326	0.7635114672468218	2.2964071816780938	4.76436176858461	1.68119932393458
4.374554594514668	0.7642285050013651	2.296252440218663	4.7659364577882615	1.6821792959230328
4.377074499235011	0.7649444667332742	2.296097733897605	4.76750814582602	1.6831594154797866
4.379594403955354	0.765659351854785	2.295943063605661	4.769076846026417	1.6841396824711679
4.382114308675696	0.7663731597866709	2.2957884302320313	4.770642571647621	1.685120096762985
4.3824419991589325	0.7664659047803073	2.295768324339816	4.770845962025157	1.6852476014601714
4.384634213396039	0.7670858899581559	2.295633834664379	4.7722053358778815	1.6861006582205296
4.387154118116381	0.7677975418068288	2.295479277788833	4.773765151835977	1.6870813667085796
4.389674022836724	0.7685081147785577	2.2953247604899922	4.7753220325716565	1.688062222091401
4.3921939275570665	0.7692176083274057	2.2951702836509282	4.776875991066078	1.6890432242327496
4.394713832277409	0.7699260219155468	2.2950158481531884	4.778427040232243	1.6900243729958737
4.397233736997752	0.7706333550131839	2.294861454876798	4.779975192915433	1.6910056682435166
4.399753641718094	0.771339607098466	2.2947071047002665	4.781520461893639	1.691987109837917
4.402273546438437	0.7720447776574078	2.294552798500587	4.783062859877984	1.6929686976408131
4.404793451158779	0.7727488661838084	2.294398537153241	4.78460239951315	1.6939504315134437
4.407313355879122	0.7734518721791726	2.2942443215322035	4.7861390933778045	1.6949323113165502
4.409833260599465	0.7741537951526312	2.2940901525099417	4.787672953985008	1.6959143369103789
4.412353165319807	0.7748546346208636	2.2939360309574215	4.789203993782639	1.6968965081546825
4.41487307004015	0.7755543901080199	2.293781957744109	4.790732225153803	1.6978788249087235
4.417392974760492	0.7762530611456449	2.293627933737975	4.792257660417242	1.698861287031275
4.419912879480835	0.7769506472726019	2.2934739598054947	4.793780311827743	1.6998438943806224
4.422432784201177	0.7776471480349975	2.2933200368116555	4.795300191576541	1.7008266468145667
4.424952688921519	0.7783425629861076	2.293166165619956	4.796817311791721	1.7018095441904257
4.427472593641862	0.7790368916863036	2.293012347092409	4.798331684538618	1.702792586365036
4.429992498362204	0.7797301337029795	2.2928585820895475	4.79984332182021	1.7037757731947547
4.432512403082547	0.7804222886104796	2.2927048714704252	4.8013522355775144	1.7047591045354626
4.4350323078028895	0.7811133559900267	2.292551216092619	4.802858437689979	1.7057425802425643
4.437552212523232	0.7818033354296522	2.292397616812233	4.804361939975867	1.7067262001709917
4.440072117243575	0.782492226524125	2.2922440744839014	4.805862754192644	1.7077099641752047
4.442592021963917	0.7831800288748823	2.2920905899607904	4.8073608920373605	1.7086938721091942
4.4429197124471544	0.7832693912417553	2.2920706349988453	4.807555515074776	1.7088218308742074
4.44511192668426	0.7838667420899611	2.2919371640946005	4.808856365147034	1.7096779238264832
4.447631831404602	0.7845523657839298	2.291783797735572	4.810349185099024	1.7106621191801292
4.450151736124945	0.7852368995778212	2.2916304917324837	4.811839363411404	1.7116464580227257
4.4526716408452875	0.7859203430990648	2.291477246932659	4.813326911543344	1.7126309402064042
4.45519154556563	0.7866026959814212	2.291324064181967	4.814811840895468	1.7136155655828358
4.457711450285973	0.787283957864917	2.2911709443248256	4.81629416281023	1.7146003340032339
4.460231355006315	0.787964128395779	2.291017888204203	4.817773888572276	1.715585245318355
4.462751259726658	0.7886432072263707	2.2908648966616227	4.819251029408804	1.7165702993785013
4.4652711644470005	0.7893211940151281	2.290711970537163	4.820725596489928	1.7175554960335215
4.467791069167343	0.789998088426497	2.290559110669462	4.822197600929032	1.718540835132814
4.470310973887686	0.7906738901308705	2.29040631789572	4.823667053783127	1.7195263165253278
4.472830878608028	0.7913485988045272	2.2902535930517	4.825133966053201	1.7205119400595643
4.475350783328371	0.7920222141295702	2.290100936971733	4.826598348684573	1.7214977055835792
4.477870688048713	0.7926947357938657	2.2899483504887175	4.8280602125672365	1.7224836129449843
4.480390592769056	0.793366163490984	2.2897958344341247	4.829519568536206	1.7234696619909493
4.4829104974893985	0.7940364969201393	2.289643389637999	4.830976427371864	1.7244558525682037
4.485430402209741	0.794705735786131	2.289491016928962	4.832430799800293	1.7254421845230377
4.487950306930084	0.7953738797992854	2.2893387171342137	4.833882696493624	1.7264286577013053
4.490470211650426	0.7960409286753983	2.2891864910795343	4.835332128070363	1.7274152719484244
4.492990116370769	0.7967068821356769	2.289034339589289	4.836779105095733	1.72840202710938
4.495510021091111	0.797371739906684	2.288882263486428	4.838223638081997	1.7293889230287254
4.498029925811453	0.7980355017202816	2.2887302635924893	4.839665737488796	1.730375959550583
4.500549830531796	0.798698167313575	2.2885783407276024	4.841105413723469	1.7313631365186473
4.503069735252138	0.7993597364288584	2.288426495710489	4.8425426771413775	1.7323504537761856
4.5033974257353755	0.799445686843211	2.2884067554220993	4.842729403313506	1.7324788556244066
4.505589639972481	0.8000202088135598	2.2882747293584655	4.843977538046237	1.7333379111660403
4.508109544692823	0.8006795842201876	2.288123042487446	4.845410006690424	1.7343255085306302
4.510629449413166	0.8013378624062762	2.287971435911944	4.846840093275305	1.7353132457119522
4.513149354133509	0.8019950431343343	2.2878199104450743	4.848267807951546	1.736301122551583
4.515669258853851	0.8026511261717914	2.2876684668985554	4.849693160819431	1.7372891388906804
4.518189163574194	0.8033061112909462	2.287517106082713	4.851116161929165	1.7382772945699858
4.520709068294536	0.8039599982689155	2.2873658288064793	4.8525368212811975	1.7392655894298248
4.523228973014879	0.8046127868875829	2.287214635877398	4.853955148826516	1.7402540233101087
4.5257488777352215	0.805264476933548	2.287063528101624	4.855371154466957	1.7412425960503377
4.528268782455564	0.8059150681980775	2.286912506283928	4.856784848055514	1.7422313074896005
4.530788687175907	0.8065645604770543	2.286761571227696	4.858196239396629	1.7432201574665769
4.533308591896249	0.8072129535709298	2.286610723734933	4.8596053382464985	1.7442091458195395
4.535828496616592	0.8078602472846743	2.2864599646062644	4.861012154313369	1.7451982723863542
4.538348401336934	0.8085064414277298	2.286309294640939	4.862416697257831	1.7461875370044833
4.540868306057277	0.8091515358139614	2.2861587146368283	4.863818976693111	1.7471769395109857
4.54338821077762	0.8097955302616109	2.286008225390432	4.865219002185365	1.7481664797425192
4.545908115497962	0.8104384245932499	2.2858578276968777	4.866616783253971	1.7491561575353418
4.548428020218305	0.8110802186357333	2.2857075223499237	4.868012329371805	1.750145972725313
4.550947924938647	0.8117209122201537	2.2855573101419595	4.869405649965536	1.7511359251478953
4.55346782965899	0.8123605051817959	2.2854071918640098	4.870796754415908	1.7521260146381563
4.5559877343793325	0.8129989973600918	2.2852571683057357	4.8721856520580165	1.7531162410307697
4.558507639099675	0.8136363885985763	2.2851072402554347	4.873572352181592	1.7541066041600164
4.561027543820018	0.8142726787448427	2.2849574085000457	4.874956864031277	1.755097103859787
4.56354744854036	0.814907867650499	2.284807673825148	4.8763391968069	1.756087739963582
4.5638751390235965	0.8149903872164057	2.2847882093788074	4.87651879686753	1.7562165731113069
4.566067353260703	0.8155419551711255	2.2846580370149647	4.877719359663753	1.7570785123045147
4.568587257981045	0.8161749411662307	2.2845084988523645	4.879097361712855	1.7580694207153114
4.571107162701388	0.8168068254992097	2.2843590601188626	4.880473212021235	1.7590604650283133
4.57362706742173	0.8174376080373017	2.284209721594622	4.881846919612186	1.7600516450754782
4.576146972142072	0.818067288651549	2.2840604840584575	4.883218493465543	1.7610429606883815
4.578666876862415	0.8186958672167548	2.2839113482878353	4.884587942517944	1.7620344116982176
4.581186781582757	0.8193233436114431	2.2837623150588753	4.885955275663088	1.7630259979358023
4.5837066863031	0.8199497177178181	2.2836133851463534	4.8873205017520025	1.7640177192315722
4.5862265910234425	0.8205749894217237	2.283464559323702	4.8886836295933005	1.7650095754155883
4.588746495743785	0.8211991586126045	2.2833158383630128	4.890044667953436	1.7660015663175361
4.591266400464128	0.8218222251834658	2.2831672230350373	4.891403625556965	1.7669936917667268
4.59378630518447	0.8224441890308352	2.2830187141091893	4.892760511086793	1.7679859515921001
4.596306209904813	0.8230650500547234	2.2828703123535465	4.894115333184433	1.7689783456222237
4.5988261146251554	0.8236848081585868	2.2827220185348507	4.8954681004502545	1.7699708736852962
4.601346019345498	0.824303463249289	2.2825738334185117	4.89681882144373	1.770963535609147
4.603865924065841	0.8249210152370637	2.282425757768607	4.898167504683685	1.7719563312212399
4.606385828786183	0.8255374640354771	2.282277792347883	4.899514158648545	1.7729492603486712
4.608905733506526	0.8261528095613918	2.2821299379177584	4.900858791776575	1.7739423228181743
4.611425638226868	0.8267670517349298	2.281982195238325	4.902201412466127	1.774935518456119
4.613945542947211	0.8273801904794367	2.281834565068347	4.903542029075877	1.7759288470885133
4.6164654476675535	0.8279922257214457	2.2816870481652662	4.904880649925064	1.7769223085410049
4.618985352387896	0.8286031573906428	2.2815396452852004	4.906217283293733	1.7779159026388824
4.621505257108239	0.8292129854198311	2.281392357182946	4.907551937422965	1.7789096292070765
4.624025161828581	0.8298217097448963	2.2812451846119797	4.908884620515111	1.7799034880701616
4.624352852311818	0.829900787658318	2.281226054697755	4.909057779323925	1.7800327400057705
4.626545066548924	0.8304293303047722	2.281098128324459	4.910215340734032	1.7808974790523566
4.629064971269266	0.8310358470414068	2.280951189071225	4.911544106205322	1.7818916019775268
4.631584875989609	0.8316412598997286	2.2808043676018013	4.912870925016542	1.782885856669184
4.634104780709952	0.8322455688276129	2.280657664664398	4.91419580521745	1.78388024295049
4.636624685430294	0.832848773775849	2.2805110810059115	4.915518754820223	1.784874760644255
4.639144590150637	0.8334508746981067	2.2803646173719265	4.916839781799682	1.785869409572941
4.641664494870979	0.8340518715509052	2.2802182745067165	4.918158894093524	1.786864189558662
4.644184399591322	0.8346517642935793	2.2800720531532455	4.919476099602532	1.7878591004231865
4.6467043043116645	0.8352505528882487	2.27992595405317	4.920791406190807	1.7888541419879362
4.649224209032006	0.8358482372997856	2.2797799779468386	4.922104821685979	1.7898493140739904
4.651744113752349	0.8364448174957843	2.2796341255732946	4.923416353879428	1.7908446165020846
4.654264018472691	0.8370402934465293	2.2794883976702773	4.924726010526503	1.7918400490926134
4.656783923193034	0.8376346651249654	2.2793427949742218	4.9260337993467305	1.7928356116656305
4.6593038279133765	0.8382279325066667	2.279197318220261	4.927339728024034	1.7938313040408511
4.661823732633719	0.8388200955698067	2.2790519681422285	4.928643804206943	1.7948271260376518
4.664343637354062	0.8394111542951289	2.2789067454726557	4.929946035508804	1.7958230774750732
4.666863542074404	0.8400011086659164	2.2787616509427764	4.931246429507991	1.7968191581718196
4.669383446794747	0.8405899586679633	2.2786166852825276	4.932544993748111	1.7978153679462616
4.671903351515089	0.8411777042895454	2.2784718492205482	4.9338417357382145	1.7988117066164362
4.674423256235432	0.841764345521392	2.2783271434841827	4.935136662952995	1.7998081740000484
4.676943160955775	0.8423498823566564	2.2781825687994814	4.936429782832997	1.8008047699144725
4.679463065676117	0.8429343147908889	2.278038125891201	4.937721102784818	1.8018014941767526
4.68198297039646	0.8435176428220081	2.2778938154828063	4.939010630181308	1.802798346603605
4.684502875116802	0.8440998664502737	2.2777496382964704	4.940298372361771	1.803795327011418
4.684830565600039	0.8441754981432671	2.277730899202737	4.940465700625974	1.8039249845578766
4.687022779837145	0.8446809856782587	2.277605595053076	4.941584336632163	1.8047924352162537
4.6895426845574875	0.8452610005108226	2.2774616864722184	4.942868530265286	1.805789671033849
4.69206258927783	0.8458399109550846	2.2773179132722023	4.94415096050099	1.806787034279617
4.694582493998173	0.8464177170203966	2.277174276170047	4.945431634546363	1.8077845247686481
4.697102398718515	0.8469944187183172	2.2770307758814847	4.946710559575925	1.80878214231571
4.699622303438858	0.8475700160625852	2.276887413120963	4.9479877427318195	1.8097798867352506
4.7021422081592	0.8481445090690942	2.276744188601645	4.949263191124008	1.8107777578413977
4.704662112879543	0.8487178977558666	2.2766011030354085	4.950536911830456	1.811775755447961
4.7071820175998855	0.8492901821430285	2.276458157132852	4.951808911897321	1.8127738793684325
4.709701922320228	0.8498613622527843	2.27631535160329	4.9530791983391405	1.8137721294159883
4.712221827040571	0.8504314381093917	2.2761726871547565	4.954347778139018	1.8147705054034888
4.714741731760913	0.8510004097391375	2.276030164494007	4.955614658248811	1.8157690071434807
4.717261636481256	0.8515682771703127	2.2758877843265157	4.956879845589305	1.816767634448197
4.719781541201598	0.8521350404331884	2.275745547356481	4.958143347050407	1.81776638712956
4.722301445921941	0.8527006995599923	2.275603454286822	4.959405169491317	1.8187652649991792
4.724821350642283	0.8532652545848838	2.275461505819182	4.960665319740716	1.819764267868356
4.727341255362625	0.8538287055439318	2.2753197026539285	4.961923804596937	1.8207633955480822
4.729861160082968	0.8543910524750902	2.2751780454901542	4.963180630828149	1.8217626478490416
4.7323810648033104	0.854952295418176	2.2750365350256763	4.9644358051725295	1.8227620245816116
4.734900969523653	0.8555124344148451	2.2748951719570405	4.96568933433844	1.8237615255558641
4.737420874243996	0.856071469508571	2.274753956979518	4.966941225004601	1.8247611505815657
4.739940778964338	0.8566294007446211	2.2746128907871084	4.9681914838202665	1.8257608994681802
4.742460683684681	0.8571862281700354	2.2744719740725414	4.969440117405393	1.8267607720248684
4.744980588405023	0.8577419518336038	2.2743312075272737	4.970687132350809	1.827760768060489
4.745308278888261	0.8578141374989899	2.2743129131997213	4.970849176612303	1.8278908174304878
4.747500493125366	0.8582965717858448	2.2741905918414944	4.971932535218391	1.8287608873836012
4.7500203978457085	0.8588500880789837	2.274050127704122	4.973176332541226	1.8297611298024639
4.752540302566051	0.8594025007669308	2.2739098158028064	4.974418530823781	1.8307614951250375
4.755060207286394	0.859953809905261	2.2737696568239305	4.975659136542069	1.831761983158985
4.757580112006736	0.8605040155511922	2.273629651452609	4.976898156143813	1.832762593711673
4.760100016727079	0.8610531177635641	2.2734898003726904	4.978135596048614	1.8337633265901723
4.762619921447421	0.8616011166028188	2.2733501042667577	4.979371462648111	1.834764181601259
4.765139826167764	0.8621480121309792	2.2732105638161273	4.980605762306145	1.8357651585514159
4.767659730888107	0.8626938044116295	2.2730711797008523	4.981838501358917	1.836766257246833
4.770179635608449	0.8632384935098946	2.27293195259972	4.98306968611515	1.837767477493409
4.772699540328792	0.8637820794924207	2.2727928831902546	4.98429932285625	1.838768819096751
4.775219445049134	0.8643245624273553	2.272653972148718	4.98552741783646	1.8397702818621775
4.777739349769477	0.8648659423843282	2.2725152201501087	4.986753977283019	1.8407718655947176
4.7802592544898195	0.8654062194344314	2.272376627868163	4.98797900739632	1.841773570099113
4.782779159210162	0.8659453936502007	2.272238195975357	4.989202514350061	1.8427753951798176
4.785299063930505	0.8664834651055966	2.2720999251429044	4.990424504291401	1.8437773406410007
4.787818968650847	0.867020433875985	2.2719618160407586	4.991644983341112	1.844779406286546
4.79033887337119	0.8675563000381196	2.2718238693376134	4.992863957593734	1.8457815919200526
4.792858778091532	0.8680910636701226	2.2716860857009036	4.994081433117722	1.8467838973448376
4.795378682811875	0.8686247248514666	2.271548465796804	4.995297415955598	1.8477863223639355
4.7978985875322175	0.8691572836629572	2.271411010290231	4.996511912124102	1.8487888667800993
4.800418492252559	0.8696887401867144	2.2712737198448427	4.997724927614336	1.849791530395802
4.802938396972902	0.8702190945061548	2.271136595123041	4.998936468391914	1.8507943130132367
4.805458301693244	0.8707483467059748	2.270999636785968	5.000146540397109	1.8517972144343189
4.805785992176482	0.8708170901229518	2.2709818388708016	5.000303791546084	1.851927641279152
4.807978206413587	0.8712764968721324	2.270862845493511	5.001355149544996	1.8528002344606858
4.8104981111339296	0.8718035450918303	2.2707262219042996	5.002562301725598	1.853803372893698
4.813018015854272	0.872329491453499	2.2705897666757076	5.003768002804028	1.854806629534441
4.815537920574615	0.8728543360467795	2.270453480463854	5.0049722586206356	1.8558100041837242
4.818057825294957	0.8733780789625066	2.2703173639236005	5.006175074991142	1.8568134966420842
4.8205777300153	0.8739007202926928	2.2701814177085557	5.007376457706788	1.857817106709784
4.8230976347356425	0.8744222601305113	2.270045642471073	5.00857641253447	1.858820834186814
4.825617539455985	0.8749426985702797	2.2699100388622506	5.009774945216879	1.8598246788728943
4.828137444176328	0.8754620357074442	2.269774607531934	5.01097206147264	1.8608286405674737
4.83065734889667	0.8759802716385636	2.2696393491287146	5.012167766996448	1.8618327190697317
4.833177253617013	0.8764974064612931	2.2695042642999295	5.013362067459208	1.862836914178579
4.835697158337355	0.877013440274369	2.269369353691664	5.014554968508165	1.8638412256926586
4.838217063057698	0.8775283731775929	2.269234617948751	5.015746475767042	1.8648456534103468
4.8407369677780405	0.8780422052718165	2.2691000577147684	5.016936594836176	1.865850197129753
4.843256872498383	0.878554936658926	2.268965673632045	5.018125331292646	1.866854856648722
4.845776777218726	0.8790665674418277	2.268831466341655	5.01931269069041	1.867859631764834
4.848296681939068	0.879577097724432	2.2686974364834236	5.020498678560433	1.8688645222754057
4.850816586659411	0.8800865276116395	2.2685635846959213	5.021683300410818	1.869869527977491
4.853336491379753	0.8805948572093261	2.2684299116164697	5.022866561726941	1.8708746486678822
4.855856396100096	0.8811020866243279	2.268296417881139	5.02404846797157	1.8718798841431101
4.858376300820439	0.8816082159644274	2.2681631041247474	5.025229024585001	1.8728852341994455
4.860896205540781	0.882113245338339	2.268029970980864	5.026408236985186	1.8738906986329003
4.863416110261124	0.882617174855695	2.2678970190818064	5.027586110567854	1.8748962772392268
4.865936014981466	0.8831200046270313	2.2677642490586423	5.028762650706638	1.8759019698139205
4.866263705464703	0.8831853122254025	2.267746996931918	5.028915551258045	1.8760327592670565
4.868455919701809	0.8836217347637736	2.2676316615411887	5.029937862753206	1.8769077761522202
4.8709758244221515	0.884122365378224	2.2674992571580144	5.0311117520373765	1.8779136960491074
4.873495729142494	0.8846218965835468	2.2673670365364362	5.032284323867249	1.8789197292993096
4.876015633862836	0.8851203284937557	2.2672350003025223	5.0334555835293235	1.8799258756972992
4.878535538583178	0.8856176612236994	2.2671031490810925	5.034625536288622	1.880932135037295
4.881055443303521	0.8861138948890497	2.266971483495715	5.03579418738881	1.8819385071132633
4.8835753480238635	0.8866090296062874	2.2668400041687096	5.03696154205232	1.8829449917189178
4.886095252744206	0.8871030654926894	2.266708711721148	5.038127605480468	1.8839515886477214
4.888615157464549	0.8875960026663162	2.2665776067728522	5.039292382853571	1.8849582976928865
4.891135062184891	0.888087841245999	2.266446689942395	5.040455879331069	1.8859651186473758
4.893654966905234	0.888578581351327	2.2663159618470994	5.041618100051642	1.886972051303903
4.896174871625576	0.8890682231026348	2.2661854231030416	5.042779050133325	1.8879790954549338
4.898694776345919	0.8895567666209903	2.2660550743250476	5.043938734673624	1.8889862508926867
4.901214681066262	0.890044212028182	2.2659249161266954	5.045097158749632	1.8899935174091336
4.903734585786604	0.8905305594467071	2.265794949120314	5.046254327418146	1.8910008947960004
4.906254490506947	0.8910158089997597	2.265665173916984	5.047410245715777	1.8920083828447687
4.908774395227289	0.8914999608112185	2.265535591126538	5.048564918659064	1.893015981346675
4.911294299947632	0.8919830150056346	2.2654062013575578	5.04971835124459	1.8940236900927132
4.9138142046679745	0.8924649717082208	2.26527700521738	5.05087054844909	1.8950315088736338
4.916334109388317	0.892945831044839	2.26514800331209	5.052021515229565	1.896039437479946
4.91885401410866	0.8934255931419894	2.2650191962465267	5.053171256523389	1.8970474757019178
4.921373918829002	0.893904258126799	2.2648905846242786	5.054319777248423	1.898055623329576
4.923893823549345	0.8943818261270094	2.264762169047687	5.055467082303123	1.8990638801527087
4.926413728269687	0.8948582972709673	2.264633950117844	5.0566131765666436	1.9000722459608648
4.926741418752924	0.894920177384991	2.264617290902776	5.056762126897692	1.9002033826770153
4.92893363299003	0.895333671687612	2.2645059284345934	5.057758064898954	1.9010807205433546
4.9314535377103725	0.895807949506465	2.26437810459653	5.058901752140941	1.9020893036892519
4.933973442430715	0.8962811308576192	2.2642504792010008	5.060044243114515	1.903097995187393
4.936493347151058	0.8967532158717277	2.264123052844103	5.061185542622714	1.9041067948263786
4.9390132518714	0.8972242046799939	2.263995826120686	5.062325655449817	1.9051157023945742
4.941533156591743	0.8976940974141602	2.2638687996243494	5.063464586361439	1.9061247176801106
4.944053061312085	0.8981628942064978	2.263741973947444	5.064602340104641	1.9071338404708857
4.946572966032428	0.8986305951897964	2.263615349681073	5.065738921408031	1.9081430705545632
4.949092870752771	0.8990972004973541	2.2634889274150884	5.066874334981869	1.9091524077185755
4.951612775473112	0.8995627102629667	2.2633627077380947	5.068008585518166	1.9101618517501227
4.954132680193455	0.9000271246209182	2.263236691237446	5.069141677690788	1.9111714024361748
4.9566525849137975	0.9004904437059703	2.2631108784992473	5.070273616155554	1.912181059563471
4.95917248963414	0.9009526676533531	2.262985270108355	5.071404405550343	1.9131908229185215
4.961692394354483	0.9014137965987549	2.2628598666483737	5.072534050495183	1.9142006922876078
4.964212299074825	0.9018738306783122	2.2627346687016603	5.073662555592363	1.915210667456783
4.966732203795168	0.9023327700286009	2.262609676849321	5.074789925426519	1.9162207482118736
4.96925210851551	0.9027906147866263	2.2624848916712117	5.075916164564742	1.917230934338479
4.971772013235853	0.9032473650898134	2.2623603137459383	5.077041277556668	1.918241225621973
4.9742919179561955	0.9037030210759983	2.262235943650856	5.07816526893458	1.9192516218475038
4.976811822676538	0.9041575828834182	2.2621117819620706	5.079288143213502	1.9202621227999956
4.979331727396881	0.9046110506507028	2.2619878292544358	5.080409904891295	1.9212727282641489
4.981851632117223	0.9050634245168647	2.261864086101555	5.08153055844875	1.9222834380244407
4.984371536837566	0.9055147046212909	2.26174055307578	5.0826501083496884	1.9232942518651255
4.986891441557908	0.9059648911037336	2.2616172307482127	5.083768559041047	1.924305169570237
4.987219132041145	0.9060233533769719	2.2616012093222095	5.083913922755316	1.9244366377606406
4.989411346278251	0.9064139841043013	2.2614941196887015	5.084885914952982	1.9253161909235865
4.991931250998594	0.9068619837634504	2.261371220465845	5.086002180498951	1.9263273157087661
4.994451155718936	0.9073088902219761	2.2612485336469894	5.087117360075814	1.9273385437091477
4.996971060439279	0.9077547036210043	2.2611260597982277	5.0882314580639205	1.9283498747078844
4.999490965159621	0.9081994241019826	2.261003799484402	5.089344478827204	1.929361308487911
5.002010869879964	0.9086430518066724	2.260881753269101	5.090456426713269	1.9303728448319444
5.0045307746003065	0.90908558687714	2.260759921714661	5.0915673060534825	1.931384483522485
5.007050679320649	0.9095270294557488	2.2606383053821646	5.0926771211630655	1.9323962243418162
5.009570584040992	0.909967379685151	2.2605169048314426	5.0937858763411805	1.9334080670720066
5.012090488761334	0.9104066377082791	2.260395720621071	5.094893575871018	1.9344200114949093
5.014610393481677	0.9108448036683386	2.2602747533083725	5.096000224019891	1.935432057392163
5.017130298202019	0.9112818777087995	2.2601540034494154	5.097105825039315	1.9364442045451935
5.019650202922362	0.9117178599733884	2.2600334715990145	5.0982103831651	1.937456452735213
5.0221701076427046	0.9121527506060811	2.2599131583107286	5.099313902617435	1.938468801743221
5.024690012363047	0.9125865497510945	2.2597930641368635	5.100416387600974	1.9394812513500064
5.027209917083389	0.9130192575528792	2.2596731896284683	5.101517842304925	1.9404938013361461
5.029729821803731	0.9134508741561115	2.2595535353353373	5.102618270903129	1.9415064514820073
5.032249726524074	0.9138813997056864	2.259434101806009	5.103717677554148	1.942519201567747
5.034769631244417	0.91431083434671	2.2593148895877664	5.104816066401352	1.9435320513733136
5.037289535964759	0.9147391782244919	2.2591958992266354	5.105913441572997	1.9445450006784468
5.039809440685102	0.915166431484538	2.259077131267385	5.107009807182309	1.9455580492626783
5.042329345405444	0.9155925942725435	2.2589585862535286	5.1081051673275715	1.946571196905333
5.044849250125787	0.9160176667343852	2.258840264727321	5.109199526092201	1.9475844433855292
5.0473691548461295	0.9164416490161152	2.25872216722976	5.110292887544836	1.9485977884821792
5.047696845329367	0.9164967039267468	2.258706826222843	5.110434996101205	1.948729571946711
5.049889059566472	0.916864541263953	2.2586042943005853	5.11138525573941	1.9496112319739904
5.052408964286815	0.9172863436242793	2.258486646478278	5.11247663471524	1.9506247736394653
5.054928869007157	0.9177070562436285	2.258369224300062	5.113567028497101	1.9516384132569022
5.0574487737275	0.918126679268682	2.2582520283019005	5.114656441095309	1.9526521506043968
5.059968678447842	0.9185452128462619	2.258135059018498	5.115744876505799	1.9536659854598413
5.062488583168185	0.9189626571233238	2.2580183169832995	5.1168323387102035	1.9546799176009262
5.0650084878885275	0.9193790122469502	2.2579018027284903	5.117918831675935	1.9556939468051406
5.06752839260887	0.9197942783643439	2.2577855167849945	5.119004359356256	1.9567080728497728
5.070048297329213	0.9202084556228219	2.2576694596824765	5.120088925690368	1.9577222955119102
5.072568202049555	0.9206215441698087	2.257553631949338	5.121172534603474	1.9587366145684415
5.075088106769898	0.9210335441528292	2.2574380341127207	5.122255190006871	1.9597510297960559
5.07760801149024	0.9214444557195037	2.257322666698504	5.123336895798013	1.9607655409712441
5.080127916210583	0.9218542790175408	2.257207530231304	5.124417655860595	1.9617801478702999
5.082647820930926	0.922263014194731	2.257092625234476	5.125497474064626	1.9627948502693187
5.085167725651268	0.9226706613989413	2.2569779522301108	5.126576354266502	1.9638096479442002
5.087687630371611	0.9230772207781082	2.256863511739036	5.127654300309085	1.9648245406706482
5.090207535091953	0.9234826924802325	2.256749304280816	5.128731316021771	1.9658395282241705
5.092727439812296	0.923887076653373	2.2566353303737503	5.1298074052205695	1.9668546103800808
5.0952473445326385	0.9242903734456402	2.2565215905348737	5.130882571708175	1.9678697869134985
5.097767249252981	0.9246925830051912	2.256408085279956	5.131956819274038	1.9688850575993495
5.100287153973324	0.9250937054802227	2.256294815123501	5.133030151694439	1.9699004222123668
5.102807058693665	0.925493741018967	2.2561817805787485	5.134102572732562	1.9709158805270908
5.105326963414008	0.9258926897696844	2.2560689821576694	5.135174086138563	1.9719314323178707
5.1078468681343505	0.9262905518806589	2.2559564203709694	5.136244695649645	1.9729470773588642
5.108174558617588	0.9263422103630349	2.2559418001570823	5.136383852371483	1.9730791595155148
5.110366772854693	0.926687327500192	2.255844095728086	5.137314404990124	1.9739628154240385
5.112886677575036	0.9270830167765974	2.2557320087371906	5.138383217871505	1.974978646287171
5.115406582295378	0.9274776198581954	2.2556201599051837	5.139451137992548	1.9759945697218497
5.117926487015721	0.9278711368933075	2.2555085497377005	5.140518169039341	1.9770105855014737
5.120446391736063	0.9282635680302506	2.2553971787391047	5.141584314685366	1.9780266933992543
5.122966296456406	0.9286549134173326	2.2552860474124916	5.142649578591568	1.9790428931882147
5.125486201176749	0.9290451732028464	2.255175156259687	5.143713964406429	1.9800591846411915
5.128006105897091	0.9294343475350647	2.2550645057812444	5.14477747576603	1.9810755675308347
5.130526010617434	0.9298224365622352	2.254954096476449	5.14584011629412	1.9820920416296086
5.133045915337776	0.9302094404325749	2.2548439288433135	5.146901889602188	1.9831086067097923
5.135565820058119	0.9305953592942657	2.254734003378578	5.147962799289523	1.98412526254348
5.1380857247784615	0.9309801932954488	2.2546243205777117	5.149022848943286	1.9851420089025817
5.140605629498804	0.93136394258422	2.25451488093491	5.150082042138575	1.9861588455588246
5.143125534219147	0.9317466073086246	2.254405684943096	5.15114038243849	1.987175772283752
5.145645438939489	0.9321281876166526	2.254296733093918	5.1521978733942	1.9881927888487256
5.148165343659832	0.9325086836562341	2.254188025877752	5.153254518545006	1.9892098950249248
5.150685248380174	0.9328880955752339	2.254079563783697	5.154310321418408	1.9902270905833481
5.153205153100517	0.9332664235214473	2.2539713472995784	5.155365285530172	1.9912443752948135
5.1557250578208595	0.933643667642595	2.253863376911945	5.156419414384386	1.992261748929958
5.158244962541202	0.9340198280863189	2.2537556531060705	5.157472711473534	1.9932792112592403
5.160764867261545	0.934394905000177	2.253648176365951	5.15852518027855	1.9942967620529395
5.163284771981887	0.9347688985316391	2.2535409471743058	5.159576824268891	1.9953144010811563
5.16580467670223	0.9351418088280822	2.2534339660125764	5.160627646902588	1.9963321281138138
5.1683245814225725	0.935513636036786	2.2533272333609267	5.161677651626323	1.9973499429206576
5.168652271905809	0.9355619091799776	2.2533133720435394	5.161814135187376	1.9974823068328602
5.170844486142915	0.9358843803049284	2.2532207496982406	5.162726841875475	1.998367845271257
5.173364390863258	0.9362540417795813	2.253114515502124	5.163775221074197	1.9993858349350047
5.1758842955836	0.9366226206077062	2.253008531248903	5.164822792635467	2.000403911681118
5.178404200303942	0.9369901169361495	2.2529027974136224	5.165869559961152	2.0014220752786396
5.1809241050242845	0.9373565309116387	2.2527973144700475	5.166915526442072	2.0024403254964374
5.183444009744627	0.9377218626807782	2.252692082890661	5.167960695458056	2.003458662103205
5.18596391446497	0.9380861123900445	2.2525871031466655	5.169005070378007	2.0044770848674633
5.188483819185312	0.9384492801857826	2.2524823757079795	5.170048654559955	2.00549559355756
5.191003723905655	0.9388113662142017	2.252377901043239	5.171091451351125	2.006514187941671
5.193523628625997	0.9391723706213713	2.2522736796197984	5.172133464087988	2.0075328677877997
5.19604353334634	0.939532293553217	2.2521697119037247	5.173174696096327	2.0085516328637794
5.1985634380666825	0.9398911351555164	2.2520659983598037	5.17421515069129	2.0095704829372725
5.201083342787025	0.9402488955738952	2.251962539451535	5.175254831177453	2.0105894177757704
5.203603247507368	0.9406055749538237	2.2518593356411305	5.176293740848872	2.0116084371465965
5.20612315222771	0.9409611734406123	2.25175638738952	5.17733188298915	2.0126275408169043
5.208643056948053	0.9413156911794078	2.2516536951563433	5.1783692608714835	2.0136467285536788
5.211162961668395	0.9416691283151901	2.251551259399954	5.179405877758728	2.014666000123738
5.213682866388738	0.9420214849927679	2.251449080577419	5.1804417369034494	2.015685355293732
5.216202771109081	0.9423727613567751	2.251347159144515	5.181476841547985	2.016704793830144
5.218722675829423	0.9427229575516669	2.251245495555731	5.182511194924496	2.0177243154992914
5.221242580549766	0.9430720737217168	2.2511440902642663	5.183544800255025	2.0187439200673256
5.223762485270108	0.9434201100110121	2.25104294372203	5.184577660751552	2.0197636073002334
5.226282389990451	0.9437670665634512	2.2509420563796403	5.1856097796160485	2.020783376963836
5.2288022947107935	0.9441129435227393	2.2508414286864253	5.1866411600405335	2.0218032288237913
5.22912998519403	0.944157842330722	2.2508283620797	5.186775227508272	2.0219358572260084
5.231322199431136	0.9444577410323853	2.2507410610904204	5.187671805207128	2.0228231626455933
5.233842104151479	0.9448014592356979	2.250640954038369	5.188701718288108	2.0238431781945736
5.236362008871821	0.9451440982757829	2.250541107975722	5.189730902445962	2.0248632752359
5.238881913592164	0.945485658295539	2.250441523346636	5.190759360833444	2.025883453534581
5.241401818312506	0.9458261394376548	2.2503422005939755	5.191787096593622	2.0269037128554603
5.243921723032849	0.9461655418446053	2.2502431401593075	5.1928141128599385	2.0279240529632236
5.246441627753192	0.9465038656586487	2.250144342482906	5.19384041275626	2.0289444736223943
5.248961532473534	0.9468411110218234	2.2500458080037493	5.19486599939693	2.0299649745973376
5.251481437193877	0.9471772780759439	2.2499475371595183	5.195890875886822	2.0309855556522582
5.254001341914218	0.9475123669625981	2.2498495303865975	5.196915045321392	2.0320062165512027
5.256521246634561	0.9478463778231446	2.2497517881200744	5.197938510786729	2.033026957058059
5.259041151354904	0.9481793107987088	2.2496543107937375	5.19896127535961	2.034047776936558
5.261561056075246	0.9485111660301795	2.2495570988400773	5.199983342107547	2.0350686759502734
5.264080960795589	0.948841943658207	2.2494601526902853	5.201004714088842	2.0360896538626214
5.266600865515931	0.949171643823199	2.249363472774253	5.202025394352635	2.037110710436863
5.269120770236274	0.949500266665318	2.2492670595205704	5.2030453859389585	2.038131845436103
5.2716406749566165	0.9498278123244779	2.2491709133565285	5.204064691878785	2.0391530586232918
5.274160579676959	0.9501542809403418	2.2490750347081154	5.205083315194075	2.040174349761225
5.276680484397302	0.950479672652318	2.248979424000017	5.206101258897835	2.041195718612544
5.279200389117644	0.9508039875995581	2.2488840816556173	5.207118525994158	2.042217164939737
5.281720293837987	0.9511272259209532	2.248789008096996	5.2081351194782775	2.043238688505139
5.284240198558329	0.9514493877551318	2.248694203744929	5.209151042336616	2.044260289070932
5.286760103278672	0.9517704732404564	2.2485996690188883	5.210166297546837	2.045281966399148
5.2892800079990145	0.952090482515021	2.248505404337041	5.211180888077886	2.046303720251666
5.289607698482251	0.9521320177162259	2.2484931659437044	5.211312777582111	2.0464365955736064
5.291799912719357	0.9524094157166485	2.2484114101162467	5.212194816890047	2.0473255503902137
5.2943198174397	0.9527272729828871	2.2483176867720602	5.213208086934988	2.04834745657637
5.296839722160042	0.9530440544510085	2.248224234718729	5.2142207011558055	2.049369438571563
5.299359626880385	0.953359760258005	2.248131054369193	5.215232662487077	2.0503914961370717
5.3018795316007274	0.9536743905405862	2.248038146135084	5.2162439738549065	2.051413629034026
5.30439943632107	0.9539879454351774	2.247945510426725	5.217254638176972	2.0524358370234075
5.306919341041413	0.954300425077916	2.2478531476531294	5.218264658362572	2.053458119866051
5.309439245761755	0.9546118296046494	2.2477610582220007	5.219274037312673	2.054480477322643
5.311959150482098	0.9549221591509324	2.247669242539733	5.220282777919958	2.055502909153723
5.31447905520244	0.9552314138520245	2.2475777010114073	5.221290883068866	2.056525415119686
5.316998959922783	0.9555395938428874	2.247486434040794	5.2222983556356475	2.0575479949807787
5.3195188646431255	0.955846699258183	2.247395442030351	5.223305198488403	2.058570648497105
5.322038769363468	0.95615273023227	2.2473047253812237	5.2243114144871345	2.0595933754286224
5.324558674083811	0.9564576868992022	2.2472142844932423	5.225317006483785	2.0606161755351455
5.327078578804153	0.9567615693927257	2.2471241197649245	5.226321977322287	2.0616390485763443
5.329598483524495	0.957064377846277	2.2470342315934726	5.227326329838608	2.0626619943117457
5.3321183882448375	0.9573661123929796	2.246944620374773	5.228330066860796	2.0636850125007347
5.33463829296518	0.9576667731656432	2.2468552865033966	5.22933319120902	2.064708102902553
5.337158197685523	0.9579663602967597	2.246766230372598	5.230335705695618	2.065731265276302
5.339678102405865	0.9582648739185021	2.2466774523743136	5.23133761312514	2.06675449938094
5.342198007126208	0.9585623141627216	2.2465889528991627	5.232338916294394	2.0677778049752877
5.34471791184655	0.9588586811609459	2.2465007323364454	5.233339617992486	2.0688011818180225
5.347237816566893	0.959153975044376	2.2464127910741443	5.234339721000865	2.0698246296676843
5.349757721287236	0.9594481959438852	2.24632512949892	5.235339228093368	2.0708481482826726
5.350085411770473	0.9594863778402941	2.246313750485876	5.235469161177132	2.070981252672451
5.352277626007578	0.9597413439900161	2.2462377479961146	5.236338142036262	2.0718717374212496
5.354797530727921	0.9600334193129784	2.246150646949749	5.237336465588285	2.0728953968415382
5.357317435448263	0.9603244220426473	2.2460638267425215	5.238334201500694	2.0739191263015244
5.359837340168606	0.960614352308561	2.2459772877558097	5.239331352517301	2.0749429255590566
5.3623572448889485	0.9609032102399184	2.2458910303696675	5.240327921374519	2.075966794371847
5.364877149609291	0.9611909959655778	2.2458050549628257	5.241323910801404	2.0769907324974723
5.367397054329634	0.9614777096140537	2.2457193619126916	5.242319323519696	2.078014739693373
5.369916959049976	0.9617633513135156	2.245633951595347	5.243314162243863	2.079038815716853
5.372436863770319	0.9620479211917861	2.245548824385549	5.244308429681138	2.0800629603250846
5.374956768490661	0.9623314193763379	2.2454639806567296	5.245302128531565	2.081087173275104
5.377476673211004	0.9626138459942931	2.2453794207809925	5.2462952614880365	2.082111454323815
5.379996577931347	0.9628952011724201	2.2452951451291163	5.2472878312363385	2.083135803227987
5.382516482651689	0.9631754850371324	2.2452111540705513	5.248279840455187	2.084160219744258
5.385036387372032	0.9634546977144863	2.245127447973419	5.249271291816273	2.0851847036291336
5.387556292092374	0.9637328393301794	2.2450440272045125	5.250262187984296	2.0862092546389874
5.390076196812717	0.964009910009548	2.244960892129295	5.251252531617013	2.0872338725300628
5.3925961015330595	0.9642859098775662	2.2448780431119015	5.252242325365272	2.0882585570584715
5.395116006253402	0.9645608390588432	2.244795480515134	5.253231571873057	2.0892833079801965
5.397635910973745	0.9648346976776218	2.2447132047004628	5.254220273777519	2.09030812505109
5.400155815694087	0.9651074858577767	2.2446312160280293	5.2552084337090275	2.091333008026876
5.40267572041443	0.9653792037228127	2.2445495148566397	5.256196054291198	2.0923579566631494
5.4051956251347715	0.9656498513958626	2.244468101543768	5.257183138140943	2.0933829707153775
5.407715529855114	0.9659194289996859	2.2443869764455546	5.258169687868497	2.0944080499388993
5.410235434575457	0.9661879366566666	2.244306139916805	5.25915570607747	2.0954331940889275
5.410563125058694	0.9662227750045668	2.2442956490893975	5.259283889778518	2.0955665094354425
5.412755339295799	0.9664553744888121	2.24422559231099	5.2601411953648745	2.096458402920548
5.415275244016142	0.9667217426177508	2.2441453339802457	5.2611261583211695	2.09748367618872
5.417795148736484	0.9669870411647308	2.2440653652753704	5.2621105975303	2.098509013648279
5.420315053456827	0.9672512702506182	2.2439856865458268	5.263094515569729	2.0995344150539323
5.4228349581771695	0.9675144299958954	2.24390629813974	5.264077915010482	2.1005598801602656
5.425354862897512	0.9677765205206597	2.2438272004038966	5.265060798417181	2.1015854087217387
5.427874767617855	0.968037541944621	2.2437483936837452	5.266043168348084	2.102611000492689
5.430394672338197	0.9682974943871012	2.2436698783233946	5.267025027355119	2.1036366552273296
5.43291457705854	0.9685563779670318	2.243591654665615	5.268006377983928	2.104662372679752
5.435434481778882	0.9688141928029526	2.2435137230518345	5.268987222773896	2.1056881526039253
5.437954386499225	0.9690709390130101	2.2434360838221417	5.269967564258194	2.1067139947536964
5.440474291219568	0.9693266167149565	2.2433587373152823	5.270947404963813	2.107739898882792
5.44299419593991	0.9695812260261469	2.2432816838686613	5.271926747411601	2.1087658647448175
5.445514100660253	0.9698347670635394	2.243204923818339	5.272905594116299	2.1097918920932583
5.448034005380595	0.9700872399436925	2.2431284574990342	5.2738839475865795	2.110817980681481
5.450553910100938	0.9703386447827637	2.2430522852441204	5.27486181032508	2.1118441302627313
5.4530738148212805	0.9705889816965086	2.242976407385627	5.275839184828442	2.1128703405901383
5.455593719541623	0.9708382508002792	2.242900824254238	5.276816073587342	2.1138966114167115
5.458113624261966	0.971086452209022	2.242825536179292	5.277792479086532	2.114922942495343
5.460633528982308	0.9713335860372775	2.2427505434887802	5.278768403804873	2.115949333578808
5.463153433702651	0.9715796523991779	2.2426758465093486	5.27974385021537	2.116975784419765
5.465673338422993	0.9718246514084462	2.2426014455662937	5.280718820785209	2.118002294770757
5.468193243143336	0.9720685831783951	2.2425273409835653	5.281693317975789	2.1190288643842092
5.470713147863679	0.9723114478219246	2.242453533083763	5.28266734424276	2.120055493012434
5.471040838346915	0.9723429517379926	2.242443956859509	5.282793972946379	2.120189000967195
5.473233052584021	0.9725532454515219	2.242380022188139	5.283640902036056	2.121082180407627
5.475752957304364	0.9727939761792594	2.2423068086165934	5.2846139937999315	2.122108926321872
5.478272862024706	0.9730336401167935	2.2422338926876777	5.285586621972993	2.1231357305071374
5.480792766745048	0.9732722373753631	2.242161274718591	5.286558788988234	2.1241625927152783
5.483312671465391	0.9735097680657886	2.2420889550251806	5.2875304972730754	2.1251895126980376
5.485832576185733	0.9737462322984707	2.2420169339219425	5.28850174924939	2.126216490207046
5.488352480906076	0.9739816301833888	2.2419452117220193	5.28947254733354	2.127243524993822
5.490872385626418	0.9742159618301001	2.2418737887372004	5.290442893936415	2.128270616809774
5.493392290346761	0.974449227347738	2.241802665277921	5.291412791463461	2.129297765406198
5.4959121950671035	0.974681426845011	2.2417318416532614	5.292382242314715	2.130324970534281
5.498432099787446	0.974912560430202	2.241661318170947	5.293351248884838	2.1313522319450993
5.500952004507789	0.9751426282111663	2.241591095137348	5.29431981356315	2.1323795493896207
5.503471909228131	0.9753716302953306	2.2415211728574764	5.295287938733661	2.1334069226187036
5.505991813948474	0.9755995667896926	2.2414515516349898	5.296255626775104	2.1344343513830983
5.508511718668816	0.9758264378008187	2.2413822317721865	5.297222880060972	2.1354618354334476
5.511031623389159	0.9760522434348436	2.2413132135700073	5.2981897009595444	2.1364893745202864
5.5135515281095016	0.9762769837974693	2.2412444973280343	5.2991560918339236	2.137516968394044
5.516071432829844	0.976500658993963	2.241176083344491	5.300122055042067	2.138544616805041
5.518591337550187	0.9767232691291571	2.2411079719162403	5.301087592936817	2.139572319503494
5.521111242270529	0.9769448143074475	2.2410401633387855	5.302052707865936	2.1406000762395148
5.523631146990872	0.9771652946327926	2.2409726579062674	5.30301740217214	2.1416278867631084
5.5261510517112145	0.9773847102087123	2.240905455911468	5.303981678193122	2.1426557508241766
5.528670956431557	0.9776030611382871	2.2408385576458048	5.304945538261595	2.143683668172517
5.5311908611519	0.9778203475241565	2.2407719633993337	5.305908984705317	2.1447116385578244
5.531518551635136	0.9778485254117826	2.2407633257818333	5.306034241803451	2.144845320556421
5.533710765872242	0.9780365694685186	2.2407056734607482	5.306872019847123	2.1457396617296896
5.536230670592585	0.9782517270731286	2.2406396881173767	5.307834646004959	2.1467677374376017
5.538750575312927	0.9784658204392981	2.240574007655184	5.308796865491908	2.1477958654309477
5.54127048003327	0.9786788496678938	2.240508632358771	5.309758680616231	2.1488240454590133
5.5437903847536125	0.9788908148593367	2.240443562511371	5.310720093681388	2.149852277270983
5.546310289473955	0.9791017161136013	2.2403787983948535	5.3116811069860725	2.1508805606159416
5.548830194194298	0.9793115535302139	2.2403143402897205	5.312641722824245	2.151908895242873
5.55135009891464	0.9795203272082527	2.2402501884751076	5.3136019434851605	2.1529372809006615
5.553870003634983	0.9797280372463456	2.240186343228782	5.314561771253401	2.1539657173380937
5.5563899083553245	0.9799346837426706	2.240122804827143	5.315521208408903	2.1549942043038564
5.558909813075667	0.9801402667949536	2.2400595735452224	5.316480257226992	2.156022741546539
5.56142971779601	0.9803447865004684	2.2399966496566814	5.317438919978411	2.1570513288146334
5.563949622516352	0.9805482429560355	2.2399340334338116	5.318397198929348	2.1580799658565346
5.566469527236695	0.9807506362580206	2.2398717251475357	5.3193550963414715	2.1591086524205405
5.568989431957037	0.980951966502335	2.2398097250674036	5.3203126144719555	2.1601373882548534
5.57150933667738	0.9811522337844333	2.2397480334615953	5.321269755573511	2.1611661731075804
5.574029241397723	0.9813514381993135	2.239686650596919	5.322226521894418	2.1621950067267326
5.576549146118065	0.9815495798415157	2.239625576738809	5.32318291567855	2.163223888860227
5.579069050838408	0.9817466588051214	2.2395648121513285	5.324138939165409	2.1642528192558874
5.58158895555875	0.9819426751837524	2.2395043570971658	5.32509459459015	2.1652817976614425
5.584108860279093	0.9821376290705707	2.239444211837636	5.326049884183617	2.1663108238245288
5.5866287649994355	0.9823315205582763	2.23938437663268	5.327004810172362	2.16733989749269
5.589148669719778	0.982524349739108	2.239324851740862	5.3279593747786835	2.1683690184133777
5.591668574440121	0.9827161167048412	2.2392656374193733	5.328913580220652	2.169398186333952
5.591996264923357	0.9827409761966035	2.2392579599730245	5.329037639607138	2.1695320236173203
5.594188479160463	0.9829068215467879	2.239206733924027	5.329867428712136	2.170427401001682
5.596708383880806	0.9830964643557959	2.23914814150926	5.330820922462837	2.1714566621637457
5.599228288601148	0.9832850452222475	2.239089860428133	5.331774063678312	2.1724859695672314
5.601748193321491	0.9834725642360591	2.2390318909323277	5.332726854560004	2.1735153229591373
5.604268098041834	0.9836590214866806	2.2389742332721494	5.333679297305276	2.1745447220863725
5.606788002762176	0.983844417063094	2.238916887696523	5.3346313941074275	2.175574166695758
5.609307907482519	0.9840287510538134	2.2388598544529956	5.335583147155736	2.1766036565340263
5.611827812202861	0.9842120235468836	2.238803133787734	5.336534558635474	2.1776331913478217
5.614347716923204	0.98439423462988	2.238746725945525	5.3374856307279455	2.1786627708837023
5.6168676216435465	0.9845753843899072	2.238690631169775	5.338436365610508	2.179692394888139
5.619387526363889	0.9847554729135989	2.238634849702509	5.339386765456604	2.1807220631075155
5.621907431084232	0.9849345002871167	2.2385793817843704	5.340336832435788	2.181751775288132
5.624427335804574	0.9851124665961498	2.2385242276546204	5.341286568713752	2.182781531176201
5.626947240524917	0.9852893719259139	2.2384693875511377	5.342235976452356	2.1838113305178526
5.629467145245259	0.985465216361151	2.2384148617104183	5.343185057809654	2.184841173059131
5.631987049965601	0.9856399999861281	2.2383606503675737	5.344133814939922	2.185871058545997
5.634506954685944	0.9858137228846371	2.2383067537563317	5.345082249993685	2.1869009867243285
5.637026859406286	0.9859863851399939	2.2382531721090366	5.346030365117744	2.1879309573399204
5.639546764126629	0.9861579868350376	2.238199905656646	5.346978162455203	2.188960970138486
5.642066668846971	0.9863285280521303	2.2381469546287325	5.347925644145497	2.189991024865655
5.644586573567314	0.9864980088731558	2.238094319253484	5.348872812324419	2.1910211212669775
5.6471064782876566	0.9866664293795194	2.2380419997576997	5.349819669124145	2.1920512590879224
5.649626383007999	0.9868337896521475	2.2379899963667933	5.350766216673262	2.193081438073879
5.652146287728342	0.9870000897714863	2.2379383093047913	5.351712457096795	2.1941116579701543
5.652473978211579	0.9870216376844904	2.237931611130844	5.351835484524489	2.1942456316057664
5.654666192448684	0.9871653298175017	2.237886938794331	5.3526583925162345	2.195141918521979
5.657186097169027	0.9873295098696787	2.237835885056663	5.3536040250495605	2.1961722194745033
5.6597060018893695	0.9874926300070203	2.2377851483116484	5.35454935681127	2.197202560572799
5.662225906609712	0.9876546903080474	2.2377347287777583	5.355494389912406	2.198232941561861
5.664745811330055	0.9878156908507985	2.2376846266720745	5.356439126460578	2.1992633621866062
5.667265716050397	0.9879756317128279	2.23763484221029	5.357383568559995	2.200293822191875
5.66978562077074	0.9881345129712067	2.2375853756067046	5.358327718311485	2.2013243213224305
5.672305525491082	0.9882923347025208	2.237536227074229	5.359271577812527	2.2023548593229614
5.674825430211425	0.9884490969828714	2.2374873968243825	5.360215149157273	2.2033854359380802
5.6773453349317675	0.988604799887874	2.237438885067291	5.361158434436576	2.2044160509123243
5.67986523965211	0.9887594434926578	2.237390692011689	5.362101435738013	2.205446703990157
5.682385144372453	0.9889130278718652	2.237342817864917	5.363044155145913	2.2064773949159684
5.684905049092795	0.9890655530996514	2.2372952628329243	5.363986594741386	2.207508123434074
5.687424953813138	0.9892170192496837	2.2372480271202644	5.364928756602338	2.2085388892887168
5.68994485853348	0.9893674263951414	2.2372011109300978	5.36587064280351	2.2095696922240675
5.692464763253823	0.9895167746087146	2.2371545144641902	5.366812255416494	2.210600531984226
5.694984667974166	0.989665063962604	2.2371082379229117	5.3677535965097585	2.211631408313218
5.697504572694508	0.9898122945285207	2.2370622815052372	5.368694668148681	2.2126623209550016
5.700024477414851	0.9899584663776853	2.2370166454087466	5.369635472395565	2.2136932696534624
5.702544382135193	0.9901035795808276	2.236971329829622	5.370576011309671	2.214724254152416
5.705064286855536	0.9902476342081861	2.23692633496265	5.371516286947238	2.215755274195609
5.707584191575878	0.9903906303295072	2.23688166100122	5.3724563013615105	2.2167863295267205
5.71010409629622	0.9905325680140454	2.2368373081373227	5.373396056602759	2.2178174198893585
5.712624001016563	0.9906734473305624	2.236793276561552	5.374335554718315	2.2188485450270647
5.7129516914998	0.9906916896320147	2.2367875742759713	5.374457709040483	2.218982635930134
5.715143905736905	0.9908132683473264	2.236749566463103	5.375274797752583	2.2198797046833136
5.717663810457248	0.990952031132112	2.236706178029772	5.3762137877470755	2.2209108986015114
5.7201837151775905	0.9910897357522	2.2366631114479567	5.3771525267404305	2.2219421265249992
5.722703619897933	0.9912263822743762	2.236620366902654	5.378091016768441	2.222973388197051
5.725223524618276	0.9913619707649316	2.2365779445774616	5.379029259864078	2.224004683360876
5.727743429338618	0.9914965012896616	2.2365358446545773	5.379967258057512	2.225036011759619
5.730263334058961	0.991629973913866	2.2364940673147973	5.380905013376142	2.2260673731363583
5.732783238779303	0.9917623887023479	2.2364526127375166	5.3818425278446185	2.2270987672341107
5.735303143499646	0.991893745719414	2.2364114811007294	5.382779803484863	2.228130193795828
5.737823048219989	0.9920240450288739	2.2363706725810273	5.3837168423161	2.2291616525643994
5.740342952940331	0.9921532866940391	2.2363301873536	5.384653646354876	2.2301931432826514
5.742862857660674	0.9922814707777239	2.2362900255922344	5.385590217615085	2.2312246656933485
5.745382762381016	0.9924085973422435	2.236250187469314	5.386526558107989	2.2322562195391944
5.747902667101359	0.9925346664494151	2.2362106731558193	5.38746266984225	2.2332878045628313
5.7504225718217015	0.9926596781605561	2.2361714828213266	5.388398554823947	2.23431942050684
5.752942476542044	0.9927836325364848	2.2361326166340088	5.389334215056602	2.2353510671137435
5.755462381262387	0.9929065296375195	2.236094074760633	5.390269652541201	2.2363827441260034
5.757982285982729	0.993028369523478	2.236055857366562	5.391204869276224	2.2374144512860226
5.760502190703072	0.9931491522536776	2.236017964615754	5.392139867257663	2.238446188336146
5.763022095423414	0.9932688778869349	2.2359803966707603	5.393074648479048	2.2394779550186605
5.765542000143757	0.9933875464815645	2.2359431536927277	5.394009214931469	2.2405097510757948
5.7680619048640995	0.9935051580953796	2.235906235841395	5.3949435686036	2.2415415762497215
5.770581809584442	0.9936217127856917	2.2358696432750946	5.3958777114817265	2.2425734302825564
5.773101714304785	0.9937372106093091	2.2358333761507536	5.39681164554976	2.2436053129163582
5.773429404788021	0.9937521523902277	2.2358286838642747	5.396933079865348	2.2437395018711195
5.775621619025127	0.9938516516225379	2.23579743462389	5.397745372789269	2.2446372238931316
5.77814152374547	0.9939650358811808	2.2357618188486144	5.3986788951795015	2.245669162954826
5.780661428465812	0.9940773634405372	2.23572652897763	5.3996122146974015	2.246701129843335
5.783181333186154	0.9941886343554028	2.23569156516223	5.400545333317641	2.2477331243005003
5.785701237906497	0.9942988486800689	2.235656927552301	5.401478253012638	2.2487651460681084
5.788221142626839	0.9944080064683226	2.2356226162963186	5.40241097575258	2.249797194887893
5.790741047347182	0.9945161077734463	2.2355886315413507	5.403343503505448	2.250829270501536
5.7932609520675244	0.9946231526482174	2.2355549734330546	5.404275838237036	2.251861372650666
5.795780856787867	0.9947291411449076	2.235521642115677	5.4052079819109835	2.2528935010768625
5.79830076150821	0.9948340733152834	2.2354886377320553	5.406139936488785	2.2539256555216514
5.800820666228552	0.994937949210605	2.235455960423616	5.407071703929822	2.254957835726509
5.803340570948895	0.9950407688816263	2.235423610330374	5.408003286191384	2.2559900414328617
5.805860475669237	0.9951425323785952	2.2353915875909336	5.408934685228688	2.257022272382087
5.80838038038958	0.9952432397512522	2.2353598923424873	5.409865902994906	2.2580545283155127
5.8109002851099225	0.9953428910488308	2.2353285247208152	5.410796941441183	2.259086808974417
5.813420189830265	0.9954414863200574	2.235297484860286	5.411727802516661	2.2601191141000325
5.815940094550608	0.9955390256131503	2.2352667728938553	5.412658488168505	2.261151443433542
5.81845999927095	0.9956355089758202	2.235236388953066	5.413589000341919	2.2621837967160827
5.820979903991293	0.9957309364552696	2.235206333168049	5.414519340980173	2.263216173688745
5.823499808711635	0.9958253080981921	2.2351766056675197	5.415449512024627	2.2642485740925733
5.826019713431978	0.9959186239507731	2.235147206578781	5.416379515414745	2.2652809976685657
5.828539618152321	0.9960108840586888	2.235118136027723	5.417309353088126	2.266313444157676
5.831059522872663	0.996102088467106	2.235089394138819	5.418239026980523	2.2673459133008143
5.833579427593006	0.9961922372206824	2.2350609810351294	5.419168539025866	2.268378404838845
5.833907118076242	0.996203882676083	2.235057310335839	5.419289401746043	2.268512672519955
5.836099332313348	0.9962813303635655	2.2350328968383	5.42009789115628	2.2694109185125892
5.838619237033691	0.996369367939393	2.235005141668561	5.4210270853021125	2.270443454062827
5.8411391417540335	0.9964563499912927	2.2349777156447277	5.421956123391953	2.271476011230294
5.843659046474376	0.9965422765618815	2.234950618884199	5.422885007352657	2.272508589755684
5.846178951194719	0.996627147693266	2.2349238515029586	5.423813739109363	2.2735411893796504
5.848698855915061	0.9967109634270415	2.2348974136155744	5.424742320585521	2.274573809842804
5.851218760635404	0.9967937238042924	2.2348713053351967	5.425670753702909	2.275606450885717
5.853738665355746	0.996875428865592	2.2348455267735603	5.426599040381658	2.2766391122489202
5.856258570076089	0.9969560786510014	2.234820078040983	5.427527182540274	2.2776717936729054
5.858778474796431	0.9970356732000707	2.234794959246365	5.428455182095656	2.2787044948981254
5.861298379516773	0.9971142125518372	2.2347701704971894	5.429383040963122	2.279737215664994
5.863818284237116	0.9971916967448267	2.2347457118995213	5.43031076105643	2.2807699557138883
5.866338188957458	0.9972681258170523	2.2347215835580094	5.431238344287797	2.2818027147851465
5.868858093677801	0.9973434998060142	2.2346977855758823	5.432165792567923	2.282835492619071
5.871377998398144	0.9974178187487006	2.2346743180549513	5.433093107806012	2.2838682889559268
5.873897903118486	0.9974910826815858	2.234651181095609	5.4340202919097935	2.284901103535943
5.876417807838829	0.9975632916406317	2.2346283747968303	5.434947346785546	2.2859339360993145
5.878937712559171	0.9976344456612863	2.2346058992561693	5.435874274338114	2.2869667863862
5.881457617279514	0.9977045447784844	2.2345837545697615	5.436801076470933	2.287999654136724
5.8839775219998565	0.9977735890266467	2.234561940832324	5.437727755086049	2.289032539090977
5.886497426720199	0.9978415784396804	2.234540458137152	5.438654312084145	2.2900654409890167
5.889017331440542	0.9979085130509784	2.234519306576124	5.439580749364552	2.2910983595708667
5.891537236160884	0.9979743928934193	2.2344984862396964	5.440507068825283	2.292131294576519
5.894057140881227	0.9980392179993673	2.2344779972169047	5.441433272363042	2.293164245745934
5.894384831364463	0.9980475704136287	2.234475357155617	5.441553708214555	2.293298572740004
5.896577045601569	0.9981029884006725	2.2344578395953656	5.442359361873257	2.2941972128190393
5.899096950321912	0.9981657041286692	2.2344380134612742	5.4432853392500915	2.2952301955357335
5.9016168550422545	0.998227365214178	2.2344185188994055	5.444211206386471	2.296263193635883
5.904136759762597	0.9982879716875036	2.234399355993112	5.445136965174103	2.2972962068593255
5.90665666448294	0.9983475235784358	2.234380524824327	5.446062617503498	2.298329234945869
5.909176569203282	0.998406020916249	2.23436202547356	5.44698816526399	2.299362277635291
5.911696473923625	0.9984634637297021	2.2343438580199013	5.447913610343761	2.300395334667344
5.914216378643967	0.9985198520470383	2.2343260225410173	5.4488389546298555	2.3014284057817496
5.91673628336431	0.998575185895985	2.234308519113154	5.449764200008209	2.3024614907182035
5.919256188084653	0.998629465303754	2.2342913478111353	5.450689348363664	2.3034945892163736
5.921776092804995	0.9986826902970403	2.2342745087083604	5.451614401579992	2.304527701015902
5.924295997525338	0.9987348609020235	2.2342580018768095	5.452539361539916	2.3055608258564053
5.92681590224568	0.9987859771443662	2.2342418273870375	5.453464230125131	2.306593963477474
5.929335806966023	0.9988360390492151	2.2342259853081776	5.454389009216324	2.3076271136186746
5.9318557116863655	0.9988850466412	2.2342104757079406	5.455313700693193	2.308660276019548
5.934375616406707	0.9989329999444341	2.234195298652612	5.456238306434475	2.309693450419612
5.93689552112705	0.9989798989825136	2.234180454207057	5.4571628283179585	2.3107266365583614
5.939415425847392	0.999025743778518	2.2341659424347156	5.458087268220509	2.311759834175268
5.941935330567735	0.9990705343550098	2.2341517633976045	5.459011628018089	2.3127930430097803
5.9444552352880775	0.9991142707340341	2.2341379171563163	5.45993590958578	2.313826262801326
5.94697514000842	0.9991569529371188	2.2341244037700205	5.4608601147978	2.314859493289312
5.949495044728763	0.9991985809852745	2.234111223296463	5.461784245527526	2.3158927342131226
5.952014949449105	0.9992391548989943	2.2340983757919646	5.462708303647517	2.316925985312124
5.954534854169448	0.9992786746982538	2.2340858613114216	5.463632291029531	2.31795924632566
5.954862544652685	0.9992837364346696	2.2340842583900553	5.463752442009046	2.3180936131529166
5.95705475888979	0.9993171404025107	2.234073679908308	5.464556209544549	2.3189925169930574
5.959574663610133	0.9993545520307053	2.234061831634671	5.465480061062792	2.3200257970536238
5.962094568330476	0.9993909096012596	2.234050316541134	5.466403847453746	2.3210590862466476
5.964614473050818	0.9994262131320781	2.234039134676897	5.467327570586179	2.3220923843113996
5.967134377771161	0.9994604626405471	2.234028286089733	5.468251232328165	2.3231256909871347
5.969654282491503	0.9994936581435345	2.2340177708259916	5.4691748345471005	2.324159006013089
5.972174187211846	0.9995257996573906	2.234007588930597	5.470098379109729	2.325192329128484
5.9746940919321885	0.9995568871979469	2.2339977404470472	5.4710218678821585	2.3262256600725246
5.977213996652531	0.9995869207805167	2.2339882254174173	5.471945302729886	2.327258998584401
5.979733901372874	0.999615900419895	2.233979043882355	5.472868685517813	2.3282923444032884
5.982253806093216	0.9996438261303583	2.233970195881083	5.473792018110271	2.329325697268348
5.984773710813559	0.9996706979256644	2.2339616814513996	5.474715302371039	2.3303590569187262
5.987293615533901	0.9996965158190526	2.233953500629676	5.475638540163364	2.3313924230935577
5.989813520254244	0.9997212798232435	2.2339456534508586	5.476561733349983	2.332425795531964
5.9923334249745865	0.9997449899504389	2.2339381399484677	5.477484883793143	2.333459173973054
5.994853329694929	0.9997676462123218	2.233930960154598	5.478407993354622	2.334492558155926
5.997373234415272	0.9997892486200565	2.2339241140999184	5.479331063895748	2.335525947819665
5.999893139135614	0.999809797184288	2.2339176018136713	5.48025409727742	2.336559342703348
6.002413043855957	0.9998292919151427	2.233911423323673	5.481177095360131	2.33759274254604
6.0049329485762994	0.9998477328222279	2.233905578656315	5.482100060003982	2.338626147086797
6.007452853296642	0.9998651199146319	2.2339000678365606	5.483022993068713	2.3396595560646656
6.009972758016984	0.9998814532009237	2.2338948908879486	5.483945896413711	2.3406929692186837
6.012492662737326	0.9998967326891534	2.233890047832591	5.484868771898039	2.341726386287882
6.015012567457669	0.9999109583868516	2.233885538691173	5.485791621380457	2.3427598070112823
6.015340257940906	0.9999127308806398	2.2338849768543003	5.4859116276729285	2.3428941941473425
6.0175324721780115	0.99992413030103	2.2338813634829533	5.486714446719435	2.3437932311279
6.020052376898354	0.9999362484381811	2.233877522225765	5.48763724977318	2.344826658376744
6.022572281618697	0.9999473128042777	2.233874014936015	5.488560032399656	2.3458600884968166
6.025092186339039	0.9999573234047738	2.233870841628682	5.489482796456599	2.346893521227115
6.027612091059382	0.9999662802446038	2.2338680023173194	5.490405543801543	2.3479269563066305
6.030131995779724	0.9999741833281827	2.2338654970140546	5.49132827629184	2.3489603934743513
6.032651900500067	0.9999810326594062	2.2338633257295863	5.492250995784677	2.34999383246926
6.0351718052204095	0.9999868282416507	2.2338614884731895	5.493173704137099	2.351027273030337
6.037691709940752	0.9999915700777731	2.23385998525271	5.494096403206028	2.3520607148965587
6.040211614661095	0.9999952581701108	2.2338588160745676	5.495019094848287	2.3530941578068987
6.042731519381437	0.9999978925204821	2.2338579809437564	5.495941780920612	2.3541276015003296
6.04525142410178	0.9999994731301853	2.2338574798638433	5.4968644632796835	2.355161045715822
6.047771328822122	0.9999999999999999	2.2338573128369674	5.497787143782137	2.3561944901923453
6.047771328822122	0.9999999999999999	2.2338573128369674	5.497787143782137	2.3561944901923453


==> anc/data-ver2/orbit_4_330.tsv <==
0.	1.	1.8663774708402239	0.	0.
6.849428321811409e-6	0.9999999999947443	1.8663774708416787	2.3949375642703306e-6	3.502517822450689e-6
0.00003104435266957949	0.9999999998920333	1.8663774708701082	0.000010854816325909196	0.000015874813692849554
0.00011651051666024178	0.9999999984792591	1.8663774712611534	0.00004073849671660816	0.000059578718385271705
0.00033713139613802436	0.999999987267216	1.8663774743645607	0.00011787971375630783	0.00017239522300449269
0.0009066383236616248	0.9999999079141028	1.866377496328891	0.00031701073125186066	0.0004636177982201114
0.0021941901152186813	0.9999994606464896	1.8663776201290672	0.0007672099823398971	0.0011220191654560366
0.002376753669340109	0.9999993671608302	1.866377646005155	0.0008310443180601025	0.0012153747033846157
0.004388380230437363	0.9999978425855476	1.8663780679949311	0.0015344212363874539	0.0022440382127327557
0.004953739506597311	0.999997250894258	1.866378231769886	0.0017321027356315697	0.00253313978072063
0.006582570345656044	0.9999951458159416	1.8663788144358167	0.002301635033865544	0.003366057023650708
0.008776760460874725	0.999991370335618	1.8663798594483927	0.003068852646527467	0.0044880754800301825
0.01047442794637352	0.9999877090280097	1.8663808728530986	0.003662460238108597	0.005356192394793676
0.010970950576093407	0.9999865161417013	1.8663812030279954	0.0038360753461721647	0.0056100934636910725
0.013165140691312088	0.9999805832304944	1.8663828451686288	0.004603304404659434	0.006732110856452747
0.01535933080653077	0.999973571597479	1.8663847858629645	0.00537054109392515	0.007854127540133917
0.01755352092174945	0.9999654812373147	1.866387025102341	0.006137786685996477	0.008976143396552507
0.01974771103696813	0.9999563121438396	1.8663895628767646	0.006905042453007095	0.010098158307525517
0.021941901152186815	0.9999460643100703	1.86639239917491	0.007672309667212424	0.0112201721548689
0.022301423814351476	0.9999442823227648	1.8663928923716502	0.007798029191908821	0.011404016372478922
0.024136091267405495	0.9999347377282013	1.8663955339841185	0.008439589601004853	0.012342184820397421
0.026330281382624176	0.9999223323896053	1.8663989672903996	0.009206883526928963	0.013464196185924532
0.02852447149784286	0.9999088482848333	1.8664026990784301	0.009974192717696777	0.014586206133262239
0.03071866161306154	0.9998942854036142	1.8664067293315547	0.010741518446202981	0.015708214544220965
0.03291285172828022	0.999878643734855	1.8664110580317854	0.011508861985540183	0.01683022130060942
0.0351070418434989	0.9998619232666403	1.8664156851598028	0.012276224609014157	0.01795222628423447
0.03730123195871758	0.9998441239862328	1.8664206106949546	0.0130436075901591	0.019074229376901015
0.03919674719214992	0.999827879013821	1.866425105988119	0.013706551165793028	0.020043502914159895
0.03949542207393626	0.9998252458800726	1.8664258346152562	0.013811012202752881	0.020196230460411826
0.04168961218915495	0.9998052889337777	1.8664313568973911	0.01457843972083233	0.021318229416567445
0.04388380230437363	0.9997842531321434	1.866437177516711	0.015345891418708497	0.022440226127166035
0.04607799241959231	0.9997621384591422	1.8664432964472348	0.01611336857098193	0.023562220474003248
0.04827218253481099	0.9997389448979244	1.86644971366165	0.016880872452557986	0.024684212338872094
0.05046637265002967	0.9997146724308167	1.8664564291313117	0.01764840433866209	0.025806201603562808
0.05266056276524835	0.9996893210393235	1.8664634428262434	0.01841596550485508	0.026928188149862715
0.05485475288046703	0.9996628907041257	1.8664707547151365	0.019183557227048495	0.028050171859556088
0.05704894299568572	0.9996353814050809	1.8664783647653505	0.01995118078151991	0.029172152614424032
0.0592431331109044	0.9996067931212234	1.8664862729429132	0.02071883744492826	0.030294130296244327
0.06143732322612308	0.9995771258307636	1.866494479212521	0.02148652849432919	0.03141610478679131
0.06363151334134176	0.9995463795110888	1.8665029835375384	0.022254255207190408	0.032538075967835735
0.06582570345656044	0.9995145541387618	1.866511785879998	0.023022018861407038	0.03366004372114463
0.06801989357177912	0.9994816496895214	1.8665208862006013	0.023789820735317012	0.034782007928481164
0.0702140836869978	0.9994476661382824	1.8665302844587182	0.024557662107716437	0.03590396847160452
0.07115806866028024	0.9994327137297172	1.8665344194309816	0.024888015469298638	0.036386657436329344
0.07240827380221648	0.9994126034591349	1.866539980612387	0.025325544257875015	0.03702592523226975
0.07460246391743516	0.9993764616253444	1.8665499746183154	0.026093468465551436	0.03814787809222764
0.07679665403265384	0.9993392406093516	1.8665602664318788	0.026861436011008804	0.03926982693322457
0.07899084414787252	0.9993009403827723	1.8665708560071224	0.02762944817503009	0.04039177163700237
0.08118503426309122	0.9992615609163966	1.8665817432967597	0.028397506238933556	0.0415137120852982
0.0833792243783099	0.9992211021801897	1.8665929282521736	0.029165611484588246	0.04263564815984441
0.08557341449352858	0.9991795641432903	1.8666044108234157	0.02993376519442945	0.04375757974236836
0.08776760460874726	0.9991369467740122	1.8666161909592072	0.03070196865147419	0.04487950671459235
0.08996179472396594	0.9990932500398423	1.8666282686069378	0.031470223139336756	0.04600142895823342
0.09215598483918462	0.9990484739074411	1.8666406437126677	0.0322385299422442	0.04712334635500323
0.0943501749544033	0.9990026183426428	1.8666533162211254	0.03300689034505191	0.048245258786607945
0.09654436506962198	0.9989556833104546	1.8666662860757097	0.03377530563325911	0.04936716613474804
0.09873855518484066	0.9989076687750562	1.8666795532184888	0.03454377709302452	0.05048906828111822
0.10093274530005934	0.9988585746998003	1.8666931175902004	0.03531230601118186	0.05161096510740722
0.10312693541527802	0.9988084010472118	1.8667069791302524	0.036080893675255535	0.052732856495297686
0.1053211255304967	0.9987571477789873	1.8667211377767225	0.03684954137347618	0.05385474232646607
0.10751531564571538	0.9987048148559954	1.8667355934663585	0.03761825039479639	0.0549766224825824
0.10970950576093406	0.9986514022382762	1.8667503461345782	0.03838702202890632	0.056098496845310236
0.11190369587615276	0.9985969098850407	1.8667653957154697	0.039155857566249425	0.05722036529630644
0.11409788599137144	0.9985413377546708	1.8667807421417917	0.03992475829803809	0.058342227717221085
0.11629207610659012	0.9984846858047192	1.8667963853449732	0.040693725516269444	0.05946408398969728
0.1184862662218088	0.9984269539919084	1.866812325255114	0.04146276051374103	0.06058593399537104
0.12068045633702748	0.9983681422721311	1.8668285618009843	0.042231864584066595	0.061707777615871116
0.12287464645224616	0.9983082506004493	1.866845094910026	0.043001039021691896	0.06282961473281888
0.12381863142552858	0.9982821517279542	1.8668522990087062	0.04333197539581952	0.06331224972353472
0.12506883656746484	0.9982472789310944	1.8668619245083506	0.043770285121910495	0.06395144522782817
0.12726302668268352	0.9981852272174668	1.866879050520742	0.04453960418087957	0.06507326898250511
0.1294572167979022	0.998122095412135	1.8668964728706547	0.045308997495635814	0.06619508587844798
0.13165140691312088	0.9980578834668362	1.8669141914802152	0.04607846636411127	0.06731689579724709
0.13384559702833956	0.997992591332475	1.8669322062702207	0.04684801208514924	0.06843869862048457
0.13603978714355824	0.9979262189591237	1.8669505171601406	0.04761763595852025	0.0695604942297343
0.13823397725877692	0.9978587662960215	1.8669691240681159	0.04838733928493793	0.07068228250656167
0.1404281673739956	0.9977902332915746	1.8669880269109598	0.04915712336607504	0.07180406333252351
0.14262235748921429	0.9977206198933551	1.8670072256041572	0.049926989504579466	0.07292583658916785
0.14481654760443297	0.9976499260481014	1.8670267200618655	0.05069693900409022	0.07404760215803385
0.14701073771965165	0.9975781517017174	1.867046510196915	0.0514669731692535	0.07516935992065159
0.14920492783487033	0.9975052967992716	1.8670665959208073	0.05223709330573879	0.07629110975854193
0.151399117950089	0.997431361284998	1.867086977143718	0.05300730072025493	0.07741285155321637
0.1535933080653077	0.9973563451022942	1.8671076537744944	0.053777596720566284	0.07853458518617684
0.15578749818052637	0.9972802481937221	1.8671286257206579	0.05454798261550887	0.07965631053891561
0.15798168829574505	0.997203070501007	1.8671498928884025	0.05531845971500655	0.0807780274929151
0.16017587841096376	0.9971248119650369	1.8671714551825955	0.05608902933008727	0.08189973592964771
0.16237006852618244	0.9970454725258628	1.867193312506778	0.0568596927728993	0.08302143573057567
0.16456425864140112	0.9969650521226975	1.8672154647631645	0.057630451356727494	0.08414312677715088
0.1667584487566198	0.9968835506939154	1.8672379118526439	0.05840130639600961	0.08526480895081476
0.16895263887183848	0.9968009681770525	1.8672606536747782	0.059172259206352634	0.08638648213299803
0.17114682898705716	0.9967173045088051	1.8672836901278047	0.05994331110454917	0.08750814620512065
0.17334101910227584	0.99663255962503	1.8673070211086342	0.06071446340859382	0.08862980104859156
0.17553520921749452	0.9965467334607435	1.8673306465128527	0.061485717437699615	0.08975144654480854
0.17647919419077693	0.9965094766311573	1.8673409011941338	0.06181755814777194	0.09023399822147468
0.1777293993327132	0.9964598259501216	1.8673545662347206	0.06225707451231449	0.09087308257515811
0.17992358944793188	0.9963718370264988	1.8673787801671733	0.06302853595413778	0.09199470902101523
0.18211777956315056	0.9962827666223679	1.8674032882018217	0.06380010308613672	0.09311632576374326
0.18431196967836924	0.9961926146693795	1.8674280902289515	0.06457177723256306	0.09423793268469373
0.18650615979358792	0.9961013810983416	1.867453186137524	0.06534355971896962	0.09535952966520618
0.1887003499088066	0.9960090658392187	1.867478575815177	0.06611545187222694	0.09648111658660799
0.19089454002402528	0.9959156688211317	1.8675042591482232	0.0668874550205399	0.0976026933302142
0.19308873013924396	0.9958211899723572	1.867530236021652	0.06765957049346455	0.09872425977732735
0.19528292025446264	0.9957256292203269	1.867556506319129	0.0684317996219247	0.0998458158092373
0.19747711036968132	0.995628986491627	1.8675830699229963	0.06920414373822874	0.10096736130722107
0.1996713004849	0.9955312617119979	1.867609926714273	0.06997660417608652	0.10208889615254266
0.20186549060011869	0.9954324548063335	1.8676370765726547	0.07074918227062613	0.10321042022645281
0.20405968071533737	0.9953325656986803	1.867664519376515	0.07152187935841077	0.10433193341018894
0.20625387083055605	0.9952315943122376	1.8676922550029036	0.07229469677745576	0.10545343558497489
0.20844806094577473	0.9951295405693562	1.8677202833275495	0.07306763586724543	0.10657492663202076
0.2106422510609934	0.9950264043915381	1.867748604224858	0.07384069796875013	0.1076964064325227
0.2128364411762121	0.9949221856994361	1.8677772175679135	0.07461388442444332	0.10881787486766284
0.21503063129143077	0.9948168844128527	1.8678061232284782	0.07538719657831858	0.10993933181860895
0.21722482140664945	0.9947105004507398	1.867835321076993	0.0761606357759068	0.11106077716651436
0.21941901152186813	0.9946030337311984	1.8678648109825775	0.07693420336429332	0.11218221079251774
0.2216132016370868	0.9944944841714773	1.8678945928130304	0.07770790069213514	0.11330363257774294
0.22380739175230552	0.9943848516879731	1.86792466643483	0.07848172910967814	0.11442504240329877
0.2260015818675242	0.994274136196229	1.867955031713133	0.07925568996877443	0.11554644015027886
0.22819577198274288	0.9941623376109345	1.8679856885117772	0.08002978462289959	0.11666782569976142
0.2291397569560253	0.9941139063575821	1.8679989673401285	0.080362857302424	0.11715026466511219
0.23038996209796156	0.9940494558459252	1.8680166366932793	0.08080401442717017	0.11778919893280904
0.23258415221318024	0.993935490814181	1.868047876118837	0.08157838073836102	0.11891055973046857
0.23477834232839892	0.9938204424278264	1.868079406648328	0.08235288491492276	0.12003190797377089
0.2369725324436176	0.9937043105981297	1.8681112281403105	0.08312752831699938	0.12115324354373071
0.23916672255883628	0.9935870952355017	1.8681433404520247	0.08390231230644565	0.12227456632134634
0.24136091267405496	0.9934687962494958	1.868175743439391	0.08467723824684488	0.12339587618759959
0.24355510278927364	0.993349413548807	1.868208436957012	0.08545230750352643	0.1245171730234555
0.24574929290449232	0.9932289470412711	1.868241420858172	0.08622752144358353	0.12563845670986215
0.247943483019711	0.9931073966338642	1.8682746949948368	0.08700288143589092	0.12675972712775047
0.2501376731349297	0.9929847622327015	1.8683082592176552	0.0877783888511227	0.12788098415803406
0.25233186325014834	0.9928610437430376	1.8683421133759583	0.08855404506177016	0.12900222768160896
0.25452605336536704	0.9927362410692648	1.8683762573177602	0.08932985144215966	0.13012345757935348
0.25672024348058575	0.9926103541149127	1.868410690889758	0.09010580936847058	0.13124467373212792
0.2589144335958044	0.9924833827826475	1.8684454139373323	0.09088192021875333	0.1323658760207745
0.2611086237110231	0.9923553269742713	1.8684804263045478	0.09165818537294729	0.13348706432611696
0.26330281382624177	0.9922261865907214	1.8685157278341524	0.09243460621289906	0.1346082385289606
0.2654970039414605	0.9920959615320692	1.868551318367579	0.09321118412238047	0.13572939851009183
0.2676911940566791	0.9919646516975201	1.868587197744945	0.09398792048710684	0.13685054415027817
0.26988538417189784	0.9918322569854118	1.8686233658050524	0.09476481669475521	0.13797167533026783
0.2720795742871165	0.9916987772932142	1.868659822385389	0.09554187413498262	0.13909279193078966
0.2742737644023352	0.9915642125175288	1.868696567322127	0.09631909419944452	0.1402138938325529
0.27646795451755385	0.9914285625540872	1.8687336004501258	0.09709647828181313	0.14133498091624694
0.27866214463277256	0.9912918272977506	1.8687709216029298	0.0978740277777959	0.14245605306254105
0.2808563347479912	0.9911540066425094	1.8688085306127702	0.09865174408515406	0.1435771101520843
0.2818003197212737	0.991094379453856	1.868824799288104	0.0989863850419287	0.14405940692755376
0.2830505248632099	0.9910151004814818	1.8688464273105654	0.09942962860372122	0.14469815206550526
0.28524471497842857	0.9908751087069132	1.86888461152592	0.10020768273542188	0.14581917868341174
0.2874389050936473	0.9907340312101757	1.8689230830871264	0.1009859078842903	0.14694018988639065
0.28963309520886593	0.9905918678817667	1.868961841821165	0.10176430545648905	0.14806118555500775
0.29182728532408464	0.9904486186113082	1.8690008875537036	0.102542876860328	0.14918216556980735
0.2940214754393033	0.9903042832875466	1.869040220109099	0.10332162350628303	0.15030312981131225
0.296215665554522	0.9901588617983508	1.869079839310396	0.10410054680701505	0.15142407816002337
0.29840985566974065	0.9900123540307122	1.8691197449793289	0.10487964817738894	0.15254501049641958
0.30060404578495936	0.9898647598707434	1.8691599369363212	0.1056589290344926	0.1536659267009574
0.302798235900178	0.9897160792036773	1.869200415000486	0.10643839079765605	0.15478682665407098
0.3049924260153967	0.9895663119138665	1.8692411789896266	0.1072180348884706	0.15590771023617156
0.3071866161306154	0.9894154578847822	1.8692822287202364	0.10799786273080808	0.15702857732764744
0.3093808062458341	0.9892635169990134	1.8693235640075	0.10877787575084011	0.15814942780886376
0.31157499636105274	0.9891104891382659	1.8693651846652928	0.10955807537705746	0.15927026156016216
0.31376918647627144	0.9889563741833615	1.8694070905061813	0.1103384630402895	0.1603910784618606
0.3159633765914901	0.9888011720142367	1.869449281341424	0.11111904017372363	0.16151187839425307
0.3181575667067088	0.9886448825099426	1.8694917569809721	0.11189980821292485	0.16263266123760947
0.3203517568219275	0.9884875055486432	1.8695345172334688	0.11268076859585535	0.16375342687217517
0.32254594693714617	0.9883290410076147	1.8695775619062498	0.11346192276289424	0.16487417517817102
0.3247401370523649	0.9881694887632444	1.8696208908053447	0.11424327215685723	0.16599490603579287
0.3269343271675835	0.9880088486910305	1.8696645037354767	0.11502481822301647	0.16711561932521143
0.32912851728280224	0.9878471206655798	1.8697084005000624	0.11580656240912045	0.16823631492657212
0.3313227073980209	0.987684304560608	1.8697525809012132	0.11658850616541389	0.16935699271999458
0.3335168975132396	0.987520400248938	1.8697970447397354	0.1173706509446578	0.17047765258557265
0.334460882486522	0.987449550474538	1.869816261133471	0.11770720765878302	0.17095977758381153
0.33571108762845825	0.9873554076024991	1.86984179181513	0.11815299820214958	0.171598294403374
0.33790527774367696	0.9871893264923262	1.869886821925594	0.11893554939574315	0.17271891805343992
0.3400994678588956	0.9870221567885583	1.8699321348680198	0.11971830598586913	0.17383952341578499
0.3422936579741143	0.9868538983604382	1.8699777304379963	0.12050126943555525	0.17496011037039697
0.34448784808933297	0.9866845510763109	1.8700236084298094	0.12128444121044664	0.17608067879723638
0.3466820382045517	0.9865141148036227	1.8700697686364418	0.12206782277882626	0.1772012285762364
0.34887622831977033	0.9863425894089203	1.8701162108495737	0.1228514156116355	0.17832175958730245
0.35107041843498904	0.9861699747578497	1.8701629348595832	0.12363522118249469	0.17944227171031205
0.3532646085502077	0.9859962707151554	1.8702099404555468	0.12441924096772382	0.18056276482511452
0.3554587986654264	0.9858214771446786	1.8702572274252398	0.12520347644636323	0.18168323881153065
0.35765298878064505	0.9856455939093572	1.8703047955551366	0.12598792910019452	0.18280369354935255
0.35984717889586376	0.9854686208712239	1.8703526446304108	0.1267726004137613	0.1839241289183433
0.3620413690110824	0.9852905578914053	1.8704007744349367	0.12755749187439025	0.18504454479823676
0.3642355591263011	0.985111404830121	1.8704491847512883	0.12834260497221225	0.1861649410687371
0.3664297492415198	0.9849311615466828	1.8704978753607409	0.1291279412001833	0.18728531760951886
0.3686239393567385	0.9847498278994927	1.8705468460432708	0.12991350205410596	0.18840567430022634
0.37081812947195714	0.9845674037460426	1.8705960965775563	0.13069928903265043	0.18952601102047353
0.37301231958717584	0.9843838889429127	1.8706456267409777	0.13148530363737604	0.19064632764984382
0.3752065097023945	0.9841992833457709	1.8706954363096173	0.1322715473727527	0.19176662406788958
0.3774006998176132	0.984013586809371	1.8707455250582616	0.13305802174618234	0.19288690015413204
0.37959488993283186	0.9838267991875523	1.8707958927603996	0.13384472826802066	0.19400715578806094
0.38178908004805057	0.9836389203332379	1.8708465391882245	0.13463166845159866	0.19512739084913422
0.3839832701632693	0.9834499500984335	1.870897464112634	0.13541884381324457	0.19624760521677787
0.3861774602784879	0.9832598883342267	1.8709486673032305	0.13620625587230564	0.19736779877038538
0.38712144525177034	0.9831777840669446	1.8709707815038428	0.1365450896688829	0.19784972226365488
0.38837165039370664	0.9830687348907857	1.8710001485283219	0.1369939061511701	0.19848797138931776
0.3905658405089253	0.9828764896173579	1.8710519075549215	0.1377817961752892	0.19960812295290303
0.392760030624144	0.9826831523622686	1.8711039441487491	0.13856992747319935	0.200728253340436
0.39495422073936265	0.9824887229729203	1.871156258074231	0.1393583015765443	0.20184836243117807
0.39714841085458136	0.9822932012957912	1.871208849094501	0.1401469200200975	0.20296845010435668
0.3993426009698	0.9820965871764341	1.8712617169713999	0.1409357843417843	0.20408851623916538
0.4015367910850187	0.9818988804594748	1.8713148614654773	0.14172489608270478	0.2052085607147632
0.40373098120023737	0.9817000809886116	1.8713682823359912	0.14251425678715593	0.20632858341027452
0.4059251713154561	0.9815001886066134	1.8714219793409084	0.14330386800265457	0.20744858420478873
0.40811936143067473	0.9812992031553186	1.8714759522369058	0.14409373127996003	0.20856856297735998
0.41031355154589344	0.9810971244756344	1.8715302007793695	0.1448838481730969	0.20968851960700677
0.4125077416611121	0.9808939524075347	1.8715847247223973	0.14567422023937815	0.21080845397271175
0.4147019317763308	0.9806896867900595	1.8716395238187973	0.146464849039428	0.21192836595342135
0.41689612189154945	0.9804843274613132	1.8716945978200892	0.14725573613720508	0.21304825542804548
0.41909031200676816	0.9802778742584636	1.8717499464765053	0.1480468831000257	0.21416812227545726
0.4212845021219868	0.9800703270177404	1.8718055695369897	0.14883829149858718	0.21528796637449266
0.4234786922372055	0.9798616855744342	1.8718614667492006	0.14962996290699115	0.21640778760395019
0.4256728823524242	0.9796519497628949	1.8719176378595088	0.15042189890276716	0.21752758584259063
0.4278670724676429	0.9794411194165304	1.871974082613	0.15121410106689634	0.21864736096913667
0.43006126258286154	0.9792291943678055	1.872030800753474	0.1520065709838349	0.21976711286227263
0.43225545269808024	0.9790161744482403	1.8720877920234462	0.15279931024153823	0.2208868414006441
0.4344496428132989	0.9788020594884093	1.8721450561641477	0.15359232043148452	0.2220065464628576
0.4366438329285176	0.9785868493179393	1.8722025929155257	0.15438560314869898	0.22312622792748038
0.43883802304373626	0.9783705437655089	1.872260402016244	0.15517915999177787	0.22424588567303994
0.4397820080170187	0.9782771476988045	1.8722853563849655	0.15552064893365342	0.2247275777568854
0.44103221315895497	0.9781531426588467	1.8723184832036843	0.15597299256291275	0.22536551957802375
0.4432264032741736	0.9779346458247297	1.8723768362139457	0.15676710246791478	0.22648512952087907
0.4454205933893923	0.9777150530889823	1.8724354607818456	0.15756149131623912	0.22760471538001234
0.44761478350461104	0.9774943642764752	1.8724943566409213	0.15835616072100955	0.22872427703378911
0.4498089736198297	0.9772725792111229	1.8725535235234285	0.15915111229904302	0.22984381436053358
0.4520031637350484	0.9770496977158836	1.8726129611603437	0.15994634767087448	0.23096332723852828
0.45419735385026705	0.9768257196127569	1.8726726692813638	0.16074186846078165	0.2320828155460137
0.45639154396548576	0.9766006447227827	1.8727326476149069	0.16153767629680998	0.2332022791611881
0.4585857340807044	0.9763744728660398	1.8727928958881133	0.16233377281079792	0.23432171796220697
0.4607799241959231	0.9761472038616447	1.872853413826845	0.16313015963840177	0.23544113182718282
0.46297411431114177	0.9759188375277491	1.8729142011556872	0.1639268384191213	0.2365605206341848
0.4651683044263605	0.9756893736815399	1.872975257597949	0.164723810796325	0.2376798842612384
0.46736249454157913	0.9754588121392367	1.8730365828756634	0.16552107841727556	0.238799222586325
0.46955668465679784	0.9752271527160908	1.8730981767095878	0.16631864293315565	0.2399185354873816
0.4717508747720165	0.9749943952263836	1.8731600388192051	0.16711650599909356	0.2410378228423005
0.4739450648872352	0.9747605394834251	1.873222168922724	0.16791466927418905	0.24215708452892884
0.47613925500245385	0.9745255852995524	1.87328456673708	0.1687131344215395	0.2432763204250684
0.47833344511767256	0.9742895324861279	1.8733472319779354	0.16951190310826586	0.2443955304084751
0.4805276352328912	0.9740523808535386	1.87341016435968	0.17031097700553885	0.24551471435685868
0.4827218253481099	0.9738141302111938	1.8734733635954326	0.17111035778860545	0.24663387214788246
0.4849160154633286	0.9735747803675237	1.8735368293970402	0.17191004713681524	0.24775300365916283
0.4871102055785473	0.9733343311299782	1.8736005614750795	0.172710046733647	0.24887210876826898
0.48930439569376594	0.9730927823050253	1.8736645595388572	0.1735103582667355	0.24999118735272247
0.49149858580898464	0.9728501336981489	1.8737288232964115	0.17431098342789822	0.2511102392899969
0.49244257078226705	0.9727454029570768	1.8737565525338273	0.17465552547960667	0.25159166984174997
0.4936927759242033	0.972606385113848	1.8737933524545114	0.17511192391316233	0.2522292644575176
0.495886966039422	0.9723615363556349	1.873858146718658	0.1759131814227918	0.2533482627326612
0.49808115615464066	0.9721155872260335	1.8739232057930848	0.17671475766131467	0.2544672339927552
0.5002753462698594	0.9718685375265778	1.8739885293807592	0.17751665433755018	0.2555861781150779
0.5024695363850781	0.97162038705781	1.8740541171833824	0.1783188731646364	0.25670509497685745
0.5046637265002967	0.9713711356192796	1.8741199689013897	0.1791214158600578	0.2578239844552721
0.5068579166155154	0.9711207830095411	1.8741860842339524	0.17992428414567294	0.2589428464274495
0.5090521067307341	0.9708693290261525	1.874252462878977	0.18072747974774225	0.2600616807704664
0.5112462968459528	0.9706167734656741	1.874319104533107	0.18153100439695616	0.2611804873613481
0.5134404869611715	0.9703631161236662	1.874386008891723	0.1823348598284631	0.2622992660770683
0.5156346770763901	0.9701083567946879	1.8744531756489435	0.18313904778189774	0.26341801679454885
0.5178288671916088	0.9698524952722954	1.8745206044976257	0.1839435700014095	0.2645367393906588
0.5200230573068275	0.9695955313490401	1.8745882951293658	0.18474842823569093	0.2656554337422147
0.5222172474220462	0.9693374648164672	1.8746562472344996	0.18555362423800648	0.26677409972597954
0.5244114375372648	0.9690782954651137	1.8747244605021045	0.1863591597662211	0.2678927372186631
0.5266056276524835	0.9688180230845072	1.874792934619998	0.1871650365828295	0.2690113460969209
0.5287998177677022	0.9685566474631633	1.8748616692747408	0.1879712564549849	0.27012992623735416
0.530994007882921	0.9682941683885851	1.874930664151635	0.18877782115452837	0.27124847751650927
0.5331881979981395	0.9680305856472602	1.8749999189347266	0.1895847324580183	0.2723669998108776
0.5353823881133583	0.9677658990246603	1.875069433306806	0.19039199214675967	0.2734854929968948
0.537576578228577	0.9675001083052379	1.875139206949408	0.19119960200683392	0.2746039569509406
0.5397707683437957	0.9672332132724263	1.8752092395428128	0.19200756382912856	0.2757223915493385
0.5419649584590143	0.9669652137086361	1.8752795307660468	0.19281587940936723	0.27684079666835504
0.544159148574233	0.9666961093952549	1.8753500802968837	0.19362455054813976	0.27795917218419974
0.5451031335475154	0.9665799953397376	1.8753805115211877	0.19397256706953997	0.27844031081602805
0.5463533386894517	0.9664259001126444	1.8754208878118441	0.1944335790509323	0.2790775179730245
0.5485475288046704	0.9661545856401396	1.8754919529861975	0.19524296672815789	0.2801958339109233
0.550741718919889	0.9658821657560459	1.8755632754939624	0.1960527153951868	0.2813141198739317
0.5529359090351077	0.9656086402376384	1.875634855007907	0.1968628268723773	0.28243237573802643
0.5551300991503264	0.9653340088611594	1.8757066911995495	0.19767330298510657	0.28355060137912513
0.5573242892655451	0.9650582714018165	1.8757787837391606	0.19848414556380162	0.28466879667308587
0.5595184793807637	0.9647814276337815	1.8758511322957618	0.19929535644397037	0.2857869614957065
0.5617126694959824	0.9645034773301877	1.875923736537128	0.2001069374662331	0.28690509572272466
0.5639068596112011	0.9642244202631285	1.8759965961297878	0.20091889047635378	0.28802319922981695
0.5661010497264198	0.9639442562036555	1.8760697107390232	0.2017312173252718	0.28914127189259897
0.5682952398416384	0.9636629849217767	1.876143080028872	0.20254391986913373	0.2902593135866243
0.5704894299568571	0.9633806061864543	1.8762167036621278	0.2033569999693252	0.2913773241873848
0.5726836200720758	0.963097119765603	1.87629058130034	0.204170459492503	0.29249530357030945
0.5748778101872946	0.9628125254260882	1.8763647126038165	0.20498430031062756	0.2936132516107645
0.5770720003025133	0.9625268229337242	1.876439097231622	0.20579852430099502	0.29473116818405276
0.5792661904177319	0.9622400120532717	1.8765137348415815	0.20661313334627016	0.29584905316541327
0.5814603805329506	0.9619520925484367	1.8765886250902781	0.20742812933451904	0.2969669064300209
0.5836545706481693	0.9616630641818679	1.8766637676330566	0.20824351415924186	0.2980847278529856
0.585848760763388	0.9613729267151547	1.8767391621240226	0.2090592897194063	0.29920251730935266
0.5880429508786066	0.9610816799088262	1.8768148082160436	0.20987545791948045	0.3003202746741015
0.5902371409938253	0.9607893235223479	1.8768907055607504	0.21069202066946663	0.30143799982214575
0.592431331109044	0.9604958573141209	1.8769668538085367	0.21150897988493475	0.30255569262833265
0.5946255212242627	0.9602012810414791	1.8770432526085614	0.21232633748705626	0.30367335296744263
0.5968197113394813	0.9599055944606877	1.877119901608748	0.21314409540263807	0.30479098071418875
0.5977636963127638	0.9597780424596164	1.8771529544464227	0.21349603503992667	0.30527179672061
0.5990139014547	0.9596087973269408	1.877196800455787	0.21396225556415663	0.30590857574321656
0.6012080915699187	0.9593108893943598	1.8772739487951349	0.21478081990979242	0.3070261379291033
0.6034022816851374	0.9590118704159913	1.8773513462710163	0.2155997903834644	0.30814366714635777
0.605596471800356	0.9587117401438046	1.8774289925264243	0.21641916893486465	0.30926116326941966
0.6077906619155747	0.9584104983286903	1.877506887203121	0.21723895751949326	0.3103786261726592
0.6099848520307934	0.958108144720458	1.87758502994164	0.2180591580986935	0.31149605573037675
0.6121790421460122	0.957804679067834	1.8776634203812843	0.21887977263968697	0.31261345181680233
0.6143732322612308	0.9575001011184594	1.8777420581601298	0.21970080311560902	0.313730814306095
0.6165674223764495	0.9571944106188885	1.877820942915025	0.22052225150554447	0.3148481430723429
0.6187616124916682	0.9568876073145861	1.877900074281592	0.2213441197945633	0.31596543798956195
0.6209558026068869	0.9565796909499252	1.877979451894227	0.22216640997375686	0.31708269893169644
0.6231499927221055	0.9562706612681858	1.878059075386102	0.22298912404027377	0.3181999257726177
0.6253441828373242	0.9559605180115521	1.878138944389165	0.22381226399735657	0.31931711838612414
0.6275383729525429	0.9556492609211106	1.8782190585341412	0.22463583185437824	0.32043427664594054
0.6297325630677616	0.9553368897368476	1.8782994174505332	0.22545982962687894	0.32155140042571784
0.6319267531829802	0.9550234041976479	1.8783800207666232	0.22628425933660298	0.3226684895990323
0.6341209432981989	0.9547088040412915	1.8784608681094725	0.2271091230115361	0.32378554403938564
0.6363151334134176	0.9543930890044529	1.8785419591049233	0.2279344226859428	0.32490256362020387
0.6385093235286363	0.9540762588226973	1.8786232933775988	0.22876016040040387	0.32601954821483736
0.640703513643855	0.9537583132304795	1.878704870550905	0.22958633820185434	0.32713649769656006
0.6428977037590736	0.9534392519611418	1.8787866902470314	0.2304129581436213	0.3282534119385693
0.6450918938742923	0.9531190747469106	1.8788687520869507	0.23124002228546228	0.32937029081398506
0.647286083989511	0.9527977813188958	1.8789510556904216	0.23206753269360353	0.3304871341958498
0.6494802741047297	0.9524753714070875	1.8790336006759885	0.23289549144077867	0.33160394195712756
0.6504242590780122	0.9523363205819073	1.8790691873656034	0.23325183449402437	0.3320844042571274
0.6516744642199483	0.9521518447403539	1.8791163866609821	0.23372390060626766	0.332720713970704
0.653868654335167	0.9518272010464395	1.879199413261522	0.2345527622759357	0.3338374501093856
0.6560628444503858	0.9515014400519624	1.8792826800925158	0.2353820785422725	0.3349541502458992
0.6582570345656045	0.9511745614824124	1.8793661867676608	0.2362118515044319	0.33607081425289154
0.6604512246808231	0.9508465650621484	1.8794499328994447	0.23704208326827153	0.3371874420029291
0.6626454147960418	0.9505174505143965	1.8795339180991475	0.23787277594639264	0.33830403336849707
0.6648396049112605	0.9501872175612472	1.8796181419768412	0.2387039316581803	0.3394205882219993
0.6670337950264792	0.9498558659236538	1.8797026041413907	0.23953555252984385	0.3405371064357577
0.6692279851416978	0.9495233953214294	1.879787304200456	0.2403676406944574	0.3416535878820117
0.6714221752569165	0.9491898054732449	1.879872241760492	0.2412001982920007	0.3427700324329178
0.6736163653721352	0.948855096096627	1.8799574164267505	0.24203322746940015	0.34388643996054924
0.6758105554873539	0.9485192669079551	1.8800428278032795	0.24286673038057016	0.3450028103368952
0.6780047456025725	0.9481823176224596	1.8801284754929255	0.2437007091864546	0.3461191434338606
0.6801989357177912	0.9478442479542196	1.880214359097335	0.24453516605506856	0.3472354391232655
0.6823931258330099	0.9475050576161599	1.8803004782169537	0.24537010316154037	0.3483516972768446
0.6845873159482286	0.9471647463200492	1.8803868324510284	0.2462055226881538	0.3494679177662468
0.6867815060634472	0.9468233137764976	1.8804734213976089	0.2470414268243905	0.3505841004630348
0.6889756961786659	0.9464807596949539	1.8805602446535468	0.24787781776697274	0.3517002452386843
0.6911698862938846	0.9461370837837039	1.8806473018144987	0.2487146977199063	0.3528163519645839
0.6933640764091034	0.9457922857498671	1.880734592474926	0.2495520688945238	0.35393242051203433
0.695558266524322	0.9454463652993949	1.8808221162280958	0.25038993350952793	0.35504845075224806
0.6977524566395407	0.9450993221370682	1.8809098726660831	0.2512282937910353	0.3561644425563489
0.6999466467547594	0.9447511559664943	1.8809978613797698	0.25206715197262025	0.3572803957953713
0.7021408368699781	0.9444018664901055	1.881086081958848	0.25290651029535927	0.35839631034026
0.7030848218432605	0.944251249426795	1.8811241074685554	0.25326777365595293	0.3588763874144032
0.7043350269851968	0.9440514534091557	1.8811745339918189	0.25374637100787506	0.35951218606186947
0.7065292171004154	0.9436999164237185	1.8812632170659955	0.2545867363663816	0.36062802283096357
0.7087234072156341	0.9433472552326844	1.8813521307675027	0.2554276086347289	0.36174382051821485
0.7109175973308528	0.9429934695337584	1.8814412746812785	0.25626899008444826	0.36285957899420407
0.7131117874460715	0.9426385590234577	1.8815306483910752	0.2571108829947978	0.3639752981294199
0.7153059775612901	0.942282523397109	1.88162025147946	0.25795328965280795	0.36509097779425814
0.7175001676765088	0.9419253623488463	1.8817100835278167	0.258796212353328	0.36620661785902153
0.7196943577917275	0.9415670755716077	1.8818001441163463	0.2596396533990717	0.3673222181939189
0.7218885479069462	0.9412076627571336	1.8818904328240682	0.26048361510066437	0.3684377786690651
0.7240827380221648	0.9408471235959638	1.8819809492288209	0.2613280997766893	0.36955329915447993
0.7262769281373835	0.9404854577774349	1.8820716929072636	0.2621731097537352	0.3706687795200883
0.7284711182526022	0.940122664989678	1.8821626634348771	0.26301864736644315	0.37178421963571917
0.730665308367821	0.9397587449196161	1.8822538603859646	0.26386471495755465	0.3728996193711053
0.7328594984830396	0.9393936972529613	1.8823452833336531	0.26471131487795935	0.37401497859588273
0.7350536885982583	0.9390275216742122	1.882436931849894	0.2655584494867432	0.37513029717959034
0.737247878713477	0.9386602178666517	1.8825288055054648	0.26640612115123696	0.3762455749916691
0.7394420688286957	0.9382917855123439	1.8826209038699695	0.26725433224706524	0.3773608119014618
0.7416362589439143	0.9379222242921321	1.8827132265118407	0.2681030851581951	0.37847600777821255
0.743830449059133	0.9375515338856354	1.8828057729983396	0.2689523822769858	0.37959116249106606
0.7460246391743517	0.9371797139712468	1.8828985428955574	0.2698022260042382	0.38070627590906725
0.7482188292895704	0.9368067642261302	1.8829915357684166	0.2706526187492449	0.3818213479011609
0.750413019404789	0.9364326843262175	1.8830847511806725	0.2715035629298403	0.3829363783361908
0.7526072095200077	0.9360574739462068	1.8831781886949133	0.27235506097245127	0.38405136708289966
0.7548013996352264	0.9356811327595586	1.8832718478725616	0.2732071153121479	0.3851663140099281
0.7557453846085088	0.9355188751883745	1.883312210031661	0.27357385808129814	0.3856459738331278
0.7569955897504451	0.9353036604384941	1.8833657282738765	0.2740597283926947	0.3862812189858147
0.7591897798656637	0.9349250566539922	1.883459829457953	0.27491290266660207	0.3873960818789949
0.7613839699808824	0.9345453210757863	1.8835541509827245	0.2757666405951779	0.3885109025578011
0.7635781600961011	0.9341644533723623	1.883648692404963	0.27662094464858006	0.3896256808904615
0.7657723502113198	0.9337824532109559	1.883743453280281	0.2774758173058682	0.39074041674510035
0.7679665403265385	0.933399320257549	1.8838384331631322	0.2783312610550568	0.39185510998973655
0.7701607304417571	0.9330150541768683	1.8839336316068127	0.27918727839316837	0.392969760492284
0.7723549205569759	0.9326296546323811	1.8840290481634618	0.28004387182628626	0.3940843681205504
0.7745491106721946	0.932243121286294	1.8841246823840643	0.2809010438696089	0.39519893274223716
0.7767433007874133	0.931855453799549	1.8842205338184497	0.28175879704750334	0.39631345422493874
0.7789374909026319	0.9314666518318215	1.8843166020152957	0.2826171338935598	0.39742793243614216
0.7811316810178506	0.931076715041517	1.8844128865221272	0.28347605695064626	0.3985423672432264
0.7833258711330693	0.9306856430857686	1.8845093868853189	0.28433556877096355	0.39965675851346205
0.785520061248288	0.9302934356204343	1.884606102650096	0.28519567191610046	0.40077110611401057
0.7877142513635066	0.929900092300094	1.884703033360535	0.2860563689570896	0.40188540991192406
0.7899084414787253	0.9295056127780466	1.8848001785595654	0.28691766247446315	0.40299966977414453
0.792102631593944	0.9291099967063078	1.8848975377889707	0.28777955505830966	0.4041138855675034
0.7942968217091627	0.9287132437356064	1.8849951105893898	0.28864204930833015	0.4052280571587211
0.7964910118243813	0.9283153535153821	1.8850928965003173	0.2895051478338956	0.40634218441440656
0.7986852019396	0.9279163256937825	1.8851908950601057	0.29036885325410416	0.4074562672010564
0.8008793920548187	0.9275161599176602	1.8852891058059666	0.29123316819783895	0.4085703053850548
0.8030735821700374	0.9271148558325703	1.885387528273971	0.2920980953038261	0.4096842988326728
0.805267772285256	0.9267124130827664	1.8854861619990508	0.2929636372206932	0.4107982474100679
0.8074619624004747	0.9263088313111997	1.8855850065150013	0.2938297966070283	0.4119121509832832
0.8084059473737571	0.9261348517542994	1.8856275961596625	0.2942026265285379	0.4123913609541901
0.8096561525156935	0.925904110159514	1.8856840613544799	0.29469657613143885	0.41302600941824735
0.8118503426309122	0.9254982492680445	1.8857833260490096	0.2955639784726114	0.41413982258077375
0.8140445327461308	0.9250912482758138	1.8858828001289794	0.29643200631937167	0.4152535903365602
0.8162387228613495	0.9246831068205297	1.885982483123645	0.2973006623707445	0.41636731255118803
0.8184329129765682	0.9242738245385816	1.8860823745611304	0.29816994933601476	0.4174809890901222
0.8206271030917869	0.9238634010650387	1.88618247396843	0.2990398699347885	0.4185946198187102
0.8228212932070055	0.9234518360336458	1.8862827808714084	0.2999104268970542	0.4197082046021819
0.8250154833222242	0.9230391290768211	1.886383294794802	0.30078162296324473	0.4208217433056487
0.8272096734374429	0.9226252798256532	1.886484015262221	0.30165346088429945	0.4219352357941034
0.8294038635526616	0.9222102879098982	1.8865849417961502	0.3025259434217269	0.4230486819324195
0.8315980536678803	0.9217941529579764	1.8866860739179498	0.30339907334766786	0.42416208158535074
0.8337922437830989	0.9213768745969698	1.8867874111478569	0.30427285344495864	0.4252754346175303
0.8359864338983176	0.9209584524526186	1.8868889530049873	0.305147286507195	0.4263887408934708
0.8381806240135363	0.920538886149319	1.8869906990073362	0.3060223753387963	0.4275020002775633
0.840374814128755	0.9201181753101193	1.8870926486717794	0.30689812275507	0.42861521263407726
0.8425690042439736	0.9196963195567177	1.8871948015140745	0.30777453158227697	0.42972837782715956
0.8447631943591923	0.9192733185094589	1.887297157048863	0.3086516046576967	0.43084149572083424
0.846957384474411	0.9188491717873314	1.8873997147896708	0.3095293448296933	0.4319545661790021
0.8491515745896298	0.9184238790079637	1.887502474248909	0.31040775495778156	0.4330675890654398
0.8513457647048484	0.9179974397876227	1.8876054349378766	0.311286837912694	0.4341805642437998
0.8535399548200671	0.9175698537412094	1.8877085963667604	0.3121665965764478	0.43529349157760955
0.8557341449352858	0.9171411204822562	1.8878119580446369	0.31304703384241217	0.43640637093027107
0.8579283350505045	0.9167112396229242	1.8879155194794741	0.3139281526153769	0.4375192021650606
0.8601225251657231	0.9162802107740003	1.8880192801781315	0.31480995581162	0.4386319851451277
0.8610665101390056	0.916094420162174	1.8880639813109825	0.3151895366798213	0.4391107120134251
0.8623167152809418	0.9158480335448935	1.8881232396463625	0.3156924463589776	0.43974471973349516
0.8645109053961605	0.9154147075436322	1.888227397388815	0.3165756271969121	0.44085740579305827
0.8667050955113792	0.9149802323768612	1.8883317529090335	0.31745950127658307	0.44197004318658445
0.8688992856265978	0.9145446076498386	1.8884363057094593	0.3183440715609165	0.4430826317767125
0.8710934757418165	0.9141078329664326	1.8885410552914323	0.31922934102467615	0.44419517142595233
0.8732876658570352	0.9136699079291188	1.8886460011551935	0.3201153126545344	0.44530766199668453
0.8754818559722539	0.9132308321389768	1.8887511427998838	0.3210019894491439	0.4464201033511595
0.8776760460874725	0.9127906051956871	1.8888564797235474	0.32188937441920945	0.4475324953514974
0.8798702362026912	0.912349226697528	1.8889620114231325	0.32277747058756096	0.44864483785968723
0.8820644263179099	0.911906696241373	1.889067737394492	0.32366628098922595	0.4497571307375866
0.8842586164331286	0.911463013422687	1.8891736571323863	0.3245558086715035	0.4508693738469213
0.8864528065483472	0.9110181778355235	1.8892797701304824	0.3254460566940378	0.45198156704928444
0.888646996663566	0.9105721890725219	1.8893860758813577	0.32633702812889287	0.4530937102061363
0.8908411867787847	0.9101250467249036	1.8894925738764994	0.3272287260606273	0.45420580317880377
0.8930353768940034	0.9096767503824694	1.8895992636063066	0.3281211535863699	0.4553178458284796
0.8952295670092221	0.9092272996335966	1.8897061445600922	0.3290143138158955	0.45642983801622244
0.8974237571244407	0.908776694065235	1.8898132162260826	0.32990820987170133	0.45754177960295567
0.8996179472396594	0.9083249332629049	1.889920478091421	0.33080284488908396	0.4586536704494675
0.9018121373548781	0.9078720168106929	1.8900279296421674	0.33169822201621685	0.45976551041641006
0.9040063274700968	0.9074179442912494	1.8901355703633	0.33259434441422825	0.4608772993642993
0.9062005175853154	0.9069627152857858	1.8902433997387178	0.33349121525727965	0.46198903715351414
0.9083947077005341	0.9065063293740702	1.8903514172512403	0.3343888377326446	0.46310072364429616
0.9105888978157528	0.9060487861344253	1.8904596223826098	0.3352872150407887	0.4642123586967492
0.9127830879309715	0.9055900851437249	1.8905680146134924	0.3361863503954489	0.46532394217083867
0.9137270729042539	0.9053923864051042	1.8906147045762678	0.33657341063387114	0.4658021519640696
0.9149772780461901	0.9051302259773906	1.89067659342348	0.337086247023715	0.46643547392639123
0.9171714681614088	0.9046692082093888	1.8907853582910905	0.3379869081661099	0.46754695382309425
0.9193656582766275	0.9042070314122276	1.8908943086937704	0.33888833707667176	0.4686583817204953
0.9215598483918462	0.9037436951569536	1.891003444107895	0.33979053702303613	0.4697697574780018
0.9237540385070648	0.9032791990131487	1.891112764008771	0.3406935112865186	0.4708810809548804
0.9259482286222835	0.9028135425489268	1.8912222678706367	0.34159726316219813	0.4719923520102565
0.9281424187375023	0.9023467253309307	1.8913319551666643	0.34250179595900093	0.4731035705031141
0.930336608852721	0.9018787469243295	1.8914418253689607	0.3434071129997851	0.47421473629229466
0.9325307989679396	0.9014096068928142	1.8915518779485685	0.3443132176214252	0.47532584923649746
0.9347249890831583	0.900939304798596	1.891662112375469	0.3452201131748982	0.4764369091942785
0.936919179198377	0.9004678402024018	1.8917725281185818	0.3461278030253696	0.47754791602405033
0.9391133693135957	0.8999952126634719	1.891883124645767	0.34703629055227997	0.4786588695840815
0.9413075594288143	0.8995214217395565	1.8919939014238263	0.3479455791494324	0.479769769732496
0.943501749544033	0.8990464669869126	1.8921048579185047	0.3488556722250805	0.48088061632727314
0.9456959396592517	0.8985703479603004	1.892215993594492	0.3497665732020168	0.48199140922624667
0.9478901297744704	0.8980930642129812	1.8923273079154235	0.35067828551766195	0.4831021482871046
0.950084319889689	0.8976146152967127	1.892438800343882	0.35159081262415437	0.4842128333673888
0.9522785100049077	0.8971350007617473	1.8925504703413987	0.3525041579884406	0.48532346432449414
0.9544727001201264	0.8966542201568279	1.8926623173684556	0.35341832509236637	0.4864340410156685
0.9566668902353451	0.8961722730291852	1.8927743408844857	0.3543333174327682	0.48754456329801216
0.9588610803505638	0.8956891589245344	1.892886540347875	0.3552491385215653	0.48865503102847724
0.9610552704657824	0.8952048773870719	1.8929989152159634	0.35616579188585284	0.4897654440638674
0.9632494605810011	0.8947194279594723	1.8931114649450471	0.35708328106799514	0.4908758022608374
0.9654436506962198	0.8942328101828854	1.8932241889903791	0.3580016096257199	0.4919861054758925
0.9663876356695023	0.8940230978088302	1.8932727386481982	0.35839695227581564	0.49246376342780507
0.9676378408114386	0.8937450235969323	1.8933370868061712	0.35892078113221304	0.4930963535653882
0.9698320309266572	0.8932560677397032	1.8934501578455947	0.359840799176214	0.4942065463855299
0.9720262210418759	0.8927659421477534	1.893563401560782	0.36076166736211185	0.49531668379237204
0.9742204111570946	0.8922746463561005	1.8936768174028291	0.3616833893100422	0.4964267656418181
0.9764146012723133	0.8917821798982216	1.893790404821795	0.3626059686559844	0.49753679178962
0.9786087913875319	0.8912885423060491	1.8939041632667055	0.36352940905185976	0.4986467620913777
0.9808029815027506	0.8907937331099688	1.8940180921855523	0.3644537141656305	0.49975667640253874
0.9829971716179693	0.8902977518388155	1.894132191025296	0.36537888768139887	0.5008665345783979
0.985191361733188	0.889800598019871	1.8942464592318664	0.3663049332995076	0.5019763364740967
0.9873855518484066	0.8893022711788601	1.8943608962501655	0.36723185473664055	0.503086081944623
0.9895797419636253	0.8888027708399476	1.8944755015240669	0.3681596557259246	0.5041957708448108
0.991773932078844	0.8883020965257359	1.8945902744964185	0.36908834001703156	0.5053054030293392
0.9939681221940627	0.8878002477572605	1.8947052146090442	0.37001791137628137	0.5064149783527331
0.9961623123092813	0.8872972240539883	1.894820321302744	0.37094837358674587	0.5075244966693614
0.9983565024245	0.8867930249338132	1.8949355940172963	0.3718797304483531	0.508633957833438
1.0005506925397187	0.886287649913054	1.8950510321914595	0.37281198577799257	0.5097433616990202
1.0027448826549374	0.8857810985064506	1.8951666352629732	0.3737451434096213	0.5108527081200093
1.0049390727701561	0.8852733702271611	1.895282402668559	0.37467920719437015	0.5119619969501492
1.0071332628853749	0.8847644645867591	1.8953983338439229	0.37561418100065164	0.5130712280430273
1.0093274530005933	0.8842543810952296	1.895514428223756	0.376550068714268	0.5141804012520726
1.011521643115812	0.8837431192609668	1.8956306852417362	0.37748687423851995	0.5152895164305568
1.0137158332310308	0.8832306785907709	1.8957471043305298	0.3784246014943168	0.5163985734315926
1.0159100233462495	0.8827170585898444	1.8958636849217925	0.3793632544202865	0.5175075721081344
1.0181042134614682	0.8822022587617898	1.8959804264461713	0.3803028369728874	0.518616512312977
1.0190481984347506	0.8819804183584264	1.8960307003812342	0.3807073513875955	0.5190935827957486
1.0202984035766869	0.881686278608606	1.8960973283333056	0.38124335312652	0.5197253938987564
1.0224925936919056	0.8811691176306855	1.8962143900118285	0.38218480687364004	0.520834216717948
1.0246867838071243	0.8806507753268112	1.8963316109093686	0.38312720222487207	0.5219429806228674
1.026880973922343	0.8801312511941535	1.8964489904525512	0.384070543209124	0.5230516854656694
1.0290751640375615	0.8796105447282668	1.8965665280669997	0.3850148338737025	0.524160331098348
1.0312693541527802	0.8790886554230875	1.8966842231773373	0.38596007828442913	0.5252689173727357
1.033463544267999	0.8785655827709298	1.896802075207188	0.38690628052575715	0.5263774441405037
1.0356577343832176	0.8780413262624834	1.896920083579178	0.3878534447008898	0.5274859112531608
1.0378519244984363	0.8775158853868104	1.897038247714938	0.3888015749318984	0.5285943185620537
1.040046114613655	0.8769892596313421	1.897156567035103	0.38975067535984237	0.5297026659183663
1.0422403047288737	0.8764614484818763	1.8972750409593155	0.3907007501448894	0.5308109531731197
1.0444344948440925	0.875932451422574	1.897393668906226	0.3916518034664369	0.5319191801771712
1.046628684959311	0.875402267935957	1.8975124502934944	0.39260383952323386	0.5330273467812149
1.0488228750745296	0.8748708975029043	1.897631384537791	0.3935568625335042	0.5341354528357808
1.0510170651897484	0.8743383396026494	1.8977504710547994	0.39451087673507057	0.5352434981912344
1.053211255304967	0.8738045937127777	1.897869709259216	0.3954658863854791	0.5363514826977765
1.0554054454201858	0.8732696593092236	1.8979890985647532	0.3964218957621254	0.5374594062054435
1.0575996355354045	0.8727335358662668	1.8981086383841392	0.397378909162381	0.538567268564106
1.0597938256506232	0.8721962228565304	1.898228328129121	0.3983369309037209	0.5396750696234691
1.061988015765842	0.8716577197509775	1.8983481672104643	0.3992959653238525	0.5407828092330723
1.0641822058810604	0.8711180260189086	1.8984681550379563	0.4002560167808444	0.5418904872422886
1.066376395996279	0.8705771411279588	1.8985882910204055	0.4012170896532575	0.5429981035003251
1.0685705861114978	0.8700350645440945	1.898708574565645	0.4021791883402758	0.5441056578562214
1.0707647762267165	0.8694917957316113	1.898829005080532	0.40314231726183924	0.5452131501588509
1.071708761199999	0.869257703570065	1.8988808617920852	0.40355699286943936	0.5456895966219351
1.0729589663419352	0.8689473341531307	1.8989495819709512	0.4041064808587766	0.546320580256919
1.075153156457154	0.8684016792695979	1.899070304641814	0.40507168359294	0.5474279479989639
1.0773473465723726	0.8678548305402781	1.8991911724970618	0.4060379299473402	0.5485352532333561
1.0795415366875913	0.8673067874227551	1.8993121849396661	0.40700522442628295	0.5496424958082975
1.08173572680281	0.8667575493729273	1.899433341371631	0.4079735715555059	0.550749675571822
1.0839299169180285	0.8662071158450056	1.8995546411939934	0.4089429758823175	0.551856792371795
1.0861241070332472	0.8656554862915113	1.8996760838068254	0.4099134419757358	0.5529638460559125
1.088318297148466	0.8651026601632723	1.899797668609235	0.41088497442662936	0.554070836471702
1.0905124872636847	0.8645486369094212	1.8999193949993682	0.41185757784785815	0.555177763466521
1.0927066773789034	0.8639934159773925	1.9000412623744094	0.4128312568744164	0.5562846268875581
1.094900867494122	0.8634369968129205	1.9001632701305835	0.41380601616357615	0.5573914265818314
1.0970950576093408	0.8628793788600356	1.9002854176631574	0.41478186039503145	0.5584981623961893
1.0992892477245595	0.862320561561063	1.9004077043664407	0.4157587942710446	0.5596048341773098
1.101483437839778	0.8617605443566195	1.9005301296337878	0.41673682251659266	0.5607114417717005
1.1036776279549967	0.8611993266856112	1.9006526928575984	0.4177159498795153	0.5618179850256981
1.1058718180702154	0.8606369079852308	1.9007753934293201	0.41869618113066404	0.5629244637854685
1.108066008185434	0.8600732876909559	1.9008982307394484	0.4196775210640522	0.5640308778970065
1.1102601983006528	0.8595084652365454	1.9010212041775287	0.4206599744970061	0.5651372272061354
1.1124543884158715	0.8589424400540383	1.9011443131321586	0.42164354627031775	0.5662435115585069
1.1146485785310902	0.8583752115737506	1.901267556990987	0.42262824124839815	0.5673497307996016
1.116842768646309	0.8578067792242732	1.9013909351407174	0.42361406431943205	0.5684558847747274
1.1190369587615274	0.8572371424324694	1.9015144469671088	0.424601020395534	0.5695619733290207
1.1212311488767461	0.8566663006234733	1.9016380918549765	0.4255891144129052	0.5706679963074452
1.1234253389919648	0.8560942532206866	1.901761869188194	0.42657835133199196	0.5717739535547928
1.1243693239652472	0.8558477758053726	1.901815161294503	0.42700429392631606	0.5722497384735281
1.1256195291071835	0.8555209996457769	1.9018857783496939	0.4275687361376452	0.5728798449156821
1.1278137192224023	0.8549465393186757	1.9020098187214696	0.42856027383928075	0.5739856702345595
1.130007909337621	0.854370871657576	1.9021339896845764	0.42955296947104193	0.5750914293556983
1.1322020994528397	0.8537939960789298	1.9022582906191328	0.43054682809196215	0.576197122123199
1.1343962895680584	0.8532159119974471	1.9023827209043223	0.4315418547861295	0.5773027483809886
1.1365904796832769	0.8526366188260923	1.9025072799183935	0.43253805466285256	0.578408307972821
1.1387846697984956	0.8520561159760839	1.9026319670386633	0.4335354328568271	0.5795138007422767
1.1409788599137143	0.8514744028568909	1.9027567816415163	0.43453399452830443	0.5806192265327625
1.143173050028933	0.8508914788762322	1.9028817231024073	0.435533744863261	0.581724585187512
1.1453672401441517	0.8503073434400736	1.9030067907958619	0.43653468907356896	0.5828298765495844
1.1475614302593704	0.849721995952627	1.9031319840954786	0.4375368323971687	0.5839351004618656
1.1497556203745891	0.8491354358163473	1.903257302373929	0.43854018009824175	0.585040256767067
1.1519498104898078	0.8485476624319318	1.9033827450029601	0.43954473746738637	0.5861453453077264
1.1541440006050265	0.8479586751983177	1.903508311353395	0.4405505098217929	0.5872503659262073
1.156338190720245	0.8473684735126805	1.9036340007951345	0.441557502505422	0.5883553184646989
1.1585323808354637	0.8467770567704328	1.9037598126971575	0.442565720889183	0.5894602027652162
1.1607265709506824	0.846184424365222	1.9038857464275236	0.44357517037111466	0.5905650186695999
1.1629207610659011	0.845590575688929	1.9040118013533736	0.44458585637656667	0.5916697660195162
1.1651149511811199	0.8449955101316668	1.9041379768409303	0.4455977843583827	0.5927744446564568
1.1673091412963386	0.8443992270817788	1.904264272255501	0.44661095979708526	0.593879054421739
1.1695033314115573	0.8438017259258372	1.904390686961477	0.44762538820106146	0.5949835951565056
1.171697521526776	0.8432030060486421	1.904517220322337	0.44864107510675044	0.5960880667017245
1.1738917116419945	0.8426030668332195	1.9046438717006462	0.44965802607883265	0.5971924688981894
1.1760859017572132	0.8420019076608206	1.9047706404580587	0.4506762467104199	0.5982968015865192
1.1770298867304956	0.8417429013439073	1.9048252148948344	0.4511146978403886	0.5987718864240318
1.1782800918724319	0.8413995279109199	1.9048975259553185	0.45169574262324746	0.599401064607158
1.1804742819876506	0.8407959269612145	1.9050245275522604	0.45271651946786756	0.6005052578003754
1.1826684721028693	0.8401911041876228	1.9051516446078118	0.4537385829238442	0.6016093810062665
1.184862662218088	0.839585058964283	1.9052788764799935	0.4547619386999498	0.6027134340647515
1.1870568523333067	0.8389777906635527	1.9054062225259203	0.4557865925343631	0.6038174168155761
1.1892510424485254	0.8383692986560075	1.9055336821018034	0.456812550194869	0.6049213290983115
1.191445232563744	0.8377595823104398	1.9056612545629505	0.4578398174790595	0.6060251707523541
1.1936394226789626	0.8371486409938586	1.9057889392637677	0.45886840021453695	0.607128941616926
1.1958336127941813	0.8365364740714877	1.90591673555776	0.45989830425911793	0.6082326415310747
1.1980278029094	0.835923080906766	1.906044642797533	0.4609295355010397	0.6093362703336732
1.2002219930246187	0.835308460861346	1.9061726603347937	0.46196209985916786	0.6104398278634203
1.2024161831398374	0.8346926132950933	1.906300787520352	0.46299600328320556	0.6115433139588403
1.2046103732550562	0.8340755375660862	1.9064290237041204	0.4640312517539047	0.6126467284582835
1.2068045633702749	0.8334572330306149	1.9065573682351178	0.4650678512832785	0.6137500711999258
1.2089987534854936	0.8328376990431811	1.9066858204614678	0.46610580791481604	0.6148533420217691
1.211192943600712	0.8322169349564977	1.9068143797304018	0.4671451277236985	0.6159565407616414
1.2133871337159308	0.8315949401214885	1.9069430453882588	0.4681858168170169	0.617059667257197
1.2155813238311495	0.8309717138872874	1.907071816780487	0.46922788133399185	0.6181627213459159
1.2177755139463682	0.8303472556012388	1.9072006932516452	0.470271327446195	0.6192657028651051
1.219969704061587	0.8297215646088973	1.9073296741454029	0.47131616135777216	0.6203686116518976
1.2221638941768056	0.8290946402540273	1.9074587588045426	0.4723623893056685	0.6214714475432536
1.2243580842920243	0.8284664818786034	1.9075879465709595	0.4734100175598552	0.6225742103759594
1.226552274407243	0.8278370888228103	1.9077172367856636	0.47445905242355824	0.6236768999866287
1.2287464645224615	0.8272064604250425	1.90784662878878	0.4755095002334891	0.6247795162117021
1.229690449495744	0.8269347711072975	1.9079023269970112	0.47596186041675986	0.6252538613980395
1.2309406546376802	0.8265745960219059	1.9079761219195503	0.47656136736007687	0.6258820588874476
1.233134844752899	0.8259414949482159	1.908105715516334	0.47761466020770293	0.6269845278499606
1.2353290348681176	0.8253071565370002	1.9082354089166074	0.4786693852149368	0.628086922935164
1.2375232249833363	0.824671580119497	1.908365201456968	0.47972554885477475	0.6291892439788086
1.239717415098555	0.8240347650251575	1.9084950924731328	0.48078315763487955	0.6302914908164733
1.2419116052137738	0.823396710581645	1.9086250812999397	0.4818422180978228	0.6313936632835649
1.2441057953289925	0.8227574161148362	1.9087551672713492	0.4829027368213287	0.6324957612153193
1.246299985444211	0.8221168809488224	1.9088853497204448	0.48396472041852057	0.6335977844468004
1.2484941755594297	0.8214751044059095	1.9090156279794341	0.4850281755381686	0.6346997328129014
1.2506883656746484	0.8208320858066197	1.9091460013796497	0.4860931088649402	0.6358016061483446
1.252882555789867	0.8201878244696919	1.9092764692515498	0.48715952711965205	0.6369034042876816
1.2550767459050858	0.8195423197120832	1.9094070309247195	0.48822743705952454	0.6380051270652939
1.2572709360203045	0.8188955708489705	1.9095376857278712	0.4892968454784381	0.6391067743153926
1.2594651261355232	0.818247577193751	1.9096684329888463	0.4903677592071919	0.6402083458720197
1.261659316250742	0.817598338058044	1.9097992720346146	0.49144018511376425	0.6413098415690468
1.2638535063659604	0.8169478527516927	1.9099302021912772	0.4925141301035757	0.6424112612401772
1.266047696481179	0.8162961205827652	1.910061222784065	0.49358960111975386	0.6435126047189449
1.2682418865963978	0.8156431408575568	1.9101923331373414	0.49466660514340094	0.6446138718387152
1.2704360767116165	0.8149889128805915	1.9103235325746022	0.4957451491938629	0.6457150624326857
1.2726302668268352	0.8143334359546238	1.910454820418476	0.4968252403290015	0.6468161763338859
1.274824456942054	0.8136767093806412	1.910586195990726	0.4979068856454679	0.6479172133751774
1.2770186470572726	0.8130187324578656	1.9107176586122505	0.4989900922789795	0.6490181733892553
1.2792128371724913	0.8123595044837562	1.9108492076030825	0.5000748674045981	0.6501190562086473
1.28140702728771	0.8116990247540115	1.9109808422823924	0.5011612182370111	0.651219861665715
1.2823510122609925	0.8114144877290186	1.9110375003768476	0.501629074921036	0.6516934265985519
1.2836012174029285	0.811037292562572	1.9111125619684868	0.5022491520308147	0.652320589592654
1.2857954075181472	0.8103743072016224	1.91124436597881	0.5033386760807999	0.6534212398214941
1.287989597633366	0.8097100679615945	1.9113762536299457	0.5044297977222403	0.6545218121841
1.2901837877485847	0.8090445741311704	1.9115082242376156	0.5055225243311828	0.6556223065121715
1.2923779778638034	0.8083778249972843	1.9116402771166814	0.506616863324741	0.6567227226372437
1.294572167979022	0.807709819845127	1.9117724115811454	0.5077128221613898	0.6578230603906885
1.2967663580942408	0.807040557958148	1.911904626944151	0.5088104083412646	0.6589233196037136
1.2989605482094595	0.8063700386180591	1.9120369225179832	0.5099096294064609	0.6600235001073641
1.301154738324678	0.8056982611048379	1.9121692976140687	0.5110104929413382	0.6611236017325222
1.3033489284398967	0.8050252246967314	1.9123017515429772	0.5121130065728249	0.662223624309908
1.3055431185551154	0.8043509286702597	1.9124342836144224	0.5132171779707273	0.6633235676700803
1.307737308670334	0.8036753723002192	1.912566893137261	0.5143230148480403	0.6644234316434365
1.3099314987855528	0.8029985548596879	1.9126995794194948	0.5154305249612613	0.6655232160602137
1.3121256889007715	0.8023204756200277	1.91283234176827	0.5165397161107058	0.6666229207504883
1.3143198790159902	0.8016411338508904	1.9129651794898785	0.5176505961408274	0.667722545544178
1.316514069131209	0.8009605288202208	1.9130980918897582	0.5187631729405388	0.6688220902710407
1.3187082592464274	0.8002786597942619	1.9132310782724935	0.5198774544435367	0.6699215547606764
1.3209024493616461	0.7995955260375593	1.9133641379418151	0.5209934486286294	0.6710209388425268
1.3230966394768648	0.7989111268129659	1.9134972702006017	0.5221111635200663	0.6721202423458766
1.3252908295920836	0.7982254613816475	1.913630474350879	0.5232306071878715	0.6732194650998538
1.3274850197073023	0.7975385290030869	1.913763749693821	0.52435178774818	0.6743186069334298
1.329679209822521	0.79685032893509	1.9138970955297503	0.5254747133635755	0.6754176676754211
1.3318733999377397	0.796160860433791	1.914030511158138	0.5265993922434333	0.6765166471544887
1.3340675900529584	0.795470122753658	1.9141639958776047	0.5277258326442644	0.6776155451991398
1.3350115750262408	0.7951725627757414	1.914221444785371	0.5282109940994794	0.6780882882708136
1.336261780168177	0.7947781151474987	1.9142975489859204	0.5288540428700635	0.6787143616377278
1.3384559702833956	0.7940848368664664	1.9144311697800045	0.5299840312726598	0.6798130962984531
1.3406501603986143	0.7933902871600659	1.9145648575559266	0.5311158062520709	0.6809117490093637
1.342844350513833	0.7926944652761602	1.9146986116089069	0.5322493762568596	0.6820103195983563
1.3450385406290517	0.7919973704609764	1.9148324312333158	0.5333847497844946	0.6831088078931764
1.3472327307442704	0.7912990019591132	1.9149663157226744	0.5345219353817126	0.6842072137214193
1.3494269208594891	0.7905993590135464	1.9151002643696555	0.535660941644886	0.6853055369105309
1.3516211109747078	0.7898984408656371	1.915234276466082	0.5368017772203919	0.686403777287808
1.3538153010899265	0.7891962467551382	1.9153683513029287	0.5379444508049854	0.6875019346803998
1.356009491205145	0.788492775920202	1.915502488170322	0.5390889711461755	0.6886000089153079
1.3582036813203637	0.7877880275973878	1.9156366863575394	0.5402353470426048	0.6896979998193876
1.3603978714355824	0.7870820010216693	1.9157709451530105	0.5413835873444325	0.690795907219348
1.3625920615508011	0.786374695426443	1.9159052638443166	0.5425337009537209	0.6918937309417537
1.3647862516660199	0.7856661100435363	1.9160396417181904	0.5436856968248246	0.6929914708130248
1.3669804417812386	0.7849562441032154	1.9161740780605172	0.5448395839647845	0.6940891266594384
1.3691746318964573	0.7842450968341944	1.9163085721563335	0.5459953714337239	0.6951866983071286
1.371368822011676	0.7835326674636437	1.916443123289828	0.5471530683452491	0.6962841855820883
1.3735630121268945	0.7828189552171991	1.916577730744341	0.5483126838668532	0.697381588310169
1.3757572022421132	0.7821039593189714	1.9167123938023647	0.5494742272203232	0.6984789063170829
1.3779513923573319	0.7813876789915549	1.9168471117455432	0.5506377076821519	0.6995761394284024
1.3801455824725506	0.7806701134560379	1.9169818838546717	0.5518031345839521	0.7006732874695621
1.3823397725877693	0.7799512619320123	1.9171167094096973	0.5529705173128752	0.7017703502658595
1.384533962702988	0.7792311236375834	1.9172515876897185	0.5541398653120335	0.7028673276424552
1.3867281528182067	0.778509697789381	1.9173865179729843	0.5553111880809268	0.7039642194243746
1.3876721377914891	0.77819892947825	1.9174445835293072	0.5558157247575831	0.7044360980804493
1.3889223429334254	0.7777869836025688	1.9175214995368954	0.5564844951758715	0.7050610254365085
1.391116533048644	0.7770629802908566	1.917656531658003	0.5576597962104352	0.7061577455036144
1.3933107231638626	0.7763376870665102	1.9177916136120083	0.558837100855874	0.707254379450317
1.3955049132790813	0.7756111031403632	1.9179267446737638	0.5600164188415745	0.7083509271011093
1.3976991033943	0.7748832277218288	1.918061924117271	0.5611977599554995	0.7094473882803539
1.3998932935095187	0.7741540600189111	1.9181971512156812	0.5623811340446377	0.7105437628122838
1.4020874836247375	0.7734235992382174	1.9183324252412952	0.5635665510154576	0.7116400505210034
1.4042816737399562	0.7726918445849708	1.9184677454655625	0.5647540208343659	0.7127362512304894
1.4064758638551749	0.7719587952630225	1.9186031111590816	0.5659435535281689	0.7138323647645926
1.4086700539703936	0.7712244504748647	1.918738521591598	0.5671351591845403	0.7149283909470375
1.410864244085612	0.7704888094216439	1.918873976032006	0.5683288479524903	0.7160243296014251
1.4130584342008308	0.7697518713031741	1.9190094737483463	0.569524630042842	0.7171201805512329
1.4152526243160495	0.7690136353179512	1.9191450140078068	0.5707225157287101	0.7182159436198162
1.4174468144312682	0.768274100663166	1.9192805960767207	0.5719225153459848	0.7193116186304094
1.419641004546487	0.7675332665347192	1.919416219220568	0.5731246392938205	0.720407205406127
1.4218351946617056	0.766791132127236	1.9195518827039724	0.574328898035128	0.7215027037699651
1.4240293847769243	0.7660476966340808	1.9196875857907028	0.575535302097072	0.7225981135448017
1.426223574892143	0.7653029592473722	1.9198233277436714	0.5767438620715736	0.7236934345533993
1.4284177650073615	0.7645569191579994	1.9199591078249336	0.5779545886158162	0.7247886666184045
1.4306119551225802	0.7638095755556369	1.9200949252956871	0.5791674924527568	0.7258838095623504
1.432806145237799	0.7630609276287615	1.9202307794162714	0.5803825843716427	0.7269788632076575
1.4350003353530176	0.7623109745646687	1.9203666694461665	0.581599875228532	0.7280738273766345
1.4371945254682363	0.7615597155494891	1.920502594643993	0.5828193759468189	0.7291687018914803
1.439388715583455	0.760807149768206	1.9206385542675102	0.5840410975177651	0.7302634865742847
1.4403327005567375	0.7604829785093603	1.9206970572539026	0.584567392861426	0.7307344574093244
1.4415829056986738	0.7600532764046727	1.9207745475736158	0.5852650510010348	0.7313581812470299
1.4437770958138925	0.7592980946416306	1.9209105738183454	0.5864912475252354	0.732452785731592
1.445971285929111	0.7585416036607268	1.9210466322568711	0.5877196982884636	0.7335472998497419
1.4481654760443297	0.7577838026425336	1.9211827221435007	0.5889504145588557	0.7346417234231468
1.4503596661595484	0.7570246907665668	1.9213188427316763	0.5901834076751437	0.7357360562733721
1.452553856274767	0.7562642672113048	1.921454993273974	0.5914186890472166	0.736830298221882
1.4547480463899858	0.755502531154209	1.9215911730221027	0.5926562701566872	0.7379244490900408
1.4569422365052045	0.7547394817717433	1.9217273812269027	0.5938961625574632	0.7390185086991155
1.4591364266204232	0.7539751182393948	1.9218636171383445	0.5951383778763254	0.7401124768702757
1.461330616735642	0.7532094397316943	1.9219998800055285	0.5963829278135097	0.7412063534245962
1.4635248068508606	0.7524424454222381	1.9221361690766827	0.5976298241432958	0.7423001381830576
1.465718996966079	0.7516741344837091	1.9222724835991625	0.598879078714601	0.7433938309665488
1.4679131870812978	0.750904506087899	1.922408822819449	0.6001307034515797	0.744487431595867
1.4701073771965165	0.7501335594057311	1.9225451859831475	0.6013847103542287	0.7455809398917209
1.4723015673117352	0.7493612936072825	1.9226815723349864	0.602641111498998	0.7466743556747308
1.474495757426954	0.7485877078618082	1.9228179811188166	0.6038999190394081	0.747767678765431
1.4766899475421726	0.7478128013377641	1.9229544115776085	0.6051611452066722	0.7488609089842709
1.4788841376573914	0.7470365732028316	1.9230908629534522	0.6064248023103257	0.749954046151617
1.48107832777261	0.7462590226239424	1.9232273344875552	0.6076909027388601	0.7510470900877538
1.4832725178878285	0.7454801487673032	1.9233638254202412	0.6089594589603647	0.7521400406128864
1.4854667080030473	0.7446999507984213	1.9235003349909483	0.6102304835231733	0.7532328975471411
1.487660898118266	0.743918427882131	1.9236368624382278	0.6115039890565175	0.7543256607105676
1.4898550882334847	0.7431355791826199	1.9237734069997423	0.6127799882711862	0.7554183299231407
1.4920492783487034	0.7423514038634553	1.9239099679122647	0.614058493960192	0.7565109050047619
1.4929932633219858	0.7420136274287285	1.92396872401935	0.6146093073051363	0.7569809239015568
1.494243468463922	0.7415659010876127	1.9240465444116752	0.6153395189994433	0.7576033857752609
1.4964376585791408	0.7407790700175032	1.9241831357329613	0.6166230763484235	0.7586957720543972
1.4986318486943595	0.7399909098150018	1.9243197411102146	0.6179091790508766	0.7597880636618625
1.500826038809578	0.739201419641477	1.9244563597766304	0.6191978402354994	0.7608802604172819
1.5030202289247967	0.7384105986578196	1.9245929909645043	0.6204890731166403	0.7619723621402157
1.5052144190400154	0.7376184460244734	1.9247296339052316	0.6217828909950055	0.7630643686501613
1.5074086091552341	0.7368249609014651	1.924866287829305	0.6230793072583716	0.7641562797665551
1.5096027992704528	0.7360301424484362	1.9250029519663125	0.6243783353823051	0.765248095308774
1.5117969893856715	0.7352339898246743	1.9251396255449358	0.6256799889308899	0.7663398150961378
1.5139911795008902	0.7344365021891447	1.9252763077929476	0.6269842815574601	0.7674314389479103
1.516185369616109	0.7336376787005247	1.9254129979372103	0.6282912270053422	0.7685229666833019
1.5183795597313274	0.7328375185172352	1.9255496952036737	0.6296008391086028	0.7696143981214709
1.5205737498465461	0.7320360207974765	1.9256863988173727	0.6309131317928047	0.7707057330815262
1.5227679399617648	0.7312331846992615	1.925823108002425	0.6322281190757705	0.7717969713825282
1.5249621300769836	0.7304290093804512	1.9259598219820295	0.633545815068353	0.7728881128434917
1.5271563201922023	0.729623493998791	1.9260965399784629	0.6348662339752136	0.7739791572833872
1.529350510307421	0.7288166377119466	1.9262332612130786	0.636189390095609	0.7750701045211433
1.5315447004226397	0.7280084396775413	1.9263699849063038	0.6375152978241851	0.7761609543756488
1.5337388905378584	0.7271988990531936	1.926506710277637	0.6388439716517786	0.7772517066657543
1.535933080653077	0.7263880149965555	1.9266434365456462	0.640175426166227	0.7783423612102743
1.5381272707682956	0.7255757866653516	1.926780162927965	0.6415096760531872	0.7794329178279901
1.5403214608835143	0.7247622132174191	1.926916888641292	0.6428467360969606	0.7805233763376505
1.542515650998733	0.7239472938107474	1.9270536129013864	0.6441866211813289	0.7816137365579753
1.5447098411139517	0.72313102760352	1.9271903349230672	0.6455293462903957	0.7827039983076566
1.5456538260872341	0.7227794388096724	1.9272491546179635	0.6461078912972832	0.7831730206268365
1.5469040312291704	0.7223134137541556	1.9273270539202088	0.6468749265094388	0.783794161405361
1.5490982213443891	0.7214944514213512	1.927463769105739	0.6482233770257692	0.7848842256697323
1.5512924114596078	0.7206741397641246	1.9276004796916373	0.6495747131296002	0.785974190919393
1.5534866015748265	0.7198524779418594	1.9277371848889298	0.6509289502149249	0.7870640569729472
1.555680791690045	0.7190294651143482	1.9278738839076885	0.6522861037804014	0.7881538236489826
1.5578749818052637	0.7182051004418396	1.9280105759570279	0.6536461894302489	0.7892434907660723
1.5600691719204824	0.7173793830850835	1.9281472602451009	0.6550092228751515	0.7903330581427777
1.5622633620357012	0.7165523122053785	1.9282839359790969	0.6563752199331715	0.7914225255976506
1.5644575521509199	0.7157238869646194	1.928420602365239	0.6577441965306721	0.7925118929492355
1.5666517422661386	0.7148941065253461	1.92855725860878	0.6591161687032496	0.793601160016072
1.5688459323813573	0.7140629700507929	1.9286939039139999	0.6604911525966749	0.7946903266166971
1.571040122496576	0.713230476704939	1.9288305374842027	0.6618691644678446	0.7957793925696477
1.5732343126117945	0.712396625652559	1.9289671585217125	0.6632502206857419	0.7968683576934629
1.5754285027270132	0.7115614160592759	1.9291037662278716	0.6646343377324073	0.7979572218066865
1.5776226928422319	0.710724847091613	1.9292403598030352	0.6660215322039194	0.7990459847278695
1.5798168829574506	0.709886917917048	1.9293769384465698	0.6674118208113856	0.8001346462755725
1.5820110730726693	0.7090476277040678	1.9295135013568492	0.6688052203819432	0.8012232062683684
1.584205263187888	0.7082069756222237	1.9296500477312508	0.6702017478597703	0.8023116645248447
1.5863994533031067	0.7073649608421881	1.9297865767661517	0.6716014203071077	0.803400020863606
1.5885936434183254	0.7065215825358122	1.929923087656926	0.6730042549052916	0.8044882751032768
1.5907878335335441	0.7056768398761833	1.9300595795979412	0.6744102689557956	0.8055764270625043
1.5929820236487626	0.7048307320376856	1.930196051782553	0.6758194798812853	0.8066644765599604
1.5951762137639813	0.7039832581960593	1.9303325034031031	0.6772319052266826	0.8077524234143449
1.5973704038792	0.7031344175284627	1.9304689336509155	0.6786475626602416	0.8088402674443879
1.5983143888524824	0.7027688083869027	1.930527621926152	0.6792576059225901	0.8093082482722578
1.5995645939944187	0.7022842092135341	1.9306053417162914	0.6800664699746352	0.8099280084688526
1.6017587841096375	0.7014326324314553	1.9307417267885056	0.6814886450880537	0.811015646306538
1.6039529742248562	0.7005796863640161	1.930878088055804	0.6829141060453147	0.8121031807762816
1.6061471643400749	0.6997253701946797	1.9310144247053975	0.684342871018984	0.8131906116969622
1.6083413544552936	0.6988696831086492	1.9311507359234592	0.6857749583105088	0.8142779388875029
1.610535544570512	0.6980126242929353	1.93128702089512	0.6872103863513633	0.8153651621668734
1.6127297346857308	0.6971541929364253	1.9314232788044647	0.6886491737042046	0.8164522813540933
1.6149239248009495	0.6962943882299525	1.9315595088345268	0.6900913390640429	0.8175392962682352
1.6171181149161682	0.6954332093663675	1.931695710167285	0.6915369012594221	0.8186262067284266
1.619312305031387	0.6945706555406108	1.9318318819836588	0.6929858792536145	0.8197130125538539
1.6215064951466056	0.6937067259497856	1.9319680234635046	0.6944382921458271	0.8207997135637648
1.6237006852618243	0.6928414197932323	1.9321041337856093	0.6958941591724204	0.8218863095774713
1.625894875377043	0.6919747362726053	1.9322402121276878	0.6973534997081415	0.8229728004143531
1.6280890654922615	0.6911066745919487	1.9323762576663779	0.698816333267369	0.8240591858938597
1.6302832556074802	0.6902372339577759	1.932512269577235	0.7002826795053714	0.8251454658355147
1.632477445722699	0.6893664135791483	1.9326482470347277	0.701752558219579	0.8262316400589178
1.6346716358379176	0.6884942126677563	1.9327841892122335	0.7032259893508701	0.8273177083837485
1.6368658259531363	0.6876206304380021	1.9329200952820333	0.7047029929848694	0.828403670629769
1.639060016068355	0.6867456661070828	1.933055964415307	0.7061835893532614	0.8294895266168276
1.6412542061835738	0.685869318895075	1.9331917957821283	0.7076677988351178	0.8305752761648614
1.6434483962987925	0.6849915880250218	1.9333275885514596	0.7091556419582384	0.8316609190939002
1.645642586414011	0.6841124727230199	1.9334633418911473	0.7106471394005075	0.832746455224069
1.6478367765292297	0.6832319722183092	1.9335990549679163	0.7121423119912635	0.8338318843755919
1.6500309666444484	0.682350085743363	1.9337347269473646	0.7136411807126849	0.8349172063687951
1.6509749516177308	0.6819702537513597	1.9337930829254142	0.7142871667515245	0.8353841008324426
1.652225156759667	0.6814668125339801	1.933870356993959	0.7151437667011896	0.8360024210241102
1.6544193468748858	0.6805821518293786	1.9340059442710285	0.7166500912488505	0.8370875281620774
1.6566135369901045	0.6796961028722904	1.9341414879407595	0.7181601758048258	0.8381725276033497
1.6588077271053232	0.6788086649090586	1.934276987164191	0.7196740419768053	0.839257419168695
1.661001917220542	0.6779198371897346	1.9344124411012078	0.7211917115324713	0.8403422026790007
1.6631961073357606	0.6770296189681787	1.9345478489105354	0.722713206400977	0.8414268779552766
1.665390297450979	0.6761380095021614	1.9346832097497353	0.7242385486744396	0.8425114448186584
1.6675844875661978	0.6752450080534657	1.9348185227751977	0.7257677606094504	0.8435959030904114
1.6697786776814165	0.6743506138879923	1.9349537871421365	0.7273008646286006	0.8446802525919341
1.6719728677966352	0.6734548262758663	1.9350890020045837	0.7288378833220251	0.8457644931447617
1.674167057911854	0.6725576444915442	1.9352241665153829	0.7303788394489621	0.8468486245705693
1.6763612480270726	0.6716590678139246	1.9353592798261838	0.7319237559393296	0.8479326466911766
1.6785554381422914	0.6707590955264596	1.9354943410874355	0.7334726558953202	0.8490165593285505
1.68074962825751	0.6698577269172682	1.9356293494483814	0.735025562593013	0.8501003623048091
1.6829438183727286	0.6689549612792508	1.9357643040570514	0.7365824994840026	0.8511840554422262
1.6851380084879473	0.6680507979102077	1.9358992040602576	0.7381434901970468	0.8522676385632338
1.687332198603166	0.6671452361129566	1.9360340486035865	0.7397085585397327	0.853351111490427
1.6895263887183847	0.6662382751954545	1.936168836831393	0.7412777285001599	0.854434474046567
1.6917205788336034	0.6653299144709202	1.9363035678867937	0.742851024248644	0.8555177260545858
1.693914768948822	0.6644201532579584	1.936438240911661	0.7444284701394377	0.8566008673375894
1.6961089590640408	0.6635089908806883	1.9365728550466161	0.7460100907124715	0.857683897718862
1.6983031491792595	0.6625964266688701	1.936707409431022	0.7475959106951139	0.8587668170218701
1.700497339294478	0.6616824599580382	1.9368419032029769	0.7491859550039508	0.8598496250702662
1.7026915294096967	0.6607670900896325	1.9369763354993077	0.750780248746585	0.8609323216878929
1.703635514382979	0.6603728476044045	1.9370341518639174	0.7514674598226531	0.8613980853483152
1.7048857195249154	0.6598503164111348	1.9371107054555627	0.7523788172234556	0.8620149066987876
1.7070799096401341	0.6589321382762052	1.9372450122060048	0.753981685929678	0.8630973799271853
1.7092740997553528	0.6580125550448227	1.9373792548836042	0.755588880556904	0.864179741197524
1.7114682898705715	0.657091566083426	1.9375134326200314	0.7572004269952035	0.8652619903344483
1.7136624799857902	0.6561691707650581	1.93764754454565	0.7588163513349666	0.8663441271628134
1.715856670101009	0.6552453684695129	1.9377815897895097	0.7604366798688269	0.8674261515076898
1.7180508602162277	0.6543201585834838	1.937915567479338	0.7620614390936078	0.8685080631943674
1.7202450503314461	0.6533935405007145	1.9380494767415342	0.7636906557122892	0.8695898620483595
1.7224392404466649	0.6524655136221533	1.93818331670116	0.765324356635997	0.8706715478954078
1.7246334305618836	0.6515360773561089	1.9383170864819337	0.7669625689860151	0.871753120561486
1.7268276206771023	0.6506052311184084	1.9384507852062214	0.7686053200958204	0.8728345798728049
1.729021810792321	0.6496729743325595	1.93858441199503	0.7702526375131403	0.8739159256558164
1.7312160009075397	0.6487393064299137	1.9387179659679985	0.7719045490020339	0.8749971577372182
1.7334101910227584	0.6478042268498324	1.9388514462433906	0.7735610825449966	0.8760782759439582
1.735604381137977	0.6468677350398565	1.9389848519380866	0.7752222663450892	0.8771592801032391
1.7377985712531956	0.6459298304558779	1.9391181821675756	0.7768881288280904	0.8782401700425231
1.7399927613684143	0.6449905125623139	1.939251436045947	0.7785586986446749	0.8793209455895364
1.742186951483633	0.6440497808322849	1.939384612685882	0.7802340046726145	0.8804016065722742
1.7443811415988517	0.6431076347477946	1.9395177111986464	0.7819140760190074	0.8814821528190045
1.7465753317140704	0.6421640737999127	1.9396507306940804	0.78359894202253	0.8825625841582743
1.7487695218292891	0.6412190974889612	1.939783670280592	0.7852886322557159	0.883642900418913
1.7509637119445078	0.6402727053247039	1.939916529065147	0.7869831765272616	0.884723101430038
1.7531579020597265	0.6393248968265377	1.940049306153261	0.7886826048843574	0.8858031870210594
1.755352092174945	0.6383756715236885	1.9401820006489912	0.790386947615046	0.8868831570216849
1.7562960771482277	0.6379668595947613	1.9402390628717476	0.7911217098657155	0.8873477463580726
1.7575462822901637	0.637425028955409	1.9403146116549257	0.7920962352506082	0.8879630112619247
1.7597404724053824	0.636472968671181	1.940447138272177	0.7938104985679758	0.8890427495720966
1.7619346625206012	0.6355194902309194	1.9405795796003715	0.7955297685921725	0.8901223717828309
1.7641288526358199	0.6345645932051807	1.9407119347376405	0.7972540765987834	0.8912018777250756
1.7663230427510386	0.6336082771753747	1.9408442027806116	0.7989834541164528	0.8922812672301015
1.7685172328662573	0.6326505417339789	1.9409763828243989	0.8007179329294104	0.893360540129507
1.770711422981476	0.6316913864847574	1.9411084739625943	0.8024575450800283	0.8944396962552241
1.7729056130966945	0.6307308110429822	1.9412404752872574	0.8042023228714064	0.8955187354395227
1.7750998032119132	0.6297688150356593	1.9413723858889065	0.8059522988699881	0.8965976575150166
1.777293993327132	0.6288053981017572	1.9415042048565083	0.8077075059082075	0.8976764623146685
1.7794881834423506	0.6278405598924403	1.9416359312774698	0.8094679770871661	0.8987551496717953
1.7816823735575693	0.6268743000713051	1.941767564237626	0.8112337457793418	0.8998337194200738
1.783876563672788	0.6259066183146208	1.9418991028212327	0.8130048456313289	0.9009121713935462
1.7860707537880067	0.6249375143115736	1.9420305461109546	0.814781310566611	0.9019905054266248
1.7882649439032254	0.6239669877645151	1.9421618931878566	0.8165631747883653	0.9030687213540989
1.7904591340184441	0.6229950383892142	1.9422931431313921	0.8183504727823013	0.9041468190111391
1.7926533241336626	0.622021665915114	1.9424242950193944	0.8201432393195315	0.9052247982333038
1.7948475142488813	0.621046870085592	1.942555347928066	0.8219415094594765	0.9063026588565446
1.7970417043641	0.620070650658225	1.942686300931967	0.8237453185528044	0.9073804007172117
1.7992358944793188	0.6190930074050581	1.942817153104006	0.8255547022444049	0.9084580236520604
1.8014300845945375	0.6181139401128782	1.9429479035154291	0.8273696964763979	0.9095355274982563
1.8036242747097562	0.6171334485834922	1.943078551235809	0.829190337491179	0.9106129120933816
1.8058184648249749	0.6161515326340085	1.9432090953330343	0.8310166618344993	0.9116901772754408
1.8080126549401936	0.6151681920971249	1.9433395348732985	0.8328487063585835	0.9127673228828664
1.808956639913476	0.6147447007868984	1.9433956202016032	0.8336386580646079	0.9132306958845984
1.810206845055412	0.6141834268214201	1.9434698689210892	0.8346865082252836	0.9138443487545258
1.8124010351706308	0.6131972366716497	1.9436000965391778	0.8365301049092705	0.9149212547297265
1.8145952252858495	0.6122096215290478	1.9437302167886064	0.8383795342012644	0.9159980406482225
1.8167894154010682	0.611220581291633	1.9438602287286784	0.8402348342113022	0.9170747063502207
1.818983605516287	0.6102301158745196	1.9439901314169468	0.8420960433720448	0.9181512516763869
1.8211777956315056	0.6092382252102336	1.9441199239092015	0.8439632004421238	0.9192276764678521
1.8233719857467243	0.6082449092490345	1.9442496052594598	0.8458363445095278	0.9203039805662188
1.825566175861943	0.6072501679592418	1.9443791745199526	0.8477155149950295	0.9213801638135677
1.8277603659771615	0.6062540013275662	1.9445086307411144	0.8496007516556536	0.9224562260524635
1.8299545560923802	0.6052564093594485	1.9446379729715708	0.8514920945881868	0.9235321671259622
1.832148746207599	0.6042573920794008	1.9447672002581264	0.8533895842327287	0.924607986877617
1.8343429363228176	0.6032569495313562	1.944896311645753	0.8552932613762868	0.925683685151485
1.8365371264380363	0.6022550817790228	1.9450253061775773	0.8572031671564141	0.9267592617921344
1.838731316553255	0.6012517889062432	1.945154182894869	0.8591193430648895	0.9278347166446503
1.8409255066684738	0.6002470710173611	1.9452829408370285	0.8610418309514445	0.9289100495546424
1.8431196967836925	0.5992409282375929	1.9454115790415736	0.8629706730275328	0.9299852603682509
1.8453138868989112	0.5982333607134055	1.9455400965441283	0.8649059118701473	0.9310603489321544
1.8475080770141297	0.5972243686129012	1.9456684923784093	0.8668475904256812	0.9321353150935758
1.8497022671293484	0.5962139521262074	1.9457967655762134	0.8687957520138373	0.9332101587002902
1.851896457244567	0.5952021114658747	1.945924915167405	0.8707504403315843	0.9342848796006314
1.8540906473597858	0.5941888468672789	1.9460529401799027	0.8727116994571603	0.935359477643499
1.8562848374750045	0.593174158589033	1.946180839639667	0.8746795738541256	0.9364339526783662
1.8584790275902232	0.5921580469134025	1.946308612570686	0.8766541083754648	0.9375083045552859
1.860673217705442	0.5911405121467299	1.946436257994964	0.8786353482677371	0.9385825331248993
1.8616172026787243	0.590702310367387	1.9464911341663633	0.8794897920485877	0.9390446500126582
1.8628674078206606	0.5901215546198658	1.9465637749325055	0.88062333917528	0.9396566382384423
1.8650615979358791	0.5891011746886061	1.946691162401305	0.8826181271444606	0.9407306197477534
1.8672557880510978	0.5880793727341377	1.9468184194173306	0.8846197586279818	0.9418044775052811
1.8694499781663165	0.5870561491634907	1.9469455449945121	0.8866282804892388	0.9428782113640911
1.8716441682815352	0.5860315044099985	1.947072538144727	0.8886437400067299	0.9439518211778746
1.873838358396754	0.5850054389337653	1.9471993978777855	0.8906661848785203	0.9450253068009552
1.8760325485119727	0.5839779532221416	1.947326123201418	0.8926956632267615	0.9460986680882973
1.8782267386271914	0.5829490477902076	1.947452713121261	0.8947322236022646	0.9471719048955136
1.88042092874241	0.5819187231812637	1.9475791666408415	0.8967759149891302	0.9482450170788728
1.8826151188576286	0.580886979967331	1.947705482761564	0.8988267868094358	0.9493180044953079
1.8848093089728473	0.5798538187496579	1.9478316604826962	0.9008848889279784	0.9503908670024241
1.887003499088066	0.5788192401592374	1.9479576988013538	0.9029502716570775	0.9514636044585069
1.8891976892032847	0.5777832448573307	1.9480835967124865	0.9050229857614357	0.9525362167225299
1.8913918793185034	0.5767458335360017	1.9482093532088627	0.9071030824630594	0.9536087036541635
1.893586069433722	0.5757070069186586	1.9483349672810557	0.9091906134462392	0.9546810651137831
1.8957802595489408	0.5746667657606057	1.948460437917428	0.9112856308625931	0.9557533009624772
1.8979744496641595	0.5736251108496041	1.9485857641041162	0.9133881873361693	0.9568254110620562
1.900168639779378	0.5725820430064416	1.948710944825017	0.9154983359686143	0.9578973952750605
1.9023628298945967	0.5715375630855117	1.9488359790617709	0.9176161303444024	0.9589692534647691
1.9045570200098154	0.5704916719754042	1.948960865793747	0.9197416245361308	0.9600409854952091
1.9067512101250341	0.5694443705995026	1.9490856039980282	0.9218748731098799	0.9611125912311632
1.9089454002402528	0.5683956599165945	1.9492101926493954	0.9240159311306388	0.9621840705381793
1.9111395903554715	0.5673455409214903	1.9493346307203119	0.9261648541677987	0.9632554232825792
1.9133337804706902	0.566294014645653	1.949458917180907	0.928321698300713	0.9643266493314674
1.9142777654439727	0.5658411940790239	1.9495123408295965	0.9292520673266889	0.9647874734358206
1.915527970585909	0.565241082157839	1.9495830509989611	0.9304865201243271	0.9653977485527404
1.9177221607011277	0.5641867445647486	1.9497070311398899	0.9326593767548763	0.9664687208150957
1.9199163508163462	0.5631310030116882	1.949830856566727	0.9348403258356558	0.967539565988041
1.9221105409315649	0.5620738586832434	1.9499545262401095	0.9370294255428598	0.9686102839419035
1.9243047310467836	0.5610153128039643	1.9500780391182602	0.9392267345914947	0.9696808745478391
1.9264989211620023	0.5599553666390601	1.9502013941569725	0.9414323122413639	0.9707513376778423
1.928693111277221	0.5588940214951084	1.9503245903095927	0.9436462183031272	0.9718216732047551
1.9308873013924397	0.5578312787207738	1.950447626527005	0.9458685131444351	0.9728918810022771
1.9330814915076584	0.5567671397075407	1.9505705017576127	0.9480992576961385	0.9739619609449751
1.935275681622877	0.5557016058904571	1.950693214947324	0.9503385134585753	0.9750319129082928
1.9374698717380956	0.5546346787488919	1.9508157650395328	0.9525863425079356	0.9761017367685608
1.9396640618533143	0.5535663598073044	1.9509381509751027	0.9548428075027032	0.9771714324030063
1.941858251968533	0.5524966506360268	1.9510603716923507	0.9571079716901799	0.9782409996897634
1.9440524420837517	0.5514255528520612	1.9511824261270283	0.9593818989130872	0.9793104385078834
1.9462466321989704	0.5503530681198883	1.9513043132123056	0.9616646536162525	0.9803797487373445
1.9484408223141891	0.5492791981522912	1.9514260318787529	0.9639563008533757	0.9814489302590624
1.9506350124294078	0.5482039447111929	1.9515475810543244	0.9662569062938804	0.9825179829549014
1.9528292025446266	0.5471273096085076	1.9516689596643393	0.96856653622985	0.9835869067076835
1.955023392659845	0.5460492947070072	1.9517901666314648	0.9708852575830484	0.9846557014012002
1.9572175827750637	0.544969901921202	1.9519112008756982	0.9732131379120285	0.9857243669202227
1.9594117728902825	0.5438891332182365	1.9520320613143491	0.9755502454193274	0.9867929031505129
1.9616059630055012	0.5428069906188013	1.952152746862021	0.9778966489587515	0.9878613099788341
1.9638001531207199	0.5417234761980596	1.9522732564305936	0.9802524180427504	0.9889295872929622
1.9659943432359386	0.5406385920865895	1.9523935889292041	0.9826176228498819	0.9899977349816966
1.966938328209221	0.5401714321470256	1.952445303655394	0.983638102382803	0.9904572338173067
1.9681885333511573	0.5395523404713435	1.9525137432642294	0.9849923342323698	0.9910657529348716
1.970382723466376	0.5384647235966235	1.9526337183392677	0.9873766237237535	0.9921336410433678
1.9725769135815947	0.5373757437650729	1.9527535130551192	0.9897705635466327	0.9932013991991229
1.9747711036968132	0.5362854033386856	1.9528731263097685	0.9921742266205069	0.9942690272951441
1.976965293812032	0.5351937047398323	1.9529925569983655	0.9945876865697114	0.9953365252255191
1.9791594839272506	0.5341006504523046	1.953111804013206	0.9970110177314501	0.996403892885428
1.9813536740424693	0.533006243022377	1.953230866243714	0.9994442951639283	0.9974711301711552
1.983547864157688	0.5319104850598873	1.9533497425764215	1.0018875946545835	0.9985382369801014
1.9857420542729067	0.5308133792393351	1.9534684318949502	1.0043409927284186	0.9996052132107953
1.9879362443881254	0.5297149283010003	1.9535869330799924	1.006804566656435	1.0006720587629065
1.9901304345033441	0.5286151350520795	1.953705245009291	1.0092783944641712	1.001738773537257
1.9923246246185626	0.527514002367843	1.9538233665576206	1.011762554940344	1.002805357435834
1.9945188147337813	0.526411533192812	1.9539412965967677	1.014257127645595	1.0038718103618023
1.996713004849	0.5253077305419553	1.9540590339955124	1.0167621929213446	1.0049381322195172
1.9989071949642188	0.5242025975019073	1.9541765776196067	1.0192778318987534	1.006004322914537
2.0011013850794375	0.5230961372322067	1.9542939263317565	1.0218041265077908	1.007070382353636
2.003295575194656	0.5219883529665574	1.954411078991601	1.0243411594864167	1.008136310444817
2.005489765309875	0.5208792480141103	1.9545280344556932	1.026889014389871	1.0092021070973258
2.0076839554250934	0.5197688257607683	1.9546447915774794	1.029447775600078	1.0102677722216624
2.0098781455403123	0.5186570896705134	1.9547613492072795	1.032017528335162	1.0113333057295963
2.012072335655531	0.5175440432867564	1.9548777061922669	1.0345983586590797	1.012398707534179
2.0142665257707497	0.5164296902337118	1.9549938613764484	1.0371903534913673	1.0134639775497576
2.016460715885968	0.5153140342177948	1.9551098136006433	1.0397936006170034	1.014529115691989
2.0186549060011867	0.5141970790290432	1.9552255617024634	1.042408188696392	1.0155941218778533
2.0195988909744695	0.5137161435781429	1.9552752957876864	1.043536548762483	1.0160522684653328
2.0208490961164056	0.5130788285425653	1.9553411045162932	1.045034207275464	1.0166589960256687
2.023043286231624	0.5119592867200105	1.9554564408732678	1.0476717467958976	1.0177237380551045
2.025237476346843	0.5108384576110683	1.9555715696012541	1.0503208986054633	1.0187883478871964
2.0274316664620615	0.5097163453549919	1.9556864895248285	1.052981754968488	1.01985282544436
2.0296258565772805	0.5085929541821489	1.9558011994652575	1.055654409076445	1.0209171706504063
2.031820046692499	0.5074682884155985	1.955915698240476	1.058338955058669	1.0219813834305562
2.034014236807718	0.506342352472698	1.956029984665067	1.0610354879931965	1.0230454637114543
2.0362084269229364	0.505215150866735	1.9561440575502402	1.063744103917732	1.024109411421186
2.038402617038155	0.50408668820859	1.9562579157038116	1.066464899840745	1.0251732264892903
2.0405968071533738	0.5029569692084284	1.9563715579301812	1.0691979737526947	1.0262369088467769
2.0427909972685923	0.5018259986774201	1.956484983030314	1.0719434246373845	1.027300458426141
2.044985187383811	0.5006937815294913	1.9565981898017164	1.0747013524834488	1.0283638751613782
2.0471793774990297	0.49956032278310664	1.9567111770384171	1.0774718582959728	1.029427158988002
2.0493735676142486	0.49842562756308173	1.9568239435309445	1.080255044108244	1.0304903098430578
2.051567757729467	0.49728970110242876	1.9569364880663056	1.083051012993638	1.0315533276651403
2.053761947844686	0.4961525487442337	1.9570488094279657	1.0858598690776424	1.0326162123944091
2.0559561379599045	0.49501417594356695	1.9571609063958249	1.0886817175500139	1.0336789639726054
2.058150328075123	0.49387458826942754	1.957272777746199	1.091516664677074	1.0347415823430681
2.060344518190342	0.4927337914067217	1.9573844222517962	1.094364817814142	1.035804067450751
2.0625387083055604	0.4915917911582759	1.957495838681697	1.0972262854181085	1.0368664192422394
2.0647328984207793	0.4904485934468859	1.9576070258013314	1.1001011770601468	1.037928637665768
2.066927088535998	0.4893042043174016	1.957717982372458	1.1029896034385658	1.0389907226712358
2.0691212786512168	0.4881586299388488	1.9578287071531426	1.1058916763918043	1.0400526742102267
2.0713154687664352	0.4870118766065881	1.9579391988977362	1.1088075089115668	1.0411144922360247
2.0722594537397176	0.48651815901122125	1.957986662675447	1.1100662206515237	1.041571266742715
2.0735096588816537	0.48586395074451283	1.9580494563568533	1.1117372151561025	1.0421761767036322
2.0757038489968727	0.48471485890728433	1.9581594782773508	1.1146809104636275	1.0432377275697886
2.077898039112091	0.4835646077826081	1.9582692634023058	1.1176387113658903	1.0442991447929875
2.08009222922731	0.4824132041935496	1.9583788104709938	1.1206107356018828	1.0453604283334956
2.0822864193425286	0.48126065510089067	1.958488118218868	1.1235971021316957	1.046421578153371
2.0844806094577475	0.4801069676055282	1.9585971853775364	1.1265979311505185	1.047482594216482
2.086674799572966	0.4789521489509148	1.9587060106747411	1.129613344102787	1.048543476488525
2.088868989688185	0.4777962065255429	1.9588145928343366	1.132643463696475	1.0496042249370456
2.0910631798034034	0.4766391478654726	1.958922930576267	1.1356884139175338	1.0506648395314555
2.093257369918622	0.4754809806569044	1.959031022616546	1.1387483200444766	1.0517253202430534
2.095451560033841	0.47432171273879714	1.959138867667234	1.1418233086631107	1.052785667045044
2.0976457501490593	0.47316135210553256	1.9592464644364178	1.1449135076814159	1.0538458799125583
2.0998399402642782	0.4719999069096271	1.959353811628188	1.1480190463445685	1.0549059588226732
2.1020341303794967	0.4708373854644913	1.9594609079426173	1.1511400552501136	1.055965903754432
2.1042283204947156	0.46967379624723815	1.9595677520757406	1.1542766663632813	1.0570257146888646
2.106422510609934	0.46850914790154147	1.959674342719532	1.1574290130324496	1.0580853916090085
2.108616700725153	0.4673434492405443	1.9597806785618845	1.1605972300047536	1.0591449344999293
2.1108108908403715	0.46617670924981897	1.9598867582865878	1.1637814534418371	1.0602043433487418
2.11300508095559	0.4650089370903799	1.9599925805733078	1.1669818209357516	1.0612636181446318
2.115199271070809	0.46384014210174895	1.960098144097565	1.1701984715249945	1.0623227588788768
2.1173934611860274	0.4626703338050755	1.9602034475307142	1.173431545710694	1.063381765544869
2.1195876513012464	0.4614995219063114	1.960308489539922	1.1766811854729327	1.064440638138135
2.121781841416465	0.4603277162994421	1.960413268788148	1.1799475342872112	1.0654993766563612
2.123976031531684	0.45915492706977495	1.9605177839341215	1.1832307371410533	1.0665579810994128
2.124920016504966	0.45865006935781766	1.9605626668766112	1.1846484591111957	1.0670133728966156
2.1261702216469023	0.45798116449728526	1.960622033632323	1.1865309405507467	1.0676164514693594
2.1283644117621208	0.4568064390600216	1.9607260165329625	1.1898482925782186	1.0686747877704956
2.1305586018773397	0.45563076143757114	1.9608297312819591	1.193182942848049	1.069732990009366
2.132752791992558	0.454454142514586	1.9609331765209208	1.1965350425646117	1.0707910581947868
2.134946982107777	0.4532765933843718	1.9610363508871245	1.19990474452935	1.071848992337871
2.1371411722229956	0.45209812535253935	1.9611392530134955	1.203292203158176	1.0729067924520508
2.1393353623382145	0.4509187499407203	1.9612418815285875	1.2066975744989985	1.073964458553103
2.141529552453433	0.44973847889034874	1.9613442350565635	1.2101210162493705	1.075021990659173
2.143723742568652	0.4485573241665086	1.9614463122171755	1.2135626877742594	1.0760793887907982
2.1459179326838704	0.4473752979618488	1.9615481116257452	1.2170227501239312	1.0771366529709347
2.148112122799089	0.44619241270056703	1.9616496318931453	1.2205013660519493	1.0781937832249813
2.150306312914308	0.4450086810424634	1.9617508716257797	1.2239987000332817	1.079250779580805
2.1525005030295263	0.4438241158870649	1.9618518294255647	1.2275149182825154	1.080307642068767
2.1546946931447453	0.44263873037782175	1.961952503889911	1.2310501887721703	1.081364370721748
2.1568888832599638	0.4414525379063777	1.9620528936117048	1.234604681251112	1.0824209655751753
2.1590830733751827	0.4402655521169136	1.9621529971792893	1.2381785672630556	1.0834774266670484
2.161277263490401	0.43907778691056787	1.9622528131764474	1.2417720201651574	1.084533754037966
2.16347145360562	0.437889256449933	1.9623523401823837	1.245385215146689	1.0855899477311535
2.1656656437208386	0.43669997516363024	1.9624515767717068	1.2490183292477868	1.0866460077924895
2.167859833836057	0.435509957750964	1.9625505215144128	1.2526715413782719	1.0877019342705336
2.170054023951276	0.4343192191866563	1.9626491729758673	1.2563450323365357	1.088757727216555
2.1722482140664945	0.43312777472566294	1.9627475297167902	1.26003898482848	1.0898133866845596
2.1744424041817134	0.4319356399080736	1.9628455902932385	1.26375358348651	1.090868912731319
2.176636594296932	0.4307428305640952	1.9629433532565903	1.267489014888566	1.0919243054163992
2.1775805792702143	0.43022945634218646	1.9629853209369048	1.2691025292542226	1.0923783156848739
2.178830784412151	0.4295493628191214	1.9630408171535296	1.2712454675771954	1.0929795648021896
2.1810249745273693	0.42835525309888905	1.963137980526031	1.275023132078645	1.0940346909539325
2.183219164642588	0.42716051813472256	1.9632348419113446	1.2788222009219743	1.0950896839397526
2.1854133547578067	0.42596517496886793	1.9633313998419817	1.2826428686581763	1.0961445438306867
2.1876075448730252	0.4247692409599177	1.9634276528457002	1.2864853318792953	1.0971992707007145
2.189801734988244	0.42357273378832766	1.9635235994454914	1.290349789237533	1.098253864626789
2.1919959251034626	0.42237567146202737	1.9636192381595663	1.2942364414643328	1.0993083256888672
2.1941901152186816	0.42117807232212523	1.963714567501343	1.2981454913894286	1.1003626539699416
2.1963843053339	0.41997995504870944	1.9638095859794342	1.3020771439598458	1.1014168495560714
2.198578495449119	0.41878133866674705	1.9639042920976348	1.3060316062588464	1.1024709125364152
2.2007726855643375	0.4175822425520807	1.963998684354911	1.3100090875247996	1.1035248430032614
2.202966875679556	0.41638268643752646	1.9640927612453898	1.314009799169965	1.1045786410520633
2.205161065794775	0.41518269041907224	1.9641865212583465	1.3180339547991793	1.1056323067814697
2.2073552559099934	0.4139822749621792	1.964279962878197	1.3220817702284215	1.1066858402933595
2.2095494460252123	0.4127814609081873	1.9643730845844873	1.3261534635032501	1.1077392416928744
2.211743636140431	0.41158026948082566	1.9644658848518854	1.3302492549170897	1.1087925110884533
2.2139378262556497	0.4103787222928301	1.9645583621501717	1.3343693670293517	1.1098456485918664
2.216132016370868	0.4091768413526682	1.964650514944233	1.3385140246833698	1.1108986543182497
2.2183262064860867	0.4079746490713732	1.9647423416940548	1.3426834550241318	1.1119515283861403
2.2205203966013056	0.4067721682694893	1.9648338408547146	1.3468778875157879	1.113004270917511
2.222714586716524	0.4055694221841272	1.9649250108763772	1.3510975539589123	1.1140568820378065
2.224908776831743	0.4043664344761339	1.965015850204289	1.3553426885075006	1.1151093618759789
2.2271029669469615	0.40316322923737535	1.9651063572787735	1.3596135276856742	1.1161617105645252
2.2292971570621805	0.4019598309981351	1.965196530535229	1.363910310404073	1.1172139282395224
2.230241142035463	0.401442051563476	1.9652352218025286	1.3657669149588207	1.1176665732960844
2.231491347177399	0.40075626473462916	1.9652863684041249	1.3682332779759088	1.1182660150406658
2.233685537292618	0.3995525558766382	1.9653758693109995	1.3725826741326534	1.1193179711113062
2.2358797274078364	0.39834873031525825	1.96546503167646	1.3769587450393357	1.1203697965984876
2.238073917523055	0.39714481441077154	1.965553853916181	1.3813617393094177	1.1214214916529848
2.2402681076382738	0.3959408350006375	1.9656423344409053	1.38579190801922	1.1224730564293437
2.2424622977534923	0.3947368194076054	1.9657304716564463	1.3902495047218688	1.1235244910859186
2.244656487868711	0.3935327954479501	1.9658182639636892	1.3947347854607275	1.1245757957849116
2.2468506779839297	0.39232879143983046	1.965905709758594	1.3992480087822843	1.125626970692414
2.2490448680991486	0.3911248362117726	1.9659928074322013	1.4037894357484582	1.1266780159784444
2.251239058214367	0.38992095911127794	1.966079555370636	1.4083593299482868	1.1277289318169905
2.253433248329586	0.3887171900135569	1.9661659519551145	1.4129579575089624	1.1287797183860488
2.2556274384448045	0.38751355933038956	1.9662519955619513	1.4175855871061698	1.1298303758676678
2.257821628560023	0.38631009801911204	1.9663376845625677	1.4222424899736934	1.1308809044479873
2.260015818675242	0.3851068375917319	1.9664230173235013	1.426928939912246	1.1319313043172823
2.2622100087904604	0.38390381012417024	1.9665079922064173	1.4316452132974757	1.1329815756700041
2.2644041989056793	0.38270104826563217	1.9665926075681182	1.436391589087107	1.1340317187048243
2.266598389020898	0.3814985852481065	1.9666768617605594	1.441168348827169	1.1350817336246777
2.2687925791361168	0.38029645489599273	1.9667607531308622	1.4459757766572565	1.1361316206368046
2.2709867692513352	0.37909469163585774	1.9668442800213284	1.450814159314782	1.1371813799527972
2.2731809593665537	0.3778933305063204	1.9669274407694592	1.4556837861381549	1.1382310117886418
2.2753751494817727	0.37669240716806485	1.9670102337079722	1.4605849490688412	1.139280516364765
2.277569339596991	0.37549195791398127	1.9670926571648202	1.4655179426522418	1.1403298939060782
2.27976352971221	0.3742920196794348	1.9671747094632142	1.4704830640373332	1.1413791446420234
2.2819577198274286	0.3730926300526612	1.967256388921644	1.4754806129750073	1.1424282688066196
2.282901704800711	0.37257680666428583	1.9672914139508395	1.477640711375906	1.1428795843637174
2.2841519099426475	0.3718938272852884	1.9673376938539027	1.4805108918150467	1.1434772666385082
2.286346100057866	0.37069565030298385	1.967418622569113	1.4855742055016719	1.1445261383810008
2.288540290173085	0.369498138716226	1.967499173371753	1.4906708615675894	1.1455748842821256
2.2907344802883034	0.3683013328311984	1.9675793445616856	1.4958011701264733	1.1466235045946758
2.292928670403522	0.36710527366080614	1.9676591344341883	1.500965443863804	1.1476719995762563
2.295122860518741	0.3659100029358114	1.9677385412799862	1.5061639980259915	1.1487203694893333
2.2973170506339593	0.36471556311608777	1.9678175633852844	1.5113971504077048	1.1497686146012827
2.2995112407491782	0.36352199740199076	1.9678961990318042	1.5166652213373253	1.150816735184438
2.3017054308643967	0.36232934974584147	1.9679744464968212	1.5219685336604423	1.151864731516142
2.3038996209796156	0.3611376648635222	1.968052304053203	1.5273074127213049	1.152912603878795
2.306093811094834	0.3599469882461808	1.9681297699694518	1.5326821863421414	1.153960352559905
2.308288001210053	0.35875736617204	1.9682068425097465	1.538093184800253	1.155007977852139
2.3104821913252716	0.35756884571830944	1.9682835199339885	1.5435407408027917	1.1560554800533742
2.31267638144049	0.3563814747731966	1.968359800497849	1.5490251894591187	1.1571028594667487
2.314870571555709	0.3551953020480122	1.9684356824528177	1.55454686825065	1.158150116400713
2.3170647616709275	0.3540103770893665	1.9685111640462545	1.5601061169980817	1.159197251169083
2.3192589517861464	0.35282675029145183	1.9685862435214436	1.5657032778258881	1.1602442640910908
2.321453141901365	0.3516444729084061	1.9686609191176494	1.5713386951239885	1.1612911554914398
2.323647332016584	0.3504635970667529	1.9687351890701748	1.5770127155064622	1.1623379257003552
2.3258415221318023	0.3492841757779114	1.968809051610421	1.5827256877672053	1.1633845750536391
2.3280357122470208	0.3481062629507714	1.9688825049659526	1.5884779628324015	1.1644311038927238
2.3302299023622397	0.346929913404326	1.968955547360561	1.5942698937096924	1.165477512564725
2.332424092477458	0.34575518288035567	1.9690281770143343	1.600101835433918	1.1665238014224977
2.334618282592677	0.3445821280561564	1.9691003921437267	1.605974145009299	1.1675699708246892
2.3355622675659595	0.3440779860061404	1.9691313325775186	1.608513040125742	1.1680200174037518
2.3368124727078956	0.34341080655730405	1.9691721909616327	1.611887181347933	1.168616021135795
2.3390066628231145	0.34224127697044643	1.9692435716774632	1.6178413052044642	1.1696619527262138
2.341200852938333	0.3410735988561154	1.969314532497224	1.6238368791067952	1.1707077659723022
2.343395043053552	0.3399078327615482	1.969385071623598	1.6298742672826927	1.1717534612564315
2.3455892331687704	0.3387440402335098	1.9694551872560295	1.6359538355821501	1.1727990389670429
2.347783423283989	0.337582283831105	1.9695248775908116	1.6420759513953536	1.1738444994987038
2.349977613399208	0.33642262713856935	1.9695941408211768	1.6482409835661045	1.1748898432521644
2.3521718035144263	0.3352651347780283	1.9696629751373913	1.6544493023005453	1.1759350706344134
2.3543659936296453	0.33410987242221085	1.9697313787268511	1.6607012790710294	1.1769801820587362
2.3565601837448638	0.332956906807107	1.9697993497741824	1.666997286514979	1.1780251779447701
2.3587543738600827	0.33180630574455333	1.9698668864613442	1.6733376983285686	1.1790700587185632
2.360948563975301	0.3306581381347347	1.9699339869677361	1.679722889155069	1.1801148248126299
2.36314275409052	0.3295124739785855	1.970000649470307	1.686153234467684	1.181159476666009
2.3653369442057386	0.328369384390076	1.970066872143669	1.6926291104467126	1.1822040147243211
2.367531134320957	0.32722894160836713	1.970132653160215	1.6991508938508664	1.1832484394398266
2.369725324436176	0.32609121900981647	1.970197990690238	1.705718961882563	1.1842927512714818
2.3719195145513945	0.3249562911198179	1.9702628829020568	1.7123336920470285	1.1853369506849978
2.3741137046666134	0.32382423362445606	1.9703273279621423	1.7189954620050254	1.1863810381528976
2.376307894781832	0.3226951233819558	1.9703913240352506	1.7257046494190333	1.1874250141545737
2.378502084897051	0.32156903843390683	1.970454869284558	1.7324616317926993	1.1884688791763458
2.3806962750122693	0.32044605801624204	1.9705179618718003	1.7392667863033822	1.189512633711518
2.382890465127488	0.3193262625699469	1.9705805999574162	1.7461204896276064	1.1905562782604364
2.3850846552427067	0.3182097337514778	1.9706427817006957	1.7530231177592508	1.1915998133305465
2.3872788453579252	0.31709655444286444	1.9707045052599304	1.7599750458202874	1.1926432394364506
2.3882228303312076	0.31661869359888156	1.970730918561986	1.7629811665282094	1.1930921090608382
2.389473035473144	0.3159868087614716	1.9707657687925704	1.7669766478638944	1.1936865570999633
2.3916672255883626	0.3148805820693947	1.9708265704553838	1.7740282966697645	1.1947297668501706
2.3938614157035816	0.31377796098246163	1.9708869084046217	1.7811303635314328	1.1957728692234848
2.3960556058188	0.3126790333788137	1.9709467807961853	1.7882832180354504	1.196815864763701
2.398249795934019	0.31158388840703544	1.9710061857858014	1.7954872278322318	1.1978587540220538
2.4004439860492375	0.3104926164938054	1.9710651215291983	1.802742758398408	1.1989015375572718
2.402638176164456	0.30940530935103455	1.9711235861822884	1.810050172790523	1.1999442159356344
2.404832366279675	0.30832205998246237	1.9711815779013555	1.8174098313899125	1.200986789731025
2.4070265563948934	0.30724296268967594	1.9712390948432463	1.8248220916386093	1.2020292595249866
2.4092207465101123	0.3061681130775193	1.9712961351655656	1.832287307766131	1.2030716259067753
2.411414936625331	0.3050976080588565	1.9713526970268784	1.8398058305070044	1.2041138894734138
2.4136091267405497	0.30403154585865366	1.971408778586916	1.8473780068088927	1.2051560508297436
2.415803316855768	0.3029700260173413	1.9714643780067855	1.8550041795312047	1.2061981105884787
2.417997506970987	0.30191314939341984	1.9715194934491866	1.8626846871340614	1.2072400693702552
2.4201916970862056	0.30086101816526856	1.971574123078632	1.870419863357521	1.2082819278036834
2.422385887201424	0.2998137358321172	1.9716282650616723	1.8782100368909636	1.2093236865253976
2.424580077316643	0.29877140721414014	1.9716819175671292	1.8860555310325529	1.2103653461801052
2.4267742674318615	0.2977341384516298	1.9717350787663284	1.893956663338706	1.2114069074206348
2.4289684575470805	0.2967020370032069	1.9717877468333431	1.9019137452635169	1.2124483709079845
2.431162647662299	0.29567521164302263	1.971839919945239	1.9099270817880922	1.2134897373113676
2.433356837777518	0.2946537724569094	1.9718915962823265	1.917996971039777	1.214531007308258
2.4355510278927364	0.2936378308374327	1.9719427740284172	1.9261237039012664	1.2155721815844354
2.437745218007955	0.2926274994777992	1.9719934513710864	1.934307563609616	1.2166132608340277
2.439939408123174	0.29162289236457256	1.97204362650194	1.942548825345188	1.2176542457595532
2.440883393096456	0.2911924798375172	1.9720650579005388	1.9461121096453744	1.2181020696899638
2.4421335982383923	0.29062412476915067	1.972093297616888	1.9508477558105841	1.218695137071962
2.444327788353611	0.28963131323795466	1.9721424629164213	1.9592046127996556	1.2197359354906747
2.4465219784688297	0.2886445755812817	1.9721911206058966	1.9676196447566818	1.2207766417436203
2.4487161685840486	0.28766403086077225	1.9722392688958248	1.976093090325858	1.221817256567274
2.450910358699267	0.2866897993754418	1.9722869060021642	1.9846251778912456	1.222857780706691
2.453104548814486	0.2857220026462283	1.9723340301466215	1.9932161251073712	1.2238982149155404
2.4552987389297045	0.28476076339900447	1.9723806395569559	2.001866138420695	1.224938559956137
2.457492929044923	0.2838062055460055	1.972426732467289	2.0105754125821935	1.225978816599472
2.459687119160142	0.2828584541656231	1.9724723071184211	2.01934413015134	1.2270189856252405
2.4618813092753604	0.2819176354805158	1.972517361758152	2.028172460991802	1.2280590678218681
2.4640754993905793	0.2809838768339863	1.9725618946416055	2.0370605617592057	1.2290990639865356
2.466269689505798	0.28005730666457823	1.9726059040315629	2.0460085753813555	1.2301389749252014
2.4684638796210168	0.2791380544788444	1.972649388198798	2.0550166305313473	1.2311788014526217
2.4706580697362353	0.27822625082223895	1.9726923454224194	2.0640848410940333	1.2322185443923692
2.4728522598514537	0.27732202724808874	1.9727347739902161	2.073213305626359	1.2332582045768483
2.4750464499666727	0.27642551628459866	1.9727766721990099	2.082402106812116	1.2342977828473092
2.477240640081891	0.27553685139984807	1.972818038355012	2.0916513109117236	1.2353372800538591
2.47943483019711	0.27465616696473694	1.9728588707741836	2.1009609672076595	1.2363766970554708
2.4816290203123286	0.2737835982138423	1.9728991677826029	2.1103311074462496	1.2374160347199887
2.4838232104275475	0.2729192812041465	1.9729389277168343	2.119761745276537	1.2384552939241331
2.486017400542766	0.27206335277160393	1.9729781489243052	2.1292528756870177	1.2394944755535002
2.488211590657985	0.2712159504855111	1.973016829763685	2.13880447444107	1.24053358050256
2.4904057807732034	0.27037721260065245	1.9730549686052687	2.14841649751196	1.241572609674652
2.492599970888422	0.269547278007193	1.9730925638313648	2.158088880518344	1.2426115639819777
2.4935439558617043	0.2691929664722715	1.9731085704116775	2.1622686848717803	1.243058520338458
2.494794161003641	0.26872628617829586	1.9731296138366885	2.1678215381612467	1.2436504443455885
2.4969883511188593	0.2679143771154428	1.9731661170287562	2.1776143636635394	1.2446892516953725
2.4991825412340782	0.26711169129144313	1.973202071828286	2.1874672282129826	1.2457279869700375
2.5013767313492967	0.2663183695911171	1.9732374766696006	2.197379980409963	1.2467666511170898
2.5035709214645157	0.26553455324964664	1.9732723300010333	2.2073524457210816	1.2478052450928114
2.505765111579734	0.2647603837885897	1.9733066302853377	2.2173844259398057	1.2488437698622312
2.507959301694953	0.26399600294955916	1.9733403760001011	2.227475698655447	1.2498822263990963
2.5101534918101716	0.2632415526255737	1.9733735656381584	2.2376260167317548	1.2509206156858355
2.51234768192539	0.2624971747900909	1.9734061977080108	2.24783510779647	1.2519589387135233
2.514541872040609	0.26176301142374103	1.973438270734245	2.258102673743215	1.2529971964818363
2.5167360621558275	0.26103920443878464	1.9734697832579557	2.2684283902471307	1.2540353899990098
2.5189302522710464	0.2603258956013222	1.9735007338371695	2.2788119062957177	1.2550735202817864
2.521124442386265	0.2596232264512926	1.9735311210472697	2.2892528437363433	1.2561115883553646
2.523318632501484	0.2589313382203016	1.9735609434814225	2.299750796841934	1.2571495952533398
2.5255128226167023	0.25825037174732934	1.973590199751006	2.3103053318963687	1.258187542017645
2.5277070127319208	0.25758046739237256	1.9736188884860362	2.3209159868011207	1.2592254296984835
2.5299012028471397	0.2569217649480843	1.9736470083355966	2.331582270704714	1.260263259354261
2.532095392962358	0.2562744035494807	1.9736745579682666	2.3423036636565535	1.261301032051511
2.534289583077577	0.25563852158179273	1.9737015360725496	2.3530796162867103	1.2623387488648175
2.5364837731927956	0.2550142565865467	1.9737279413573003	2.3639095495132247	1.263376410876732
2.5386779633080145	0.2544017451659666	1.973753772552151	2.3747928542785046	1.2644140191776883
2.540872153423233	0.25380112288579804	1.973779028407938	2.3857288913163557	1.2654515748659103
2.543066343538452	0.2532125241766604	1.973803707697124	2.396716990951192	1.2664890790473184
2.5452605336536704	0.2526360822340428	1.9738278092142199	2.407756452930918	1.267526532835428
2.546204518626953	0.25239185824990695	1.9738380001243958	2.41252147358346	1.267972851216838
2.547454723768889	0.2520719289170669	1.9738513317762043	2.41884654629497	1.2685639373512472
2.549648913884108	0.25152019464614495	1.97387427422294	2.429986509278939	1.2696012937231675
2.5518431039993263	0.25098100829967207	1.9738966354175869	2.441175549257173	1.2706386030868513
2.5540372941145453	0.2504544971098967	1.9739184142470112	2.452412842724683	1.2716758665851144
2.5562314842297638	0.24994078655812002	1.973939609622192	2.463697535319634	1.2727130853678044
2.5584256743449827	0.24944000026938415	1.973960220478622	2.475028741887615	1.2737502605916742
2.560619864460201	0.2489522599068124	1.9739802457767048	2.4864055465888173	1.2747873934202525
2.56281405457542	0.24847768506577395	1.9739996845021455	2.4978270030491756	1.2758244850237077
2.5650082446906386	0.24801639316804885	1.9740185356663373	2.5092921345564005	1.276861536578709
2.567202434805857	0.24756849935617636	1.974036798306741	2.520799934301782	1.2778985492682826
2.569396624921076	0.24713411638817379	1.9740544714872585	2.5323493656684932	1.2789355242816647
2.5715908150362945	0.24671335453281765	1.9740715542986007	2.5439393625670412	1.2799724628141476
2.5737850051515134	0.24630632146568354	1.974088045858645	2.555568829818382	1.2810093660669246
2.575979195266732	0.24591312216614392	1.9741039453127889	2.5672366435850886	1.2820462352469293
2.578173385381951	0.24553385881552647	1.9741192518342934	2.5789416518508403	1.2830830715666708
2.5803675754971693	0.24516863069663783	1.9741339646246185	2.5906826749483614	1.2841198762440649
2.582561765612388	0.24481753409485893	1.9741480829137505	2.6024585061357897	1.2851566505022618
2.5847559557276067	0.2444806622010199	1.9741616059605178	2.6142679122213277	1.28619339556947
2.5869501458428252	0.2441581050162616	1.9741745330529012	2.626109634235862	1.2872301126787755
2.589144335958044	0.2438499492590915	1.9741868635083302	2.637982388153098	1.288266803067959
2.5913385260732626	0.24355627827484036	1.9741985966739704	2.6498848656566008	1.2893034679793076
2.5935327161884816	0.24327717194772303	1.974209731927002	2.661815734952974	1.2903401086594244
2.5957269063037	0.24301270661570556	1.9742202686748844	2.6737736416302544	1.291376726359035
2.597921096418919	0.24276295498837655	1.974230206355611	2.6857572095604527	1.2924133223327894
2.5988650813922014	0.2426600508589838	1.974234297307485	2.6909203302794946	1.2928592805191597
2.6001152865341375	0.242527986068016	1.974239544437951	2.697765041844994	1.2934498978390625
2.602309476649356	0.24230786507405092	1.9742482824216825	2.709795721801689	1.2944864541397496
2.604503666764575	0.2421026533710799	1.9742564198378079	2.7218478139916837	1.2955229925000622
2.6066978568797934	0.24191240840064354	1.9742639562487612	2.7339198652847165	1.296559514188318
2.6088920469950123	0.24173718361690905	1.974270891248601	2.746010405960843	1.2975960204757293
2.611086237110231	0.24157702842643006	1.9742772244631888	2.75811795084667	1.2986325126361913
2.6132804272254497	0.24143198813213373	1.9742829555503558	2.770241000484004	1.2996689919460647
2.615474617340668	0.2413021038816777	1.9742880842000559	2.7823780423286717	1.3007054596839591
2.617668807455887	0.2411874126203092	1.974292610134503	2.7945275519771924	1.3017419171305131
2.6198629975711056	0.24108794704834832	1.9742965331082973	2.806687994418834	1.3027783655681726
2.622057187686324	0.24100373558340604	1.9742998529085336	2.818857825310503	1.303814806280969
2.624251377801543	0.24093480232743544	1.9743025693548986	2.8310354922718197	1.3048512405542947
2.6264455679167615	0.2408811670387032	1.9743046822997516	2.843219436197659	1.3058876696746782
2.6286397580319805	0.24084284510875495	1.974306191628192	2.855408092585341	1.306924094929558
2.630833948147199	0.2408198475444356	1.9743070972581105	2.867599892873635	1.307960517607055
2.633028138262418	0.24081218095501256	1.9743073991402262	2.879793265790645	1.3089969389957472
2.6352223283776364	0.2408198475444356	1.9743070972581105	2.8919866387076554	1.3100333603844392
2.637416518492855	0.24084284510875495	1.974306191628192	2.904178438995949	1.3110697830619364
2.639610708608074	0.24088116703870321	1.9743046822997516	2.9163670953836314	1.312106208316816
2.6418048987232923	0.24093480232743544	1.9743025693548986	2.92855103930947	1.3131426374371997
2.643999088838511	0.24100373558340604	1.9742998529085336	2.940728706270787	1.3141790717105253
2.6461932789537297	0.24108794704834835	1.9742965331082973	2.9528985371624556	1.3152155124233218
2.6483874690689486	0.2411874126203092	1.974292610134503	2.965058979604098	1.3162519608609813
2.650581659184167	0.24130210388167772	1.9742880842000559	2.9772084892526185	1.317288418307535
2.6515256441574495	0.2413561226408484	1.9742859516077496	2.9824317076235984	1.3177343263585841
2.652775849299386	0.24143198813213376	1.9742829555503558	2.989345531097286	1.3183248860454295
2.6549700394146045	0.24157702842643008	1.9742772244631888	3.0014685807346195	1.3193613653553031
2.657164229529823	0.24173718361690907	1.974270891248601	3.0135761256204474	1.320397857515765
2.659358419645042	0.24191240840064357	1.9742639562487612	3.025666666296573	1.3214343638031765
2.6615526097602604	0.24210265337107992	1.9742564198378079	3.037738717589606	1.322470885491432
2.6637467998754794	0.24230786507405094	1.9742482824216825	3.049790809779601	1.3235074238517446
2.665940989990698	0.24252798606801604	1.974239544437951	3.0618214897362956	1.324543980152432
2.6681351801059168	0.24276295498837658	1.9742302063556108	3.073829322020837	1.3255805556587048
2.6703293702211353	0.2430127066157056	1.9742202686748844	3.0858128899510353	1.3266171516324594
2.672523560336354	0.24327717194772308	1.974209731927002	3.097770796628316	1.32765376933207
2.6747177504515727	0.24355627827484042	1.9741985966739704	3.109701665924689	1.3286904100121868
2.676911940566791	0.24384994925909156	1.9741868635083302	3.121604143428192	1.3297270749235353
2.67910613068201	0.24415810501626165	1.9741745330529012	3.133476897345428	1.3307637653127187
2.6813003207972286	0.24448066220101997	1.9741616059605178	3.145318619359962	1.3318004824220244
2.6834945109124475	0.24481753409485899	1.9741480829137505	3.1571280254455	1.3328372274892326
2.685688701027666	0.24516863069663788	1.9741339646246185	3.1689038566329284	1.3338740017474295
2.687882891142885	0.24553385881552653	1.9741192518342934	3.1806448797304494	1.3349108064248236
2.6900770812581034	0.245913122166144	1.9741039453127887	3.192349887996201	1.335947642744565
2.692271271373322	0.24630632146568363	1.974088045858645	3.2040177017629077	1.3369845119245698
2.694465461488541	0.24671335453281773	1.9740715542986007	3.2156471690142485	1.3380214151773469
2.6966596516037593	0.24713411638817387	1.9740544714872585	3.2272371659127965	1.3390583537098297
2.6988538417189782	0.24756849935617645	1.9740367983067408	3.238786597279508	1.3400953287232116
2.7010480318341967	0.24801639316804894	1.9740185356663373	3.250294397024889	1.3411323414127854
2.7032422219494157	0.24847768506577403	1.9739996845021455	3.261759528532114	1.3421693929677867
2.704186206922698	0.24868023554337224	1.9739913935267421	3.266678680956491	1.3426155657771992
2.705436412064634	0.2489522599068125	1.9739802457767048	3.2731809849924725	1.343206484571242
2.707630602179853	0.24944000026938423	1.973960220478622	3.2845577896936753	1.3442436173998202
2.7098247922950716	0.2499407865581201	1.973939609622192	3.2958889962616555	1.34528079262369
2.71201898241029	0.25045449710989676	1.9739184142470112	3.3071736888566066	1.34631801140638
2.714213172525509	0.2509810082996722	1.9738966354175869	3.318410982324117	1.347355274904643
2.7164073626407275	0.251520194646145	1.97387427422294	3.3296000223023507	1.3483925842683269
2.7186015527559464	0.25207192891706703	1.9738513317762043	3.3407399852863198	1.349429940640247
2.720795742871165	0.25263608223404294	1.9738278092142199	3.3518300786503716	1.3504673451560663
2.722989932986384	0.25321252417666046	1.973803707697124	3.362869540630098	1.351504798944176
2.7251841231016023	0.25380112288579815	1.973779028407938	3.373857640264934	1.3525423031255839
2.727378313216821	0.2544017451659667	1.973753772552151	3.384793677302785	1.3535798588138062
2.7295725033320397	0.25501425658654675	1.9737279413573001	3.3956769820680646	1.3546174671147624
2.731766693447258	0.25563852158179284	1.9737015360725496	3.4065069152945795	1.355655129126677
2.733960883562477	0.25627440354948083	1.9736745579682666	3.4172828679247362	1.3566928459399834
2.7361550736776956	0.2569217649480844	1.9736470083355966	3.428004260876576	1.3577306186372333
2.7383492637929145	0.25758046739237267	1.9736188884860362	3.438670544780169	1.3587684482930107
2.740543453908133	0.25825037174732945	1.973590199751006	3.449281199684921	1.3598063359738493
2.742737644023352	0.25893133822030173	1.9735609434814225	3.459835734739355	1.3608442827381544
2.7449318341385704	0.2596232264512927	1.9735311210472697	3.4703336878449464	1.3618822896361298
2.747126024253789	0.2603258956013223	1.9735007338371695	3.480774625285572	1.362920357709708
2.749320214369008	0.26103920443878476	1.9734697832579557	3.4911581413341586	1.3639584879924846
2.7515144044842264	0.26176301142374114	1.973438270734245	3.5014838578380747	1.3649966815096581
2.7537085945994453	0.262497174790091	1.9734061977080108	3.511751423784819	1.3660349392779711
2.7559027847146638	0.2632415526255738	1.9733735656381584	3.5219605148495345	1.3670732623056587
2.756846769687946	0.26356490617479883	1.97335935503626	3.526334607048359	1.367519990202953
2.7580969748298827	0.26399600294955927	1.9733403760001011	3.532110832925843	1.3681116515923981
2.760291164945101	0.2647603837885898	1.9733066302853377	3.542202105641484	1.369150108129263
2.76248535506032	0.2655345532496468	1.973272330001033	3.552234085860208	1.370188632898683
2.7646795451755386	0.26631836959111727	1.9732374766696006	3.562206551171326	1.3712272268744046
2.766873735290757	0.26711169129144324	1.973202071828286	3.5721193033683067	1.372265891021457
2.769067925405976	0.2679143771154429	1.9731661170287562	3.58197216791775	1.373304626296122
2.7712621155211945	0.26872628617829597	1.9731296138366885	3.5917649934200426	1.374343433645906
2.7734563056364134	0.26954727800719314	1.9730925638313648	3.6014976510629455	1.3753823140095167
2.775650495751632	0.27037721260065256	1.9730549686052687	3.6111700340693296	1.3764212683168424
2.777844685866851	0.2712159504855112	1.973016829763685	3.6207820571402194	1.3774602974889345
2.7800388759820693	0.27206335277160404	1.9729781489243052	3.6303336558942716	1.3784994024379942
2.782233066097288	0.27291928120414666	1.9729389277168343	3.6398247863047524	1.379538584067361
2.7844272562125068	0.2737835982138424	1.9728991677826029	3.64925542413504	1.3805778432715055
2.7866214463277252	0.2746561669647371	1.9728588707741836	3.6586255643736303	1.3816171809360236
2.788815636442944	0.2755368513998482	1.972818038355012	3.667935220669566	1.3826565979376353
2.7910098265581627	0.2764255162845988	1.9727766721990099	3.677184424769173	1.383696095144185
2.7932040166733816	0.2773220272480889	1.9727347739902161	3.686373225954931	1.384735673414646
2.7953982067886	0.27822625082223906	1.9726923454224194	3.695501690487256	1.3857753335991252
2.797592396903819	0.27913805447884454	1.972649388198798	3.704569901049942	1.3868150765388727
2.7997865870190375	0.28005730666457834	1.9726059040315629	3.713577956199934	1.387854903066293
2.801980777134256	0.2809838768339864	1.9725618946416055	3.7225259698220836	1.3888948140049588
2.804174967249475	0.28191763548051596	1.972517361758152	3.731414070589487	1.3899348101696263
2.8063691573646934	0.2828584541656233	1.9724723071184211	3.7402424014299496	1.390974892366254
2.8085633474799123	0.2838062055460056	1.972426732467289	3.749011118999096	1.3920150613920224
2.8095073324531947	0.2842160487409432	1.9724069657828676	3.7527653002438033	1.3924625900584324
2.810757537595131	0.28476076339900463	1.9723806395569559	3.7577203931605943	1.3930553180353573
2.8129517277103497	0.2857220026462285	1.9723340301466215	3.7663704064739183	1.394095663075954
2.8151459178255682	0.286689799375442	1.9722869060021642	3.7749613536900437	1.3951360972848033
2.817340107940787	0.28766403086077236	1.9722392688958246	3.7834934412554313	1.3961766214242202
2.8195342980560056	0.28864457558128187	1.9721911206058966	3.7919668868246075	1.3972172362478739
2.821728488171224	0.2896313132379548	1.9721424629164213	3.8003819187816337	1.3982579425008197
2.823922678286443	0.29062412476915084	1.972093297616888	3.8087387757707054	1.3992987409195323
2.8261168684016615	0.29162289236457273	1.97204362650194	3.8170377062361016	1.400339632231941
2.8283110585168805	0.29262749947779937	1.9719934513710864	3.825278967971673	1.4013806171574668
2.830505248632099	0.2936378308374329	1.9719427740284172	3.8334628276800227	1.4024216964070588
2.832699438747318	0.29465377245690955	1.9718915962823265	3.8415895605415122	1.4034628706832364
2.8348936288625364	0.2956752116430228	1.971839919945239	3.849659449793197	1.4045041406801266
2.837087818977755	0.2967020370032071	1.9717877468333431	3.857672786317772	1.4055455070835097
2.839282009092974	0.29773413845163005	1.9717350787663284	3.8656298682425834	1.4065869705708594
2.8414761992081923	0.2987714072141403	1.9716819175671292	3.8735310005487364	1.4076285318113892
2.843670389323411	0.29981373583211735	1.9716282650616723	3.8813764946903255	1.4086701914660966
2.8458645794386297	0.3008610181652687	1.9715741230786317	3.889166668223768	1.409711950187811
2.8480587695538486	0.30191314939342	1.9715194934491866	3.896901844447228	1.4107538086212392
2.850252959669067	0.30297002601734146	1.9714643780067855	3.9045823520500846	1.4117957674030157
2.852447149784286	0.30403154585865383	1.971408778586916	3.9122085247723963	1.4128378271617505
2.8546413398995045	0.30509760805885666	1.9713526970268784	3.9197807010742847	1.4138799885180806
2.856835530014723	0.30616811307751945	1.9712961351655656	3.927299223815158	1.4149222520847191
2.859029720129942	0.3072429626896761	1.971239094843246	3.93476443994268	1.4159646184665078
2.8612239102451604	0.30832205998246254	1.9711815779013555	3.942176700191377	1.4170070882604695
2.862167895218443	0.3087875924128465	1.97115668677428	3.9453494005238405	1.4174556118160746
2.8634181003603794	0.3094053093510348	1.9711235861822884	3.949536358790766	1.41804966205586
2.865612290475598	0.3104926164938056	1.971065121529198	3.9568437731828814	1.4190923404342226
2.8678064805908168	0.31158388840703566	1.9710061857858014	3.9640993037490575	1.4201351239694406
2.8700006707060353	0.31267903337881386	1.9709467807961853	3.9713033135458384	1.4211780132277934
2.872194860821254	0.31377796098246186	1.9708869084046214	3.9784561680498562	1.4222210087680096
2.8743890509364727	0.31488058206939484	1.9708265704553838	3.9855582349115246	1.4232641111413238
2.876583241051691	0.3159868087614718	1.9707657687925704	3.9926098837173947	1.4243073208915311
2.87877743116691	0.3170965544428646	1.9707045052599304	3.9996114857610015	1.4253506385550438
2.8809716212821286	0.318209733751478	1.9706427817006955	4.006563413822038	1.4263940646609476
2.8831658113973475	0.31932626256994706	1.9705805999574162	4.0134660419536825	1.427437599731058
2.885360001512566	0.3204460580162422	1.9705179618718003	4.020319745277907	1.4284812442799764
2.887554191627785	0.321569038433907	1.970454869284558	4.02712489978859	1.4295249988151486
2.8897483817430034	0.322695123381956	1.9703913240352506	4.033881882162255	1.4305688638369205
2.891942571858222	0.3238242336244562	1.9703273279621423	4.040591069576264	1.4316128398385968
2.894136761973441	0.3249562911198181	1.9702628829020568	4.04725283953426	1.4326569273064966
2.8963309520886593	0.32609121900981664	1.970197990690238	4.053867569698726	1.4337011267200126
2.8985251422038782	0.3272289416083673	1.9701326531602148	4.060435637730422	1.4347454385516678
2.9007193323190967	0.3283693843900762	1.970066872143669	4.0669574211345765	1.435789863267173
2.9029135224343157	0.3295124739785857	1.9700006494703068	4.073433297113605	1.4368344013254855
2.905107712549534	0.3306581381347349	1.9699339869677361	4.07986364242622	1.4378790531788646
2.907301902664753	0.3318063057445535	1.9698668864613442	4.0862488332527205	1.4389238192729312
2.9094960927799716	0.33295690680710716	1.9697993497741824	4.09258924506631	1.439968700046724
2.91169028289519	0.3341098724222111	1.9697313787268511	4.09888525251026	1.4410136959327582
2.913884473010409	0.3352651347780285	1.9696629751373913	4.105137229280744	1.442058807357081
2.9148284579836914	0.33576284194636924	1.969633413908339	4.107813502817417	1.4425084710838414
2.9160786631256275	0.3364226271385696	1.9695941408211768	4.111345548015184	1.44310403473933
2.9182728532408464	0.33758228383110517	1.9695248775908116	4.117510580185935	1.4441493784927906
2.920467043356065	0.33874404023350996	1.9694551872560295	4.123632695999139	1.4451948390244513
2.922661233471284	0.33990783276154835	1.969385071623598	4.129712264298596	1.4462404167350629
2.9248554235865023	0.3410735988561156	1.969314532497224	4.135749652474494	1.4472861120191922
2.9270496137017212	0.34224127697044665	1.9692435716774632	4.141745226376824	1.4483319252652807
2.9292438038169397	0.3434108065573042	1.9691721909616327	4.147699350233356	1.4493778568556992
2.931437993932158	0.3445821280561566	1.9691003921437267	4.153612386571989	1.450423907166805
2.933632184047377	0.34575518288035584	1.9690281770143343	4.159484696147371	1.4514700765689967
2.9358263741625956	0.34692991340432616	1.968955547360561	4.165316637871596	1.4525163654267694
2.9380205642778146	0.34810626295077157	1.9688825049659526	4.171108568748887	1.4535627740987707
2.940214754393033	0.3492841757779116	1.968809051610421	4.176860843814084	1.4546093029378553
2.942408944508252	0.35046359706675306	1.9687351890701748	4.182573816074827	1.4556559522911392
2.9446031346234705	0.3516444729084063	1.9686609191176494	4.1882478364573	1.4567027225000546
2.946797324738689	0.352826750291452	1.9685862435214436	4.1938832537554	1.4577496139004036
2.948991514853908	0.35401037708936667	1.9685111640462545	4.199480414583207	1.4587966268224115
2.9511857049691264	0.35519530204801236	1.9684356824528175	4.205039663330639	1.4598437615907813
2.9533798950843453	0.35638147477319676	1.968359800497849	4.21056134212217	1.4608910185247457
2.9555740851995638	0.35756884571830966	1.9682835199339885	4.216045790778497	1.46193839793812
2.9577682753147827	0.3587573661720402	1.9682068425097465	4.221493346781036	1.4629859001393553
2.959962465430001	0.35994698824618104	1.9681297699694518	4.226904345239148	1.4640335254315895
2.96215665554522	0.36113766486352245	1.968052304053203	4.232279118859984	1.4650812741126995
2.9643508456604386	0.36232934974584163	1.9679744464968212	4.237617997920847	1.4661291464753523
2.966545035775657	0.363521997401991	1.9678961990318042	4.242921310243964	1.4671771428070564
2.9674890207489395	0.36403538357999604	1.9678624158628253	4.2451920413775825	1.4676280502388463
2.968739225890876	0.364715563116088	1.9678175633852844	4.248189381173584	1.4682252633902118
2.9709334160060945	0.36591000293581155	1.9677385412799862	4.253422533555297	1.469273508502161
2.9731276061213134	0.3671052736608063	1.9676591344341883	4.258621087717485	1.470321878415238
2.975321796236532	0.36830133283119865	1.9675793445616856	4.263785361454816	1.4713703733968186
2.977515986351751	0.36949813871622617	1.967499173371753	4.268915670013699	1.4724189937093688
2.9797101764669693	0.37069565030298407	1.967418622569113	4.274012326079617	1.4734677396104936
2.981904366582188	0.3718938272852886	1.9673376938539027	4.279075639766242	1.4745166113529862
2.9840985566974068	0.3730926300526614	1.967256388921644	4.284105918606281	1.4755656091848748
2.9862927468126252	0.37429201967943504	1.9671747094632142	4.289103467543955	1.4766147333494708
2.988486936927844	0.3754919579139815	1.9670926571648202	4.294068588929047	1.4776639840854162
2.9906811270430627	0.37669240716806507	1.9670102337079722	4.299001582512448	1.4787133616267294
2.9928753171582816	0.3778933305063206	1.9669274407694592	4.303902745443134	1.4797628662028526
2.9950695072735	0.3790946916358579	1.9668442800213284	4.308772372266507	1.4808124980386972
2.997263697388719	0.3802964548959929	1.9667607531308622	4.313610754924032	1.4818622573546898
2.9994578875039375	0.3814985852481067	1.9666768617605594	4.31841818275412	1.4829121443668167
3.001652077619156	0.3827010482656324	1.9665926075681182	4.323194942494181	1.4839621592866699
3.003846267734375	0.3839038101241704	1.9665079922064173	4.327941318283813	1.4850123023214903
3.0060404578495934	0.38510683759173214	1.9664230173235013	4.332657591669043	1.4860625736742121
3.0082346479648123	0.38631009801911226	1.9663376845625675	4.3373440416075955	1.4871129735435071
3.010428838080031	0.3875135593303897	1.9662519955619513	4.342000944475119	1.4881635021238266
3.0126230281952497	0.38871719001355715	1.9661659519551145	4.3466285740723265	1.4892141596054453
3.0148172183104682	0.3899209591112781	1.966079555370636	4.351227201633002	1.490264946174504
3.017011408425687	0.3911248362117728	1.9659928074322013	4.3557970958328305	1.49131586201305
3.0192055985409056	0.3923287914398307	1.965905709758594	4.360338522799005	1.4923669072990804
3.020149583514188	0.39284677403717594	1.965868131382203	4.36228364424739	1.492819128111107
3.021399788656124	0.3935327954479503	1.9658182639636892	4.364851746120562	1.4934180822065828
3.023593978771343	0.3947368194076056	1.9657304716564463	4.36933702685942	1.4944693869055758
3.0257881688865615	0.39594083500063765	1.9656423344409053	4.373794623562069	1.4955208215621505
3.0279823590017805	0.39714481441077176	1.965553853916181	4.378224792271871	1.4965723863385094
3.030176549116999	0.3983487303152584	1.96546503167646	4.382627786541953	1.4976240813930068
3.032370739232218	0.39955255587663835	1.9653758693109995	4.387003857448636	1.498675906880188
3.0345649293474364	0.4007562647346294	1.9652863684041249	4.39135325360538	1.4997278629508286
3.036759119462655	0.4019598309981353	1.965196530535229	4.395676221177216	1.500779949751972
3.038953309577874	0.4031632292373755	1.9651063572787735	4.399973003895615	1.5018321674269692
3.0411474996930923	0.4043664344761341	1.9650158502042887	4.404243843073788	1.5028845161155153
3.043341689808311	0.40556942218412745	1.9649250108763772	4.408488977622376	1.503936995953688
3.0455358799235297	0.4067721682694895	1.9648338408547146	4.412708644065501	1.5049896070739834
3.0477300700387486	0.40797464907137343	1.9647423416940548	4.416903076557157	1.5060423496053539
3.049924260153967	0.40917684135266835	1.964650514944233	4.421072506897919	1.5070952236732444
3.052118450269186	0.41037872229283034	1.9645583621501717	4.425217164551937	1.508148229399628
3.0543126403844045	0.4115802694808259	1.9644658848518854	4.4293372766641985	1.509201366903041
3.056506830499623	0.4127814609081875	1.9643730845844873	4.433433068078038	1.51025463629862
3.058701020614842	0.41398227496217943	1.964279962878197	4.437504761352867	1.511308037698135
3.0608952107300604	0.41518269041907246	1.9641865212583465	4.441552576782109	1.5123615712100247
3.0630894008452794	0.4163826864375267	1.9640927612453898	4.445576732411324	1.5134152369394311
3.065283590960498	0.4175822425520809	1.963998684354911	4.449577444056489	1.5144690349882328
3.067477781075717	0.4187813386667472	1.9639042920976346	4.453554925322442	1.5155229654550793
3.0696719711909353	0.41997995504870966	1.963809585979434	4.457509387621442	1.5165770284354227
3.071866161306154	0.4211780723221254	1.963714567501343	4.46144104019186	1.5176312240215528
3.0728101462794366	0.42169336830263177	1.9636735929039921	4.463125550822688	1.5180848011069032
3.0740603514213727	0.4223756714620276	1.9636192381595663	4.465350090116956	1.518685552302627
3.076254541536591	0.4235727337883279	1.9635235994454914	4.469236742343756	1.5197400133647054
3.07844873165181	0.42476924095991786	1.9634276528457002	4.473101199701993	1.5207946072907799
3.0806429217670286	0.4259651749688681	1.9633313998419817	4.476943662923112	1.5218493341608077
3.0828371118822475	0.4271605181347227	1.9632348419113446	4.480764330659314	1.5229041940517418
3.085031301997466	0.4283552530988892	1.963137980526031	4.484563399502644	1.523959187037562
3.087225492112685	0.4295493628191216	1.9630408171535294	4.488341064004093	1.5250143131893048
3.0894196822279034	0.4307428305640954	1.96294335325659	4.492097516692723	1.5260695725750952
3.091613872343122	0.43193563990807377	1.9628455902932385	4.495832948094779	1.5271249652601755
3.093808062458341	0.4331277747256631	1.9627475297167902	4.499547546752808	1.5281804913069348
3.0960022525735593	0.43431921918665645	1.9626491729758673	4.503241499244753	1.5292361507749392
3.0981964426887783	0.43550995775096424	1.9625505215144128	4.506914990203017	1.5302919437209606
3.1003906328039967	0.43669997516363046	1.9624515767717068	4.510568202333502	1.5313478701990049
3.1025848229192157	0.43788925644993315	1.9623523401823837	4.514201316434599	1.5324039302603407
3.104779013034434	0.43907778691056804	1.9622528131764474	4.517814511416131	1.5334601239535284
3.106973203149653	0.44026555211691376	1.9621529971792893	4.521407964318233	1.534516451324446
3.1091673932648716	0.44145253790637784	1.9620528936117045	4.524981850330176	1.535572912416319
3.11136158338009	0.442638730377822	1.9619525038899108	4.528536342809118	1.5366295072697465
3.113555773495309	0.44382411588706505	1.9618518294255647	4.532071613298773	1.5376862359227275
3.1157499636105275	0.44500868104246355	1.9617508716257797	4.535587831548007	1.5387430984106893
3.1179441537257464	0.4461924127005672	1.9616496318931453	4.53908516552934	1.5398000947665131
3.120138343840965	0.447375297961849	1.9615481116257452	4.542563781457357	1.5408572250205597
3.122332533956184	0.4485573241665088	1.9614463122171755	4.5460238438070295	1.5419144892006962
3.1245267240714023	0.44973847889034896	1.9613442350565635	4.549465515331918	1.5429718873323215
3.1254707090446847	0.45024636438372356	1.9613002342906671	4.550940574213885	1.543426842615016
3.1267209141866212	0.4509187499407205	1.9612418815285875	4.55288895708229	1.5440294194383912
3.1289151043018397	0.4520981253525395	1.9611392530134955	4.556294328423112	1.5450870855394436
3.131109294417058	0.453276593384372	1.9610363508871245	4.559681787051939	1.5461448856536235
3.133303484532277	0.45445414251458616	1.9609331765209208	4.563051489016677	1.5472028197967076
3.1354976746474956	0.4556307614375713	1.9608297312819591	4.566403588733239	1.5482608879821285
3.1376918647627146	0.4568064390600218	1.9607260165329625	4.56973823900307	1.5493190902209986
3.139886054877933	0.45798116449728543	1.960622033632323	4.573055591030542	1.550377426522135
3.142080244993152	0.4591549270697752	1.9605177839341215	4.576355794440235	1.5514358968920814
3.1442744351083705	0.4603277162994423	1.960413268788148	4.579638997294078	1.5524945013351332
3.146468625223589	0.46149952190631155	1.960308489539922	4.5829053461083555	1.5535532398533591
3.148662815338808	0.46267033380507566	1.9602034475307142	4.586154985870595	1.5546121124466254
3.1508570054540264	0.4638401421017491	1.960098144097565	4.589388060056294	1.5556711191126174
3.1530511955692453	0.46500893709038005	1.9599925805733076	4.592604710645537	1.5567302598468626
3.1552453856844638	0.46617670924981913	1.9598867582865878	4.595805078139452	1.5577895346427526
3.1574395757996827	0.46734344924054444	1.9597806785618845	4.598989301576535	1.558848943491565
3.159633765914901	0.46850914790154163	1.959674342719532	4.602157518548839	1.559908486382486
3.16182795603012	0.4696737962472383	1.9595677520757406	4.605309865218008	1.5609681633026298
3.1640221461453386	0.47083738546449144	1.9594609079426173	4.608446476331174	1.5620279742370624
3.166216336260557	0.4719999069096273	1.959353811628188	4.61156748523672	1.5630879191688212
3.168410526375776	0.47316135210553273	1.9592464644364178	4.614673023899872	1.5641479980789361
3.1706047164909945	0.4743217127387973	1.959138867667234	4.617763222918177	1.5652082109464505
3.1727989066062134	0.4754809806569046	1.959031022616546	4.620838211536812	1.566268557748441
3.174993096721432	0.47663914786547285	1.958922930576267	4.623898117663755	1.5673290384600387
3.177187286836651	0.4777962065255431	1.9588145928343366	4.626943067884813	1.5683896530544486
3.1781312718099333	0.4782936535957072	1.9587679084750587	4.6282484970769895	1.5688459920904763
3.1793814769518693	0.478952148950915	1.9587060106747411	4.629973187478502	1.569450401502969
3.1815756670670883	0.48010696760552835	1.9585971853775364	4.63298860043077	1.5705112837750124
3.1837698571823068	0.4812606551008909	1.9584881182188678	4.635989429449593	1.5715722998381232
3.1859640472975252	0.4824132041935498	1.9583788104709938	4.638975795979405	1.5726334496579988
3.188158237412744	0.4835646077826083	1.9582692634023058	4.641947820215398	1.573694733198507
3.1903524275279627	0.4847148589072845	1.9581594782773508	4.644905621117661	1.5747561504217058
3.1925466176431816	0.485863950744513	1.9580494563568533	4.6478493164251855	1.575817701287862
3.1947408077584	0.48701187660658835	1.9579391988977362	4.650779022669721	1.5768793857554697
3.196934997873619	0.48815862993884895	1.9578287071531426	4.653694855189484	1.5779412037812675
3.1991291879888375	0.4893042043174018	1.957717982372458	4.656596928142722	1.5790031553202584
3.201323378104056	0.49044859344688607	1.9576070258013314	4.659485354521141	1.5800652403257265
3.203517568219275	0.49159179115827606	1.957495838681697	4.66236024616318	1.5811274587492548
3.2057117583344934	0.49273379140672185	1.9573844222517962	4.665221713767147	1.5821898105407435
3.2079059484497123	0.4938745882694277	1.957272777746199	4.668069866904214	1.5832522956484263
3.210100138564931	0.4950141759435671	1.9571609063958249	4.6709048140312746	1.584314914018889
3.2122943286801497	0.49615254874423387	1.9570488094279657	4.673726662503646	1.5853776655970853
3.2144885187953682	0.4972897011024289	1.9569364880663056	4.6765355185876505	1.5864405503263541
3.216682708910587	0.4984256275630819	1.9568239435309445	4.6793314874730445	1.5875035681484366
3.2188768990258056	0.4995603227831068	1.9567111770384171	4.682114673285316	1.5885667190034924
3.221071089141024	0.5006937815294915	1.9565981898017164	4.684885179097839	1.5896300028301162
3.223265279256243	0.5018259986774202	1.956484983030314	4.687643106943904	1.5906934195653535
3.2254594693714616	0.5029569692084286	1.9563715579301812	4.6903885578285935	1.5917569691447175
3.2276536594866805	0.5040866882085903	1.9562579157038114	4.693121631740543	1.592820651502204
3.229847849601899	0.5052151508667351	1.9561440575502402	4.695842427663556	1.5938844665703085
3.2307918345751814	0.5057002506325304	1.9560950073364105	4.697009216181706	1.594342182144174
3.232042039717118	0.5063423524726982	1.956029984665067	4.6985510435880915	1.5949484142800399
3.2342362298323364	0.5074682884155988	1.955915698240476	4.701247576522619	1.5960124945609382
3.236430419947555	0.508592954182149	1.9558011994652573	4.703932122504844	1.5970767073410879
3.238624610062774	0.5097163453549921	1.9556864895248285	4.7066047766128	1.5981410525471345
3.2408188001779923	0.5108384576110684	1.955571569601254	4.709265632975825	1.599205530104298
3.243012990293211	0.5119592867200106	1.9554564408732678	4.711914784785391	1.60027013993639
3.2452071804084297	0.5130788285425654	1.9553411045162932	4.714552324305824	1.6013348819658257
3.2474013705236486	0.5141970790290434	1.9552255617024634	4.717178342884896	1.6023997561136412
3.249595560638867	0.5153140342177949	1.9551098136006433	4.719792930964285	1.6034647622995055
3.251789750754086	0.516429690233712	1.9549938613764484	4.722396178089921	1.6045299004417368
3.2539839408693045	0.5175440432867565	1.9548777061922669	4.724988172922209	1.6055951704573153
3.256178130984523	0.5186570896705135	1.9547613492072793	4.727569003246127	1.6066605722618978
3.258372321099742	0.5197688257607685	1.9546447915774792	4.73013875598121	1.6077261057698318
3.2605665112149604	0.5208792480141106	1.9545280344556932	4.732697517191418	1.6087917708941686
3.2627607013301794	0.5219883529665575	1.954411078991601	4.735245372094871	1.609857567546677
3.264954891445398	0.5230961372322069	1.9542939263317565	4.737782405073498	1.6109234956378584
3.267149081560617	0.5242025975019075	1.9541765776196067	4.740308699682535	1.6119895550769572
3.2693432716758353	0.5253077305419555	1.9540590339955124	4.742824338659943	1.6130557457719772
3.271537461791054	0.5264115331928122	1.9539412965967677	4.745329403935694	1.6141220676296921
3.2737316519062727	0.5275140023678431	1.9538233665576206	4.7478239766409445	1.6151885205556604
3.275925842021491	0.5286151350520796	1.9537052450092909	4.750308137117117	1.6162551044542373
3.27812003213671	0.5297149283010005	1.9535869330799924	4.7527819649248535	1.6173218192285879
3.2803142222519286	0.5308133792393354	1.9534684318949502	4.755245538852869	1.618388664780699
3.2825084123671475	0.5319104850598875	1.9533497425764215	4.757698936926705	1.619455641011393
3.28345239734043	0.5323820676596837	1.9532986224295386	4.758751327040765	1.6199147159483631
3.284702602482366	0.5330062430223772	1.953230866243714	4.76014223641736	1.6205227478203392
3.286896792597585	0.5341006504523047	1.9531118040132058	4.762575513849838	1.6215899851060664
3.2890909827128034	0.5351937047398324	1.9529925569983653	4.764998845011577	1.6226573527659753
3.291285172828022	0.5362854033386858	1.9528731263097685	4.767412304960781	1.6237248506963502
3.293479362943241	0.5373757437650731	1.9527535130551192	4.7698159680346555	1.6247924787923715
3.2956735530584593	0.5384647235966237	1.9526337183392677	4.772209907857535	1.6258602369481265
3.2978677431736783	0.5395523404713436	1.9525137432642294	4.774594197348919	1.6269281250566228
3.3000619332888967	0.5406385920865896	1.9523935889292041	4.776968908731407	1.6279961430097978
3.3022561234041157	0.5417234761980597	1.9522732564305936	4.779334113538538	1.6290642906985322
3.304450313519334	0.5428069906188016	1.952152746862021	4.781689882622537	1.6301325680126602
3.306644503634553	0.5438891332182366	1.9520320613143491	4.784036286161961	1.6312009748409815
3.3088386937497716	0.5449699019212021	1.9519112008756982	4.78637339366926	1.6322695110712717
3.31103288386499	0.5460492947070074	1.9517901666314648	4.78870127399824	1.6333381765902941
3.313227073980209	0.5471273096085079	1.9516689596643393	4.791019995351438	1.634406971283811
3.3154212640954275	0.5482039447111932	1.9515475810543244	4.793329625287408	1.6354758950365929
3.3176154542106464	0.5492791981522914	1.9514260318787529	4.795630230727912	1.6365449477324319
3.319809644325865	0.5503530681198885	1.9513043132123054	4.797921877965035	1.63761412925415
3.322003834441084	0.5514255528520614	1.9511824261270283	4.800204632668201	1.638683439483611
3.3241980245563023	0.552496650636027	1.9510603716923507	4.802478559891108	1.639752878301731
3.3263922146715212	0.5535663598073045	1.9509381509751027	4.804743724078585	1.640822445588488
3.3285864047867397	0.5546346787488922	1.9508157650395326	4.807000189073353	1.6418921412229335
3.330780594901958	0.5557016058904574	1.950693214947324	4.809248018122713	1.6429619650832015
3.332974785017177	0.5567671397075408	1.9505705017576127	4.81148727388515	1.6440319170465192
3.3351689751323956	0.5578312787207739	1.950447626527005	4.8137180184368535	1.6451019969892173
3.336112960105678	0.5582886633731119	1.9503947135273128	4.814675126700598	1.645562406369406
3.3373631652476146	0.5588940214951085	1.9503245903095927	4.815940313278161	1.6461722047867393
3.339557355362833	0.5599553666390603	1.9502013941569725	4.818154219339925	1.6472425403136521
3.341751545478052	0.5610153128039644	1.9500780391182602	4.820359796989793	1.6483130034436553
3.3439457355932705	0.5620738586832437	1.9499545262401095	4.8225571060384285	1.649383594049591
3.346139925708489	0.5631310030116883	1.949830856566727	4.824746205745632	1.6504543120034534
3.348334115823708	0.5641867445647487	1.9497070311398896	4.826927154826412	1.6515251571763987
3.3505283059389264	0.5652410821578392	1.9495830509989611	4.829100011456961	1.652596129438754
3.3527224960541453	0.5662940146456532	1.949458917180907	4.831264833280575	1.653667228660027
3.354916686169364	0.5673455409214904	1.9493346307203117	4.833421677413489	1.6547384547089152
3.3571108762845827	0.5683956599165947	1.9492101926493954	4.83557060045065	1.655809807453315
3.359305066399801	0.5694443705995028	1.9490856039980282	4.837711658471409	1.656881286760331
3.36149925651502	0.5704916719754044	1.948960865793747	4.8398449070451575	1.6579528924962852
3.3636934466302386	0.571537563085512	1.9488359790617706	4.841970401236886	1.6590246245267253
3.365887636745457	0.5725820430064417	1.948710944825017	4.844088195612674	1.660096482716434
3.368081826860676	0.5736251108496043	1.9485857641041162	4.846198344245119	1.6611684669294382
3.3702760169758945	0.5746667657606058	1.948460437917428	4.848300900718695	1.6622405770290172
3.3724702070911134	0.5757070069186587	1.9483349672810557	4.850395918135049	1.6633128128777113
3.374664397206332	0.5767458335360018	1.9482093532088627	4.852483449118229	1.6643851743373308
3.376858587321551	0.5777832448573309	1.9480835967124865	4.854563545819852	1.6654576612689644
3.3790527774367694	0.5788192401592376	1.9479576988013538	4.856636259924211	1.6665302735329874
3.3812469675519883	0.5798538187496581	1.9478316604826962	4.85870164265331	1.6676030109890703
3.3834411576672068	0.5808869799673311	1.947705482761564	4.860759744771853	1.6686758734961864
3.3856353477824253	0.5819187231812639	1.9475791666408413	4.862810616592158	1.6697488609126216
3.387829537897644	0.5829490477902077	1.947452713121261	4.864854307979024	1.6708219730959808
3.3887735228709266	0.5833918776948781	1.9473982682366666	4.865731348592608	1.6712836860144917
3.3900237280128627	0.5839779532221419	1.947326123201418	4.866890868354527	1.671895209903197
3.3922179181280816	0.5850054389337654	1.9471993978777853	4.868920346702768	1.672968571190539
3.3944121082433	0.5860315044099986	1.947072538144727	4.870942791574558	1.6740420568136198
3.396606298358519	0.5870561491634909	1.9469455449945121	4.872958251092049	1.6751156666274032
3.3988004884737375	0.5880793727341379	1.9468184194173306	4.874966772953306	1.6761894004862132
3.400994678588956	0.5891011746886062	1.946691162401305	4.876968404436828	1.677263258243741
3.403188868704175	0.5901215546198659	1.9465637749325055	4.878963192406008	1.678337239753052
3.4053830588193934	0.59114051214673	1.946436257994964	4.8809511833135515	1.679411344866595
3.4075772489346123	0.5921580469134026	1.946308612570686	4.8829324232058235	1.6804855734362085
3.409771439049831	0.5931741585890331	1.946180839639667	4.884906957727162	1.6815599253131281
3.4119656291650498	0.5941888468672791	1.9460529401799027	4.8868748321241275	1.6826344003479954
3.4141598192802682	0.5952021114658748	1.945924915167405	4.888836091249704	1.6837089983908629
3.416354009395487	0.5962139521262075	1.9457967655762134	4.890790779567451	1.684783719291204
3.4185481995107057	0.5972243686129013	1.9456684923784093	4.892738941155607	1.6858585628979186
3.420742389625924	0.5982333607134057	1.9455400965441283	4.894680619711141	1.68693352905934
3.422936579741143	0.599240928237593	1.9454115790415736	4.896615858553756	1.6880086176232434
3.4251307698563616	0.6002470710173613	1.9452829408370285	4.898544700629844	1.689083828436852
3.4273249599715805	0.6012517889062433	1.945154182894869	4.900467188516399	1.690159161346844
3.429519150086799	0.6022550817790229	1.9450253061775773	4.902383364424874	1.6912346161993599
3.431713340202018	0.6032569495313563	1.944896311645753	4.9042932702050015	1.6923101928400093
3.4339075303172364	0.6042573920794009	1.9447672002581264	4.906196947348559	1.6933858911138773
3.4361017204324553	0.6052564093594486	1.9446379729715708	4.908094436993101	1.6944617108655322
3.438295910547674	0.6062540013275665	1.9445086307411144	4.909985779925635	1.6955376519390308
3.4404901006628923	0.6072501679592419	1.9443791745199526	4.911871016586259	1.6966137141779267
3.4414340856361747	0.6076783004817154	1.9443234450022484	4.912680214914688	1.6970766951585137
3.4426842907781112	0.6082449092490347	1.9442496052594596	4.91375018707176	1.6976898974252757
3.4448784808933297	0.6092382252102337	1.9441199239092015	4.915623331139164	1.6987662015236422
3.4470726710085486	0.6102301158745197	1.9439901314169468	4.917490488209244	1.6998426263151074
3.449266861123767	0.6112205812916331	1.9438602287286784	4.9193516973699865	1.7009191716412737
3.451461051238986	0.612209621529048	1.9437302167886064	4.921206997380024	1.7019958373432718
3.4536552413542045	0.6131972366716498	1.9436000965391775	4.923056426672018	1.703072623261768
3.455849431469423	0.6141834268214202	1.9434698689210892	4.924900023356004	1.7041495292369686
3.458043621584642	0.615168192097125	1.9433395348732982	4.9267378252227045	1.7052265551086279
3.4602378116998604	0.6161515326340086	1.943209095333034	4.928569869746789	1.7063037007160535
3.4624320018150794	0.6171334485834923	1.943078551235809	4.930396194090109	1.7073809658981127
3.464626191930298	0.6181139401128785	1.9429479035154291	4.9322168351048905	1.708458350493238
3.466820382045517	0.6190930074050582	1.942817153104006	4.934031829336884	1.709535854339434
3.4690145721607353	0.6200706506582252	1.9426863009319668	4.935841213028484	1.7106134772742827
3.471208762275954	0.6210468700855922	1.942555347928066	4.937645022121812	1.7116912191349498
3.4734029523911727	0.6220216659151142	1.9424242950193944	4.939443292261757	1.7127690797581905
3.475597142506391	0.6229950383892143	1.942293143131392	4.941236058798987	1.7138470589803552
3.47779133262161	0.6239669877645152	1.9421618931878564	4.943023356792923	1.7149251566373955
3.4799855227368286	0.6249375143115737	1.9420305461109546	4.944805221014677	1.7160033725648696
3.4821797128520475	0.6259066183146209	1.9418991028212327	4.946581685949959	1.7170817065979482
3.484373902967266	0.6268743000713052	1.941767564237626	4.948352785801946	1.7181601585714206
3.486568093082485	0.6278405598924405	1.9416359312774696	4.950118554494122	1.719238728319699
3.4887622831977034	0.6288053981017574	1.9415042048565083	4.9518790256730805	1.720317415676826
3.490956473312922	0.6297688150356594	1.9413723858889065	4.9536342327113	1.7213962204764777
3.493150663428141	0.6307308110429825	1.9412404752872574	4.955384208709882	1.7224751425519718
3.4940946484014233	0.631144244119921	1.9411836967134897	4.956135482621716	1.722939352692953
3.4953448535433593	0.6316913864847575	1.9411084739625943	4.95712898650126	1.7235541817362703
3.4975390436585783	0.632650541733979	1.9409763828243989	4.958868598651878	1.7246333378619874
3.4997332337737967	0.6336082771753748	1.9408442027806116	4.960603077464835	1.725712610761393
3.5019274238890157	0.6345645932051808	1.9407119347376405	4.962332454982505	1.7267920002664188
3.504121614004234	0.6355194902309195	1.9405795796003715	4.964056762989116	1.7278715062086634
3.506315804119453	0.6364729686711811	1.940447138272177	4.965776033013312	1.7289511284193977
3.5085099942346716	0.6374250289554092	1.9403146116549257	4.96749029633068	1.7300308667295696
3.51070418434989	0.6383756715236886	1.940182000648991	4.969199583966242	1.7311107209698096
3.512898374465109	0.6393248968265378	1.940049306153261	4.970903926696931	1.732190690970435
3.5150925645803275	0.640272705324704	1.9399165290651468	4.9726033550540265	1.7332707765614563
3.5172867546955464	0.6412190974889613	1.939783670280592	4.974297899325572	1.7343509775725814
3.519480944810765	0.6421640737999128	1.9396507306940804	4.975987589558758	1.7354312938332201
3.521675134925984	0.6431076347477948	1.9395177111986464	4.97767245556228	1.7365117251724898
3.5238693250412023	0.6440497808322851	1.939384612685882	4.979352526908674	1.7375922714192202
3.5260635151564212	0.644990512562314	1.939251436045947	4.981027832936613	1.7386729324019579
3.5282577052716397	0.645929830455878	1.9391181821675756	4.982698402753198	1.7397537079489713
3.530451895386858	0.6468677350398567	1.9389848519380866	4.984364265236199	1.7408345978882553
3.532646085502077	0.6478042268498326	1.9388514462433903	4.986025449036291	1.7419156020475361
3.5348402756172956	0.6487393064299138	1.9387179659679983	4.987681982579255	1.7429967202542762
3.5370344657325146	0.6496729743325597	1.93858441199503	4.989333894068148	1.744077952335678
3.539228655847733	0.6506052311184085	1.9384507852062214	4.990981211485468	1.7451592981186894
3.541422845962952	0.651536077356109	1.9383170864819337	4.992623962595273	1.7462407574300083
3.5436170360781705	0.6524655136221534	1.93818331670116	4.994262174945291	1.7473223300960865
3.545811226193389	0.6533935405007146	1.938049476741534	4.995895875868999	1.7484040159431349
3.546755211166672	0.6537923629790157	1.9379918747110625	4.996597345858705	1.7488694138529934
3.548005416308608	0.6543201585834839	1.937915567479338	4.99752509248768	1.749485814797127
3.5501996064238264	0.6552453684695131	1.9377815897895097	4.9991498517124615	1.7505677264838047
3.5523937965390453	0.6561691707650582	1.93764754454565	5.000770180246322	1.751649750828681
3.554587986654264	0.6570915660834261	1.9375134326200314	5.002386104586084	1.7527318876570461
3.5567821767694827	0.6580125550448228	1.9373792548836042	5.003997651024384	1.7538141367939704
3.558976366884701	0.6589321382762054	1.9372450122060048	5.00560484565161	1.7548964980643091
3.56117055699992	0.6598503164111349	1.9371107054555627	5.007207714357833	1.7559789712927067
3.5633647471151386	0.6607670900896326	1.9369763354993077	5.008806282834703	1.7570615563036014
3.565558937230357	0.6616824599580383	1.9368419032029769	5.010400576577338	1.7581442529212283
3.567753127345576	0.6625964266688703	1.936707409431022	5.011990620886174	1.7592270609696243
3.5699473174607945	0.6635089908806884	1.9365728550466161	5.013576440868817	1.7603099802726323
3.5721415075760135	0.6644201532579587	1.936438240911661	5.01515806144185	1.761393010653905
3.574335697691232	0.6653299144709203	1.9363035678867935	5.016735507332644	1.7624761519369085
3.576529887806451	0.6662382751954548	1.9361688368313927	5.018308803081128	1.7635594039449274
3.5787240779216694	0.6671452361129567	1.9360340486035865	5.019877973041556	1.7646427665010673
3.5809182680368883	0.6680507979102078	1.9358992040602576	5.0214430413842415	1.7657262394282605
3.5831124581521068	0.668954961279251	1.9357643040570514	5.023004032097286	1.766809822549268
3.5853066482673253	0.6698577269172683	1.9356293494483812	5.0245609689882755	1.7678935156866853
3.587500838382544	0.6707590955264598	1.9354943410874355	5.026113875685968	1.7689773186629438
3.5896950284977627	0.6716590678139247	1.9353592798261838	5.027662775641959	1.7700612313003177
3.5918892186129816	0.6725576444915443	1.9352241665153829	5.029207692132326	1.771145253420925
3.5940834087282	0.6734548262758664	1.9350890020045837	5.030748648259263	1.7722293848467328
3.596277598843419	0.6743506138879924	1.9349537871421365	5.032285666952688	1.7733136253995603
3.5984717889586375	0.6752450080534658	1.9348185227751977	5.033818770971838	1.774397974901083
3.59941577393192	0.6756293659970729	1.9347603142888925	5.034477144601119	1.7748645174657895
3.600665979073856	0.6761380095021615	1.9346832097497353	5.035347982906848	1.775482433172836
3.602860169189075	0.6770296189681789	1.9345478489105354	5.036873325180311	1.7765670000362177
3.6050543593042934	0.6779198371897347	1.9344124411012076	5.038394820048817	1.7776516753124936
3.6072485494195123	0.6788086649090587	1.934276987164191	5.039912489604483	1.7787364588227994
3.609442739534731	0.6796961028722907	1.9341414879407595	5.041426355776462	1.7798213503881446
3.6116369296499498	0.6805821518293788	1.9340059442710282	5.042936440332437	1.7809063498294169
3.6138311197651682	0.6814668125339803	1.9338703569939588	5.044442764880099	1.7819914569673843
3.616025309880387	0.6823500857433632	1.9337347269473646	5.045945350868603	1.7830766716226993
3.6182194999956057	0.6832319722183093	1.9335990549679163	5.047444219590025	1.7841619936159026
3.620413690110824	0.68411247272302	1.9334633418911473	5.048939392180781	1.7852474227674253
3.622607880226043	0.6849915880250219	1.9333275885514596	5.050430889623049	1.7863329588975942
3.6248020703412616	0.6858693188950752	1.9331917957821283	5.05191873274617	1.787418601826633
3.6269962604564805	0.686745666107083	1.933055964415307	5.053402942228026	1.7885043513746668
3.629190450571699	0.6876206304380024	1.9329200952820333	5.054883538596418	1.7895902073617254
3.631384640686918	0.6884942126677565	1.9327841892122335	5.0563605422304185	1.7906761696077458
3.6335788308021364	0.6893664135791484	1.9326482470347277	5.057833973361709	1.7917622379325766
3.6357730209173553	0.690237233957776	1.932512269577235	5.059303852075917	1.7928484121559796
3.637967211032574	0.6911066745919489	1.9323762576663779	5.060770198313919	1.7939346920976347
3.6401614011477923	0.6919747362726054	1.9322402121276878	5.062233031873147	1.7950210775771414
3.6423555912630112	0.6928414197932324	1.9321041337856093	5.063692372408868	1.796107568414023
3.6445497813782297	0.6937067259497857	1.9319680234635046	5.065148239435461	1.7971941644277296
3.6467439714934486	0.694570655540611	1.9318318819836588	5.066600652327674	1.7982808654376405
3.648938161608667	0.6954332093663677	1.931695710167285	5.068049630321866	1.7993676712630677
3.651132351723886	0.6962943882299526	1.9315595088345265	5.069495192517246	1.8004545817232593
3.6520763366971685	0.6966644619844372	1.9315009033893047	5.070116056459462	1.8009222247364
3.6533265418391045	0.6971541929364254	1.9314232788044647	5.070937357877083	1.801541596637401
3.655520731954323	0.6980126242929354	1.93128702089512	5.072376145229925	1.802628715824621
3.657714922069542	0.6988696831086493	1.9311507359234592	5.073811573270779	1.8037159391039914
3.6599091121847604	0.6997253701946798	1.9310144247053975	5.075243660562304	1.8048032662945321
3.6621033022999794	0.7005796863640162	1.930878088055804	5.076672425535974	1.8058906972152127
3.664297492415198	0.7014326324314555	1.9307417267885056	5.078097886493235	1.8069782316849563
3.666491682530417	0.7022842092135342	1.9306053417162912	5.079520061606653	1.8080658695226417
3.6686858726456353	0.7031344175284628	1.9304689336509155	5.080938968921046	1.8091536105471064
3.670880062760854	0.7039832581960594	1.9303325034031031	5.082354626354605	1.8102414545771495
3.6730742528760727	0.7048307320376858	1.9301960517825527	5.083767051700002	1.811329401431534
3.675268442991291	0.7056768398761835	1.930059579597941	5.085176262625493	1.81241745092899
3.67746263310651	0.7065215825358123	1.929923087656926	5.086582276675997	1.8135056028882175
3.6796568232217286	0.7073649608421884	1.9297865767661515	5.087985111274181	1.8145938571278883
3.6818510133369475	0.7082069756222238	1.9296500477312506	5.089384783721518	1.8156822134666497
3.684045203452166	0.7090476277040679	1.9295135013568492	5.090781311199345	1.816770671723126
3.686239393567385	0.7098869179170482	1.9293769384465698	5.0921747107699025	1.817859231715922
3.6884335836826034	0.7107248470916131	1.929240359803035	5.093564999377369	1.818947893263625
3.6906277737978224	0.711561416059276	1.9291037662278714	5.094952193848881	1.8200366561848078
3.692821963913041	0.7123966256525591	1.9289671585217125	5.096336310895547	1.8211255202980314
3.6950161540282593	0.7132304767049391	1.9288305374842027	5.097717367113444	1.8222144854218467
3.6972103441434783	0.7140629700507931	1.9286939039139999	5.099095378984614	1.8233035513747973
3.6994045342586968	0.7148941065253462	1.92855725860878	5.100470362878038	1.8243927179754225
3.7015987243739157	0.7157238869646195	1.9284206023652388	5.101842335050616	1.8254819850422588
3.703792914489134	0.7165523122053786	1.9282839359790969	5.103211311648117	1.8265713523938438
3.7047368994624166	0.7169083007772703	1.9282251364128722	5.1037993554702075	1.8270400510728952
3.705987104604353	0.7173793830850838	1.9281472602451006	5.104577308706137	1.8276608198487168
3.7081812947195716	0.7182051004418397	1.9280105759570279	5.105940342151039	1.828750387225422
3.71037548483479	0.7190294651143483	1.9278738839076885	5.107300427800887	1.8298400543425117
3.712569674950009	0.7198524779418595	1.9277371848889298	5.108657581366363	1.8309298210185472
3.7147638650652275	0.7206741397641248	1.927600479691637	5.110011818451688	1.8320196870721013
3.7169580551804464	0.7214944514213513	1.927463769105739	5.111363154555519	1.8331096523217623
3.719152245295665	0.7223134137541557	1.9273270539202088	5.1127116050718495	1.8341997165861335
3.721346435410884	0.7231310276035201	1.9271903349230672	5.114057185290893	1.8352898796838377
3.7235406255261023	0.7239472938107475	1.9270536129013864	5.115399910399959	1.836380141433519
3.7257348156413213	0.7247622132174192	1.9269168886412917	5.116739795484327	1.837470501653844
3.7279290057565397	0.7255757866653517	1.9267801629279648	5.118076855528101	1.8385609601635042
3.7301231958717582	0.7263880149965556	1.926643436545646	5.119411105415061	1.83965151678122
3.732317385986977	0.7271988990531937	1.926506710277637	5.12074255992951	1.8407421713257401
3.7345115761021956	0.7280084396775414	1.9263699849063036	5.122071233757103	1.8418329236158455
3.7367057662174146	0.7288166377119467	1.9262332612130784	5.123397141485679	1.842923773470351
3.738899956332633	0.7296234939987911	1.9260965399784626	5.124720297606075	1.8440147207081072
3.741094146447852	0.7304290093804513	1.9259598219820293	5.126040716512935	1.8451057651480027
3.7432883365630705	0.7312331846992616	1.925823108002425	5.127358412505518	1.846196906608966
3.745482526678289	0.7320360207974766	1.9256863988173727	5.128673399788483	1.847288144909968
3.747676716793508	0.7328375185172353	1.9255496952036737	5.129985692472686	1.8483794798700235
3.7498709069087264	0.7336376787005248	1.9254129979372103	5.131295304575946	1.8494709113081924
3.7520650970239453	0.7344365021891448	1.9252763077929473	5.132602250023828	1.850562439043584
3.754259287139164	0.7352339898246744	1.9251396255449356	5.133906542650398	1.8516540628953566
3.7564534772543827	0.7360301424484363	1.9250029519663125	5.135208196198983	1.8527457826827203
3.757397462227665	0.7363722528991368	1.924944155087722	5.135767385367198	1.85321549208937
3.758647667369601	0.7368249609014652	1.924866287829305	5.136507224322917	1.8538375982249393
3.76084185748482	0.7376184460244735	1.9247296339052316	5.137803640586283	1.8549295093413332
3.7630360476000386	0.7384105986578197	1.9245929909645043	5.139097458464648	1.8560215158512787
3.765230237715257	0.7392014196414771	1.9244563597766302	5.140388691345789	1.8571136175742124
3.767424427830476	0.7399909098150019	1.9243197411102146	5.141677352530412	1.8582058143296318
3.7696186179456945	0.7407790700175033	1.924183135732961	5.142963455232865	1.8592981059370972
3.7718128080609135	0.7415659010876129	1.924046544411675	5.144247012581845	1.8603904922162335
3.774006998176132	0.7423514038634554	1.9239099679122644	5.145528037621096	1.8614829729867324
3.776201188291351	0.74313557918262	1.9237734069997423	5.146806543310102	1.8625755480683537
3.7783953784065694	0.7439184278821313	1.9236368624382278	5.1480825425247705	1.8636682172809267
3.7805895685217883	0.7446999507984214	1.9235003349909483	5.149356048058115	1.8647609804443532
3.7827837586370068	0.7454801487673033	1.9233638254202412	5.150627072620924	1.865853837378608
3.7849779487522253	0.7462590226239425	1.9232273344875552	5.1518956288424285	1.8669467879037405
3.787172138867444	0.7470365732028317	1.9230908629534522	5.153161729270963	1.8680398318398774
3.7893663289826627	0.7478128013377642	1.9229544115776085	5.154425386374616	1.8691329690072234
3.7915605190978816	0.7485877078618083	1.9228179811188164	5.1556866125418805	1.8702261992260634
3.7937547092131	0.7493612936072828	1.9226815723349864	5.15694542008229	1.8713195223167636
3.795948899328319	0.7501335594057312	1.9225451859831475	5.15820182122706	1.8724129380997734
3.7981430894435375	0.7509045060878992	1.922408822819449	5.159455828129708	1.8735064463956272
3.800337279558756	0.7516741344837092	1.9222724835991625	5.160707452866687	1.8746000470249455
3.802531469673975	0.7524424454222383	1.9221361690766827	5.161956707437993	1.8756937398084368
3.8047256597891934	0.7532094397316944	1.9219998800055285	5.163203603767778	1.8767875245668981
3.8069198499044123	0.7539751182393949	1.9218636171383445	5.164448153704963	1.8778814011212186
3.809114040019631	0.7547394817717434	1.9217273812269027	5.1656903690238245	1.878975369292379
3.8100580249929132	0.7550679220727079	1.9216687782621555	5.166224079844421	1.8794460446709849
3.8113082301348498	0.7555025311542091	1.9215911730221027	5.166930261424601	1.8800694289014535
3.8135024202500682	0.7562642672113049	1.921454993273974	5.168167842534071	1.8811635797696125
3.815696610365287	0.7570246907665669	1.921318842731676	5.169403123906145	1.8822578217181223
3.8178908004805057	0.7577838026425338	1.9211827221435005	5.170636117022433	1.8833521545683476
3.820084990595724	0.758541603660727	1.9210466322568711	5.171866833292825	1.8844465781417525
3.822279180710943	0.7592980946416307	1.9209105738183454	5.1730952840560525	1.8855410922599023
3.8244733708261616	0.7600532764046728	1.9207745475736158	5.174321480580254	1.8866356967444644
3.8266675609413805	0.7608071497682061	1.92063855426751	5.175545434063523	1.8877303914172097
3.828861751056599	0.7615597155494892	1.9205025946439929	5.17676715563447	1.888825176100014
3.831055941171818	0.7623109745646688	1.9203666694461665	5.177986656352756	1.88992005061486
3.8332501312870364	0.7630609276287617	1.9202307794162714	5.179203947209645	1.891015014783837
3.8354443214022553	0.763809575555637	1.9200949252956871	5.180419039128531	1.8921100684291439
3.837638511517474	0.7645569191579995	1.9199591078249334	5.181631942965472	1.89320521137309
3.8398327016326923	0.7653029592473723	1.9198233277436711	5.182842669509714	1.894300443438095
3.8420268917479112	0.7660476966340809	1.9196875857907028	5.184051229484216	1.8953957644466926
3.8442210818631297	0.7667911321272362	1.9195518827039724	5.18525763354616	1.8964911742215294
3.8464152719783486	0.7675332665347193	1.919416219220568	5.1864618922874675	1.8975866725853674
3.848609462093567	0.7682741006631661	1.9192805960767207	5.187664016235304	1.898682259361085
3.850803652208786	0.7690136353179513	1.9191450140078066	5.1888640158525785	1.899777934371678
3.8529978423240046	0.7697518713031742	1.9190094737483463	5.190061901538446	1.9008736974402614
3.855192032439223	0.770488809421644	1.918873976032006	5.191257683628798	1.9019695483900692
3.857386222554442	0.7712244504748648	1.918738521591598	5.192451372396748	1.9030654870444568
3.8595804126696605	0.7719587952630226	1.9186031111590813	5.193642978053119	1.9041615132269019
3.8617746027848794	0.7726918445849709	1.9184677454655625	5.194832510746922	1.9052576267610049
3.862718587758162	0.7730068188743018	1.9184095223521278	5.195343636533837	1.9057292238066026
3.863968792900098	0.7734235992382175	1.9183324252412952	5.196019980565831	1.906353827470491
3.866162983015317	0.7741540600189112	1.9181971512156812	5.19720539753665	1.9074501151792105
3.8683571731305353	0.7748832277218289	1.918061924117271	5.198388771625789	1.9085464897111404
3.870551363245754	0.7756111031403633	1.9179267446737638	5.199570112739714	1.9096429508903852
3.8727455533609727	0.7763376870665103	1.9177916136120083	5.2007494307254145	1.9107394985411774
3.874939743476191	0.7770629802908567	1.9176565316580028	5.201926735370853	1.9118361324878799
3.87713393359141	0.7777869836025689	1.9175214995368954	5.203102036405417	1.9129328525549858
3.8793281237066286	0.7785096977893811	1.9173865179729843	5.2042753435003615	1.9140296585671197
3.8815223138218475	0.7792311236375835	1.9172515876897183	5.205446666269254	1.9151265503490391
3.883716503937066	0.7799512619320124	1.9171167094096973	5.206616014268413	1.9162235277256348
3.885910694052285	0.780670113456038	1.9169818838546717	5.207783396997336	1.9173205905219322
3.8881048841675034	0.781387678991555	1.916847111745543	5.208948823899136	1.918417738563092
3.8902990742827224	0.7821039593189715	1.9167123938023647	5.210112304360965	1.9195149716744115
3.892493264397941	0.7828189552171992	1.916577730744341	5.211273847714435	1.9206122896813254
3.8946874545131593	0.7835326674636438	1.916443123289828	5.212433463236039	1.9217096924094061
3.8968816446283783	0.7842450968341945	1.9163085721563335	5.213591160147565	1.9228071796843658
3.8990758347435968	0.7849562441032155	1.9161740780605172	5.214746947616503	1.923904751332056
3.9012700248588157	0.7856661100435364	1.9160396417181904	5.2159008347564635	1.9250024071784695
3.903464214974034	0.7863746954264431	1.9159052638443166	5.217052830627567	1.9261001470497408
3.905658405089253	0.7870820010216694	1.9157709451530105	5.218202944236856	1.9271979707721463
3.9078525952044716	0.7877880275973879	1.9156366863575394	5.2193511845386835	1.9282958781721067
3.91004678531969	0.7884927759202021	1.9155024881703218	5.2204975604351125	1.9293938690761865
3.912240975434909	0.7891962467551383	1.9153683513029285	5.221642080776303	1.9304919433110945
3.9144351655501275	0.7898984408656372	1.915234276466082	5.222784754360896	1.9315901007036864
3.91537915052341	0.7902001463759585	1.9151766140200492	5.223275789670129	1.93206257576907
3.9166293556653464	0.7905993590135465	1.9151002643696553	5.223925589936402	1.9326883410809634
3.918823545780565	0.7912990019591133	1.9149663157226744	5.225064596199576	1.9337866642700752
3.921017735895784	0.7919973704609765	1.9148324312333156	5.226201781796794	1.934885070098318
3.9232119260110023	0.7926944652761603	1.9146986116089069	5.227337155324428	1.935983558393138
3.9254061161262213	0.793390287160066	1.9145648575559264	5.228470725329217	1.9370821289821307
3.9276003062414397	0.7940848368664665	1.9144311697800043	5.229602500308628	1.9381807816930412
3.9297944963566582	0.7947781151474989	1.9142975489859202	5.230732488711225	1.9392795163537666
3.931988686471877	0.7954701227536581	1.9141639958776047	5.231860698937024	1.9403783327923545
3.9341828765870956	0.7961608604337911	1.914030511158138	5.232987139337855	1.9414772308370056
3.9363770667023146	0.7968503289350901	1.91389709552975	5.234111818217713	1.9425762103160733
3.938571256817533	0.797538529003087	1.913763749693821	5.235234743833108	1.9436752710580645
3.940765446932752	0.7982254613816476	1.913630474350879	5.236355924393417	1.9447744128916407
3.9429596370479705	0.798911126812966	1.9134972702006017	5.237475368061222	1.9458736356456177
3.9451538271631894	0.7995955260375595	1.9133641379418151	5.238593082952659	1.9469729391489676
3.947348017278408	0.800278659794262	1.9132310782724935	5.239709077137752	1.948072323230818
3.9495422073936264	0.800960528820221	1.9130980918897582	5.24082335864075	1.9491717877204537
3.9517363975088453	0.8016411338508905	1.9129651794898785	5.241935935440461	1.9502713324473164
3.953930587624064	0.8023204756200278	1.9128323417682698	5.243046815470582	1.951370957241006
3.9561247777392827	0.802998554859688	1.9126995794194948	5.244156006620027	1.9524706619312808
3.958318967854501	0.8036753723002193	1.912566893137261	5.245263516733248	1.9535704463480579
3.96051315796972	0.8043509286702598	1.9124342836144224	5.246369353610561	1.954670310321414
3.9627073480849386	0.8050252246967315	1.9123017515429772	5.247473525008464	1.9557702536815864
3.964901538200157	0.805698261104838	1.9121692976140685	5.24857603863995	1.9568702762589723
3.967095728315376	0.8063700386180592	1.9120369225179832	5.249676902174827	1.9579703778841302
3.9680397132886585	0.806658663768302	1.9119799964990165	5.2501500101787375	1.9584436881341853
3.9692899184305945	0.8070405579581481	1.911904626944151	5.250776123240024	1.9590705583877808
3.9714841085458135	0.8077098198451271	1.9117724115811454	5.251873709419899	1.960170817600806
3.973678298661032	0.8083778249972844	1.9116402771166812	5.252969668256547	1.9612711553542506
3.975872488776251	0.8090445741311705	1.9115082242376153	5.254064007250105	1.962371571479323
3.9780666788914694	0.8097100679615946	1.9113762536299457	5.255156733859048	1.9634720658073943
3.9802608690066883	0.8103743072016225	1.91124436597881	5.256247855500488	1.9645726381700002
3.982455059121907	0.8110372925625721	1.9111125619684866	5.257337379550473	1.9656732883988404
3.9846492492371253	0.8116990247540116	1.9109808422823924	5.2584253133442775	1.9667740163257794
3.986843439352344	0.8123595044837563	1.9108492076030825	5.25951166417669	1.967874821782847
3.9890376294675627	0.8130187324578657	1.9107176586122503	5.260596439302309	1.9689757046022391
3.9912318195827816	0.8136767093806413	1.910586195990726	5.26167964593582	1.970076664616317
3.993426009698	0.8143334359546239	1.910454820418476	5.2627612912522865	1.9711777016576084
3.995620199813219	0.8149889128805916	1.910323532574602	5.263841382387425	1.9722788155588087
3.9978143899284375	0.815643140857557	1.9101923331373414	5.264919926437887	1.973380006152779
4.000008580043656	0.8162961205827653	1.910061222784065	5.265996930461534	1.9744812732725494
4.002202770158875	0.8169478527516928	1.9099302021912772	5.267072401477712	1.975582616751317
4.004396960274094	0.8175983380580442	1.9097992720346146	5.268146346467524	1.9766840364224476
4.006591150389312	0.8182475771937511	1.909668432988846	5.269218772374097	1.9777855321194746
4.008785340504531	0.8188955708489706	1.9095376857278712	5.27028968610285	1.9788871036761018
4.01097953061975	0.8195423197120834	1.9094070309247193	5.271359094521763	1.9799887509262004
4.013173720734969	0.820187824469692	1.9092764692515498	5.272427004461636	1.9810904737038129
4.015367910850187	0.8208320858066198	1.9091460013796497	5.273493422716348	1.9821922718431497
4.017562100965406	0.8214751044059097	1.9090156279794341	5.274558356043119	1.983294145178593
4.019756291080625	0.8221168809488225	1.9088853497204448	5.275621811162767	1.984396093544694
4.020700276053907	0.8223926042446712	1.9088293308153985	5.276078877957283	1.9848701970651723
4.021950481195843	0.8227574161148363	1.9087551672713492	5.276683794759959	1.9854981167761752
4.024144671311062	0.8233967105816451	1.9086250812999397	5.277744313483465	1.9866002147079294
4.0263388614262805	0.8240347650251576	1.9084950924731328	5.278803373946409	1.987702387175021
4.028533051541499	0.8246715801194971	1.908365201456968	5.279860982726514	1.9888046340126857
4.0307272416567175	0.8253071565370003	1.9082354089166074	5.280917146366352	1.9899069550563304
4.032921431771936	0.825941494948216	1.9081057155163337	5.281971871373585	1.9910093501415338
4.035115621887155	0.826574596021906	1.9079761219195503	5.283025164221211	1.9921118191040468
4.037309812002373	0.8272064604250426	1.90784662878878	5.284077031347799	1.9932143617797922
4.039504002117592	0.8278370888228104	1.9077172367856636	5.28512747915773	1.9943169780048657
4.041698192232811	0.8284664818786035	1.9075879465709595	5.286176514021433	1.995419667615535
4.04389238234803	0.8290946402540275	1.9074587588045426	5.28722414227562	1.9965224304482407
4.046086572463248	0.8297215646088973	1.9073296741454029	5.288270370223516	1.9976252663395968
4.048280762578467	0.8303472556012389	1.907200693251645	5.289315204135093	1.9987281751263892
4.050474952693686	0.8309717138872875	1.907071816780487	5.290358650247296	1.9998311566455784
4.052669142808905	0.8315949401214886	1.9069430453882585	5.291400714764271	2.0009342107342976
4.054863332924123	0.8322169349564978	1.9068143797304016	5.292441403857589	2.002037337229853
4.057057523039342	0.8328376990431812	1.9066858204614678	5.293480723666472	2.003140535969725
4.059251713154561	0.8334572330306149	1.9065573682351176	5.29451868029801	2.0042438067915684
4.061445903269779	0.8340755375660863	1.9064290237041204	5.295555279827384	2.0053471495332107
4.063640093384998	0.8346926132950934	1.9063007875203517	5.296590528298083	2.006450564032654
4.065834283500217	0.8353084608613461	1.9061726603347937	5.29762443172212	2.007554050128074
4.068028473615436	0.8359230809067661	1.906044642797533	5.298656996080249	2.0086576076578213
4.070222663730654	0.8365364740714878	1.90591673555776	5.299688227322171	2.00976123646042
4.072416853845873	0.8371486409938586	1.9057889392637677	5.300718131366751	2.0108649363745683
4.073360838819156	0.8374116304865505	1.905733993007317	5.301160810070282	2.0113397922417504
4.074611043961092	0.8377595823104399	1.9056612545629503	5.3017467141022285	2.01196870723914
4.07680523407631	0.8383692986560076	1.9055336821018032	5.302773981386419	2.0130725488931827
4.078999424191529	0.8389777906635528	1.9054062225259203	5.303799939046925	2.0141764611759183
4.0811936143067475	0.8395850589642831	1.9052788764799933	5.304824592881339	2.0152804439267427
4.0833878044219665	0.8401911041876229	1.9051516446078118	5.305847948657444	2.016384496985228
4.0855819945371845	0.8407959269612146	1.9050245275522604	5.3068700121134205	2.017488620191119
4.087776184652403	0.84139952791092	1.9048975259553185	5.307890788958041	2.0185928133843363
4.089970374767622	0.8420019076608206	1.9047706404580587	5.308910284870868	2.019697076404975
4.09216456488284	0.8426030668332196	1.9046438717006462	5.309928505502455	2.020801409093305
4.094358754998059	0.8432030060486422	1.904517220322337	5.3109454564745375	2.02190581128977
4.096552945113278	0.8438017259258374	1.904390686961477	5.311961143380227	2.023010282834989
4.098747135228497	0.8443992270817788	1.9042642722555008	5.312975571784203	2.0241148235697555
4.100941325343715	0.844995510131667	1.9041379768409303	5.313988747222905	2.0252194333350375
4.103135515458934	0.8455905756889291	1.9040118013533736	5.315000675204722	2.026324111971978
4.105329705574153	0.8461844243652221	1.9038857464275236	5.316011361210173	2.0274288593218945
4.107523895689372	0.8467770567704329	1.9037598126971573	5.317020810692105	2.0285336752262784
4.10971808580459	0.8473684735126806	1.9036340007951342	5.318029029075866	2.0296385595267954
4.111912275919809	0.8479586751983178	1.903508311353395	5.319036021759495	2.0307435120652872
4.114106466035028	0.8485476624319319	1.9033827450029601	5.3200417941139015	2.031848532683768
4.116300656150246	0.8491354358163474	1.903257302373929	5.321046351483046	2.0329536212244275
4.118494846265465	0.8497219959526271	1.9031319840954786	5.322049699184119	2.0340587775296286
4.120689036380684	0.8503073434400737	1.9030067907958619	5.323051842507719	2.03516400144191
4.122883226495903	0.8508914788762323	1.9028817231024073	5.324052786718027	2.0362692928039823
4.125077416611121	0.851474402856891	1.9027567816415163	5.325052537052984	2.0373746514587316
4.126021401584404	0.8517248159831566	1.9027030682896062	5.325482283869091	2.037850219775823
4.12727160672634	0.8520561159760839	1.9026319670386633	5.326051098724461	2.0384800772492175
4.129465796841559	0.8526366188260924	1.9025072799183935	5.327048476918436	2.0395855700186734
4.131659986956777	0.8532159119974471	1.9023827209043223	5.328044676795159	2.0406911296105057
4.133854177071996	0.8537939960789299	1.9022582906191328	5.329039703489326	2.0417967558682952
4.136048367187215	0.8543708716575761	1.9021339896845764	5.330033562110247	2.042902448635796
4.1382425573024335	0.8549465393186758	1.9020098187214696	5.331026257742008	2.044008207756935
4.1404367474176516	0.855520999645777	1.9018857783496939	5.332017795443643	2.045114033075812
4.1426309375328705	0.8560942532206867	1.901761869188194	5.333008180249296	2.0462199244367016
4.144825127648089	0.8566663006234734	1.9016380918549765	5.333997417168383	2.047325881684049
4.1470193177633075	0.8572371424324695	1.9015144469671086	5.334985511185754	2.0484319046624737
4.149213507878526	0.8578067792242733	1.9013909351407172	5.335972467261856	2.049537993216767
4.151407697993745	0.8583752115737507	1.9012675569909867	5.33695829033289	2.0506441471918926
4.153601888108964	0.8589424400540384	1.9011443131321584	5.337942985310971	2.0517503664329872
4.155796078224182	0.8595084652365456	1.9010212041775287	5.338926557084282	2.052856650785359
4.157990268339401	0.860073287690956	1.9008982307394482	5.3399090105172355	2.053963000094488
4.16018445845462	0.860636907985231	1.9007753934293201	5.340890350450624	2.055069414206026
4.162378648569839	0.8611993266856113	1.9006526928575984	5.341870581701773	2.056175892965796
4.164572838685057	0.8617605443566196	1.9005301296337878	5.342849709064695	2.057282436219794
4.166767028800276	0.8623205615610631	1.9004077043664407	5.343827737310243	2.0583890438141847
4.168961218915495	0.8628793788600357	1.9002854176631574	5.344804671186257	2.059495715595305
4.171155409030713	0.8634369968129205	1.9001632701305835	5.345780515417712	2.060602451409663
4.173349599145932	0.8639934159773927	1.9000412623744092	5.346755274706871	2.0617092511039363
4.175543789261151	0.8645486369094213	1.8999193949993682	5.34772895373343	2.0628161145249733
4.17773797937637	0.8651026601632724	1.899797668609235	5.348701557154659	2.0639230415197924
4.178681964349652	0.8653406438405629	1.899745342978786	5.3491196610617715	2.0643992834254004
4.179932169491588	0.8656554862915115	1.8996760838068254	5.349673089605552	2.065030031935582
4.182126359606807	0.8662071158450058	1.8995546411939934	5.350643555698971	2.066137085619699
4.184320549722026	0.8667575493729274	1.899433341371631	5.351612960025783	2.067244202419672
4.186514739837244	0.8673067874227552	1.8993121849396661	5.352581307155005	2.068351382183197
4.188708929952463	0.8678548305402782	1.8991911724970616	5.353548601633948	2.069458624758138
4.190903120067682	0.868401679269598	1.899070304641814	5.354514847988348	2.0705659299925303
4.1930973101829006	0.8689473341531309	1.8989495819709512	5.3554800507225115	2.0716732977345753
4.195291500298119	0.8694917957316114	1.898829005080532	5.356444214319449	2.0727807278326433
4.1974856904133375	0.8700350645440946	1.898708574565645	5.357407343241013	2.073888220135273
4.1996798805285565	0.8705771411279589	1.8985882910204055	5.358369441928031	2.0749957744911693
4.2018740706437745	0.8711180260189088	1.898468155037956	5.359330514800444	2.0761033907492057
4.204068260758993	0.8716577197509776	1.8983481672104643	5.360290566257436	2.077211068758422
4.206262450874212	0.8721962228565305	1.898228328129121	5.361249600677567	2.0783188083680253
4.208456640989431	0.8727335358662669	1.8981086383841392	5.362207622418907	2.0794266094273883
4.210650831104649	0.8732696593092237	1.897989098564753	5.363164635819163	2.0805344717860508
4.212845021219868	0.8738045937127779	1.8978697092592158	5.3641206451958094	2.0816423952937178
4.215039211335087	0.8743383396026495	1.8977504710547992	5.365075654846217	2.08275037980026
4.217233401450306	0.8748708975029044	1.897631384537791	5.366029669047784	2.0838584251557135
4.219427591565524	0.8754022679359571	1.8975124502934944	5.366982692058055	2.0849665312102794
4.221621781680743	0.8759324514225741	1.897393668906226	5.367934728114851	2.086074697814323
4.223815971795962	0.8764614484818763	1.8972750409593155	5.368885781436399	2.0871829248183746
4.22601016191118	0.8769892596313422	1.897156567035103	5.369835856221446	2.088291212073128
4.228204352026399	0.8775158853868105	1.8970382477149377	5.3707849566493895	2.089399559429441
4.230398542141618	0.8780413262624835	1.896920083579178	5.371733086880399	2.0905079667383335
4.2313425271149	0.8782670171500098	1.8968692948653207	5.372140694232207	2.0909848443919166
4.232592732256837	0.8785655827709299	1.896802075207188	5.372680251055531	2.091616433850991
4.234786922372055	0.8790886554230876	1.8966842231773373	5.373626453296859	2.092724960618759
4.236981112487274	0.8796105447282669	1.8965665280669997	5.3745716977075855	2.0938335468931464
4.239175302602493	0.8801312511941536	1.896448990452551	5.375515988372165	2.094942192525825
4.241369492717711	0.8806507753268114	1.8963316109093684	5.3764593293564165	2.096050897368627
4.24356368283293	0.8811691176306856	1.8962143900118285	5.377401724707648	2.097159661273546
4.245757872948149	0.8816862786086062	1.8960973283333056	5.378343178454768	2.098268484092738
4.247952063063368	0.8822022587617899	1.8959804264461713	5.379283694608401	2.0993773656785173
4.250146253178586	0.8827170585898445	1.8958636849217925	5.380223277161002	2.10048630588336
4.252340443293805	0.883230678590771	1.8957471043305296	5.3811619300869715	2.101595304559902
4.2545346334090235	0.8837431192609669	1.8956306852417362	5.382099657342768	2.1027043615609378
4.2567288235242415	0.8842543810952297	1.895514428223756	5.38303646286702	2.103813476739422
4.2589230136394605	0.8847644645867592	1.8953983338439229	5.3839723505806365	2.1049226499484672
4.261117203754679	0.8852733702271612	1.895282402668559	5.384907324386918	2.106031881041345
4.263311393869898	0.8857810985064507	1.8951666352629732	5.3858413881716665	2.1071411698714853
4.265505583985116	0.8862876499130541	1.8950510321914595	5.386774545803296	2.108250516292474
4.267699774100335	0.8867930249338133	1.8949355940172963	5.387706801132935	2.1093599201580564
4.269893964215554	0.8872972240539884	1.8948203213027437	5.388638157994542	2.110469381322133
4.272088154330773	0.8878002477572606	1.8947052146090442	5.389568620205007	2.1115788996387614
4.274282344445991	0.888302096525736	1.8945902744964185	5.390498191564257	2.1126884749621553
4.27647653456121	0.8888027708399477	1.8944755015240666	5.391426875855363	2.1137981071466836
4.278670724676429	0.8893022711788602	1.8943608962501655	5.392354676844648	2.114907796046871
4.280864914791647	0.8898005980198711	1.8942464592318664	5.3932815982817806	2.116017541517398
4.283059104906866	0.8902977518388157	1.8941321910252957	5.39420764389989	2.1171273434130966
4.284003089880149	0.890511276700867	1.8940830826054513	5.394605778934447	2.1176048199618585
4.285253295022085	0.8907937331099689	1.8940180921855523	5.395132817415658	2.1182372015889555
4.287447485137304	0.8912885423060493	1.8939041632667055	5.396057122529428	2.1193471159001165
4.289641675252522	0.8917821798982217	1.893790404821795	5.396980562925304	2.1204570862018746
4.291835865367741	0.8922746463561007	1.893676817402829	5.397903142271246	2.1215671123496764
4.29403005548296	0.8927659421477535	1.8935634015607818	5.3988248642191765	2.1226771941991225
4.296224245598178	0.8932560677397032	1.8934501578455945	5.399745732405075	2.1237873316059646
4.298418435713397	0.8937450235969324	1.8933370868061712	5.400665750449075	2.124897524426106
4.300612625828616	0.8942328101828855	1.8932241889903791	5.4015849219555685	2.1260077725156017
4.302806815943835	0.8947194279594725	1.8931114649450471	5.402503250513293	2.127118075730657
4.305001006059053	0.895204877387072	1.8929989152159632	5.403420739695435	2.128228433927627
4.307195196174272	0.8956891589245345	1.8928865403478747	5.4043373930597225	2.1293388469630172
4.3093893862894905	0.8961722730291853	1.8927743408844857	5.40525321414852	2.1304493146934824
4.311583576404709	0.896654220156828	1.8926623173684556	5.406168206488922	2.1315598369758257
4.3137777665199275	0.8971350007617475	1.8925504703413987	5.407082373592847	2.1326704136670003
4.315971956635146	0.8976146152967128	1.8924388003438817	5.4079957189571335	2.1337810446241057
4.318166146750365	0.8980930642129813	1.8923273079154233	5.408908246063627	2.13489172970439
4.320360336865583	0.8985703479603006	1.892215993594492	5.409819958379272	2.1360024687652475
4.322554526980802	0.8990464669869127	1.8921048579185047	5.410730859356208	2.137113261664221
4.324748717096021	0.8995214217395566	1.891993901423826	5.411640952431855	2.1382241082589983
4.32694290721124	0.899995212663472	1.8918831246457668	5.412550241029008	2.139335008407413
4.329137097326458	0.9004678402024019	1.8917725281185818	5.413458728555918	2.140445961967444
4.331331287441677	0.9009393047985961	1.891662112375469	5.41436641840639	2.141556968797216
4.333525477556896	0.9014096068928144	1.8915518779485685	5.4152733139598626	2.142668028754997
4.335719667672114	0.9018787469243295	1.8914418253689604	5.416179418581503	2.1437791416992
4.336663652645397	0.9020802230509503	1.8913945346013172	5.416569000620731	2.1442571812304903
4.337913857787333	0.9023467253309309	1.8913319551666643	5.4170847356222875	2.1448903074883803
4.340108047902552	0.9028135425489268	1.8912222678706367	5.41798926841909	2.1460015259812377
4.342302238017771	0.9032791990131488	1.8911127640087708	5.418893020294769	2.147112797036614
4.344496428132989	0.9037436951569537	1.891003444107895	5.419795994558252	2.1482241205134924
4.346690618248208	0.9042070314122277	1.8908943086937702	5.420698194504617	2.149335496270999
4.348884808363427	0.9046692082093889	1.8907853582910905	5.421599623415179	2.1504469241684
4.351078998478645	0.9051302259773907	1.89067659342348	5.422500284557573	2.1515584040651032
4.353273188593864	0.905590085143725	1.8905680146134924	5.42340018118584	2.1526699358206556
4.355467378709083	0.9060487861344254	1.8904596223826098	5.424299316540499	2.1537815192947454
4.357661568824302	0.9065063293740703	1.8903514172512403	5.425197693848643	2.154893154347198
4.35985575893952	0.9069627152857859	1.8902433997387178	5.426095316324009	2.1560048408379804
4.362049949054739	0.9074179442912496	1.8901355703633	5.42699218716706	2.157116578627195
4.364244139169958	0.907872016810693	1.8900279296421671	5.427888309565072	2.1582283675750844
4.366438329285176	0.908324933262905	1.889920478091421	5.428783686692205	2.159340207542027
4.3686325194003945	0.9087766940652351	1.8898132162260826	5.429678321709587	2.160452098388539
4.3708267095156135	0.9092272996335967	1.889706144560092	5.430572217765393	2.161564039975272
4.373020899630832	0.9096767503824695	1.8895992636063066	5.431465377994918	2.1626760321630147
4.3752150897460504	0.9101250467249037	1.8894925738764994	5.4323578055206605	2.1637880748126905
4.377409279861269	0.910572189072522	1.8893860758813577	5.433249503452395	2.164900167785358
4.379603469976488	0.9110181778355236	1.8892797701304824	5.434140474887251	2.16601231094221
4.381797660091706	0.911463013422687	1.889173657132386	5.435030722909785	2.167124504144573
4.383991850206925	0.9119066962413731	1.889067737394492	5.435920250592062	2.168236747253908
4.386186040322144	0.9123492266975282	1.8889620114231322	5.436809060993728	2.169349040131807
4.388380230437363	0.9127906051956872	1.8888564797235472	5.437697157162079	2.170461382639997
4.389324215410645	0.9129801408491978	1.8888111377459469	5.438079015118275	2.1709399501228805
4.390574420552581	0.9132308321389769	1.8887511427998835	5.438584542132144	2.171573774640335
4.3927686106678	0.913669907929119	1.8886460011551933	5.439471218926753	2.1726862159948097
4.394962800783019	0.9141078329664327	1.8885410552914323	5.440357190556612	2.173798706565542
4.397156990898238	0.9145446076498387	1.888436305709459	5.441242460020372	2.1749112462147817
4.399351181013456	0.9149802323768613	1.8883317529090333	5.442127030304705	2.17602383480491
4.401545371128675	0.9154147075436323	1.888227397388815	5.443010904384376	2.177136472198436
4.403739561243894	0.9158480335448936	1.8881232396463625	5.44389408522231	2.1782491582579993
4.405933751359112	0.9162802107740005	1.8880192801781315	5.4447765757696684	2.1793618928463667
4.408127941474331	0.9167112396229243	1.8879155194794741	5.445658378965911	2.1804746758264337
4.41032213158955	0.9171411204822563	1.8878119580446369	5.446539497738876	2.181587507061223
4.412516321704769	0.9175698537412095	1.8877085963667601	5.447419935004841	2.182700386413885
4.414710511819987	0.9179974397876228	1.8876054349378764	5.448299693668594	2.1838133137476947
4.416904701935206	0.9184238790079639	1.8875024742489088	5.449178776623507	2.1849262889260546
4.419098892050425	0.9188491717873315	1.8873997147896706	5.450057186751595	2.1860393118124923
4.421293082165643	0.919273318509459	1.887297157048863	5.450934926923591	2.1871523822706602
4.423487272280862	0.9196963195567178	1.8871948015140745	5.451811999999011	2.1882655001643347
4.4256814623960805	0.9201181753101194	1.8870926486717792	5.452688408826218	2.189378665357417
4.427875652511299	0.9205388861493191	1.8869906990073362	5.453564156242492	2.190491877713931
4.4300698426265175	0.9209584524526188	1.8868889530049873	5.454439245074093	2.1916051370980236
4.432264032741736	0.9213768745969699	1.8867874111478569	5.45531367813633	2.192718443373964
4.434458222856955	0.9217941529579765	1.8866860739179496	5.456187458233621	2.1938317964061436
4.436652412972173	0.9222102879098983	1.8865849417961502	5.457060588159561	2.194945196059075
4.438846603087392	0.9226252798256533	1.886484015262221	5.457933070696988	2.196058642197391
4.441040793202611	0.9230391290768212	1.8863832947948018	5.458804908618044	2.1971721346858457
4.441984778175893	0.9232168239423585	1.8863400263286758	5.459179793297132	2.1976511959050997
4.44323498331783	0.9234518360336459	1.8862827808714082	5.459676104684234	2.1982856733893126
4.445429173433048	0.9238634010650388	1.8861824739684299	5.460546661646499	2.199399258172784
4.447623363548267	0.9242738245385818	1.8860823745611304	5.461416582245273	2.2005128889013723
4.449817553663486	0.9246831068205297	1.8859824831236447	5.462285869210544	2.201626565440306
4.452011743778705	0.9250912482758139	1.8858828001289791	5.463154525261917	2.202740287654934
4.454205933893923	0.9254982492680446	1.8857833260490096	5.464022553108677	2.2038540554107207
4.456400124009142	0.9259041101595141	1.8856840613544796	5.464889955449849	2.204967868573247
4.458594314124361	0.9263088313111998	1.885585006515001	5.46575673497426	2.206081727008211
4.460788504239579	0.9267124130827665	1.8854861619990508	5.466622894360595	2.2071956305814266
4.462982694354798	0.9271148558325703	1.885387528273971	5.4674884362774625	2.2083095791588216
4.465176884470017	0.9275161599176603	1.8852891058059666	5.468353363383449	2.2094235726064397
4.467371074585236	0.9279163256937826	1.8851908950601057	5.469217678327184	2.2105376107904378
4.469565264700454	0.9283153535153821	1.885092896500317	5.4700813837473925	2.211651693577088
4.471759454815673	0.9287132437356064	1.8849951105893896	5.470944482272958	2.2127658208327734
4.473953644930892	0.9291099967063079	1.8848975377889707	5.471806976522979	2.213879992423991
4.47614783504611	0.9295056127780467	1.8848001785595654	5.472668869106825	2.21499420821735
4.478342025161329	0.9299000923000941	1.8847030333605348	5.473530162624199	2.2161084680795704
4.4805362152765476	0.9302934356204344	1.884606102650096	5.474390859665188	2.2172227718774837
4.4827304053917665	0.9306856430857687	1.8845093868853189	5.475250962810325	2.2183371194780324
4.4849245955069845	0.9310767150415171	1.884412886522127	5.476110474630642	2.219451510748268
4.4871187856222035	0.9314666518318216	1.8843166020152955	5.4769693976877285	2.2205659455553524
4.489312975737422	0.9318554537995491	1.8842205338184497	5.4778277345337845	2.2216804237665557
4.49150716585264	0.9322431212862942	1.884124682384064	5.4786854877116795	2.222794945249257
4.493701355967859	0.9326296546323812	1.8840290481634618	5.479542659755002	2.223909509870944
4.494645340941142	0.9327956002576396	1.883987971326303	5.47991125434815	2.224389031356354
4.495895546083078	0.9330150541768684	1.8839336316068125	5.48039925318812	2.2250241174992103
4.498089736198297	0.9333993202575491	1.8838384331631322	5.481255270526232	2.226138768001758
4.500283926313515	0.933782453210956	1.883743453280281	5.48211071427542	2.227253461246394
4.502478116428734	0.9341644533723624	1.883648692404963	5.482965586932708	2.228368197101033
4.504672306543953	0.9345453210757864	1.8835541509827243	5.48381989098611	2.2294829754336933
4.506866496659172	0.9349250566539923	1.883459829457953	5.4846736289146865	2.2305977961124994
4.50906068677439	0.9353036604384942	1.8833657282738765	5.485526803188593	2.2317126590056797
4.511254876889609	0.9356811327595587	1.8832718478725616	5.48637941626914	2.2328275639815662
4.513449067004828	0.9360574739462069	1.883178188694913	5.487231470608837	2.233942510908595
4.515643257120046	0.9364326843262176	1.8830847511806723	5.488082968651448	2.2350574996553036
4.517837447235265	0.9368067642261303	1.8829915357684166	5.488933912832043	2.2361725300903332
4.520031637350484	0.9371797139712469	1.8828985428955571	5.48978430557705	2.2372876020824273
4.522225827465703	0.9375515338856355	1.8828057729983394	5.490634149304302	2.2384027155004285
4.524420017580921	0.9379222242921321	1.8827132265118407	5.491483446423093	2.2395178702132816
4.52661420769614	0.938291785512344	1.8826209038699695	5.492332199334223	2.2406330660900324
4.528808397811359	0.9386602178666518	1.8825288055054645	5.4931804104300515	2.241748302999825
4.531002587926577	0.9390275216742122	1.882436931849894	5.494028082094545	2.242863580811904
4.533196778041796	0.9393936972529614	1.882345283333653	5.494875216703329	2.2439788993956116
4.535390968157015	0.9397587449196162	1.8822538603859646	5.495721816623734	2.245094258620389
4.5375851582722335	0.9401226649896781	1.882162663434877	5.496567884214845	2.246209658355775
4.539779348387452	0.940485457777435	1.8820716929072634	5.497413421827553	2.247325098471406
4.5419735385026705	0.9408471235959639	1.8819809492288206	5.498258431804599	2.2484405788370143
4.544167728617889	0.9412076627571337	1.881890432824068	5.4991029164806235	2.249556099322429
4.5463619187331075	0.9415670755716078	1.881800144116346	5.499946878182216	2.2506716597975753
4.54730590370639	0.9417213557860235	1.881761370245204	5.500309807261043	2.25115160875101
4.548556108848326	0.9419253623488464	1.8817100835278167	5.50079031922796	2.2517872601324727
4.550750298963545	0.9422825233971092	1.8816202514794598	5.50163324192848	2.252902900197236
4.552944489078764	0.9426385590234578	1.881530648391075	5.502475648586491	2.2540185798620747
4.555138679193982	0.9429934695337585	1.8814412746812785	5.50331754149684	2.2551342989972905
4.557332869309201	0.9433472552326845	1.8813521307675025	5.5041589229465595	2.2562500574732796
4.55952705942442	0.9436999164237186	1.8812632170659953	5.504999795214907	2.257365855160531
4.561721249539639	0.9440514534091559	1.8811745339918187	5.505840160573413	2.258481691929625
4.563915439654857	0.9444018664901056	1.8810860819588477	5.506680021285929	2.2595975676512343
4.566109629770076	0.9447511559664944	1.8809978613797698	5.507519379608668	2.260713482196123
4.568303819885295	0.9450993221370682	1.880909872666083	5.508358237790253	2.2618294354351454
4.570498010000513	0.945446365299395	1.8808221162280958	5.50919659807176	2.2629454272392464
4.572692200115732	0.9457922857498672	1.880734592474926	5.5100344626867646	2.26406145747946
4.574886390230951	0.946137083783704	1.8806473018144985	5.510871833861382	2.2651775260269105
4.57708058034617	0.946480759694954	1.8805602446535465	5.511708713814316	2.26629363275281
4.579274770461388	0.9468233137764976	1.8804734213976086	5.512545104756898	2.2674097775284596
4.581468960576607	0.9471647463200493	1.8803868324510284	5.513381008893134	2.2685259602252477
4.583663150691826	0.94750505761616	1.8803004782169535	5.514216428419748	2.2696421807146496
4.585857340807044	0.9478442479542197	1.880214359097335	5.51505136552622	2.2707584388682287
4.588051530922263	0.9481823176224597	1.8801284754929255	5.515885822394834	2.271874734557634
4.590245721037482	0.9485192669079552	1.8800428278032792	5.516719801200718	2.272991067654599
4.592439911152701	0.9488550960966271	1.8799574164267503	5.517553304111888	2.274107438030945
4.594634101267919	0.949189805473245	1.879872241760492	5.518386333289287	2.2752238455585765
4.5968282913831375	0.9495233953214295	1.8797873042004558	5.5192188908868305	2.2763402901094825
4.5990224814983565	0.9498558659236539	1.8797026041413905	5.520050979051445	2.2774567715557366
4.599966466471638	0.9499985572309152	1.8796662376290503	5.520408816322228	2.2779371157781028
4.6012166716135745	0.9501872175612474	1.879618141976841	5.520882599923108	2.2785732897694952
4.603410861728793	0.9505174505143966	1.8795339180991475	5.521713755634895	2.279689844622997
4.605605051844012	0.9508465650621485	1.8794499328994447	5.522544448313017	2.2808064359885654
4.607799241959231	0.9511745614824124	1.8793661867676605	5.523374680076857	2.2819230637386028
4.609993432074449	0.9515014400519625	1.8792826800925155	5.524204453039015	2.2830397277455954
4.612187622189668	0.9518272010464396	1.879199413261522	5.525033769305352	2.2841564278821087
4.614381812304887	0.952151844740354	1.8791163866609821	5.525862630975021	2.2852731640207904
4.616576002420106	0.9524753714070876	1.8790336006759882	5.526691040140509	2.2863899360343667
4.618770192535324	0.9527977813188959	1.8789510556904214	5.527518998887684	2.2875067437956447
4.620964382650543	0.9531190747469107	1.8788687520869505	5.528346509295826	2.288623587177509
4.623158572765762	0.9534392519611419	1.8787866902470312	5.529173573437667	2.2897404660529252
4.62535276288098	0.9537583132304797	1.878704870550905	5.530000193379434	2.290857380294934
4.627546952996199	0.9540762588226974	1.8786232933775986	5.5308263711808845	2.291974329776657
4.629741143111418	0.954393089004453	1.878541959104923	5.531652108895345	2.2930913143712903
4.631935333226637	0.9547088040412917	1.8784608681094723	5.532477408569752	2.294208333952109
4.634129523341855	0.9550234041976479	1.878380020766623	5.533302272244685	2.295325388392462
4.636323713457074	0.9553368897368477	1.8782994174505332	5.534126701954409	2.2964424775657766
4.638517903572293	0.9556492609211107	1.878219058534141	5.53495069972691	2.297559601345554
4.640712093687511	0.9559605180115522	1.878138944389165	5.535774267583932	2.29867675960537
4.64290628380273	0.9562706612681859	1.8780590753861017	5.536597407541015	2.299793952218877
4.645100473917949	0.9565796909499253	1.8779794518942268	5.537420121607531	2.300911179059798
4.647294664033168	0.9568876073145862	1.8779000742815917	5.538242411786725	2.302028440001932
4.649488854148386	0.9571944106188887	1.8778209429150248	5.539064280075744	2.3031457349191515
4.651683044263605	0.9575001011184595	1.8777420581601296	5.539885728465679	2.3042630636853993
4.652627029236887	0.9576312730588269	1.8777081963049627	5.540239003490854	2.3047437715052164
4.6538772343788235	0.9578046790678341	1.877663420381284	5.540706758941601	2.305380426174692
4.6560714244940415	0.9581081447204581	1.8775850299416397	5.5415273734825945	2.3064978222611177
4.6582656146092605	0.9584104983286904	1.877506887203121	5.542347574061795	2.3076152518188353
4.660459804724479	0.9587117401438047	1.877428992526424	5.5431673626464235	2.308732714722075
4.662653994839698	0.9590118704159913	1.877351346271016	5.543986741197823	2.3098502108451364
4.664848184954916	0.9593108893943599	1.8772739487951349	5.544805711671496	2.310967740062391
4.667042375070135	0.9596087973269408	1.877196800455787	5.545624276017132	2.3120853022482777
4.669236565185354	0.9599055944606878	1.877119901608748	5.54644243617865	2.3132028972773058
4.671430755300573	0.9602012810414792	1.8770432526085612	5.547260194094232	2.3143205250240517
4.673624945415791	0.960495857314121	1.8769668538085367	5.548077551696354	2.3154381853631616
4.67581913553101	0.960789323522348	1.8768907055607502	5.548894510911822	2.3165558781693485
4.678013325646229	0.9610816799088262	1.8768148082160436	5.549711073661808	2.317673603317393
4.680207515761447	0.9613729267151548	1.8767391621240226	5.550527241861882	2.3187913606821415
4.682401705876666	0.961663064181868	1.8766637676330564	5.551343017422046	2.3199091501385087
4.684595895991885	0.9619520925484368	1.876588625090278	5.55215840224677	2.3210269715614733
4.686790086107104	0.9622400120532718	1.8765137348415812	5.552973398235018	2.322144824826081
4.688984276222322	0.9625268229337243	1.876439097231622	5.553788007280293	2.3232627098074414
4.691178466337541	0.9628125254260883	1.8763647126038163	5.55460223127066	2.3243806263807296
4.69337265645276	0.963097119765603	1.8762905813003399	5.555416072088785	2.325498574421185
4.695566846567978	0.9633806061864544	1.8762167036621276	5.556229531611963	2.3266165538041097
4.697761036683197	0.9636629849217768	1.8761430800288719	5.557042611712155	2.32773456440487
4.699955226798416	0.9639442562036556	1.876069710739023	5.557855314256017	2.3288526060988954
4.702149416913635	0.9642244202631286	1.8759965961297875	5.558667641104934	2.3299706787616774
4.704343607028853	0.9645034773301878	1.875923736537128	5.559479594115055	2.3310887822687696
4.7052875920021355	0.9646231928109369	1.8758924694070542	5.559828798172967	2.3315698224737527
4.706537797144072	0.9647814276337816	1.8758511322957616	5.560291175137317	2.332206916495788
4.7087319872592905	0.9650582714018167	1.8757787837391604	5.561102386017486	2.3333250813184083
4.710926177374509	0.9653340088611595	1.8757066911995495	5.561913228596182	2.3344432766123693
4.7131203674897275	0.9656086402376385	1.8756348550079067	5.562723704708911	2.335561502253468
4.715314557604946	0.965882165756046	1.8755632754939624	5.563533816186101	2.3366797581175627
4.717508747720165	0.9661545856401397	1.8754919529861975	5.5643435648531305	2.337798044080571
4.719702937835383	0.9664259001126445	1.8754208878118441	5.565152952530356	2.33891636001847
4.721897127950602	0.966696109395255	1.8753500802968837	5.565961981033149	2.3400347058072946
4.724091318065821	0.9669652137086362	1.8752795307660468	5.566770652171921	2.341153081323139
4.72628550818104	0.9672332132724264	1.8752092395428126	5.567578967752159	2.3422714864421557
4.728479698296258	0.967500108305238	1.875139206949408	5.568386929574454	2.3433899210405538
4.730673888411477	0.9677658990246604	1.8750694333068059	5.569194539434529	2.3445083849945996
4.732868078526696	0.9680305856472603	1.8749999189347266	5.57000179912327	2.345626878180617
4.735062268641914	0.9682941683885852	1.8749306641516348	5.57080871042676	2.346745400474985
4.737256458757133	0.9685566474631634	1.8748616692747406	5.5716152751263035	2.34786395175414
4.739450648872352	0.9688180230845073	1.874792934619998	5.5724214949984585	2.3489825318945736
4.741644838987571	0.9690782954651138	1.8747244605021043	5.573227371815067	2.350101140772831
4.743839029102789	0.9693374648164673	1.8746562472344996	5.574032907343282	2.3512197782655146
4.746033219218008	0.9695955313490402	1.8745882951293655	5.574838103345598	2.3523384442492796
4.748227409333227	0.9698524952722956	1.8745206044976257	5.575642961579879	2.3534571386008354
4.750421599448445	0.970108356794688	1.8744531756489435	5.576447483799391	2.3545758611969454
4.752615789563664	0.9703631161236663	1.874386008891723	5.577251671752825	2.355694611914426
4.754809979678883	0.9706167734656742	1.874319104533107	5.578055527184332	2.3568133906301463
4.757004169794102	0.9708693290261526	1.8742524628789767	5.578859051833546	2.357932197221028
4.757948154767384	0.9709776446197226	1.8742238731895617	5.579204643057759	2.3584135389937453
4.75919835990932	0.9711207830095412	1.8741860842339522	5.579662247435615	2.3590510315640447
4.761392550024539	0.9713711356192797	1.8741199689013897	5.58046511572123	2.3601698935362223
4.763586740139758	0.9716203870578101	1.8740541171833822	5.581267658416651	2.3612887830146367
4.765780930254976	0.9718685375265779	1.8739885293807592	5.582069877243738	2.3624076998764165
4.7679751203701946	0.9721155872260336	1.8739232057930846	5.582871773919973	2.363526643998739
4.7701693104854135	0.972361536355635	1.8738581467186577	5.583673350158496	2.364645615258833
4.772363500600632	0.9726063851138481	1.8737933524545114	5.584474607668126	2.365764613533977
4.7745576907158505	0.972850133698149	1.8737288232964115	5.58527554815339	2.3668836387014975
4.776751880831069	0.9730927823050254	1.8736645595388572	5.586076173314552	2.3680026906387717
4.778946070946288	0.9733343311299784	1.8736005614750793	5.586876484847641	2.3691217692232254
4.781140261061507	0.9735747803675238	1.87353682939704	5.587676484444473	2.3702408743323313
4.783334451176725	0.9738141302111939	1.8734733635954326	5.5884761737926825	2.371360005843612
4.785528641291944	0.9740523808535387	1.87341016435968	5.5892755545757495	2.372479163634636
4.787722831407163	0.974289532486128	1.8733472319779352	5.5900746284730225	2.373598347583019
4.789917021522381	0.9745255852995525	1.8732845667370799	5.590873397159749	2.374717557566426
4.7921112116376	0.9747605394834252	1.873222168922724	5.591671862307099	2.3758367934625655
4.794305401752819	0.9749943952263838	1.873160038819205	5.592470025582195	2.376956055149194
4.796499591868038	0.975227152716091	1.8730981767095876	5.593267888648133	2.3780753425041126
4.798693781983256	0.9754588121392368	1.8730365828756632	5.594065453164013	2.3791946554051693
4.800887972098475	0.97568937368154	1.872975257597949	5.594862720784963	2.380313993730256
4.803082162213694	0.9759188375277492	1.8729142011556872	5.595659693162167	2.3814333573573094
4.805276352328912	0.9761472038616448	1.8728534138268447	5.596456371942886	2.3825527461643117
4.807470542444131	0.97637447286604	1.872792895888113	5.59725275877049	2.3836721600292874
4.80966473255935	0.9766006447227829	1.8727326476149069	5.598048855284478	2.384791598830306
4.810608717532632	0.9766976109330591	1.8727068106212965	5.598391263200221	2.3852732116886637
4.811858922674569	0.976825719612757	1.8726726692813636	5.598844663120507	2.3859110624454805
4.814053112789787	0.9770496977158837	1.8726129611603435	5.599640183910414	2.387030550752966
4.816247302905006	0.977272579211123	1.8725535235234283	5.600435419282245	2.388150063630961
4.818441493020225	0.9774943642764753	1.8724943566409211	5.601230370860279	2.389269600957705
4.820635683135443	0.9777150530889824	1.8724354607818456	5.602025040265049	2.390389162611482
4.822829873250662	0.9779346458247298	1.8723768362139455	5.6028194291133735	2.3915087484706152
4.8250240633658805	0.9781531426588468	1.872318483203684	5.603613539018376	2.3926283584134707
4.8272182534810995	0.978370543765509	1.8722604020162439	5.60440737158951	2.3937479923184544
4.8294124435963175	0.9785868493179394	1.8722025929155255	5.605200928432589	2.394867650064014
4.831606633711536	0.9788020594884094	1.8721450561641477	5.605994211149803	2.395987331528637
4.833800823826755	0.9790161744482404	1.8720877920234462	5.60678722133975	2.3971070365908504
4.835995013941974	0.9792291943678056	1.8720308007534738	5.6075799605974535	2.3982267651292215
4.838189204057192	0.9794411194165306	1.8719740826129998	5.608372430514392	2.399346517022358
4.840383394172411	0.979651949762895	1.8719176378595088	5.609164632678521	2.4004662921489035
4.84257758428763	0.9798616855744343	1.8718614667492004	5.609956568674297	2.401586090387544
4.844771774402848	0.9800703270177406	1.8718055695369897	5.610748240082701	2.4027059116170015
4.846965964518067	0.9802778742584637	1.871749946476505	5.611539648481262	2.403825755716037
4.849160154633286	0.9804843274613133	1.8716945978200892	5.612330795444083	2.404945622563449
4.851354344748505	0.9806896867900596	1.871639523818797	5.61312168254186	2.406065512038073
4.853548534863723	0.9808939524075349	1.8715847247223971	5.6139123113419105	2.4071854240187824
4.855742724978942	0.9810971244756345	1.8715302007793695	5.614702683408192	2.408305358384488
4.857936915094161	0.9812992031553187	1.8714759522369055	5.615492800301328	2.4094253150141345
4.860131105209379	0.9815001886066135	1.8714219793409084	5.616282663578634	2.4105452937867056
4.862325295324598	0.9817000809886117	1.871368282335991	5.617072274794133	2.41166529458122
4.863269280297881	0.9817857424863139	1.8713452657381653	5.617411904350451	2.4121471483242454
4.864519485439817	0.9818988804594749	1.871314861465477	5.617861635498583	2.412785317276731
4.866713675555036	0.9820965871764342	1.8712617169713996	5.618650747239504	2.413905361752329
4.868907865670254	0.9822932012957913	1.8712088490945007	5.619439611561191	2.4150254278871377
4.871102055785473	0.9824887229729204	1.871156258074231	5.620228230004744	2.4161455155603164
4.873296245900692	0.9826831523622687	1.871103944148749	5.621016604108089	2.4172656246510584
4.87549043601591	0.982876489617358	1.8710519075549212	5.621804735405999	2.4183857550385914
4.877684626131129	0.9830687348907858	1.8710001485283216	5.622592625430118	2.4195059066021765
4.879878816246348	0.9832598883342268	1.8709486673032303	5.623380275708983	2.420626079221109
4.8820730063615665	0.9834499500984336	1.870897464112634	5.624167687768043	2.4217462727747163
4.8842671964767845	0.983638920333238	1.8708465391882243	5.624954863129689	2.42286648714236
4.8864613865920035	0.9838267991875524	1.8707958927603994	5.625741803313267	2.4239867222034333
4.888655576707222	0.9840135868093711	1.8707455250582614	5.626528509835106	2.425106977837362
4.89084976682244	0.984199283345771	1.8706954363096173	5.627314984208535	2.4262272539236047
4.893043956937659	0.9843838889429128	1.8706456267409775	5.628101227943912	2.4273475503416506
4.895238147052878	0.9845674037460427	1.8705960965775563	5.628887242548638	2.4284678669710207
4.897432337168097	0.9847498278994928	1.8705468460432708	5.629673029527182	2.429588203691268
4.899626527283315	0.9849311615466829	1.8704978753607409	5.630458590381105	2.4307085603819756
4.901820717398534	0.9851114048301212	1.870449184751288	5.631243926609076	2.431828936922757
4.904014907513753	0.9852905578914054	1.8704007744349365	5.632029039706898	2.4329493331932577
4.906209097628972	0.985468620871224	1.8703526446304106	5.632813931167527	2.434069749073151
4.90840328774419	0.9856455939093574	1.8703047955551364	5.633598602481094	2.435190184442142
4.910597477859409	0.9858214771446787	1.8702572274252396	5.634383055134925	2.436310639179964
4.912791667974628	0.9859962707151555	1.8702099404555468	5.635167290613564	2.43743111316638
4.914985858089846	0.9861699747578498	1.870162934859583	5.635951310398793	2.4385516062811825
4.915929843063129	0.9862443705863057	1.8701427987202615	5.636288545579723	2.4390336709403293
4.917180048205065	0.9863425894089204	1.8701162108495735	5.636735115969652	2.439672118404192
4.919374238320284	0.9865141148036228	1.8700697686364418	5.637518708802462	2.440792649415258
4.921568428435503	0.986684551076311	1.8700236084298094	5.638302090370842	2.441913199194258
4.923762618550721	0.9868538983604384	1.8699777304379963	5.639085262145733	2.4430337676210976
4.92595680866594	0.9870221567885584	1.8699321348680196	5.639868225595419	2.4441543545757094
4.928150998781159	0.9871893264923263	1.8698868219255937	5.640650982185545	2.4452749599380543
4.930345188896377	0.9873554076024992	1.86984179181513	5.641433533379138	2.4463955835881204
4.932539379011596	0.9875204002489381	1.8697970447397352	5.6422158806366305	2.4475162254059217
4.934733569126815	0.9876843045606081	1.869752580901213	5.642998025415874	2.4486368852714997
4.9369277592420335	0.9878471206655799	1.8697084005000622	5.643779969172168	2.449757563064922
4.939121949357252	0.9880088486910306	1.8696645037354764	5.6445617133582715	2.450878258666283
4.9413161394724705	0.9881694887632445	1.8696208908053447	5.645343259424431	2.4519989719557014
4.943510329587689	0.9883290410076148	1.8695775619062496	5.646124608818394	2.453119702813323
4.9457045197029075	0.9884875055486433	1.8695345172334685	5.6469057629854325	2.454240451119319
4.947898709818126	0.9886448825099428	1.869491756980972	5.647686723368364	2.455361216753885
4.950092899933345	0.9888011720142368	1.8694492813414239	5.6484674914075645	2.456481999597241
4.952287090048564	0.9889563741833616	1.869407090506181	5.649248068540999	2.4576027995296337
4.954481280163782	0.989110489138266	1.8693651846652926	5.650028456204231	2.458723616431332
4.956675470279001	0.9892635169990135	1.8693235640074999	5.650808655830448	2.4598444501826306
4.95886966039422	0.9894154578847824	1.8692822287202364	5.65158866885048	2.460965300663847
4.961063850509439	0.9895663119138666	1.8692411789896264	5.652368496692818	2.4620861677553227
4.963258040624657	0.9897160792036774	1.8692004150004857	5.653148140783633	2.4632070513374233
4.965452230739876	0.9898647598707435	1.869159936936321	5.653927602546796	2.464327951290537
4.967646420855095	0.9900123540307123	1.8691197449793286	5.654706883403899	2.4654488674950747
4.968590405828377	0.9900755177834457	1.869102541653781	5.655042090489685	2.4659311132910267
4.969840610970313	0.990158861798351	1.8690798393103958	5.655485984774273	2.466569799831471
4.972034801085532	0.9903042832875467	1.8690402201090988	5.656264908075006	2.467690748180182
4.974228991200751	0.9904486186113084	1.8690008875537036	5.65704365472096	2.468811712421687
4.97642318131597	0.9905918678817668	1.8689618418211649	5.657822226124799	2.4699326924364864
4.978617371431188	0.9907340312101758	1.8689230830871264	5.658600623696998	2.4710536881051035
4.980811561546407	0.9908751087069133	1.8688846115259197	5.659378848845867	2.4721746993080824
4.983005751661626	0.9910151004814819	1.8688464273105652	5.660156902977567	2.473295725925989
4.985199941776844	0.9911540066425095	1.8688085306127702	5.660934787496134	2.47441676783941
4.987394131892063	0.9912918272977507	1.8687709216029296	5.661712503803492	2.4755378249289532
4.989588322007282	0.9914285625540873	1.8687336004501256	5.662490053299475	2.4766588970752474
4.991782512122501	0.9915642125175289	1.868696567322127	5.663267437381844	2.4777799841589414
4.993976702237719	0.9916987772932143	1.8686598223853887	5.664044657446306	2.478901086060705
4.9961708923529375	0.9918322569854119	1.8686233658050524	5.664821714886533	2.4800222026612264
4.9983650824681565	0.9919646516975202	1.8685871977449449	5.665598611094182	2.4811433338412163
5.0005592725833745	0.9920959615320694	1.8685513183675788	5.666375347458907	2.4822644794814024
5.0027534626985934	0.9922261865907215	1.8685157278341522	5.6671519253683895	2.4833856394625338
5.004947652813812	0.9923553269742714	1.8684804263045476	5.667928346208341	2.4845068136653774
5.007141842929031	0.9924833827826476	1.868445413937332	5.668704611362535	2.4856280019707198
5.009336033044249	0.9926103541149128	1.8684106908897578	5.669480722212818	2.4867492042593664
5.011530223159468	0.992736241069265	1.86837625731776	5.670256680139128	2.4878704204121407
5.013724413274687	0.9928610437430377	1.8683421133759581	5.671032486519518	2.4889916503098855
5.015918603389906	0.9929847622327017	1.868308259217655	5.671808142730166	2.4901128938334605
5.018112793505124	0.9931073966338643	1.8682746949948366	5.6725836501453974	2.4912341508637437
5.020306983620343	0.9932289470412712	1.8682414208581717	5.6733590101377045	2.492355421281632
5.021250968593625	0.9932809070128567	1.8682271949351614	5.673692540677248	2.492837818586384
5.022501173735562	0.9933494135488071	1.868208436957012	5.674134224077762	2.493476704968039
5.02469536385078	0.9934687962494959	1.8681757434393909	5.674909293334443	2.4945980018038947
5.026889553965999	0.9935870952355018	1.8681433404520245	5.675684219274842	2.495719311670148
5.029083744081218	0.9937043105981298	1.8681112281403103	5.676459003264289	2.496840634447764
5.031277934196437	0.9938204424278266	1.8680794066483277	5.677233646666365	2.4979619700177236
5.033472124311655	0.9939354908141811	1.8680478761188368	5.678008150842928	2.4990833182610257
5.035666314426874	0.9940494558459253	1.8680166366932793	5.678782517154118	2.5002046790586854
5.037860504542093	0.9941623376109346	1.8679856885117772	5.679556746958388	2.501326052291733
5.040054694657311	0.9942741361962291	1.8679550317131328	5.680330841612514	2.5024474378412154
5.04224888477253	0.9943848516879732	1.8679246664348297	5.68110480247161	2.5035688355881955
5.044443074887749	0.9944944841714775	1.8678945928130304	5.681878630889153	2.504690245413751
5.046637265002968	0.9946030337311985	1.8678648109825773	5.682652328216995	2.5058116671989765
5.048831455118186	0.9947105004507399	1.8678353210769927	5.683425895805382	2.50693310082498
5.051025645233405	0.9948168844128528	1.867806123228478	5.68419933500297	2.5080545461728856
5.0532198353486235	0.9949221856994362	1.8677772175679133	5.684972647156845	2.5091760031238315
5.0554140254638416	0.9950264043915383	1.8677486042248577	5.685745833612538	2.5102974715589714
5.0576082155790605	0.9951295405693563	1.8677202833275492	5.686518895714043	2.511418951359474
5.059802405694279	0.9952315943122377	1.8676922550029036	5.687291834803832	2.5125404424065194
5.061996595809498	0.9953325656986804	1.8676645193765147	5.688064652222877	2.5136619445813055
5.064190785924716	0.9954324548063336	1.8676370765726547	5.6888373493106625	2.5147834577650414
5.066384976039935	0.995531261711998	1.8676099267142727	5.689609927405201	2.515904981838952
5.068579166155154	0.9956289864916271	1.867583069922996	5.6903823878430595	2.517026516684273
5.070773356270373	0.995725629220327	1.8675565063191288	5.691154731959363	2.518148062182257
5.072967546385591	0.9958211899723574	1.867530236021652	5.691926961087824	2.519269618214167
5.073911531358874	0.9958619692839256	1.8675190242747617	5.692259154635639	2.5197521375179917
5.07516173650081	0.9959156688211318	1.867504259148223	5.692699076560748	2.52039118466128
5.077355926616029	0.9960090658392188	1.8674785758151768	5.693471079709061	2.5215127614048862
5.079550116731247	0.9961013810983417	1.8674531861375239	5.694242971862319	2.5226343483262883
5.081744306846466	0.9961926146693796	1.8674280902289513	5.695014754348725	2.523755945306801
5.083938496961685	0.996282766622368	1.8674032882018214	5.695786428495151	2.524877552227751
5.086132687076904	0.9963718370264989	1.8673787801671733	5.696557995627151	2.525999168970479
5.088326877192122	0.9964598259501217	1.8673545662347204	5.697329457068974	2.5271207954163364
5.090521067307341	0.9965467334607436	1.8673306465128525	5.698100814143588	2.5282424314466856
5.09271525742256	0.9966325596250301	1.867307021108634	5.698872068172695	2.529364076942903
5.094909447537778	0.9967173045088052	1.8672836901278045	5.699643220476739	2.530485731786374
5.097103637652997	0.9968009681770527	1.867260653674778	5.700414272374935	2.5316073958584964
5.099297827768216	0.9968835506939155	1.8672379118526437	5.701185225185279	2.5327290690406796
5.101492017883435	0.9969650521226976	1.8672154647631645	5.70195608022456	2.5338507512143433
5.103686207998653	0.997045472525863	1.867193312506778	5.702726838808389	2.534972442260919
5.105880398113872	0.9971248119650371	1.8671714551825953	5.703497502251201	2.5360941420618466
5.1080745882290906	0.9972030705010071	1.8671498928884023	5.704268071866282	2.5372158504985793
5.110268778344309	0.9972802481937223	1.8671286257206579	5.7050385489657796	2.5383375674525785
5.1124629684595275	0.9973563451022943	1.8671076537744942	5.705808934860722	2.5394592928053177
5.1146571585747465	0.9974313612849981	1.8670869771437177	5.706579230861033	2.5405810264382778
5.116851348689965	0.9975052967992718	1.867066595920807	5.70734943827555	2.5417027682329523
5.119045538805183	0.9975781517017175	1.8670465101969147	5.708119558412035	2.5428245180708426
5.121239728920402	0.9976499260481017	1.8670267200618655	5.708889592577198	2.5439462758334606
5.123433919035621	0.9977206198933553	1.867007225604157	5.709659542076709	2.5450680414023266
5.12562810915084	0.9977902332915747	1.8669880269109596	5.710429408215213	2.546189814658971
5.126572094124122	0.997819849992228	1.866979858259604	5.7107605948799405	2.5466724265417047
5.127822299266058	0.9978587662960217	1.8669691240681157	5.71119919229635	2.5473115954849326
5.130016489381277	0.9979262189591238	1.8669505171601404	5.711968895622768	2.54843338376176
5.132210679496496	0.9979925913324751	1.8669322062702205	5.712738519496139	2.54955517937101
5.134404869611714	0.9980578834668363	1.866914191480215	5.713508065217177	2.5506769821942474
5.136599059726933	0.9981220954121351	1.8668964728706547	5.714277534085652	2.5517987921130465
5.138793249842152	0.9981852272174669	1.8668790505207418	5.715046927400409	2.5529206090089893
5.140987439957371	0.9982472789310946	1.8668619245083504	5.715816246459378	2.554042432763666
5.143181630072589	0.9983082506004495	1.8668450949100257	5.716585492559596	2.5551642632586753
5.145375820187808	0.9983681422721312	1.8668285618009843	5.717354666997221	2.5562861003756234
5.147570010303027	0.9984269539919085	1.8668123252551139	5.718123771067547	2.5574079439961235
5.149764200418245	0.9984846858047193	1.866796385344973	5.718892806065019	2.5585297940017973
5.151958390533464	0.9985413377546709	1.8667807421417915	5.71966177328325	2.559651650274273
5.154152580648683	0.9985969098850408	1.8667653957154695	5.720430674015039	2.560773512695188
5.156346770763902	0.9986514022382763	1.866750346134578	5.721199509552382	2.561895381146184
5.15854096087912	0.9987048148559955	1.8667355934663583	5.721968281186492	2.563017255508912
5.160735150994339	0.9987571477789874	1.8667211377767223	5.722736990207812	2.564139135665028
5.162929341109558	0.9988084010472119	1.8667069791302522	5.723505637906032	2.565261021496197
5.165123531224776	0.9988585746998004	1.8666931175902002	5.724274225570106	2.566382912884087
5.167317721339995	0.9989076687750563	1.8666795532184886	5.725042754488264	2.567504809710376
5.1695119114552135	0.9989556833104547	1.8666662860757095	5.725811225948029	2.568626711856746
5.171706101570432	0.9990026183426429	1.8666533162211252	5.726579641236237	2.569748619204886
5.1739002916856505	0.9990484739074412	1.8666406437126675	5.727348001639044	2.570870531636491
5.176094481800869	0.9990932500398424	1.8666282686069375	5.728116308441951	2.571992449033261
5.178288671916088	0.9991369467740123	1.866616190959207	5.728884562929814	2.573114371276902
5.17923265688937	0.9991554139192339	1.86661108643872	5.729215065776422	2.57359704638288
5.180482862031307	0.9991795641432906	1.8666044108234154	5.729652766386859	2.574236298249126
5.182677052146525	0.9992211021801898	1.8665929282521734	5.7304209200967	2.5753582298316497
5.184871242261744	0.9992615609163968	1.8665817432967595	5.7311890253423545	2.576480165906196
5.187065432376963	0.9993009403827724	1.8665708560071221	5.731957083406258	2.577602106354492
5.189259622492181	0.9993392406093519	1.8665602664318786	5.732725095570279	2.57872405105827
5.1914538126074	0.9993764616253445	1.8665499746183152	5.733493063115737	2.5798459998992667
5.193648002722619	0.9994126034591351	1.8665399806123868	5.734260987323413	2.5809679527592246
5.195842192837838	0.9994476661382825	1.866530284458718	5.735028869473572	2.58208990951989
5.198036382953056	0.9994816496895216	1.866520886200601	5.735796710845971	2.583211870063013
5.200230573068275	0.9995145541387619	1.8665117858799978	5.736564512719881	2.5843338342703497
5.202424763183494	0.9995463795110889	1.8665029835375382	5.737332276374098	2.5854558020236587
5.204618953298712	0.9995771258307637	1.8664944792125209	5.738100003086959	2.586577773204703
5.206813143413931	0.9996067931212235	1.866486272942913	5.73886769413636	2.58769974769525
5.20900733352915	0.999635381405081	1.8664783647653502	5.739635350799769	2.5888217253770702
5.211201523644369	0.9996628907041258	1.8664707547151362	5.7404029743542395	2.589943706131938
5.213395713759587	0.9996893210393237	1.8664634428262432	5.741170566076433	2.5910656898416318
5.215589903874806	0.9997146724308169	1.8664564291313115	5.741938127242626	2.5921876763879315
5.217784093990025	0.9997389448979245	1.8664497136616498	5.74270565912873	2.5933096656526224
5.219978284105243	0.9997621384591423	1.8664432964472346	5.743473163010306	2.5944316575174913
5.222172474220462	0.9997842531321435	1.8664371775167108	5.744240640162579	2.5955536518643285
5.2243666643356805	0.9998052889337778	1.866431356897391	5.745008091860456	2.596675648574927
5.2265608544508995	0.9998252458800727	1.866425834615256	5.745775519378536	2.5977976475310824
5.2287550445661175	0.9998441239862329	1.8664206106949544	5.746542923991129	2.598919648614593
5.230949234681336	0.9998619232666405	1.8664156851598026	5.747310306972274	2.6000416517072598
5.231893219654619	0.9998692489745764	1.866413657900104	5.747640444316402	2.60052436072311
5.233143424796555	0.9998786437348551	1.8664110580317854	5.748077669595748	2.601163656690885
5.235337614911774	0.9998942854036144	1.8664067293315545	5.748845013135085	2.6022856634472733
5.237531805026992	0.9999088482848334	1.86640269907843	5.749612338863591	2.603407671858232
5.239725995142211	0.9999223323896054	1.8663989672903993	5.750379648054359	2.6045296818055697
5.24192018525743	0.9999347377282014	1.8663955339841185	5.751146941980283	2.605651693171097
5.244114375372648	0.9999460643100705	1.8663923991749098	5.751914221914076	2.6067737058366256
5.246308565487867	0.9999563121438398	1.8663895628767644	5.752681489128281	2.607895719683969
5.248502755603086	0.9999654812373149	1.8663870251023407	5.753448744895292	2.609017734594942
5.250696945718305	0.9999735715974791	1.8663847858629643	5.7542159904873635	2.6101397504513604
5.252891135833523	0.9999805832304947	1.8663828451686286	5.754983227176629	2.6112617671350415
5.255085325948742	0.9999865161417014	1.8663812030279952	5.755750456235116	2.612383784527803
5.257279516063961	0.9999913703356181	1.8663798594483925	5.7565176789347605	2.6135058025114644
5.259473706179179	0.9999951458159418	1.8663788144358164	5.757284896547422	2.6146278209678435
5.261667896294398	0.9999978425855477	1.866378067994931	5.7580521103449005	2.6157498397787617
5.263862086409617	0.9999994606464897	1.866377620129067	5.758819321598948	2.6168718588260385
5.266056276524836	1.0000000000000002	1.8663774708402237	5.759586531581288	2.6179938779914944
5.266056276524836	1.0000000000000002	1.8663774708402237	5.759586531581288	2.6179938779914944


==> anc/data-ver2/orbit_4_360.tsv <==
0.	1.	1.5696255452683994	0.	0.
6.8769704945016005e-6	0.999999999994523	1.5696255452694923	2.2022414666499577e-6	4.110313869928601e-6
0.00003116918482813468	0.9999999998874887	1.5696255452908505	9.981440427631543e-6	0.000018629588830893276
0.00011462125388029554	0.9999999984784876	1.5696255455720098	0.00003670565092955399	0.00006850826683888792
0.00033004298347307236	0.9999999873850309	1.569625547785655	0.00010569106681784771	0.00019726422490073443
0.0008861289152878669	0.9999999090633392	1.5696255634143665	0.00028376883718840177	0.0005296326347992372
0.002101497065723209	0.999999488550455	1.5696256473256267	0.0006729714823941291	0.0012560491516471874
0.0023215995344630317	0.9999993758056317	1.569625669823287	0.0007434558837601814	0.00138760277349245
0.004202994131446418	0.9999979542012262	1.5696259534969184	0.0013459438790571127	0.0025120986685738637
0.004672632915236873	0.999997471466486	1.5696260498239307	0.0014963387572577277	0.002792798442013816
0.006304491197169626	0.9999953969505326	1.5696264637811048	0.0020189181042674065	0.0037681489160585648
0.008405988262892836	0.9999918167954062	1.5696271781762356	0.0026918950723226667	0.005024200259377922
0.009709262383321404	0.9999890826168909	1.5696277237598033	0.0031092533543240005	0.0058031595689721615
0.010507485328616045	0.999987213731691	1.5696280966795813	0.0033648756975493527	0.0062802530638057085
0.012608982394339252	0.9999815877540443	1.569629219287631	0.004037860894312329	0.007536307694611887
0.01471047946006246	0.9999749388559356	1.5696305459960955	0.004710851577024468	0.008792364517061656
0.01681197652578567	0.999967267029647	1.5696320767999041	0.005383848660156256	0.010048423896414497
0.01891347359150888	0.9999585722662732	1.5696338116932063	0.0060568530582453955	0.011304486197923225
0.02049925652216589	0.9999513340286417	1.5696352559426952	0.006564705412209079	0.01225230892960619
0.02101497065723209	0.9999488545557212	1.5696357506693714	0.00672986568590642	0.012560551786833025
0.023116467722955298	0.9999381138867108	1.569637893720989	0.007402887457840296	0.01381662102838051
0.025217964788678503	0.9999263502467735	1.5696402408398673	0.008075919288844045	0.015072694287792754
0.027319461854401712	0.9999135636222531	1.5696427920170346	0.00874896209382035	0.016328771930286354
0.02942095892012492	0.9998997539983062	1.5696455472427389	0.009422016787787178	0.01758485432106645
0.03152245598584813	0.9998849213589005	1.5696485065064472	0.010095084285887405	0.018840941825325804
0.03362395305157134	0.9998690656868162	1.5696516697968457	0.010768165503398432	0.02009703480824381
0.035689227372092354	0.9998524865612084	1.5696549773329362	0.011429659316789591	0.021331482662065845
0.03572545011729455	0.9998521869636452	1.5696550371018405	0.011441261355741824	0.02135313363498555
0.03782694718301776	0.999834285169791	1.5696586084085558	0.012114372758492937	0.022609238670700846
0.039928444248740966	0.9998153602844686	1.5696623837033354	0.012787500627390555	0.02386535028052329
0.04202994131446418	0.9997954122857045	1.569666362971742	0.013460645878346535	0.025121468829569286
0.044131438380187384	0.9997744411503364	1.569670546198556	0.01413380942745545	0.0263775946829371
0.046232935445910596	0.9997524468540133	1.5696749333677777	0.014806992191004243	0.027633728205705893
0.0483344325116338	0.9997294293711949	1.5696795244626247	0.015480195085481886	0.028889869762934756
0.05043592957735701	0.9997053886751517	1.5696843194655332	0.01615341902758904	0.030146019719661753
0.05253742664308022	0.9996803247379649	1.5696893183581575	0.016826664934247722	0.03140217844090296
0.054638923708803425	0.999654237530526	1.5696945211213698	0.017499933722610987	0.03265834629165151
0.05674042077452664	0.9996271270225366	1.56969992773526	0.018173226310072604	0.0339145236368766
0.05884191784024984	0.9995989931825089	1.5697055381791352	0.018846543614276737	0.035170710841522554
0.060943414905973055	0.9995698359777642	1.56971135243152	0.019519886553127665	0.036426908270507846
0.06304491197169626	0.9995396553744336	1.5697173704701564	0.02019325604479946	0.037683116288724124
0.06442448922946503	0.9995192861518036	1.5697214319440895	0.020635320190820917	0.03850778957036691
0.06514640903741947	0.9995084513374576	1.5697235922720028	0.020866653007745695	0.03893933526103526
0.06724790610314269	0.9994762238305858	1.5697300178132345	0.021540078360709196	0.040195565552276366
0.06934940316886588	0.9994429728163767	1.5697366470692433	0.022213533022731723	0.041451807527252825
0.0714509002345891	0.9994086982561974	1.5697434800146373	0.02288701791316374	0.04270806155073932
0.07355239730031231	0.9993734001102232	1.5697505166232404	0.023560533951674147	0.04396432798747886
0.07565389436603552	0.9993370783374379	1.5697577568680918	0.024234082058260012	0.04522060720218181
0.07775539143175872	0.9992997328956326	1.5697652007214473	0.024907663153256373	0.04647689955952491
0.07985688849748193	0.9992613637414062	1.5697728481547768	0.025581278157345975	0.04773320542415028
0.08195838556320514	0.9992219708301648	1.5697806991387657	0.026254927991569064	0.04898952516066448
0.08405988262892836	0.9991815541161215	1.569788753643314	0.026928613577333175	0.0502458591336375
0.08616137969465155	0.9991401135522961	1.569797011637536	0.02760233583642294	0.051502207707601784
0.08826287676037477	0.9990976490905145	1.5698054730897597	0.028276095691009896	0.05275857124705125
0.09036437382609798	0.9990541606814085	1.569814137967528	0.028949894063662298	0.054014950116440294
0.09246587089182119	0.999009648274416	1.569823006237596	0.029623731877354967	0.05527134468018282
0.09456736795754439	0.9989641118177798	1.5698320778659327	0.03029761005547913	0.05652775530265124
0.0966688650232676	0.9989175512585478	1.56984135281772	0.030971529521852278	0.057784182348175485
0.09877036208899082	0.9988699665425727	1.5698508310573518	0.03164549120072803	0.059040626181042014
0.10087185915471401	0.998821357614511	1.5698605125484346	0.032319496016806025	0.06029708716549282
0.10297335622043723	0.9987717244178236	1.5698703972537864	0.03299354489524181	0.06155356566572443
0.10507485328616044	0.9987210668947745	1.5698804851354373	0.03366763876165674	0.06281006204588692
0.10717635035188365	0.9986693849864309	1.569890776154628	0.0343417785421479	0.06406657667008289
0.10927784741760685	0.9986166786326628	1.5699012702718098	0.03501596516329807	0.0653231099023665
0.11137934448333006	0.9985629477721424	1.569911967446645	0.03569019955218562	0.06657966210674246
0.11298212073454757	0.9985212794580466	1.5699202624676107	0.036204459394315665	0.06753802618811197
0.11348084154905327	0.9985081923423437	1.569922867638006	0.03636448263639451	0.06783623364716494
0.11558233861477649	0.9984524122795423	1.5699339708039737	0.03703881534402425	0.06909282488753671
0.11768383568049968	0.9983956075188148	1.5699452769018392	0.037713198603699885	0.070349436191708
0.1197853327462229	0.9983377779940384	1.5699567858881027	0.03838763334458203	0.07160606792347558
0.12188682981194611	0.9982789236378903	1.5699684977184718	0.03906212049637685	0.07286272044658167
0.12398832687766932	0.9982190443818474	1.5699804123478633	0.03973666098934611	0.07411939412471298
0.12608982394339252	0.998158140156186	1.5699925297304005	0.040411255754317255	0.07537608932149967
0.12819132100911573	0.9980962108899809	1.5700048498194146	0.04108590572269343	0.07663280640051433
0.13029281807483895	0.9980332565111053	1.5700173725674431	0.04176061182646361	0.07788954572527093
0.13239431514056216	0.9979692769462302	1.5700300979262303	0.04243537499821265	0.07914630765922387
0.13449581220628537	0.9979042721208237	1.570043025846726	0.043110196171131446	0.08040309256576685
0.13659730927200858	0.9978382419591507	1.5700561562790851	0.04378507627902706	0.08165990080823192
0.13869880633773177	0.9977711863842725	1.570069489172668	0.04446001625633285	0.08291673274988842
0.14080030340345498	0.9977031053180462	1.5700830244760395	0.045135017038118674	0.08417358875394192
0.1429018004691782	0.9976339986811236	1.570096762136968	0.04581007956010103	0.08543046918353323
0.1450032975349014	0.9975638663929516	1.5701107021024252	0.04648520475865333	0.0866873744017373
0.14710479460062462	0.997492708371771	1.570124844318587	0.047160393570816056	0.08794430477156223
0.14920629166634783	0.9974205245346162	1.57013918873083	0.04783564693430705	0.08920126065594822
0.15130778873207104	0.9973473147973145	1.5701537352837345	0.04851096578753175	0.09045824241776644
0.15340928579779423	0.9972730790744858	1.5701684839210812	0.04918635106959351	0.0917152504198181
0.15551078286351744	0.9971978172795415	1.5701834345858523	0.04986180372030384	0.0929722850248333
0.15761227992924065	0.9971215293246846	1.5701985872202302	0.0505373246801928	0.09422934659547004
0.15971377699496386	0.9970442151209082	1.5702139417655971	0.051212914890519295	0.09548643549431307
0.16181527406068708	0.9969658745779959	1.5702294981625349	0.051888575293281454	0.09674355208387293
0.16341805031190457	0.9969054356259872	1.5702414984074446	0.052403937814970346	0.09770235247185483
0.1639167711264103	0.9968865076045206	1.570245256350824	0.052564306831227016	0.09800069672658482
0.1660182681921335	0.9968061141078435	1.5702612162694434	0.05324011044786373	0.09925786978480754
0.1681197652578567	0.9967246939941146	1.5702773778565693	0.053915987087469815	0.1005150716208224
0.1702212623235799	0.9966422471682709	1.5702937410495756	0.054591937695104356	0.10177230259683223
0.1723227593893031	0.9965587735340363	1.5703103057850323	0.05526796321661782	0.10302956307496017
0.17442425645502632	0.9964742729939212	1.5703270719987057	0.055944064598662524	0.10428685341724865
0.17652575352074953	0.996388745449221	1.5703440396255575	0.05662024278870318	0.10554417398565838
0.17862725058647275	0.9963021908000163	1.5703612085997436	0.05729649873502743	0.10680152514206709
0.18072874765219596	0.9962146089451713	1.570378578854615	0.057972833386756385	0.10805890724826861
0.18283024471791917	0.9961259997823345	1.5703961503227157	0.05864924769385524	0.10931632066597165
0.18493174178364238	0.9960363632079362	1.570413922935783	0.059325742607143885	0.11057376575679878
0.18703323884936557	0.9959456991171892	1.570431896624746	0.06000231907830754	0.11183124288228528
0.18913473591508878	0.9958540074040876	1.570450071319726	0.06067897805990741	0.11308875240387807
0.191236232980812	0.9957612879614057	1.5704684469500356	0.06135572050539138	0.11434629468293453
0.1933377300465352	0.995667540680698	1.5704870234441775	0.06203254736910473	0.11560387008072147
0.19543922711225842	0.9955727654522977	1.5705058007298438	0.06270945960630088	0.11686147895841399
0.19754072417798163	0.9954769621653163	1.5705247787339167	0.06338645817315212	0.11811912167709432
0.19964222124370484	0.9953801307076433	1.570543957382466	0.06406354402676047	0.11937679859775074
0.20174371830942803	0.9952822709659442	1.57056333660075	0.0647407181251684	0.12063451008127642
0.20384521537515124	0.9951833828256612	1.5705829163132137	0.0654179814273698	0.12189225648846828
0.20594671244087445	0.9950834661710108	1.5706026964434887	0.06609533489332076	0.12315003818002594
0.20804820950659766	0.9949825208849847	1.5706226769143925	0.06677277948395044	0.12440785551655047
0.21014970657232088	0.9948805468493476	1.5706428576479274	0.06745031616117214	0.12566570885854325
0.2122512036380441	0.9947775439446369	1.5706632385652806	0.06812794588789414	0.12692359856640498
0.21385397988926158	0.9946982937079145	1.5706789172572206	0.06864482575689536	0.12788299442861253
0.2143527007037673	0.994673512050162	1.5706838195868222	0.06880566962803072	0.12818152500043425
0.21645419776949051	0.9945684510440035	1.570704600632106	0.06948348834651316	0.1294394885208267
0.2185556948352137	0.9944623608030116	1.5707255816198678	0.07016140300930081	0.13069748948767362
0.2206571919009369	0.9943552412028066	1.5707467624680245	0.07083941458339216	0.13195552826096085
0.22275868896666012	0.9942470921177765	1.5707681430936746	0.07151752403683592	0.13321360520056771
0.22486018603238334	0.9941379134210773	1.5707897234130959	0.07219573233874221	0.13447172066626567
0.22696168309810655	0.9940277049846312	1.570811503341746	0.07287404045929366	0.1357298750177173
0.22906318016382976	0.9939164666791268	1.5708334827942612	0.07355244936975662	0.13698806861447502
0.23116467722955297	0.993804198374017	1.5708556616844547	0.07423096004249245	0.13824630181597994
0.23326617429527616	0.9936908999375189	1.5708780399253175	0.0749095734509687	0.13950457498156063
0.23536767136099937	0.9935765712366125	1.570900617429017	0.07558829056977044	0.140762888470432
0.23746916842672258	0.9934612121370396	1.5709233941068956	0.07626711237461162	0.14202124264169408
0.2395706654924458	0.9933448225033039	1.5709463698694708	0.07694603984234631	0.1432796378543307
0.241672162558169	0.9932274021986683	1.5709695446264333	0.07762507395098027	0.1445380744672085
0.24377365962389222	0.9931089510851554	1.5709929182866482	0.07830421567968221	0.1457965528390755
0.24587515668961543	0.992989469023546	1.5710164907581519	0.07898346600879531	0.14705507332856002
0.24797665375533864	0.9928689558733779	1.5710402619481523	0.07966282591984877	0.14831363629416938
0.25007815082106183	0.9927474114929453	1.571064231763029	0.08034229639556925	0.14957224209428877
0.25217964788678504	0.9926248357392975	1.5710884001083303	0.08102187841989246	0.1508308910871799
0.25428114495250825	0.9925012284682381	1.5711127668887745	0.08170157297797478	0.15208958363097982
0.25638264201823147	0.9923765895343236	1.5711373320082478	0.0823813810562049	0.15334832008369972
0.2584841390839547	0.992250918790863	1.5711620953698033	0.08306130364221542	0.15460710080322362
0.2605856361496779	0.9921242160899162	1.5711870568756618	0.08374134172489466	0.15586592614730713
0.2626871332154011	0.991996481282293	1.5712122164272089	0.0844214962943983	0.1571247964735762
0.2642899094666186	0.9918983662470433	1.5712315382531015	0.08494031758949085	0.15808494602686754
0.2647886302811243	0.9918677142175524	1.5712375739249953	0.08510176834216125	0.15838371213952587
0.2668901273468475	0.991737914744001	1.571263129268736	0.08578215886090941	0.159642673502519
0.26899162441257074	0.9916070827086925	1.5712888823573088	0.08646266884467155	0.16090168091978502
0.27109312147829395	0.9914752179574259	1.5713148330887536	0.08714329928879119	0.16216073474841855
0.27319461854401716	0.9913423203347452	1.5713409813602726	0.08782405118993857	0.1634198353453783
0.2752961156097403	0.9912083896839377	1.5713673270682276	0.08850492554612255	0.16467898306748557
0.27739761267546353	0.9910734258470327	1.5713938701081402	0.08918592335670268	0.16593817827142315
0.27949910974118675	0.9909374286648014	1.5714206103746913	0.08986704562240128	0.16719742131373388
0.28160060680690996	0.9908003979767543	1.571447547761719	0.09054829334531543	0.16845671255081948
0.28370210387263317	0.9906623336211413	1.5714746821622185	0.09122966752892922	0.16971605233893905
0.2858036009383564	0.9905232354349498	1.5715020134683413	0.09191116917812582	0.17097544103420798
0.2879050980040796	0.9903831032539038	1.571529541571394	0.09259279929919975	0.17223487899259643
0.2900065950698028	0.9902419369124625	1.571557266361837	0.09327455889986917	0.1734943665699282
0.292108092135526	0.9900997362438194	1.571585187729284	0.09395644898928808	0.17475390412187922
0.29420958920124923	0.989956501079901	1.5716133055625017	0.09463847057805877	0.17601349200397626
0.29631108626697245	0.9898122312513652	1.5716416197494074	0.0953206246782441	0.17727313057159574
0.29841258333269566	0.9896669265876007	1.5716701301770695	0.09600291230338007	0.17853282017996214
0.30051408039841887	0.9895205869167251	1.5716988367317055	0.09668533446848812	0.17979256118414677
0.3026155774641421	0.9893732120655842	1.5717277392986817	0.09736789219008776	0.18105235393906652
0.3047170745298653	0.9892248018597504	1.5717568377625115	0.09805058648620915	0.18231219879948224
0.30681857159558845	0.9890753561235216	1.5717861320068558	0.09873341837640558	0.18357209611999759
0.30892006866131166	0.9889248746799199	1.5718156219145207	0.09941638888176628	0.18483204625505756
0.3110215657270349	0.9887733573506898	1.5718453073674568	0.10009949902492898	0.1860920495589471
0.3131230627927581	0.9886208039562979	1.5718751882467585	0.10078274983009275	0.18735210638578972
0.3147258390439756	0.9885037575252599	1.5718981091761959	0.10130394884314842	0.18831316660177405
0.3152245598584813	0.9884672143159308	1.5719052644326637	0.10146614232303075	0.1886122170895462
0.3173260569242045	0.9883125882474936	1.5719355358045508	0.10214967753110307	0.18987238202401296
0.3194275539899277	0.9881569255676095	1.57196600224094	0.1028333564832696	0.19113260154282094
0.32152905105565094	0.9880002260916174	1.5719966636194906	0.10351718021010305	0.19239287599943394
0.32363054812137415	0.9878424896335715	1.5720275198170013	0.10420114974380175	0.1936532057471473
0.32573204518709736	0.9876837160062387	1.572058570709408	0.10488526611820291	0.19491359113908657
0.3278335422528206	0.9875239050210988	1.5720898161717833	0.10556953036879554	0.19617403252820584
0.3299350393185438	0.9873630564883413	1.572121256078336	0.10625394353273361	0.19743453026728655
0.332036536384267	0.9872011702168658	1.5721528903024093	0.10693850664884927	0.19869508470893588
0.3341380334499902	0.9870382460142793	1.5721847187164804	0.10762322075766606	0.19995569620558534
0.3362395305157134	0.9868742836868948	1.5722167411921584	0.10830808690141218	0.20121636510948943
0.3383410275814366	0.9867092830397308	1.5722489576001848	0.10899310612403385	0.20247709177272388
0.3404425246471598	0.9865432438765092	1.5722813678104313	0.10967827947120866	0.20373787654718456
0.342544021712883	0.9863761659996533	1.572313971691899	0.11036360799035906	0.2049987197845857
0.3446455187786062	0.9862080492102876	1.572346769112718	0.1110490927306658	0.20625962183645852
0.34674701584432943	0.9860388933082354	1.5723797599401452	0.11173473474308146	0.20752058305414975
0.34884851291005264	0.985868698092017	1.572412944040564	0.11242053508034418	0.2087816037888201
0.35095000997577586	0.9856974633588496	1.5724463212794837	0.11310649479699111	0.21004268439144275
0.35305150704149907	0.9855251889046439	1.572479891521537	0.1137926149493723	0.21130382521280192
0.3551530041072223	0.9853518745240042	1.5725136546304803	0.11447889659566435	0.2125650266034912
0.3572545011729455	0.9851775200102258	1.5725476104691916	0.11516534079588428	0.21382628891391217
0.3593559982386687	0.9850021251552942	1.5725817588996707	0.11585194861190337	0.21508761249427275
0.3614574953043919	0.9848256897498823	1.5726160997830363	0.11653872110746115	0.21634899769458574
0.36355899237011513	0.9846482135833505	1.572650632979527	0.11722565934817931	0.21761044486466724
0.3651617686213326	0.984512155799911	1.5726771000469626	0.11774968759226875	0.21857257114704248
0.36566048943583834	0.9844696964437437	1.572685358348498	0.11791276440157583	0.21887195435413512
0.36776198650156156	0.9842901381177903	1.5727202757484222	0.11860003733707898	0.22013352651240745
0.36986348356728477	0.9841095383909007	1.5727553850368876	0.11928747922604162	0.22139516168870083
0.3719649806330079	0.983927897047165	1.5727906860705962	0.11997509114175527	0.222656860232029
0.37406647769873114	0.983745213869352	1.5728261787053643	0.12066287415946453	0.22391862249120112
0.37616797476445435	0.9835614886389076	1.5728618627961193	0.12135082935638133	0.22518044881482022
0.37826947183017756	0.9833767211359522	1.5728977381969007	0.12203895781169936	0.2264423395512816
0.3803709688959008	0.9831909111392803	1.5729338047608574	0.12272726060660857	0.22770429504877118
0.382472465961624	0.9830040584263575	1.5729700623402474	0.12341573882430962	0.22896631565526404
0.3845739630273472	0.98281616277332	1.5730065107864362	0.12410439355002852	0.2302284017185226
0.3866754600930704	0.9826272239549718	1.573043149949896	0.12479322587103128	0.23149055358609505
0.3887769571587936	0.9824372417447838	1.5730799796802046	0.12548223687663862	0.23275277160531385
0.39087845422451684	0.9822462159148916	1.5731169998260441	0.12617142765824071	0.23401505612329387
0.39297995129024005	0.9820541462360936	1.5731542102351996	0.12686079930931207	0.23527740748693093
0.39508144835596326	0.9818610324778496	1.5731916107545585	0.12755035292542646	0.2365398260429
0.3971829454216865	0.9816668744082789	1.5732292012301088	0.12824008960427177	0.23780231213765363
0.3992844424874097	0.9814716717941584	1.5732669815069384	0.12893001044566518	0.2390648661174202
0.4013859395531329	0.9812754244009207	1.573304951429234	0.12962011655156822	0.24032748832820228
0.40348743661885605	0.9810781319926524	1.5733431108402793	0.1303104090261019	0.24159017911577493
0.40558893368457927	0.9808797943320923	1.5733814595824545	0.13100088897556195	0.24285293882568404
0.4076904307503025	0.9806804111806293	1.573419997497235	0.13169155750843423	0.24411576780324454
0.4097919278160257	0.9804799822983008	1.5734587244251899	0.13238241573541	0.24537866639353872
0.4118934248817489	0.9802785074437906	1.5734976402059813	0.13307346476940132	0.24664163494141456
0.4139949219474721	0.9800759863744274	1.5735367446783626	0.13376470572555674	0.24790467379148387
0.41559769819868964	0.9799208235816332	1.5735666957329129	0.13429203320453614	0.2488680196189325
0.41609641901319533	0.9798724188461819	1.573576037680178	0.13445613972127674	0.24916778328812073
0.41819791607891854	0.9796678046136662	1.5736155190483605	0.13514776787622934	0.2504309637754596
0.42029941314464175	0.9794621434301307	1.5736551886189316	0.13583959131236606	0.25169421559739363
0.42240091021036497	0.979255435047463	1.5736950462269992	0.13653161115393744	0.2529575390975728
0.4245024072760882	0.9790476792161853	1.5737350917067574	0.1372238285275091	0.2542209346194023
0.4266039043418114	0.9788388756854526	1.5737753248914843	0.1379162445619776	0.25548440250604065
0.4287054014075346	0.9786290242030509	1.5738157456135418	0.1386088603885865	0.2567479431003979
0.4308068984732578	0.978418124515395	1.5738563537043733	0.13930167714094235	0.25801155674513393
0.43290839553898103	0.9782061763675266	1.5738971489945035	0.13999469595503103	0.25927524378265643
0.4350098926047042	0.9779931795031119	1.5739381313135368	0.14068791796923386	0.2605390045551194
0.4371113896704274	0.97777913366444	1.573979300490156	0.14138134432434396	0.26180283940442106
0.4392128867361506	0.9775640385924205	1.5740206563521213	0.14207497616358258	0.26306674867220203
0.4413143838018738	0.9773478940265815	1.5740621987262688	0.1427688146326157	0.26433073269984375
0.44341588086759703	0.9771306997050677	1.5741039274385096	0.14346286087957053	0.26559479182846635
0.44551737793332025	0.9769124553646379	1.5741458423138286	0.14415711605505205	0.2668589263989268
0.44761887499904346	0.976693160740663	1.5741879431762829	0.14485158131215978	0.2681231367518172
0.44972037206476667	0.9764728155671243	1.574230229849001	0.14554625780650465	0.2693874232274629
0.4518218691304899	0.9762514195766103	1.5742727021541811	0.14624114669622573	0.2706517861659205
0.4539233661962131	0.9760289725003158	1.574315359913091	0.14693624914200729	0.27191622590697584
0.4560248632619363	0.9758054740680386	1.5743582029460652	0.1476315663070957	0.27318074279014254
0.4581263603276595	0.9755809240081781	1.5744012310725048	0.1483270993573167	0.2744453371546595
0.46022785739338273	0.9753553220477322	1.5744444441108765	0.1490228494610925	0.2757100093394895
0.46232935445910595	0.9751286679122961	1.5744878418787103	0.14971881778945906	0.2769747596833169
0.46443085152482916	0.9749009613260594	1.5745314241925992	0.1504150055160835	0.27823958852454594
0.4660336277760466	0.9747265857534779	1.5745647876207969	0.15094612431864488	0.2792043050527841
0.4665323485905523	0.9746722020118036	1.5745751908681975	0.1511114138172815	0.27950449620129864
0.4686338456562755	0.9744423896909005	1.57461914172022	0.15180804387203486	0.2807694830514128
0.47073534272199874	0.9742115240833094	1.57466327656244	0.15250489686200913	0.2820345494124403
0.47283683978772195	0.9739796049075748	1.574707595207689	0.1532019739715713	0.2832996956216448
0.47493833685344516	0.9737466318808246	1.5747520974678546	0.1538992763878076	0.2845649220159999
0.4770398339191684	0.9735126047187667	1.57479678315388	0.15459680530054137	0.28583022893218724
0.4791413309848916	0.9732775231356877	1.5748416520757627	0.1552945619023511	0.2870956167065943
0.4812428280506148	0.9730413868444499	1.574886704042552	0.1559925473885884	0.2883610856753124
0.483344325116338	0.972804195556489	1.57493193886235	0.15669076295739617	0.28962663617413487
0.4854458221820612	0.9725659489818118	1.574977356342308	0.15738920980972695	0.2908922685385548
0.48754731924778444	0.9723266468289937	1.5750229562886273	0.1580878891493611	0.2921579831037632
0.48964881631350765	0.9720862888051762	1.5750687385065565	0.1587868021829253	0.29342378020464654
0.49175031337923086	0.9718448746160645	1.575114702800391	0.15948595011991118	0.2946896601757853
0.4938518104449541	0.9716024039659249	1.5751608489734714	0.1601853341726937	0.2959556233514513
0.4959533075106773	0.9713588765575822	1.5752071768281823	0.1608849555565501	0.29722167006560607
0.4980548045764005	0.971114292092418	1.5752536861659518	0.16158481548967857	0.2984878006518984
0.5001563016421237	0.9708686502703665	1.5753003767872489	0.1622849151932171	0.29975401544366237
0.5022577987078469	0.9706219507899139	1.5753472484915834	0.16298525589126273	0.30102031477391544
0.5043592957735701	0.9703741933480942	1.5753943010775036	0.16368583881089036	0.3022866989753559
0.5064607928392934	0.9701253776404877	1.5754415343425967	0.16438666518217204	0.3035531683803612
0.5085622899050165	0.9698755033612175	1.5754889480834855	0.16508773623819645	0.30481972332098545
0.5106637869707398	0.969624570202948	1.5755365420958292	0.16578905321508797	0.30608636412895734
0.5127652840364629	0.9693725778568809	1.57558431617432	0.16649061735202642	0.30735309113567805
0.5148667811021861	0.9691195260127536	1.575632270112684	0.16719242989126665	0.30861990467221906
0.5164695573534036	0.9689258152824449	1.5756689645407431	0.1677278581820074	0.3095861402886849
0.5169682781679094	0.9688654143588362	1.5756804037036782	0.16789449207815801	0.30988680506932
0.5190697752336325	0.9686102425819285	1.5757287167390905	0.16859680516116451	0.31115379265738624
0.5211712722993558	0.9683540103673576	1.5757772090097377	0.1692993703918844	0.31242086776648703
0.5232727693650789	0.9680967173989751	1.5758258803054648	0.17000218902507033	0.3136880307263529
0.5253742664308022	0.9678383633591543	1.575874730415143	0.17070526231864952	0.31495528186637367
0.5274757634965254	0.9675789479287876	1.5759237591266695	0.1714085915337439	0.31622262151559627
0.5295772605622486	0.9673184707872834	1.5759729662269648	0.1721121779346904	0.3174900500027222
0.5316787576279718	0.9670569316125635	1.5760223515019733	0.17281602278906158	0.31875756765610547
0.533780254693695	0.9667943300810602	1.5760719147366604	0.1735201273676859	0.3200251748037504
0.5358817517594182	0.9665306658677134	1.5761216557150124	0.17422449294466863	0.32129287177330923
0.5379832488251415	0.966265938645968	1.5761715742200346	0.1749291207974125	0.32256065889207963
0.5400847458908646	0.9660001480877705	1.5762216700337501	0.17563401220663857	0.3238285364870028
0.5421862429565879	0.9657332938635668	1.576271942937199	0.17633916845640732	0.3250965048846609
0.5442877400223111	0.9654653756422984	1.5763223927104368	0.1770445908341396	0.3263645644112747
0.5463892370880343	0.9651963930914005	1.5763730191325331	0.17775028063063797	0.32763271539270133
0.5484907341537575	0.9649263458767978	1.576423821981571	0.17845623914010805	0.328900958154432
0.5505922312194806	0.9646552336629026	1.5764748010346448	0.17916246766017987	0.3301692930215894
0.5526937282852039	0.9643830561126114	1.5765259560678595	0.17986896749192954	0.33143772031892565
0.5547952253509271	0.9641098128873018	1.5765772868563297	0.1805757399399008	0.3327062403708196
0.5568967224166503	0.963835503646829	1.5766287931741776	0.18128278631212705	0.3339748535012746
0.5589982194823735	0.9635601280495241	1.576680474794533	0.181990107920153	0.33524356003391614
0.5610997165480968	0.9632836857521894	1.5767323314895307	0.1826977060790569	0.3365123602919894
0.5632012136138199	0.9630061764100962	1.57678436303031	0.18340558210747265	0.3377812545983567
0.5653027106795432	0.962727599676982	1.5768365691870136	0.18411373732761213	0.33905024327549504
0.5669054869307607	0.9625144162179164	1.5768765031705307	0.1846540238197001	0.34001814310009904
0.5674042077452663	0.962447955205046	1.5768889497287863	0.1848221730652875	0.34031932664549414
0.5695057048109896	0.9621672426449476	1.5769415044237731	0.18553089064993383	0.34158850503005317
0.5716072018767128	0.9618854616458018	1.576994233039119	0.18623989141463176	0.342857778750479
0.573708698942436	0.9616026118551769	1.5770471353409672	0.18694917669613023	0.34412714812768325
0.5758101960081592	0.9613186929190909	1.577100211094458	0.18765874783486944	0.3453966134821801
0.5779116930738825	0.9610337044820081	1.5771534600637278	0.1883686061750038	0.34666617513408343
0.5800131901396056	0.9607476461868363	1.5772068820119072	0.18907875306442531	0.3479358334031048
0.5821146872053288	0.9604605176749229	1.577260476701121	0.18978918985478657	0.3492055886085504
0.584216184271052	0.9601723185860522	1.5773142438924856	0.19049991790152446	0.35047544106931877
0.5863176813367752	0.9598830485584415	1.577368183346109	0.19121093856388355	0.3517453911038983
0.5884191784024985	0.9595927072287381	1.577422294821089	0.19192225320493986	0.35301543903036453
0.5905206754682216	0.9593012942320158	1.577476578075512	0.1926338631916247	0.35428558516637765
0.5926221725339449	0.9590088092017716	1.577531032866452	0.19334576989474855	0.3555558298291797
0.594723669599668	0.9587152517699218	1.5775856589499693	0.19405797468902528	0.35682617333559236
0.5968251666653913	0.9584206215667992	1.5776404560811095	0.1947704789530963	0.358096616002014
0.5989266637311145	0.9581249182211492	1.5776954240139018	0.19548328406955495	0.3593671581444171
0.6010281607968377	0.9578281413601267	1.5777505625013588	0.19619639142497106	0.36063780007834584
0.6031296578625609	0.957530290609292	1.5778058712954743	0.1969098024099155	0.36190854211891316
0.6052311549282842	0.9572313655926074	1.577861350147223	0.19762351841898518	0.36317938458079824
0.6073326519940073	0.9569313659324342	1.5779169988065582	0.19833754085082766	0.3644503277782438
0.6094341490597306	0.9566302912495286	1.577972817022412	0.19905187110816666	0.3657213720250535
0.6115356461254537	0.956328141163038	1.5780288045426933	0.19976651059782685	0.366992517634589
0.6136371431911769	0.9560249152904976	1.5780849611142866	0.20048146073075954	0.3682637649197675
0.6157386402569002	0.9557206132478268	1.5781412864830515	0.20119672292206806	0.3695351141930588
0.6173414165081177	0.9554878036058407	1.5781843581935817	0.20174245193108872	0.3705048195184298
0.6178401373226233	0.9554152346493252	1.578197780393821	0.20191229859103343	0.3708065657664828
0.6199416343883466	0.9551087791076691	1.5782544425904006	0.20262818916114028	0.37207811995160667
0.6220431314540698	0.9548012462339078	1.5783112728155666	0.20334439606010263	0.3733497770595418
0.624144628519793	0.9544926356374599	1.578368270811066	0.2040609207198902	0.37462153740094156
0.6262461255855162	0.9541829469261092	1.5784254363176147	0.20477776457675462	0.3758934012859979
0.6283476226512394	0.9538721797060009	1.5784827690748964	0.2054949290712557	0.37716536902443915
0.6304491197169626	0.9535603335816384	1.5785402688215617	0.20621241564828827	0.3784374409255268
0.6325506167826859	0.9532474081558785	1.5785979352952269	0.20693022575710876	0.3797096172980527
0.634652113848409	0.9529334030299285	1.578655768232473	0.20764836085136212	0.3809818984503365
0.6367536109141323	0.9526183178033413	1.5787137673688436	0.20836682238910886	0.38225428469022243
0.6388551079798555	0.952302152074012	1.5787719324388463	0.2090856118328523	0.38352677632507676
0.6409566050455787	0.9519849054381744	1.5788302631759483	0.20980473064956592	0.38479937366178474
0.6430581021113019	0.9516665774903958	1.5788887593125784	0.21052418031072093	0.3860720770067477
0.645159599177025	0.9513471678235741	1.578947420580124	0.21124396229231387	0.3873448866658803
0.6472610962427483	0.9510266760289331	1.5790062467089299	0.2119640780748946	0.3886178029446073
0.6493625933084715	0.9507051016960189	1.579065237428299	0.21268452914359423	0.3898908261478611
0.6514640903741947	0.9503824444126953	1.5791243924664897	0.21340531698815343	0.39116395658007835
0.6535655874399179	0.9500587037651401	1.579183711550715	0.21412644310295068	0.3924371945451973
0.6556670845056412	0.9497338793378408	1.5792431944071421	0.21484790898703082	0.39371054034665465
0.6577685815713643	0.9494079707135905	1.579302840760891	0.2155697161441339	0.39498399428738257
0.6598700786370876	0.9490809774734835	1.5793626503360332	0.21629186608272388	0.3962575566698059
0.6619715757028107	0.9487528991969111	1.5794226228555912	0.21701436031601776	0.3975312277958389
0.664073072768534	0.9484237354615577	1.5794827580415374	0.2177372003620148	0.39880500796688234
0.6661745698342572	0.9480934858433959	1.579543055614792	0.21846038774352602	0.40007889748382064
0.6677773460854747	0.9478408798711663	1.5795891525344088	0.21901218494080316	0.4010505451486092
0.6682760668999804	0.947762149916683	1.579603515295224	0.21918392398820363	0.4013528966470183
0.6703775639657036	0.9474297272539556	1.5796641368016484	0.21990781062857087	0.4026270057563175
0.6724790610314269	0.9470962174260265	1.5797249198518262	0.22063204920205198	0.40390122511103455
0.67458055809715	0.9467616200019789	1.5797858641624631	0.22135664125100227	0.40517555500995694
0.6766820551628732	0.9464259345491635	1.5798469694492083	0.22208158832273853	0.40644999575134033
0.6787835522285964	0.9460891606331925	1.579908235426654	0.22280689196956938	0.40772454763290533
0.6808850492943196	0.9457512978179362	1.579969661808334	0.22353255374882605	0.40899921095183434
0.6829865463600429	0.9454123456655183	1.5800312483067234	0.2242585752228933	0.41027398600476855
0.685088043425766	0.9450723037363109	1.5800929946332365	0.22498495795924037	0.4115488730878047
0.6871895404914893	0.9447311715889304	1.5801549004982272	0.22571170353045222	0.41282387249649183
0.6892910375572124	0.9443889487802327	1.5802169656109868	0.22643881351426118	0.4140989845258282
0.6913925346229357	0.9440456348653085	1.5802791896797441	0.22716628949357828	0.41537420947025816
0.6934940316886589	0.9437012293974788	1.5803415724116643	0.2278941330565254	0.4166495476236687
0.6955955287543821	0.9433557319282901	1.5804041135128475	0.22862234579646698	0.4179249992793865
0.6976970258201053	0.9430091420075101	1.580466812688328	0.2293509293120426	0.4192005647301745
0.6997985228858286	0.9426614591831217	1.5805296696420739	0.23007988520719905	0.42047624426822866
0.7019000199515517	0.9423126830013199	1.580592684076986	0.2308092150912233	0.42175203818517487
0.704001517017275	0.9419628130065058	1.5806558556948964	0.23153892057877504	0.42302794677206546
0.7061030140829981	0.9416118487412821	1.5807191841965686	0.23226900328991995	0.42430397031937606
0.7082045111487213	0.9412597897464484	1.5807826692816955	0.2329994648501628	0.42558010911700206
0.7103060082144446	0.9409066355609959	1.5808463106489	0.23373030689048094	0.42685636345425565
0.7124075052801677	0.9405523857221028	1.5809101079957324	0.23446153104735806	0.42813273361986215
0.714509002345891	0.9401970397651292	1.580974061018671	0.23519313896281788	0.42940921990195685
0.7166104994116141	0.9398405972236122	1.5810381694131208	0.23592513228445844	0.43068582258808163
0.7182132756628317	0.9395680071320953	1.5810871680498615	0.23648367129145578	0.4316595442771609
0.7187119964773374	0.9394830576292605	1.5811024328734125	0.2366575126654862	0.43196254196518136
0.7208134935430606	0.9391244205119498	1.5811668510928019	0.23739028176475077	0.4332393783196009
0.7229149906087838	0.9387646853997174	1.5812314237634693	0.23812344124677948	0.43451633193708145
0.725016487674507	0.9384038518187571	1.5812961505765182	0.23885699278181244	0.43579340310275694
0.7271179847402303	0.9380419192934141	1.581361031221975	0.23959093804583761	0.43707059210115107
0.7292194818059534	0.9376788873461799	1.5814260653887882	0.2403252787206264	0.4383478992161735
0.7313209788716767	0.9373147554976866	1.5814912527648275	0.241060016493769	0.43962532473111654
0.7334224759373998	0.9369495232667022	1.581556593036883	0.24179515305871058	0.44090286892865155
0.7355239730031231	0.9365831901701251	1.5816220858906642	0.2425306901147871	0.4421805320908256
0.7376254700688463	0.9362157557229787	1.5816877310108006	0.24326662936726168	0.44345831449905776
0.7397269671345695	0.9358472194384055	1.5817535280808397	0.24400297252736133	0.44473621643413586
0.7418284642002927	0.9354775808276629	1.581819476783246	0.24473972131231347	0.44601423817621266
0.7439299612660158	0.9351068394001167	1.5818855767994018	0.24547687744538307	0.44729238000480265
0.7460314583317391	0.9347349946632362	1.5819518278096056	0.24621444265591	0.44857064219877796
0.7481329553974623	0.934362046122588	1.5820182294930711	0.24695241867934628	0.4498490250363654
0.7502344524631855	0.9339879932818316	1.5820847815279278	0.24769080725729406	0.4511275287951424
0.7523359495289087	0.9336128356427126	1.582151483591219	0.24842961013754344	0.4524061537520335
0.754437446594632	0.9332365727050577	1.5822183353589014	0.24916882907411078	0.45368490018330704
0.7565389436603551	0.932859203966769	1.5822853365058462	0.24990846582727713	0.4549637683645711
0.7586404407260784	0.9324807289238183	1.5823524867058358	0.250648522163627	0.45624275857076996
0.7607419377918015	0.932101147070241	1.5824197856315654	0.2513889998560872	0.4575218710761807
0.7628434348575248	0.9317204578981312	1.582487232954641	0.25212990068396623	0.4588011061544091
0.764944931923248	0.9313386608976346	1.5825548283455801	0.2528712264329937	0.46008046407838643
0.7670464289889712	0.9309557555569439	1.5826225714738102	0.2536129788953601	0.46135994512036527
0.7686492052401886	0.9306629748061829	1.582674337112807	0.25417898888989415	0.4623358665862601
0.7691479260546944	0.930571741362292	1.5826904620076683	0.2543551598697566	0.462639549551916
0.7712494231204177	0.930186617797947	1.582758499614401	0.25509777116141563	0.46391927764392316
0.7733509201861408	0.9298003843462049	1.5828266839601637	0.25584081458215113	0.46519912966658145
0.775452417251864	0.929413040487385	1.5828950147100198	0.25658429195039956	0.4664791058893923
0.7775539143175872	0.9290245856998232	1.5829634915279405	0.2573282050912608	0.46775920658115966
0.7796554113833104	0.9286350194598656	1.583032114076804	0.25807255583653954	0.4690394320099866
0.7817569084490337	0.9282443412418631	1.5831008820183963	0.2588173460247868	0.4703197824432713
0.7838584055147568	0.9278525505181646	1.583169795013409	0.2595625775013419	0.47160025814770307
0.7859599025804801	0.9274596467591115	1.5832388527214398	0.26030825211837466	0.472880859389259
0.7880613996462033	0.9270656294330307	1.583308054800992	0.26105437173492774	0.4741615864331995
0.7901628967119265	0.9266704980062287	1.583377400909474	0.2618009382169592	0.4754424395440649
0.7922643937776497	0.9262742519429853	1.5834468907031998	0.2625479534373859	0.4767234189856713
0.794365890843373	0.9258768907055472	1.5835165238373865	0.2632954192761263	0.47800452502110674
0.7964673879090961	0.9254784137541218	1.583586299966156	0.2640433376201445	0.4792857579127274
0.7985688849748194	0.9250788205468701	1.583656218742534	0.26479171036349364	0.48056711792215345
0.8006703820405425	0.9246781105399009	1.5837262798184497	0.2655405394073604	0.48184860531026524
0.8027718791062658	0.9242762831872641	1.5837964828447346	0.2662898266601093	0.4831302203371994
0.804873376171989	0.923873337940944	1.5838668274711243	0.2670395740373275	0.48441196326234465
0.8069748732377121	0.9234692742508525	1.5839373133462558	0.26778978346186966	0.485693834344338
0.8090763703034354	0.9230640915648229	1.5840079401176688	0.2685404568639036	0.48697583384106075
0.8111778673691585	0.9226577893286032	1.5840787074318052	0.2692915961809558	0.48825796200963434
0.8132793644348818	0.9222503669858488	1.5841496149340086	0.27004320335795706	0.4895402191064163
0.815380861500605	0.9218418239781161	1.5842206622685242	0.2707952803472894	0.4908226053869965
0.8174823585663282	0.9214321597448557	1.5842918490784985	0.271547829108832	0.4921051211061926
0.8190851348175457	0.921118961747957	1.584346235585542	0.27212210365033024	0.49308336130681996
0.8195838556320514	0.9210213737234056	1.5843631750059795	0.2723008516100086	0.4933877665180464
0.8216853526977747	0.9206094653489838	1.5844346396919156	0.2730543498258344	0.49467054187581955
0.8237868497634978	0.920196434054682	1.5845062427761567	0.2738083257389636	0.4959534474319894
0.8258883468292211	0.9197822792714578	1.5845779838974536	0.2745627813397373	0.49723648343824506
0.8279898438949442	0.9193670004281288	1.5846498626934575	0.2753177186262321	0.49851965014548305
0.8300913409606675	0.9189505969513642	1.5847218788007198	0.2760731396043077	0.49980294780380324
0.8321928380263907	0.9185330682656785	1.5847940318546931	0.27682904628765653	0.5010863766625048
0.8342943350921139	0.9181144137934238	1.5848663214897303	0.2775854406978527	0.5023699369700816
0.8363958321578371	0.9176946329547834	1.584938747339084	0.2783423248644012	0.5036536289742186
0.8384973292235602	0.9172737251677634	1.5850113090349078	0.2790997008247883	0.5049374529217874
0.8405988262892835	0.916851689848186	1.5850840062082558	0.2798575706245312	0.5062214090588415
0.8427003233550067	0.9164285264096822	1.5851568384890824	0.2806159363172289	0.5075054976306129
0.8448018204207299	0.916004234263684	1.5852298055062417	0.28137479996461295	0.5087897188815075
0.8469033174864531	0.9155788128194172	1.5853029068874889	0.2821341636365987	0.5100740730551002
0.8490048145521764	0.9151522614838938	1.5853761422594799	0.2828940294113369	0.511358560394132
0.8511063116178995	0.9147245796619043	1.5854495112477707	0.28365439937526554	0.5126431811405042
0.8532078086836228	0.9142957667560105	1.5855230134768181	0.28441527562316227	0.513927935535275
0.8553093057493459	0.913865822166537	1.58559664856998	0.2851766602581971	0.5152128238186552
0.8574108028150692	0.9134347452915643	1.585670416149515	0.2859385553919851	0.5164978462300028
0.8595122998807924	0.9130025355269207	1.585744315836583	0.2867009631446403	0.5177830030078204
0.8616137969465156	0.9125691922661745	1.5858183472512453	0.28746388564482883	0.519068294389749
0.8637152940122388	0.912134714900626	1.5858925100124643	0.2882273250298238	0.520353720612565
0.8658167910779621	0.9116991028192998	1.5859668037381047	0.288991283445559	0.5216392819121748
0.8679182881436852	0.9112623554089365	1.5860412280449327	0.2897557630466845	0.522924978523611
0.8695210643949027	0.9109284920182643	1.5860980777411244	0.2903391703736849	0.5239056486724968
0.8700197852094084	0.9108244720539853	1.586115782548617	0.29052076599662136	0.5242108106810278
0.8721212822751316	0.9103854521365952	1.5861904668637288	0.2912862944676178	0.5254967786176965
0.8742227793408548	0.9099452950366069	1.586265280603742	0.29205235064080476	0.5267828825660009
0.8763242764065781	0.9095040001315455	1.586340223381034	0.2928189367062528	0.5280691227574331
0.8784257734723012	0.9090615667966111	1.586415294806885	0.2935860548630285	0.5293554994225887
0.8805272705380245	0.9086179944046714	1.5864904944914797	0.2943537073192521	0.5306420127911629
0.8826287676037476	0.9081732823262528	1.586565822043907	0.29512189629215485	0.5319286630919446
0.8847302646694709	0.9077274299295323	1.5866412770721599	0.2958906240081372	0.5332154505528138
0.8868317617351941	0.9072804365803288	1.5867168591831369	0.29665989270282717	0.5345023754007354
0.8889332588009173	0.9068323016420948	1.5867925679826422	0.2974297046211393	0.5357894378617555
0.8910347558666405	0.9063830244759078	1.5868684030753855	0.2982000620173341	0.5370766381609963
0.8931362529323638	0.9059326044404616	1.5869443640649834	0.2989709671550772	0.5383639765226519
0.8952377499980869	0.9054810408920578	1.5870204505539591	0.2997424223075002	0.5396514531699838
0.8973392470638102	0.9050283331845967	1.5870966621437437	0.30051442975726056	0.5409390683253155
0.8994407441295333	0.9045744806695689	1.5871729984346763	0.3012869917966032	0.5422268222100287
0.9015422411952565	0.9041194826960463	1.5872494590260047	0.3020601107274214	0.5435147150445583
0.9036437382609798	0.9036633386106728	1.5873260435158856	0.302833788861319	0.5448027470483876
0.9057452353267029	0.9032060477576564	1.5874027515013864	0.30360802851967267	0.5460909184400438
0.9078467323924262	0.9027476094787591	1.5874795825784842	0.3043828320336943	0.5473792294370933
0.9099482294581493	0.9022880231132882	1.587556536342068	0.3051582017444948	0.5486676802561368
0.9120497265238726	0.9018272879980872	1.5876336123859383	0.3059341400031473	0.5499562711128047
0.9141512235895958	0.9013654034675267	1.5877108103028086	0.30671064917075125	0.5512450022217523
0.916252720655319	0.9009023688534951	1.5877881296843053	0.30748773161849735	0.5525338737966554
0.9183542177210422	0.900438183485389	1.5878655701209696	0.3082653897277322	0.5538228860502047
0.9199569939722597	0.9000833832245557	1.587924713748882	0.30885888483901436	0.5548060885768217
0.9204557147867655	0.899972846690104	1.5879431312022572	0.3090436258900241	0.5551120391941019
0.9225572118524886	0.8995063577920256	1.5880208125165398	0.30982244250722873	0.5564013334390543
0.9246587089182119	0.8990387161130191	1.5880986136511055	0.31060184199155594	0.5576907689947702
0.926760205983935	0.8985699209724205	1.5881765341921603	0.3113818267656363	0.5589803460699543
0.9288617030496583	0.8980999716870268	1.588254573724828	0.312162399262589	0.5602700648723021
0.9309632001153815	0.8976288675710858	1.5883327318331517	0.31294356192608913	0.561559925608496
0.9330646971811046	0.8971566079362874	1.5884110081000957	0.3137253172104367	0.5628499284841998
0.9351661942468279	0.8966831920917525	1.5884894021075442	0.31450766758062526	0.5641400737040541
0.937267691312551	0.8962086193440244	1.5885679134363042	0.31529061551241117	0.5654303614716708
0.9393691883782743	0.8957328889970577	1.5886465416661062	0.3160741634923837	0.5667207919896294
0.9414706854439975	0.8952560003522094	1.588725286375604	0.31685831401803544	0.5680113654594707
0.9435721825097207	0.8947779527082278	1.5888041471423777	0.3176430695978332	0.5693020820816929
0.9456736795754439	0.894298745361243	1.5888831235429333	0.3184284327512894	0.5705929420557457
0.9477751766411672	0.8938183776047567	1.5889622151527043	0.31921440600903417	0.5718839455800265
0.9498766737068903	0.8933368487296316	1.5890414215460527	0.32000099191288767	0.5731750928518742
0.9519781707726136	0.8928541580240812	1.5891207422962708	0.3207881930159333	0.5744663840675651
0.9540796678383368	0.8923703047736595	1.5892001769755812	0.32157601188259133	0.5757578194223073
0.95618116490406	0.8918852882612508	1.5892797251551398	0.3223644510886927	0.5770493991102361
0.9582826619697832	0.8913991077670582	1.589359386405035	0.3231535132215541	0.5783411233244086
0.9603841590355064	0.8909117625685942	1.5894391602942906	0.32394320088005285	0.579632992256799
0.9624856561012296	0.8904232519406691	1.589519046390866	0.3247335166747028	0.5809250060982931
0.9645871531669529	0.8899335751553807	1.589599044261658	0.3255244632277307	0.5822171650386836
0.966688650232676	0.8894427314821036	1.589679153472503	0.3263160431731532	0.583509469266665
0.9687901472983992	0.8889507201874781	1.5897593735881763	0.32710825915685404	0.584801918969828
0.9703929235496167	0.8885746861864438	1.5898206303914009	0.32771289806173143	0.5857877463896471
0.9708916443641225	0.8884575405353989	1.589839704172396	0.32790111383666226	0.5860945143346551
0.9729931414298456	0.887963191787005	1.5899201447878222	0.32869460988243093	0.5873872555465147
0.9750946384955689	0.8874676732006677	1.59000069499606	0.32948874997611627	0.5886801427896567
0.977196135561292	0.8869709840319797	1.5900813543576604	0.3302835368118573	0.589973176247207
0.9792976326270153	0.8864731235337445	1.5901621224321218	0.33107897309605666	0.5912663561011618
0.9813991296927385	0.8859740909559639	1.590242998777892	0.33187506154746116	0.5925596825323834
0.9835006267584617	0.8854738855458277	1.590323982952369	0.33267180489724374	0.5938531557205945
0.9856021238241849	0.8849725065477017	1.5904050745119034	0.3334692058890856	0.5951467758443726
0.9877036208899082	0.884469953203116	1.5904862730117995	0.3342672672792588	0.5964405430811456
0.9898051179556313	0.8839662247507541	1.590567578006317	0.3350659918367102	0.5977344576071859
0.9919066150213546	0.8834613204264407	1.5906489890486735	0.33586538234314534	0.5990285195976055
0.9940081120870777	0.8829552394631295	1.590730505691045	0.33666544159311285	0.6003227292263505
0.996109609152801	0.8824479810908926	1.5908121274845688	0.3374661723940905	0.6016170866661961
0.9982111062185242	0.8819395445369075	1.5908938539793438	0.3382675775665706	0.6029115920887408
1.0003126032842473	0.8814299290254455	1.5909756847244345	0.3390696599441472	0.6042062456644017
1.0024141003499705	0.8809191337778598	1.591057619267871	0.3398724223736028	0.6055010475624092
1.0045155974156939	0.880407158012573	1.5911396571566514	0.3406758677149972	0.6067959979508007
1.006617094481417	0.8798940009450651	1.5912217979367438	0.34147999884175523	0.6080910969964166
1.0087185915471402	0.8793796617878612	1.5913040411530888	0.34228481864075677	0.609386344864894
1.0108200886128633	0.8788641397505191	1.5913863863496	0.34309033001242667	0.6106817417206617
1.0129215856785867	0.8783474340396169	1.5914688330691682	0.34389653587082514	0.6119772877269346
1.0150230827443099	0.8778295438587401	1.591551380853661	0.34470343914373947	0.6132729830457089
1.017124579810033	0.8773104684084696	1.5916340292439266	0.34551104277277606	0.6145688278377559
1.0192260768757562	0.8767902068863682	1.5917167777797951	0.3463193497134533	0.6158648222626171
1.0208288531269738	0.8763926144698292	1.5917799557187182	0.34693630633189365	0.6168533559589513
1.0213275739414795	0.8762687584869688	1.591799626000081	0.34712836293529487	0.6171609664785986
1.0234290710072027	0.8757461224017606	1.5918825734425854	0.3479380854219242	0.6184572606427658
1.0255305680729259	0.8752222978191768	1.5919656196440972	0.34874852017115954	0.619753704910938
1.027632065138649	0.8746972839245811	1.592048764140397	0.34955967019510936	0.6210502994376823
1.0297335622043722	0.874171079900255	1.5921320064662583	0.350371538520269	0.6223470443763093
1.0318350592700956	0.8736436849253841	1.5922153461554496	0.3511841281876178	0.6236439398788663
1.0339365563358187	0.8731150981760454	1.592298782740737	0.3519974422527172	0.6249409860961331
1.0360380534015419	0.8725853188251933	1.5923823157538874	0.35281148378580923	0.6262381831776156
1.038139550467265	0.8720543460426468	1.5924659447256695	0.3536262558719161	0.6275355312715404
1.0402410475329884	0.8715221789950753	1.5925496691858567	0.3544417616109404	0.6288330305248496
1.0423425445987116	0.8709888168459856	1.5926334886632298	0.3552580041177662	0.6301306810831953
1.0444440416644347	0.8704542587557076	1.59271740268558	0.35607498652236086	0.6314284830909334
1.0465455387301579	0.8699185038813807	1.5928014107797097	0.3568927119698775	0.6327264366911188
1.0486470357958813	0.8693815513769401	1.592885512471437	0.3577111836207586	0.6340245420254998
1.0507485328616044	0.8688434003931025	1.5929697072855966	0.35853040465084013	0.6353227992345117
1.0528500299273276	0.8683040500773522	1.5930539947460438	0.35935037825145655	0.6366212084572721
1.0549515269930507	0.867763499573927	1.5931383743756566	0.3601711076295469	0.6379197698315751
1.057053024058774	0.8672217480238037	1.593222845696338	0.3609925960077612	0.6392184834938852
1.0591545211244973	0.8666787945646839	1.5933074082290193	0.36181484662456803	0.6405173495793326
1.0612560181902204	0.8661346383309794	1.593392061493662	0.3626378627343633	0.6418163682217064
1.0633575152559436	0.8655892784537979	1.593476805009262	0.36346164760757904	0.6431155395534504
1.0654590123216667	0.8650427140609283	1.5935616382938513	0.3642862045307935	0.6444148637056557
1.06756050938739	0.8644949442768257	1.5936465608645007	0.3651115368068427	0.6457143408080569
1.0696620064531133	0.863945968222597	1.593731572237324	0.3659376477549316	0.6470139709890251
1.0712647827043307	0.863526462093804	1.593796468364181	0.36656823407119443	0.6480052799118277
1.0717635035188364	0.8633957850159855	1.5938166719274791	0.3667645407107471	0.6483137543755629
1.0738650005845596	0.8628443937713564	1.5939018594491727	0.36759221902657196	0.6496136910932981
1.075966497650283	0.8622917935996813	1.5939871343156622	0.368420686071399	0.650913781266479
1.0780679947160061	0.8617379836085232	1.5940724960392587	0.3692499452310466	0.6522140250179675
1.0801694917817293	0.861182962902021	1.5941579441313307	0.37007999990827517	0.6535144224692345
1.0822709888474524	0.8606267305808744	1.594243478102307	0.3709108535229046	0.6548149737403535
1.0843724859131758	0.8600692857423279	1.5943290974616793	0.3717425095119322	0.656115678949995
1.086473982978899	0.8595106274801558	1.5944148017180062	0.37257497132965217	0.6574165382154209
1.0885754800446221	0.858950754884646	1.5945005903789156	0.37340824244777554	0.6587175516524787
1.0906769771103453	0.8583896670425846	1.5945864629511084	0.3742423263555515	0.660018719375596
1.0927784741760687	0.8578273630372394	1.5946724189403618	0.37507722655988934	0.6613200414977739
1.0948799712417918	0.8572638419483446	1.5947584578515324	0.3759129465854817	0.6626215181305823
1.096981468307515	0.8566991028520842	1.5948445791885595	0.3767494899749284	0.6639231493841539
1.0990829653732381	0.856133144821076	1.5949307824544687	0.3775868602888618	0.6652249353671774
1.1011844624389613	0.8555659669243554	1.5950170671513753	0.3784250611060726	0.6665268761868931
1.1032859595046847	0.8549975682273584	1.5951034327804874	0.37926409602363736	0.6678289719490864
1.1053874565704078	0.8544279477919057	1.5951898788421097	0.38010396865704615	0.6691312227580821
1.107488953636131	0.8538571046761857	1.5952764048356474	0.38094468264033216	0.6704336287167385
1.1095904507018541	0.8532850379347381	1.5953630102596086	0.3817862416262016	0.6717361899264418
1.1116919477675775	0.8527117466184366	1.595449694611609	0.3826286492861654	0.6730389064871
1.1137934448333007	0.8521372297744725	1.5955364573883755	0.38347190931067116	0.6743417784971376
1.1158949418990238	0.8515614864463368	1.5956232980857488	0.38431602540923687	0.675644806053489
1.117996438964747	0.850984515673804	1.595710216198688	0.38516100131058545	0.6769479892515934
1.1200979360304704	0.8504063164929141	1.5957972112212748	0.3860068407627803	0.6782513281853885
1.1217007122816878	0.8499645074460664	1.5958636122366794	0.38665253099669655	0.6792454674758952
1.1221994330961935	0.8498268879359555	1.595884282646716	0.38685354753336204	0.6795548229473047
1.1243009301619167	0.8492462290314476	1.595971429967348	0.38770112540948665	0.6808584736282596
1.1264024272276398	0.8486643388041228	1.5960586526746405	0.3885495781980642	0.6821622803176515
1.128503924293363	0.8480812162749091	1.5961459502592013	0.3893989097258991	0.6834662431033541
1.1306054213590864	0.847496860460912	1.5962333222107785	0.3902491238398316	0.6847703620717106
1.1327069184248095	0.846911270375397	1.5963207680182656	0.39110022440688014	0.6860746373075273
1.1348084154905327	0.8463244450277709	1.5964082871697054	0.391952215314385	0.6873790688940684
1.1369099125562558	0.845736383423564	1.5964958791522943	0.3928051004701533	0.6886836569130496
1.1390114096219792	0.845147084564412	1.5965835434523852	0.393658883802605	0.6899884014446325
1.1411129066877024	0.8445565474480369	1.596671279555493	0.39451356926092007	0.6912933025674185
1.1432144037534255	0.843964771068229	1.5967590869462978	0.3953691608151873	0.692598360358443
1.1453159008191487	0.8433717544148281	1.5968469651086499	0.39622566245655383	0.6939035748931698
1.147417397884872	0.8427774964737048	1.5969349135255733	0.3970830781973762	0.6952089462454846
1.1495188949505952	0.8421819962267415	1.59702293167927	0.39794141207137257	0.6965144744876893
1.1516203920163184	0.8415852526518132	1.5971110190511248	0.3988006681337765	0.6978201596904967
1.1537218890820415	0.8409872647227689	1.5971991751217094	0.3996608504614916	0.6991260019230235
1.155823386147765	0.8403880314094117	1.5972873993707866	0.4005219631532474	0.7004320012527853
1.157924883213488	0.83978755167748	1.597375691277315	0.4013840103297575	0.7017381577456901
1.1600263802792112	0.8391858244886276	1.5974640503194533	0.40224699613387765	0.7030444714660329
1.1621278773449344	0.838582848800404	1.5975524759745643	0.40311092473076626	0.7043509424764891
1.1642293744106575	0.8379786235662352	1.597640967719221	0.40397580030804575	0.7056575708381093
1.166330871476381	0.8373731477354034	1.597729525029209	0.4048416270759654	0.7069643566103129
1.168432368542104	0.8367664202530267	1.5978181473795328	0.4057084092675655	0.708271299850882
1.1705338656078272	0.8361584400600397	1.5979068342444196	0.40657615113884316	0.7095784006159563
1.1721366418590449	0.8356939011444823	1.5979745172553064	0.4072386109099965	0.7105754101704562
1.1726353626735504	0.8355492060931728	1.5979955850973244	0.4074448569689191	0.7108856589600262
1.1747368597392738	0.8349387172849317	1.5980843994109342	0.40831453106020615	0.7121930749359275
1.176838356804997	0.8343269725635772	1.5981732766571735	0.4091851777385794	0.7135006485948351
1.17893985387072	0.8337139708531046	1.598262216307208	0.410056801353547	0.7148083799862572
1.1810413509364432	0.8330997110732222	1.5983512178314512	0.4109294062784235	0.7161162691580296
1.1831428480021666	0.8324841921393314	1.598440280699567	0.4118029969105038	0.7174243161563093
1.1852443450678898	0.831867412962505	1.5985294043804765	0.41267757767123897	0.7187325210255688
1.187345842133613	0.8312493724494663	1.598618588342362	0.4135531530064136	0.7200408838085904
1.189447339199336	0.8306300695025676	1.598707832052672	0.41442972738632455	0.7213494045464596
1.1915488362650593	0.8300095030197688	1.598797134978127	0.41530730530596144	0.7226580832785598
1.1936503333307826	0.8293876718946162	1.5988864965847234	0.4161858912851883	0.7239669200425665
1.1957518303965058	0.82876457501622	1.5989759163377393	0.4170654898689272	0.7252759148744401
1.197853327462229	0.8281402112692333	1.5990653937017396	0.4179461056273434	0.7265850678084217
1.199954824527952	0.8275145795338295	1.5991549281405812	0.4188277431560319	0.727894378877026
1.2020563215936755	0.8268876786856805	1.5992445191174178	0.4197104070762056	0.7292038481110358
1.2041578186593986	0.8262595075959343	1.5993341660947058	0.4205941020348856	0.7305134755394956
1.2062593157251218	0.8256300651311925	1.5994238685342086	0.42147883270509245	0.7318232611897066
1.208360812790845	0.8249993501534882	1.5995136258970033	0.42236460378603957	0.7331332050872199
1.2104623098565683	0.8243673615202628	1.599603437643485	0.423251420003328	0.7344433072558308
1.2125638069222915	0.8237340980843432	1.5996933032333718	0.4241392861091434	0.7357535677175732
1.2146653039880146	0.8230995586939192	1.5997832221257122	0.42502820688245413	0.7370639864927131
1.2167668010537378	0.82246374219252	1.5998731937788886	0.42591818712921137	0.7383745635997434
1.2188682981194612	0.8218266474189913	1.5999632176506235	0.42680923168255125	0.7396852990553775
1.2209697951851843	0.8211882732074713	1.6000532931979852	0.4277013454029981	0.7409961928745435
1.2225725714364017	0.8207005352561565	1.6001220266928158	0.4283824671436403	0.7419960958656018
1.2230712922509075	0.8205486183873681	1.600143419877393	0.4285945331786703	0.7423072450703782
1.2251727893166307	0.819907681783335	1.6002335971446235	0.4294887999254873	0.7436184556542214
1.2272742863823538	0.8192654622152471	1.6003238244548157	0.4303841505873786	0.7449298246356099
1.2293757834480772	0.8186219584981773	1.6004141012624766	0.4312805901364953	0.7462413520222716
1.2314772805138003	0.8179771694423724	1.6005044270214872	0.432178123573422	0.7475530378201196
1.2335787775795235	0.817331093853228	1.6005948011851086	0.43307675592739225	0.7488648820332465
1.2356802746452467	0.816683730531265	1.600685223205987	0.4339764922565049	0.7501768846639183
1.23778177171097	0.8160350782721043	1.6007756925361603	0.4348773376479426	0.7514890457125684
1.2398832687766932	0.8153851358664425	1.6008662086270635	0.43577929721819253	0.7528013651777923
1.2419847658424163	0.8147339021000265	1.600956770929535	0.43668237611326843	0.7541138430563411
1.2440862629081395	0.8140813757536289	1.601047378893822	0.4375865795089356	0.755426479343116
1.2461877599738629	0.8134275556030226	1.601138031969587	0.43849191261093695	0.7567392740311626
1.248289257039586	0.8127724404189552	1.6012287296059136	0.43939838065522197	0.7580522271116645
1.2503907541053092	0.8121160289671241	1.601319471251313	0.4403059889081767	0.7593653385739382
1.2524922511710324	0.8114583200081497	1.6014102563537291	0.44121474266685695	0.7606786084054264
1.2545937482367557	0.8107993122975506	1.601501084360546	0.44212464725922274	0.7619920365916933
1.256695245302479	0.8101390045857174	1.6015919547185926	0.44303570804437525	0.7633056231164178
1.258796742368202	0.8094773956178859	1.60168286687415	0.4439479304127959	0.7646193679613882
1.2608982394339252	0.8088144841341112	1.6017738202729581	0.4448613197865874	0.765933271106496
1.2629997364996484	0.8081502688692412	1.6018648143602199	0.44577588161971726	0.7672473325297308
1.2651012335653717	0.8074847485528902	1.6019558485806096	0.44669162139826335	0.768561552207174
1.267202730631095	0.8068179219094114	1.602046922378279	0.44760854464066174	0.7698759301129933
1.269304227696818	0.8061497876578702	1.6021380351968622	0.4485266568979567	0.7711904662194364
1.2714057247625412	0.8054803445120173	1.6022291864794842	0.44944596375405327	0.7725051604968264
1.2730085010137588	0.8049688909352716	1.602298731530226	0.4501479100033098	0.7735079618759166
1.2735072218282646	0.8048095911802612	1.6023203756687656	0.45036647082597187	0.7738200129135545
1.2756087188939877	0.8041375263656404	1.60241160220683	0.4512881837641052	0.775135023436076
1.277710215959711	0.8034641487657962	1.60250286553531	0.45221110825247784	0.7764501920289029
1.279811713025434	0.8027894570729445	1.6025941650953546	0.453135250009008	0.7777655186545996
1.2819132100911574	0.8021134499738479	1.6026855003276346	0.4540606147857716	0.7790810032737766
1.2840147071568806	0.8014361261497879	1.6027768706723502	0.45498720836926904	0.7803966458450846
1.2861162042226038	0.8007574842765356	1.6028682755692374	0.4559150365806941	0.7817124463252091
1.288217701288327	0.8000775230243242	1.6029597144575745	0.45684410527620595	0.783028404668865
1.29031919835405	0.7993962410578198	1.6030511867761885	0.4577744203472028	0.7843445208287906
1.2924206954197734	0.7987136370360923	1.603142691963463	0.4587059877205988	0.785660794755742
1.2945221924854966	0.7980297096125869	1.6032342294573438	0.45963881335910334	0.7869772263984877
1.2966236895512198	0.7973444574350944	1.6033257986953462	0.4605729032615027	0.7882938157038026
1.298725186616943	0.7966578791457221	1.603417399114562	0.4615082634629448	0.7896105626164633
1.3008266836826663	0.795969973380864	1.603509030151666	0.4624449000352261	0.7909274670792412
1.3029281807483895	0.7952807387711708	1.6036006912429233	0.4633828190870815	0.7922445290328982
1.3050296778141126	0.7945901739415209	1.6036923818241962	0.4643220267644771	0.7935617484161803
1.3071311748798358	0.7938982775109888	1.6037841013309506	0.4652625292509051	0.7948791251658125
1.3092326719455591	0.7932050480928164	1.6038758491982643	0.46620433276768236	0.7961966592164934
1.3113341690112823	0.792510484294381	1.6039676248608323	0.467147443574251	0.7975143505008893
1.3134356660770055	0.7918145847171657	1.6040594277529752	0.4680918679684821	0.7988321989496286
1.3155371631427286	0.7911173479567277	1.604151257308646	0.46903761228698276	0.8001502044912976
1.317638660208452	0.7904187726026682	1.6042431129614372	0.4699846829054051	0.8014683670524331
1.3197401572741752	0.7897188572386002	1.604334994144587	0.470933086238759	0.8027866865575185
1.3218416543398983	0.7890176004421174	1.6044269002909888	0.47188282874172766	0.8041051629289778
1.3234444305911157	0.7884818611760797	1.6044970119823072	0.4726080854650827	0.8051108479405747
1.3239431514056215	0.788315000784763	1.6045188308331957	0.47283391690898574	0.8054237960871705
1.3260446484713446	0.7876110568319972	1.6046107852034297	0.4737863572755212	0.8067425859503856
1.328146145537068	0.7869057671431655	1.6047027628335881	0.47474015641695966	0.808061532434837
1.3302476426027912	0.7861991302714668	1.6047947631552513	0.47569532094989214	0.8093806354546577
1.3323491396685143	0.7854911447639202	1.6048867855996896	0.47665185753220596	0.8106998949218946
1.3344506367342375	0.7847818091613334	1.6049788295978704	0.4776097728634186	0.8120193107465032
1.3365521337999609	0.7840711219982692	1.6050708945804668	0.47856907368501517	0.8133388828363426
1.338653630865684	0.7833590818030127	1.605162979977864	0.4795297667807886	0.8146586110971694
1.3407551279314072	0.7826456870975381	1.6052550852201661	0.48049185897718366	0.8159784954326338
1.3428566249971303	0.7819309363974756	1.605347209737206	0.48145535714364396	0.8172985357442729
1.3449581220628537	0.7812148282120774	1.6054393529585493	0.48242026819296246	0.8186187319315068
1.3470596191285769	0.7804973610441842	1.6055315143135056	0.4833865990816353	0.8199390838916326
1.3491611161943	0.7797785333901912	1.6056236932311334	0.48435435681021916	0.8212595915198195
1.3512626132600232	0.7790583437400136	1.6057158891402488	0.485323548423692	0.8225802547091039
1.3533641103257463	0.7783367905770529	1.6058081014694323	0.4862941810118176	0.8239010733503838
1.3554656073914697	0.7776138723781613	1.6059003296470373	0.48726626170951315	0.825222047332414
1.3575671044571929	0.7768895876136082	1.605992573101198	0.48823979769722103	0.8265431765418013
1.359668601522916	0.7761639347470437	1.606084831259835	0.4892147962012838	0.827864460862999
1.3617700985886392	0.775436912235465	1.6061771035506656	0.49019126449432304	0.8291859001783023
1.3638715956543626	0.7747085185291794	1.60626938940121	0.491169209895622	0.8305074943678428
1.3659730927200857	0.7739787520717701	1.6063616882387988	0.49214863977151196	0.831829243309584
1.3680745897858089	0.7732476113000591	1.6064539994905818	0.4931295615357624	0.8331511468793162
1.370176086851532	0.7725150946440724	1.6065463225835355	0.49411198264997475	0.8344732049506517
1.3722775839172554	0.7717812005270025	1.60663865694447	0.495095910623981	0.8357954173950196
1.3738803601684728	0.7712205450148735	1.6067090860183615	0.49584735340450087	0.8368039501385802
1.3743790809829786	0.771045927365173	1.6067310020000378	0.49608135301624484	0.8371177840816613
1.3764805780487017	0.770309273568001	1.6068233571767414	0.49706831743426816	0.8384403048776254
1.3785820751144249	0.7695712375379613	1.6069157219009405	0.4980568115350007	0.8397629796477633
1.3806835721801483	0.7688318176705481	1.6070080955988608	0.49904684302525415	0.8410858082547237
1.3827850692458714	0.7680910123542383	1.6071004776966016	0.5000384196621205	0.8424087905589486
1.3848865663115946	0.7673488199704541	1.607192867620143	0.5010315492533941	0.8437319264186681
1.3869880633773177	0.7666052388935248	1.607285264795355	0.502026239657999	0.845055215689896
1.3890895604430409	0.7658602674906493	1.6073776686480046	0.5030224987864189	0.8463786582264249
1.3911910575087643	0.7651139041218572	1.6074700786037637	0.5040203346011334	0.8477022538798218
1.3932925545744874	0.7643661471399712	1.6075624940882176	0.5050197551170571	0.8490260024994232
1.3953940516402106	0.7636169948905678	1.6076549145268726	0.5060207684019837	0.8503499039323307
1.3974955487059337	0.7628664457119387	1.6077473393451645	0.5070233825770354	0.8516739580234066
1.3995970457716571	0.7621144979350519	1.6078397679684655	0.5080276058171149	0.8529981646152691
1.4016985428373803	0.7613611498835119	1.6079321998220937	0.5090334463513644	0.8543225235482881
1.4038000399031034	0.7606063998735205	1.6080246343313196	0.5100409124636274	0.8556470346605803
1.4059015369688266	0.7598502462138372	1.6081170709213757	0.5110500124929159	0.8569716977880054
1.40800303403455	0.7590926872057385	1.6082095090174633	0.5120607548338828	0.8582965127641613
1.4101045311002731	0.7583337211429787	1.608301948044761	0.5130731479372986	0.8596214794203796
1.4122060281659963	0.7575733463117482	1.608394387428433	0.5140872003105328	0.8609465975857218
1.4143075252317194	0.7568115609906341	1.608486826593637	0.5151029205180409	0.8622718670869747
1.4164090222974426	0.7560483634505782	1.6085792649655324	0.5161203171818561	0.8635972877486461
1.418510519363166	0.7552837519548367	1.6086717019692882	0.5171393989820864	0.8649228593929605
1.4206120164288891	0.7545177247589382	1.6087641370300911	0.5181601746574157	0.8662485818398555
1.4227135134946123	0.7537502801106424	1.608856569573154	0.5191826530056117	0.8675744549069768
1.42431628974583	0.7531640091854022	1.6089270642614715	0.5199636299302861	0.8685857769896353
1.4248150105603354	0.7529814162498981	1.6089489990237238	0.520206842884038	0.8689004784096749
1.4269165076260588	0.7522111314088014	1.6090414248070897	0.521232753210172	0.8702266521610001
1.429018004691782	0.7514394238115528	1.609133846348591	0.522260392962128	0.8715529759716996
1.4311195017575051	0.7506662916744155	1.6092262630736256	0.5232897711791856	0.8728794496502125
1.4332209988232283	0.7498917332056715	1.6093186744076582	0.5243208969623244	0.8742060730026663
1.4353224958889517	0.7491157466055798	1.6094110797762282	0.5253537794747629	0.875532845832873
1.4374239929546748	0.7483383300663319	1.609503478604958	0.5263884279425048	0.8768597679423251
1.439525490020398	0.7475594817720094	1.6095958703195612	0.5274248516548897	0.8781868391301916
1.4416269870861211	0.7467791998985394	1.6096882543458502	0.5284630599651503	0.8795140591933145
1.4437284841518445	0.745997482613651	1.6097806301097453	0.5295030622909749	0.8808414279262047
1.4458299812175677	0.7452143280768305	1.6098729970372825	0.5305448681150767	0.8821689451210386
1.4479314782832908	0.744429734439278	1.6099653545546209	0.5315884869857684	0.8834966105676542
1.450032975349014	0.7436436998438614	1.6100577020880522	0.5326339285175433	0.8848244240535474
1.4521344724147371	0.742856222425072	1.6101500390640076	0.5336812023916624	0.8861523853638686
1.4542359694804605	0.7420673003089795	1.610242364909067	0.5347303183567477	0.8874804942814191
1.4563374665461837	0.7412769316131864	1.6103346790499657	0.5357812862293824	0.8888087505866469
1.4584389636119068	0.7404851144467818	1.610426980913605	0.5368341158947167	0.8901371540576444
1.46054046067763	0.7396918469102961	1.6105192699270574	0.5378888173070809	0.8914657044701441
1.4626419577433534	0.7388971270956546	1.6106115455175767	0.538945400490604	0.8927944015975153
1.4647434548090765	0.7381009530861304	1.6107038071126059	0.5400038755398407	0.8941232452107614
1.4668449518747997	0.7373033229562991	1.610796054139784	0.5410642526204033	0.8954522350785153
1.4689464489405228	0.7365042347719903	1.6108882860269562	0.5421265419696015	0.8967813709670376
1.4710479460062462	0.7357036865902412	1.6109805022021804	0.5431907538970894	0.8981106526402121
1.4731494430719694	0.7349016764592493	1.6110727020937352	0.5442568987855182	0.8994400798595436
1.4747522193231868	0.7342890129910239	1.6111430100914548	0.5450713352267852	0.900454109188438
1.4752509401376925	0.7340982024183241	1.6111648851301292	0.5453249870911976	0.900769652384154
1.4773524372034157	0.7332932624978395	1.6112570507401085	0.5463950293447633	0.9020993699707799
1.479453934269139	0.7324868547191855	1.6113491983526642	0.5474670361518521	0.9034292323737689
1.4815554313348622	0.7316789770947197	1.6114413273970407	0.5485410181937849	0.9047592393450774
1.4836569284005854	0.7308696276277186	1.6115334373027446	0.5496169862282558	0.9060893906342666
1.4857584254663085	0.7300588043123285	1.611625527499551	0.5506949510900311	0.9074196859885004
1.4878599225320317	0.7292465051335164	1.6117175974175135	0.5517749236916533	0.9087501251525426
1.489961419597755	0.7284327280670208	1.6118096464869704	0.5528569150241547	0.9100807078687534
1.4920629166634782	0.7276174710793007	1.6119016741385537	0.5539409361577786	0.9114114338770872
1.4941644137292014	0.7268007321274876	1.6119936798031962	0.5550269982427081	0.91274230291509
1.4962659107949245	0.7259825091593333	1.612085662912141	0.5561151125098028	0.914073314717896
1.498367407860648	0.7251628001131604	1.612177622896947	0.5572052902713447	0.9154044690182259
1.500468904926371	0.7243416029178112	1.6122695591894989	0.5582975429217911	0.9167357655463839
1.5025704019920942	0.7235189154925971	1.612361471222014	0.5593918819385373	0.9180672040302552
1.5046718990578174	0.7226947357472464	1.6124533584270502	0.5604883188826861	0.9193987841953034
1.5067733961235408	0.7218690615818537	1.6125452202375137	0.561586865399828	0.9207305057645685
1.508874893189264	0.7210418908868275	1.612637056086667	0.5626875332208288	0.9220623684586642
1.510976390254987	0.7202132215428381	1.6127288654081362	0.5637903341626255	0.9233943719957759
1.5130778873207102	0.7193830514207654	1.6128206476359197	0.5648952801290336	0.9247265160916582
1.5151793843864334	0.7185513783816466	1.6129124022043946	0.5660023831115606	0.9260588004596328
1.5172808814521568	0.7177182002766229	1.6130041285483248	0.5671116551902309	0.9273912248105864
1.51938237851788	0.7168835149468863	1.6130958261028694	0.5682231085344192	0.9287237888529686
1.521483875583603	0.7160473202236267	1.613187494303589	0.5693367554036929	0.9300564922927899
1.5235853726493263	0.7152096139279777	1.6132791325864546	0.5704526081486654	0.9313893348336195
1.5251881489005439	0.7145696921018413	1.613349003094916	0.5713051406087989	0.9324059646022026
1.5256868697150496	0.7143703938709631	1.6133707403878537	0.571570679211858	0.932722316176584
1.5277883667807728	0.7135296578534427	1.6134623171445988	0.5726909811285718	0.9340554360203647
1.529889863846496	0.7126874036660574	1.6135538622939343	0.5738135265277706	0.9353886940611966
1.531991360912219	0.7118436290891753	1.6136453752735442	0.5749383281329726	0.9367220899928662
1.5340928579779425	0.710998331892836	1.61373685552156	0.5760653987631534	0.9380556235067097
1.5361943550436656	0.7101515098366957	1.6138283024765665	0.5771947513336585	0.9393892942916118
1.5382958521093888	0.7093031606699718	1.6139197155776104	0.5783263988571274	0.9407231020340039
1.540397349175112	0.708453282131387	1.6140110942642072	0.5794603544444278	0.9420570464178625
1.5424988462408353	0.7076018719491136	1.614102437976348	0.5805966313056004	0.9433911271247079
1.5446003433065585	0.7067489278407167	1.6141937461545073	0.5817352427508151	0.9447253438336028
1.5467018403722816	0.7058944475130983	1.6142850182396498	0.582876202191339	0.946059696221151
1.5488033374380048	0.7050384286624398	1.6143762536732371	0.5840195231405139	0.947394183961496
1.550904834503728	0.704180868974146	1.614467451897235	0.5851652192147472	0.9487288067263199
1.5530063315694513	0.7033217661227867	1.6145586123541211	0.5863133041345131	0.9500635641848421
1.5551078286351745	0.70246111777204	1.6146497344868904	0.5874637917253663	0.9513984560038183
1.5572093257008977	0.7015989215746341	1.6147408177390634	0.5886166959189676	0.9527334818475399
1.5593108227666208	0.700735175172289	1.6148318615546917	0.5897720307541209	0.9540686413778322
1.5614123198323442	0.6998698761956588	1.6149228653783658	0.5909298103778233	0.9554039342540542
1.5635138168980673	0.6990030222642726	1.6150138286552214	0.5920900490463277	0.9567393601330975
1.5656153139637905	0.698134610986476	1.615104750830946	0.593252761126217	0.9580749186693854
1.5677168110295137	0.6972646399593719	1.615195631351785	0.5944179610954927	0.9594106095148727
1.569818308095237	0.6963931067687612	1.6152864696645493	0.5955856635446747	0.9607464323190442
1.5719198051609602	0.6955200089890828	1.6153772652166207	0.5967558831779156	0.9620823867289153
1.5740213022266833	0.6946453441833548	1.615468017455959	0.5979286348141282	0.9634184723890302
1.5756240784779008	0.6939771972913263	1.6155372031977069	0.598824783855279	0.9644375703160994
1.5761227992924065	0.6937691099031129	1.615558725831108	0.5991039333881256	0.9647546889414627
1.5782242963581297	0.6928913036883517	1.615649389791201	0.6002817939517766	0.9660910360258146
1.580325793423853	0.6920119230674631	1.615740008785969	0.6014622316751733	0.9674275132792166
1.5824272904895762	0.6911309655571752	1.6158305822657446	0.6026452618478143	0.9687641203363272
1.5845287875552994	0.6902484286624926	1.6159211096814696	0.6038308998798014	0.9701008568293327
1.5866302846210225	0.6893643098766336	1.6160115904847003	0.6050191613030509	0.9714377223879476
1.588731781686746	0.6884786066809693	1.6161020241276132	0.6062100617725203	0.9727747166394138
1.590833278752469	0.6875913165449621	1.6161924100630114	0.6074036170674493	0.9741118392085013
1.5929347758181922	0.686702436926103	1.6162827477443302	0.6085998430926157	0.9754490897175079
1.5950362728839154	0.6858119652698498	1.6163730366256421	0.6097987558796082	0.9767864677862595
1.5971377699496387	0.6849198990095645	1.6164632761616637	0.6110003715881125	0.9781239730321104
1.599239267015362	0.6840262355664504	1.61655346580776	0.6122047065072159	0.9794616050699436
1.601340764081085	0.6831309723494893	1.6166436050199506	0.6134117770567258	0.980799363512171
1.6034422611468082	0.6822341067553781	1.6167336932549146	0.6146215997885055	0.9821372479687344
1.6055437582125316	0.6813356361684658	1.616823729969996	0.6158341913878265	0.9834752580471051
1.6076452552782547	0.6804355579606893	1.6169137146232087	0.6170495686747375	0.9848133933522858
1.609746752343978	0.67953386949151	1.6170036466732427	0.6182677486054506	0.9861516534868099
1.611848249409701	0.6786305681078492	1.6170935255794674	0.6194887482737442	0.9874900380507433
1.6139497464754242	0.6777256511440243	1.6171833508019373	0.6207125849123846	0.9888285466416846
1.6160512435411476	0.676819115921684	1.6172731218013976	0.6219392758945639	0.9901671788547667
1.6181527406068708	0.6759109597497437	1.6173628380392877	0.6231688387353573	0.9915059342826568
1.620254237672594	0.6750011799243203	1.617452498977746	0.6244012910931984	0.9928448125155581
1.622355734738317	0.6740897737286673	1.6175421040796154	0.6256366507713723	0.9941838131412112
1.6244572318040404	0.6731767384331095	1.617631652808447	0.6268749357195289	0.9955229357448945
1.6260600080552579	0.67247928511065	1.617699911883891	0.6278213322132487	0.9965443436281166
1.6265587288697636	0.6722620712949773	1.6177211446285038	0.6281161640352141	0.996862179909426
1.6286602259354868	0.6713457695585406	1.6178105790047665	0.6293603539654216	0.9982015452151649
1.63076172300121	0.6704278304549438	1.617899955402937	0.6306075239081634	0.9995410312400123
1.6328632200669333	0.6695082512021386	1.6179892732894412	0.6318576924140618	1.0008806375594133
1.6349647171326565	0.6685870290048185	1.6180785321314348	0.6331108781879593	1.0022203637463585
1.6370662141983796	0.6676641610543518	1.618167731396806	0.6343671000905522	1.0035602093713853
1.6391677112641028	0.6667396445287151	1.6182568705541793	0.635626377140043	1.0049001740025807
1.641269208329826	0.6658134765924268	1.6183459490729195	0.6368887285138146	1.0062402572055813
1.6433707053955493	0.6648856543964794	1.6184349664231348	0.6381541735501265	1.0075804585435773
1.6454722024612725	0.6639561750782726	1.6185239220756802	0.6394227317498329	1.0089207775773128
1.6475736995269956	0.6630250357615465	1.6186128155021613	0.6406944227781224	1.0102612138650893
1.6496751965927188	0.662092233556313	1.6187016461749362	0.6419692664662813	1.0116017669627664
1.6517766936584422	0.6611577655587894	1.6187904135671196	0.6432472828134791	1.0129424364237651
1.6538781907241653	0.6602216288513295	1.6188791171525858	0.6445284919885776	1.01428322179907
1.6559796877898885	0.6592838205023567	1.6189677564059703	0.6458129143319643	1.0156241226372313
1.6580811848556116	0.6583443375662948	1.6190563308026733	0.6471005703574081	1.0169651384843674
1.660182681921335	0.6574031770835012	1.619144839818862	0.6483914807539415	1.0183062688841678
1.6622841789870582	0.656460336080197	1.6192332829314733	0.6496856663877665	1.0196475133778955
1.6643856760527813	0.6555158115684001	1.6193216596182152	0.6509831483041855	1.0209888715043893
1.6664871731185045	0.6545696005458554	1.6194099693575699	0.6522839477295584	1.0223303428000678
1.6685886701842279	0.6536216999959673	1.6194982116287948	0.6535880860732856	1.0236719267989316
1.670690167249951	0.6526721068877299	1.6195863859119255	0.6548955849298166	1.0250136230325653
1.6727916643156742	0.6517208181756589	1.619674491687776	0.6562064660806866	1.0263554310301426
1.6748931613813973	0.6507678307997223	1.619762528437942	0.6575207514965794	1.0276973503184283
1.676495937632615	0.6500398597363738	1.6198296258591431	0.6585254367482087	1.0287208839656334
1.6769946584471205	0.6498131416852718	1.6198504956448003	0.6588384633394182	1.0290393804217812
1.6790961555128439	0.6488567477429734	1.6199383927915123	0.660159623964485	1.0303815208621587
1.681197652578567	0.6478986458687386	1.6200262193620227	0.6614842559225674	1.0317237711591187
1.6832991496442902	0.6469388329436547	1.620113974841063	0.6628123819621358	1.0330661308298243
1.6854006467100133	0.6459773058339162	1.62020165871415	0.6641440250315486	1.0344085993890475
1.6875021437757367	0.6450140613907556	1.620289270467588	0.6654792082812887	1.0357511763491714
1.6896036408414599	0.6440490964503732	1.6203768095884685	0.6668179550662294	1.0370938612201956
1.691705137907183	0.643082407833869	1.6204642755646717	0.6681602889479317	1.0384366535097398
1.6938066349729062	0.642113992347173	1.6205516678848646	0.6695062336969723	1.0397795527230467
1.6959081320386296	0.6411438467809755	1.6206389860385033	0.6708558132953045	1.041122558362987
1.6980096291043527	0.6401719679106581	1.6207262295158311	0.6722090519386512	1.0424656699300643
1.7001111261700759	0.639198352496225	1.6208133978078794	0.6735659740389299	1.0438088869224167
1.702212623235799	0.6382229972822328	1.6209004904064668	0.6749266042267124	1.0451522088358245
1.7043141203015224	0.6372458989977221	1.6209875068041981	0.6762909673537175	1.0464956351637118
1.7064156173672456	0.6362670543561482	1.6210744464944642	0.6776590884953396	1.0478391653971528
1.7085171144329687	0.6352864600553116	1.6211613089714405	0.6790309929532107	1.0491827990248757
1.7106186114986919	0.6343041127772903	1.6212480937300862	0.680406706257799	1.0505265355332671
1.712720108564415	0.633320009188369	1.6213348002661425	0.6817862541710444	1.051870374406378
1.7148216056301384	0.6323341459389722	1.6214214280761317	0.6831696626890296	1.053214315125927
1.7169231026958616	0.6313465196635945	1.6215079766573548	0.6845569580446895	1.0545583571713066
1.7190245997615847	0.6303571269807323	1.6215944455078901	0.6859481667105586	1.0559025000195883
1.7211260968273079	0.6293659644928159	1.6216808341265911	0.6873433154015567	1.0572467431455266
1.7232275938930313	0.6283730287861404	1.6217671420130844	0.6887424310778149	1.0585910860215655
1.7253290909587544	0.6273783164307986	1.6218533686677663	0.6901455409475405	1.0599355281178433
1.7269318672099718	0.6266184697816363	1.6219190773666352	0.6912183709245252	1.0609609777194433
1.7274305880244776	0.6263818239806125	1.621939513591801	0.6915526724699237	1.0612800689021982
1.7295320850902007	0.6253835479730661	1.6220255762871187	0.6929638533580844	1.0626247078401738
1.7316335821559241	0.6243834849292378	1.6221115562564101	0.6943791115820629	1.063969444395025
1.7337350792216473	0.6233816313537331	1.6221974530031251	0.6957984753718511	1.0653142780277232
1.7358365762873704	0.6223779837346183	1.6222832660314688	0.6972219732204696	1.066659208196963
1.7379380733530936	0.6213725385433531	1.622368994846398	0.6986496338870873	1.0680042343591678
1.7400395704188167	0.6203652922347245	1.6224546389536167	0.7000814864001864	1.069349355968495
1.7421410674845401	0.6193562412467811	1.6225401978595735	0.7015175600607737	1.0706945724768437
1.7442425645502633	0.6183453820007673	1.6226256710714555	0.702957884445638	1.0720398833338602
1.7463440616159864	0.6173327109010575	1.622711058097185	0.7044024894106548	1.073385287986944
1.7484455586817096	0.6163182243350918	1.6227963584454148	0.705851405094139	1.074730785881255
1.750547055747433	0.6153019186733107	1.6228815716255223	0.7073046619202478	1.0760763764597192
1.7526485528131561	0.6142837902690919	1.6229666971476053	0.7087622906024308	1.0774220591630368
1.7547500498788793	0.6132638354586852	1.6230517345224769	0.710224322146934	1.078767833429687
1.7568515469446024	0.612242050561151	1.6231366832616585	0.7116907878563524	1.080113698695937
1.7589530440103258	0.6112184318782956	1.6232215428773753	0.7131617193332372	1.081459654395847
1.761054541076049	0.6101929756946104	1.6233063128825498	0.7146371484837553	1.0828056999612787
1.7631560381417721	0.6091656782772095	1.6233909927907955	0.7161171075214025	1.0841518348219024
1.7652575352074953	0.6081365358757684	1.62347558211641	0.7176016289707738	1.085498058405203
1.7673590322732187	0.607105544722464	1.623560080374369	0.7190907456713883	1.086844370136489
1.7694605293389418	0.606072701031914	1.6236444870803188	0.7205844907815709	1.0881907694388988
1.771562026404665	0.6050380010011176	1.623728801750569	0.7220828977823944	1.0895372557334098
1.7736635234703881	0.6040014408093973	1.6238130239020856	0.7235860004816782	1.090883828438844
1.7757650205361113	0.6029630166183402	1.623897153052482	0.7250938330180488	1.0922304869718775
1.777367796787329	0.6021697727222517	1.6239612541197648	0.7262470320277278	1.0932576179769642
1.7778665176018347	0.6019227245717415	1.6239811887200122	0.726606429865061	1.0935772307470482
1.7799680146675578	0.6008805607955473	1.6240651304235625	0.7281238258353824	1.0949240591767633
1.782069511733281	0.5998365213977993	1.624148977682642	0.7296460560850396	1.0962709716713073
1.7841710087990041	0.59879060246858	1.6242327300173751	0.7311731561177309	1.0976179676388516
1.7862725058647275	0.5977428000799582	1.6243163869484913	0.7327051617892038	1.0989650464854614
1.7883740029304507	0.5966931102859362	1.6243999479973168	0.7342421093116993	1.1003122076151046
1.7904754999961738	0.5956415291223979	1.6244834126857643	0.7357840352584653	1.101659450429661
1.792576997061897	0.5945880526070568	1.6245667805363235	0.7373309765683382	1.1030067743289302
1.7946784941276204	0.5935326767394065	1.624650051072051	0.7388829705503969	1.1043541787106412
1.7967799911933435	0.5924753975006708	1.6247332238165597	0.740440054888686	1.1057016629704601
1.7988814882590667	0.5914162108537564	1.6248162982940084	0.7420022676470153	1.1070492265020009
1.8009829853247898	0.5903551127432055	1.624899274029091	0.7435696472738315	1.108396868696833
1.803084482390513	0.58929209909515	1.6249821505470243	0.7451422326071669	1.1097445889444917
1.8051859794562364	0.5882271658172668	1.6250649273735376	0.7467200628796661	1.1110923866324862
1.8072874765219595	0.5871603087987348	1.6251476040348605	0.748303177723689	1.1124402611463111
1.8093889735876827	0.5860915239101927	1.6252301800577105	0.7498916171764973	1.1137882118694542
1.8114904706534058	0.5850208070036982	1.6253126549692813	0.7514854216855195	1.115136238183407
1.8135919677191292	0.5839481539126892	1.6253950282972291	0.7530846321137014	1.116484339467674
1.8156934647848524	0.5828735604519453	1.6254772995696607	0.75468928974494	1.1178325150997843
1.8177949618505755	0.5817970224175522	1.6255594683151193	0.7562994362896044	1.1191807644552991
1.8198964589162987	0.5807185355868664	1.6256415340625712	0.7579151138901439	1.1205290869078244
1.821997955982022	0.5796380957184823	1.6257234963413925	0.7595363651267862	1.1218774818290198
1.8240994530477452	0.5785556985522011	1.6258053546813533	0.7611632330233269	1.123225948588609
1.8262009501134684	0.5774713398090005	1.6258871086126054	0.7627957610530111	1.1245744865543912
1.8278037263646858	0.576642996543804	1.6259493904800384	0.7640446943841106	1.1256030411126277
1.8283024471791915	0.5763850151910067	1.625968757665665	0.7644339931445103	1.1259230950922512
1.830403944244915	0.5752967203814692	1.6260503013713992	0.7660779736879962	1.1272717735661704
1.832505441310638	0.5742064510447357	1.6261317392610102	0.7677277475413119	1.128620521338237
1.8346069383763612	0.5731142028262304	1.6262130708660185	0.769383360036243	1.1299693377686584
1.8367084354420844	0.5720199713524339	1.6262942957182482	0.7710448569848923	1.1313182222157714
1.8388099325078076	0.5709237522308647	1.6263754133498094	0.7727122846861568	1.1326671740360534
1.840911429573531	0.5698255410500639	1.6264564232930812	0.7743856899323118	1.1340161925841348
1.843012926639254	0.5687253333795818	1.6265373250806954	0.7760651200157023	1.135365277212809
1.8451144237049772	0.5676231247699658	1.6266181182455186	0.7777506227355448	1.1367144272730456
1.8472159207707004	0.5665189107527524	1.626698802320634	0.7794422464048415	1.1380636421140016
1.8493174178364238	0.565412686840461	1.6267793768393235	0.7811400398574083	1.1394129210830324
1.851418914902147	0.5643044485265892	1.6268598413350486	0.7828440524550201	1.1407622635257055
1.85352041196787	0.5631941912856129	1.6269401953414326	0.7845543340946745	1.142111668785812
1.8556219090335933	0.5620819105729872	1.62702043839224	0.7862709352159764	1.143461136205378
1.8577234060993166	0.5609676018251514	1.627100570021357	0.7879939068086468	1.144810665124678
1.8598249031650398	0.559851260459536	1.6271805897627725	0.7897233004201574	1.1461602548822483
1.861926400230763	0.5587328818745738	1.6272604971505567	0.7914591681634929	1.147509904814897
1.864027897296486	0.5576124614497131	1.6273402917188402	0.7932015627250455	1.1488596142577194
1.8661293943622093	0.5564899945454345	1.627419973001794	0.7949505373726412	1.1502093825441106
1.8682308914279326	0.5553654765032714	1.6274995405336066	0.7967061459637047	1.1515592090057767
1.8703323884936558	0.5542389026458333	1.6275789938484624	0.7984684429535603	1.1529090929727506
1.872433885559379	0.5531102682768334	1.6276583324805205	0.8002374834038773	1.154259033773403
1.874535382625102	0.5519795686811187	1.6277375559638902	0.8020133229912573	1.1556090307344582
1.8766368796908255	0.5508467991247056	1.6278166638326093	0.8037960180159706	1.1569590831810057
1.878239655942043	0.5499814606159971	1.6278769200626038	0.8051602926809124	1.15798878221462
1.8787383767565486	0.5497119548548174	1.6278956556206197	0.8055856254108423	1.158309190436515
1.8808398738222718	0.5485750310999272	1.627974530861744	0.8073822027502922	1.1596593518228495
1.882941370887995	0.5474360230698051	1.6280532890896615	0.8091858082595293	1.1610095666602804
1.8850428679537183	0.5462949259555683	1.628131929837882	0.8109965008239091	1.1623598342675008
1.8871443650194415	0.5451517349297367	1.628210452639723	0.8128143399984502	1.16371015396164
1.8892458620851647	0.544006445146293	1.6282888570282814	0.8146393860175203	1.165060525058278
1.8913473591508878	0.5428590517407476	1.6283671425364101	0.8164716998046886	1.1664109468714605
1.8934488562166112	0.5417095498302067	1.62844530869669	0.818311342982754	1.1677614187137135
1.8955503532823343	0.5405579345134485	1.6285233550414029	0.8201583778839476	1.1691119398960574
1.8976518503480575	0.5394042008710012	1.6286012811025063	0.8220128675603172	1.1704625097280232
1.8997533474137807	0.538248343965229	1.6286790864116034	0.8238748757942936	1.1718131275176673
1.9018548444795038	0.5370903588404217	1.6287567704999162	0.825744467109447	1.173163792571586
1.9039563415452272	0.535930240522891	1.6288343328982564	0.8276217067814329	1.1745145041949328
1.9060578386109504	0.534767984021072	1.6289117731369969	0.8295066608491343	1.1758652616914322
1.9081593356766735	0.5336035843256314	1.6289890907460418	0.831399396126004	1.1772160643633967
1.9102608327423967	0.5324370364095812	1.6290662852547968	0.83329998021161	1.1785669115117419
1.91236232980812	0.5312683352283989	1.629143356192139	0.8352084815033889	1.1799178024360033
1.9144638268738432	0.5300974757201545	1.6292203030863845	0.8371249692086125	1.1812687364343526
1.9165653239395664	0.5289244528056444	1.62929712546526	0.8390495133565702	1.182619712803613
1.9186668210052895	0.5277492613885314	1.629373822855868	0.8409821848109742	1.1839707308392777
1.920768318071013	0.5265718963554933	1.6294503947846566	0.8429230552825893	1.1853217898355244
1.922869815136736	0.5253923525763775	1.6295268407773855	0.8448721973420953	1.1866728890852334
1.9249713122024592	0.5242106249043642	1.6296031603590935	0.8468296844331841	1.1880240278800054
1.9270728092681824	0.523026708176137	1.6296793530540643	0.848795590885898	1.1893752055101772
1.9286755855194	0.5221222802665234	1.6297373783470102	0.850300660368238	1.1904057514890765
1.9291743063339057	0.5218405972120618	1.6297554183857927	0.8507699919302146	1.1907264212648394
1.931275803399629	0.5206522868163742	1.6298313558769497	0.8527529637098831	1.1920776744318549
1.933377300465352	0.5194617717773752	1.6299071650493473	0.8547445832965159	1.1934289642978755
1.9354787975310752	0.5182690468676358	1.6299828454239027	0.8567449287039449	1.1947802901483606
1.9375802945967984	0.5170741068442111	1.6300583965206021	0.8587540789028439	1.1961316512675946
1.9396817916625217	0.5158769464488637	1.630133817858464	0.8607721138356261	1.1974830469387052
1.941783288728245	0.5146775604082968	1.630209108955502	0.8627991144316204	1.1988344764436827
1.943884785793968	0.5134759434343967	1.630284269328687	0.8648351626225346	1.2001859390633967
1.9459862828596912	0.5122720902244875	1.6303592984939088	0.8668803413582101	1.201537434077617
1.9480877799254146	0.5110659954615938	1.6304341959659374	0.8689347346226761	1.2028889607650313
1.9501892769911378	0.5098576538147168	1.6305089612583832	0.8709984274505074	1.2042405184032634
1.952290774056861	0.5086470599391202	1.6305835938836581	0.8730715059434958	1.205592106268895
1.954392271122584	0.5074342084766285	1.6306580933529335	0.8751540572876401	1.206943723637483
1.9564937681883074	0.5062190940559369	1.630732459176101	0.8772461697704604	1.2082953697835794
1.9585952652540306	0.5050017112929343	1.6308066908617294	0.8793479327986485	1.2096470439807523
1.9606967623197538	0.5037820547910377	1.6308807879170233	0.8814594369160561	1.210998745501605
1.962798259385477	0.5025601191415413	1.6309547498477805	0.8835807738220327	1.2123504736177957
1.9648997564512	0.5013358989239786	1.631028576158348	0.8857120363901203	1.2137022276000595
1.9670012535169235	0.5001093887064979	1.6311022663515797	0.8878533186871104	1.2150540067182276
1.9691027505826466	0.498880583046253	1.6311758199287896	0.8900047159924749	1.216405810241248
1.9712042476483698	0.49764947648980856	1.6312492363897093	0.8921663248181771	1.217757637437208
1.973305744714093	0.4964160635735606	1.6313225152324409	0.8943382429288728	1.2191094875733541
1.9754072417798163	0.49518033882417295	1.6313956559534109	0.8965205693625083	1.220461359916113
1.9775087388455395	0.49394229675902995	1.631468658047324	0.8987134044513284	1.2218132537311142
1.9791115150967569	0.49299650196350747	1.6315242420122955	0.9003929692922285	1.2228443342458026
1.9796102359112626	0.49270193188670597	1.6315415210071162	0.9009168498432983	1.223165168283212
1.9817117329769858	0.49145923870745206	1.6316142443239048	0.903131008523954	1.2245171028365063
1.9838132300427092	0.49021421171370083	1.631686827486942	0.9053559848386881	1.2258690566543657
1.9859147271084323	0.48896684539058927	1.6317592699835644	0.9075918845154818	1.2272210289994498
1.9880162241741555	0.48771713421650087	1.6318315712991436	0.9098388146880937	1.2285730191337316
1.9901177212398786	0.48646507266362704	1.6319037309170354	0.9120968839197164	1.2299250263185204
1.992219218305602	0.48521065519854895	1.6319757483185298	0.9143662022271103	1.2312770498144854
1.9943207153713252	0.48395387628283987	1.6320476229827974	0.9166468811052272	1.232629088881678
1.9964222124370483	0.4826947303736894	1.6321193543868386	0.918939033552335	1.2339811427795566
1.9985237095027715	0.481433211924549	1.6321909420054297	0.9212427740956546	1.2353332107670094
2.0006252065684946	0.4801693153858013	1.6322623853110698	0.9235582188175216	1.2366852921023785
2.002726703634218	0.47890303520545213	1.6323336837739257	0.9258854853820856	1.238037386043485
2.004828200699941	0.477634365829847	1.6324048368617776	0.9282246930625578	1.239389491847652
2.0069296977656643	0.47636330170441293	1.6324758440399632	0.9305759627690241	1.240741608771731
2.0090311948313877	0.4750898372744256	1.6325467047713205	0.9329394170768317	1.2420937360721254
2.0111326918971106	0.47381396698580314	1.6326174185161326	0.935315180255568	1.2434458730048163
2.013234188962834	0.47253568528592765	1.6326879847320677	0.9377033782986428	1.2447980188253889
2.0153356860285574	0.4712549866244947	1.6327584028741227	0.9401041389534897	1.2461501727890563
2.0174371830942803	0.4699718654543921	1.6328286723945622	0.9425175917524004	1.247502334150687
2.0195386801600037	0.4686863162326088	1.6328987927428604	0.9449438680440099	1.2488545021648305
2.0216401772257266	0.46739833342117465	1.6329687633656393	0.9473831010254448	1.2502066760857442
2.02374167429145	0.46610791148813263	1.6330385837066077	0.949835425775153	1.2515588551674195
2.0258431713571734	0.4648150449085435	1.6331082532064998	0.9523009792864323	1.2529110386636098
2.0279446684228963	0.46351972816552495	1.6331777713030111	0.9547799005016716	1.254263225827857
2.029547444674114	0.46253016163346966	1.633230689458011	0.9566796044866573	1.25529451810022
2.0300461654886197	0.462221955751326	1.6332471374307371	0.9572723303473265	1.2556154159135196
2.0321476625543426	0.4609217221684372	1.6333163510211064	0.9597784117696432	1.2569676081738004
2.034249159620066	0.4596190219307387	1.6333854115023183	0.9622982897711527	1.2583198018617745
2.0363506566857894	0.458313849564687	1.633454318299275	0.9648321114479526	1.2596719962304184
2.0384521537515123	0.4570061996105412	1.6335230708335164	0.9673800260277946	1.2610241905326383
2.0405536508172357	0.45569606662363055	1.633591668523153	0.9699421849090019	1.262376384021299
2.042655147882959	0.45438344517566476	1.6336601107827966	0.9725187417002328	1.2637285759492538
2.044756644948682	0.45306832985608775	1.6337283970234924	0.9751098522611146	1.2650807655693743
2.0468581420144054	0.4517507152734768	1.6337965266526495	0.977715674743768	1.2664329521345794
2.0489596390801283	0.4504305960569886	1.6338644990739706	0.9803363696352452	1.2677851348978673
2.0510611361458517	0.449107966857853	1.63393231368738	0.9829720998009046	1.2691373131123442
2.053162633211575	0.44778282235091693	1.6339999698889525	0.9856230305287462	1.270489486031257
2.055264130277298	0.44645515723624	1.6340674670708404	0.9882893295747303	1.2718416529080243
2.0573656273430214	0.4451249662407422	1.6341348046211994	0.9909711672091072	1.2731938129962668
2.0594671244087444	0.44379224411990736	1.634201981924115	0.9936687162637814	1.2745459655498412
2.0615686214744677	0.4424569856595426	1.6342689983595267	0.9963821521807382	1.2758981098228717
2.063670118540191	0.4411191856775965	1.634335853303152	0.9991116530615589	1.2772502450697822
2.065771615605914	0.4397788390260372	1.6344025461264096	1.001857399718053	1.2786023705453309
2.0678731126716374	0.4384359405927934	1.6344690761963416	1.004619575724037	1.279954485504642
2.069974609737361	0.43709048530375905	1.6345354428755348	1.0073983674682871	1.2813065892032414
2.0720761068030837	0.4357424681248651	1.6346016455220411	1.0101939642087003	1.2826586808970895
2.074177603868807	0.4343918840642194	1.6346676834892973	1.0130065581276892	1.2840107598426167
2.07627910093453	0.43303872817431793	1.634733556126044	1.0158363443888496	1.2853628252967582
2.0783805980002534	0.43168299555432904	1.6347992627762433	1.0186835211949288	1.2867148765169896
2.079983374251471	0.43064726618366683	1.6348492641440144	1.020866828909003	1.2877460530766085
2.080482095065977	0.43032468135245355	1.6348648027789958	1.0215482898471304	1.2880669127613629
2.0825835921316997	0.428963780768363	1.6349301754684566	1.0244308548057917	1.2894189332885417
2.084685089197423	0.42760028905571873	1.6349953801737507	1.0273314237524689	1.2907709373578402
2.0867865862631465	0.4262342015247746	1.6350604162188875	1.0302502076534656	1.2921229242292578
2.0888880833288694	0.4248655135450659	1.6351252829226737	1.0331874208248475	1.2934748931635187
2.090989580394593	0.42349422054818764	1.635189979598626	1.0361432809989748	1.294826843422109
2.0930910774603158	0.42212031803066474	1.6352545055548826	1.0391180093926027	1.2961787742673156
2.095192574526039	0.4207438015569181	1.6353188600941142	1.0421118307765826	1.297530684962265
2.0972940715917625	0.4193646667623286	1.635383042513433	1.045124973547212	1.2988825747709627
2.0993955686574854	0.4179829093564035	1.6354470521043016	1.0481576697992747	1.3002344429583337
2.101497065723209	0.4165985251260478	1.6355108881524416	1.0512101554008197	1.3015862887902625
2.1035985627889318	0.41521150993894484	1.635574549937739	1.0542826700697212	1.3029381115336343
2.105700059854655	0.4138218597470493	1.6356380367341514	1.0573754574520706	1.3042899104563763
2.1078015569203785	0.41242957059019675	1.635701347809612	1.0604887652024506	1.3056416848275
2.1099030539861015	0.41103463859983347	1.6357644824259343	1.0636228450661385	1.3069934339171436
2.112004551051825	0.4096370600028714	1.6358274398387138	1.066777952963296	1.3083451569966154
2.114106048117548	0.4082368311256715	1.6358902192972316	1.0699543490751944	1.3096968533384366
2.116207545183271	0.4068339483981603	1.6359528200443536	1.0731522979325363	1.3110485222163868
2.1183090422489945	0.40542840835808486	1.636015241316432	1.0763720685059246	1.312400162905548
2.1204105393147175	0.40402020765541014	1.6360774823432036	1.0796139342985422	1.3137517746823504
2.122512036380441	0.4026093430568641	1.6361395423476874	1.082878173441102	1.3151033568246178
2.124613533446164	0.4011958114506354	1.6362014205460822	1.086165068789128	1.3164549086116153
2.126715030511887	0.39977960985122946	1.636263116147662	1.0894749080226325	1.3178064293240956
2.1288165275776105	0.398360735404488	1.636324628354671	1.0928079837482556	1.3191579182443476
2.130419303828828	0.39727678554030116	1.6363714189011502	1.0953658674610562	1.3201886541608077
2.1309180246433335	0.3969391853927782	1.6363859563622183	1.0961645936039357	1.320509374656244
2.133019521709057	0.3955149572403567	1.6364470993581695	1.0995450403661773	1.3218607978452919
2.13512101877478	0.39408804851891543	1.6365080565230383	1.1029496320599936	1.3232121870986817
2.137222515840503	0.3926584569533154	1.6365688270298797	1.1063786820715928	1.324563541705338
2.1393240129062265	0.3912261804275149	1.6366294100441763	1.1098325092638872	1.3259148609559714
2.14142550997195	0.389791216990699	1.6366898047237295	1.113311438094904	1.3272661441431295
2.143527007037673	0.388353564863618	1.6367500102185464	1.116815798739175	1.3286173905612504
2.1456285041033962	0.3869132224451413	1.6368100256707256	1.120345927212192	1.3299685995067168
2.147730001169119	0.385470188319036	1.6368698502143437	1.123902165498014	1.3313197702779087
2.1498314982348425	0.38402446126097617	1.6369294829753396	1.1274848616801072	1.3326709021752607
2.151932995300566	0.38257604024579284	1.6369889230713968	1.1310943700755194	1.3340219945013156
2.154034492366289	0.38112492445497265	1.6370481696118273	1.1347310513724709	1.335373046560783
2.1561359894320122	0.37967111328441394	1.6371072216974518	1.1383952727714663	1.3367240576605959
2.158237486497735	0.3782146063524501	1.6371660784204802	1.1420874081300212	1.3380750271099695
2.1603389835634585	0.3767554035081492	1.6372247388643908	1.1458078381111048	1.3394259542204605
2.162440480629182	0.375293504839901	1.6372832021038075	1.149556950335407	1.340776838306027
2.164541977694905	0.37382891068430035	1.6373414672043785	1.1533351395375342	1.3421276786830905
2.1666434747606282	0.3723616216353392	1.63739953322265	1.1571428077262416	1.3434784746705968
2.1687449718263516	0.37089163855391744	1.6374573992059434	1.1609803643488226	1.34482922559008
2.1708464688920746	0.36941896257768514	1.637515064192227	1.1648482264597662	1.346179930765726
2.172947965957798	0.36794359513122765	1.6375725272099897	1.168746818893803	1.3475305895244378
2.175049463023521	0.3664655379366065	1.6376297872781127	1.1726765744434662	1.3488812011959015
2.1771509600892442	0.36498479302426956	1.63768684340574	1.1766379340412907	1.3502317651126532
2.1792524571549676	0.3635013627443433	1.637743694592147	1.180631346946783	1.3515822806101474
2.180855233406185	0.36236817215743744	1.6377869156464602	1.1836988841755534	1.3526122629708413
2.1813539542206906	0.3620152497783224	1.6378003398266114	1.184657270938295	1.352932747026826
2.183455451286414	0.3605264571511705	1.6378567780882773	1.1887161725099367	1.3542831637041892
2.1855569483521373	0.35903498824384805	1.6379130083460247	1.1928085270736746	1.3556335299868663
2.1876584454178603	0.35754084680628295	1.6379690295583327	1.1969348191667537	1.3569838452226888
2.1897599424835836	0.3560440369708007	1.6380248406731452	1.201095542664597	1.3583341087627645
2.1918614395493066	0.3545445632660315	1.6380804406277338	1.205291200999332	1.3596843199615525
2.19396293661503	0.35304243063131113	1.63813582834856	1.2095223073841026	1.3610344781769388
2.1960644336807533	0.3515376444315963	1.6381910027511366	1.2137893850433261	1.3623845827703152
2.1981659307464763	0.35003021047291155	1.6382459627398887	1.2180929674490582	1.3637346331066575
2.2002674278121996	0.34852013501835005	1.6383007072080118	1.2224335985636376	1.3650846285546059
2.2023689248779226	0.34700742480464725	1.6383552350373318	1.2268118330887814	1.366434568486547
2.204470421943646	0.345492087059351	1.6384095450981622	1.2312282367213059	1.3677844522786964
2.2065719190093693	0.3439741295186094	1.6384636362491596	1.2356833864156582	1.3691342793111836
2.2086734160750923	0.34245356044560105	1.6385175073371807	1.2401778706534399	1.3704840489681378
2.2107749131408156	0.34093038864963143	1.6385711571971369	1.244712289720114	1.3718337606377753
2.212876410206539	0.33940462350592204	1.6386245846518481	1.2492872559890864	1.3731834137124894
2.214977907272262	0.3378762749761171	1.6386777885118964	1.2539033942133637	1.3745330075889395
2.2170794043379853	0.33634535362953777	1.638730767575477	1.258561341824983	1.3758825416681446
2.2191809014037083	0.3348118706652104	1.6387835206282524	1.2632617492424245	1.3772320153555766
2.2212823984694317	0.3332758379347004	1.6388360464432008	1.2680052801862116	1.378581428061256
2.223383895535155	0.33173726796578223	1.638888343780468	1.272792612002916	1.3799307791998499
2.225485392600878	0.33019617398697737	1.6389404113872157	1.2776244359977833	1.381280068190769
2.2275868896666013	0.32865256995299513	1.6389922479974715	1.2825014577761962	1.3826292944582714
2.2296883867323243	0.3271064705711104	1.6390438523319761	1.287424397594204	1.3839784574315628
2.231291162983542	0.32592561895879657	1.6390830531528677	1.2912103604498484	1.3850073983054596
2.2317898837980477	0.32555789132851526	1.6390952230980318	1.2923939907183433	1.3853275565449028
2.233891380863771	0.32400684852068207	1.639146358989349	1.297410987794979	1.3866765912377104
2.235992877929494	0.32245335928077795	1.6391972586858938	1.3024761552293984	1.3880255609546734
2.2380943749952174	0.32089744161017153	1.6392479208537334	1.3075902755748923	1.3893744651458588
2.2401958720609407	0.31933911441007407	1.639298344144883	1.3127541479320632	1.390723303266825
2.2422973691266637	0.3177783975143606	1.6393485271971502	1.3179685883585934	1.3920720747787372
2.244398866192387	0.31621531172361617	1.6393984686339815	1.3232344302897157	1.3934207791484847
2.24650036325811	0.31464987884045564	1.639448167064307	1.3285525249696244	1.394769415848799
2.2486018603238334	0.31308212170616734	1.639497621082386	1.3339237418940675	1.3961179843583769
2.2507033573895567	0.3115120642387317	1.639546829267651	1.3393489692643552	1.397466484162003
2.2528048544552797	0.3099397314722696	1.6395957901845535	1.3448291144530264	1.398814914750677
2.254906351521003	0.3083651495979767	1.6396445023824096	1.3503651044814033	1.4001632756217417
2.257007848586726	0.30678834600660093	1.6396929643952443	1.3559578865092656	1.4015115662790154
2.2591093456524494	0.3052093493325253	1.6397411747416384	1.361608428336873	1.4028597862329246
2.2612108427181727	0.30362818949951803	1.6397891319245732	1.3673177189195544	1.4042079350006407
2.2633123397838957	0.3020448977682158	1.6398368344312786	1.3730867688950785	1.40555601210622
2.265413836849619	0.30045950678540806	1.6398842807330785	1.3789166111240099	1.4069040170807448
2.2675153339153424	0.29887205063519295	1.6399314692852403	1.3848083012432482	1.4082519494624688
2.2696168309810654	0.29728256489207866	1.6399783985268224	1.3907629182329322	1.4095998087969637
2.2717183280467887	0.295691086676105	1.640025066880524	1.396781564996878	1.4109475946372716
2.2738198251125117	0.2940976547100659	1.6400714727525372	1.402865368956709	1.4122953065440573
2.275921322178235	0.29250230937891325	1.640117614532396	1.4090154826598085	1.4136429440857647
2.2780228192439584	0.29090509279142773	1.6401634905928322	1.4152330844012155	1.414990506838779
2.2801243163096814	0.28930604884424455	1.6402090992896292	1.4215193788595513	1.4163379943875865
2.281727092560899	0.2880852850120813	1.6402437035255308	1.4263607648647247	1.41736564953586
2.2822258133754048	0.2877052232883251	1.6402544389614786	1.4278755977470454	1.417685406324944
2.2843273104411277	0.28610266379796906	1.6402995079298386	1.4343030004736943	1.4190327422520475
2.286428807506851	0.2844984200424654	1.6403443044987935	1.440802874825555	1.4203800017787052
2.2885303045725744	0.2828925437604818	1.6403888269549178	1.4473765376571393	1.4217271845235149
2.2906318016382974	0.28128508883729925	1.6404330735671406	1.4540253355978279	1.4230742901140443
2.2927332987040208	0.2796761113849984	1.6404770425866129	1.4607506457721835	1.4244213181870153
2.294834795769744	0.27806566982570974	1.6405207322465785	1.4675538765339826	1.4257682683884918
2.296936292835467	0.2764538249780435	1.6405641407622475	1.4744364682137343	1.4271151403740716
2.2990377899011905	0.27484064014681714	1.6406072663306743	1.4813998938793855	1.4284619338090818
2.3011392869669134	0.27322618121620407	1.6406501071306363	1.4884456601098466	1.4298086483687797
2.3032407840326368	0.2716105167464286	1.6406926613225206	1.4955753077808858	1.431155283738555
2.30534228109836	0.2699937180741379	1.640734927048211	1.5027904128628635	1.4325018396141396
2.307443778164083	0.26837585941658343	1.6407769024309822	1.5100925872296758	1.4338483157018187
2.3095452752298065	0.2667570179797489	1.6408185855753972	1.5174834794781764	1.4351947117186479
2.31164677229553	0.2651372740705652	1.6408599745672112	1.5249647757572296	1.4365410273926746
2.3137482693612528	0.2635167112133556	1.6409010674732791	1.5325382006054225	1.4378872624631638
2.315849766426976	0.26189541627065727	1.640941862341471	1.5402055177963294	1.4392334166808276
2.317951263492699	0.26027347956856944	1.6409823572005926	1.5479685311900648	1.4405794898080608
2.3200527605584225	0.25865099502678024	1.641022550060312	1.5558290855897052	1.4419254816191813
2.322154257624146	0.2570280602934262	1.6410624389110944	1.5637890676009745	1.4432713919006732
2.324255754689869	0.25540477688494195	1.6411020217241452	1.5718504064933931	1.4446172204514378
2.326357251755592	0.2537812503310588	1.6411412964513583	1.5800150750608828	1.4459629670830474
2.328458748821315	0.2521575903251104	1.641180261025275	1.5882850904795784	1.4473086316200054
2.3305602458870385	0.25053391087980803	1.6412189133590525	1.5966625151603535	1.4486542139000116
2.332163022138256	0.2492956181549875	1.6412481816539712	1.6031253374843404	1.4496804113510302
2.332661742952762	0.2489103304886444	1.641257251346439	1.6051494575932872	1.4499997137742313
2.334763240018485	0.2472869722930868	1.6412952728617625	1.6137480731810057	1.4513451311075718
2.336864737084208	0.24566396425571826	1.6413329757599278	1.6224605650575077	1.452690465778963
2.3389662341499315	0.2440414393394826	1.6413703578764256	1.6312891848887325	1.4540357176816434
2.3410677312156545	0.24241953569318692	1.641407417027354	1.6402362336507543	1.4553808867234528
2.343169228281378	0.24079839684340984	1.6414441510094513	1.6493040623810757	1.4567259728271287
2.345270725347101	0.23917817189295879	1.6414805576001443	1.6584950728980554	1.45807097593061
2.347372222412824	0.23755901572601132	1.6415166345576087	1.6678117184830257	1.4594158959873464
2.3494737194785476	0.2359410892200681	1.6415523796208453	1.6772565045191465	1.4607607329666115
2.3515752165442705	0.2343245594648329	1.6415877905097718	1.6868319890804955	1.4621054868538235
2.353676713609994	0.23270959998812377	1.641622864925331	1.6965407834642934	1.4634501576508716
2.355778210675717	0.23109639098890333	1.6416576005496168	1.7063855526585436	1.4647947453764474
2.35787970774144	0.22948511957749948	1.641691995046018	1.716369015736675	1.4661392500663823
2.3599812048071636	0.22787598002306708	1.641726046059381	1.7264939461700575	1.4674836717739903
2.3620827018728865	0.2262691740083184	1.6417597512161943	1.736763172048486	1.4688280105704181
2.36418419893861	0.2246649108915227	1.641793108124793	1.7471795761979059	1.470172266544998
2.3662856960043332	0.2230634079757459	1.6418261143755857	1.7577460961837714	1.47151643980561
2.368387193070056	0.22146489078526554	1.6418587675413054	1.7684657241875072	1.4728605304790459
2.3704886901357796	0.21986959334905948	1.6418910651772858	1.7793415067425558	1.4742045387113818
2.3725901872015025	0.21827775849122008	1.6419230048217606	1.7903765443154567	1.475548464668354
2.374691684267226	0.2166896381281	1.6419545839961935	1.8015739907163166	1.476892308535741
2.3767931813329493	0.21510549357193806	1.6419858002056342	1.8129370523218764	1.4782360705197508
2.378894678398672	0.21352559584065495	1.6420166509391052	1.8244689870931916	1.479579750847412
2.3809961754643956	0.21195022597343927	1.6420471336700186	1.8361731033686917	1.4809233497669705
2.382598951715613	0.21075194157201652	1.6420701333947092	1.8452174489303899	1.4819480353719972
2.3830976725301185	0.21037967535167104	1.6420772458566268	1.8480527584120903	1.4822668675482913
2.385199169595842	0.20881424602464616	1.6421069849425058	1.8601113566932874	1.483610304483262
2.3873006666615653	0.20725425103947498	1.642136348357075	1.8723523478790272	1.4849536608862035
2.389402163727288	0.20570001477442848	1.6421653335161532	1.8847792245086834	1.4862969370942811
2.3915036607930116	0.2041518732748965	1.6421939378225539	1.8973955193291268	1.487640133467921
2.393605157858735	0.2026101745910037	1.6422221586667192	1.910204802261199	1.4889832503912288
2.395706654924458	0.20107527911579914	1.642249993427398	1.923210676968919	1.4903262882724098
2.3978081519901813	0.199547559922796	1.6422774394723652	1.9364167770011378	1.4916692475441913
2.399909649055904	0.19802740310148578	1.6423044941591871	1.949826761474033	1.4930121286642473
2.4020111461216276	0.19651520808928868	1.642331154836034	1.963444310261545	1.4943549321156218
2.404112643187351	0.19501138799822595	1.6423574188425403	1.977273118659684	1.4956976584071535
2.406214140253074	0.19351636993441412	1.6423832835107155	1.99131689148958	1.497040308073899
2.4083156373187973	0.19203059530827982	1.6424087461659076	2.005579336603262	1.4983828816775548
2.4104171343845207	0.19055452013318425	1.64243380412782	2.020064157755461	1.4997253798068766
2.4125186314502436	0.1890886153099215	1.6424584547115824	2.0347750468042918	1.5010678030780946
2.414620128515967	0.1876333668943216	1.6424826952288816	2.049715675203528	1.5024101521353264
2.41672162558169	0.18618927634494387	1.6425065229891482	2.0648896847494056	1.5037524276509817
2.4188231226474133	0.18475686074759182	1.6425299353008065	2.0803006775454937	1.5050946303261625
2.4209246197131367	0.18333665301311974	1.6425529294725834	2.0959522051503168	1.5064367608910543
2.4230261167788596	0.18192920204473212	1.6425755028148836	2.111847756874045	1.5077788201053082
2.425127613844583	0.18053507287070672	1.642597652641227	2.1279907471928743	1.5091208087584136
2.427229110910306	0.1791548467381992	1.6426193762697539	2.144384502252733	1.5104627276700568
2.428658131551491	0.1782245369066306	1.6426339035539586	2.1556771629105067	1.5113751948096832
2.4293306079760293	0.17778912116351842	1.6426406710247972	2.1610322454377244	1.5118045776904672
2.4314321050417527	0.1764385099339978	1.6426615342385211	2.1779370819834267	1.5131463597007482
2.4335336021074756	0.17510364305633805	1.6426819632526324	2.195101982620791	1.5144880746131897
2.435635099173199	0.17378516664606064	1.6427019554201563	2.212529766243104	1.5158297233715634
2.4377365962389224	0.17248374275249984	1.6427215081072877	2.2302230815963036	1.517171306951396
2.4398380933046453	0.17120004911357925	1.642740618695309	2.2481843880019974	1.518512826360219
2.4419395903703687	0.1699347788344727	1.64275928458258	2.266415935132857	1.5198542826377945
2.4440410874360916	0.16868863998414985	1.6427775031865968	2.284919741871729	1.5211956768563129
2.446142584501815	0.16746235510376156	1.6427952719461194	2.3036975742988193	1.5225370101205615
2.4482440815675384	0.1662566606208374	1.6428125883233697	2.3227509228657355	1.52387828356806
2.4503455786332613	0.16507230616336063	1.6428294498062934	2.3420809788309214	1.5252194983691636
2.4524470756989847	0.16391005376796117	1.6428458539108888	2.3616886100481302	1.5265606557271272
2.4545485727647076	0.1627706769767387	1.6428617981835967	2.3815743362179016	1.5279017568781317
2.456650069830431	0.1616549598176034	1.642877280203752	2.40173830373142	1.529242803091267
2.4587515668961544	0.1605636956635124	1.64289229758609	2.422180260256513	1.530583795668473
2.4608530639618773	0.15949768596659564	1.6429068479833087	2.442899529236544	1.53192473594443
2.4629545610276007	0.1584577388639127	1.6429209290886755	2.4638949844944324	1.5332656252864032
2.465056058093324	0.1574446676524682	1.6429345386386827	2.4851650251554642	1.5346064650940336
2.467157555159047	0.1564592891321455	1.6429476744157376	2.506707551123696	1.5359472567990737
2.4692590522247704	0.15550242181639407	1.6429603342508883	2.528519939366969	1.537288001865068
2.4713605492904933	0.15457488401182934	1.6429725160265736	2.5505990212844263	1.5386287017869744
2.4734620463562167	0.1536774917693655	1.6429842176793934	2.5729410614472856	1.5399693580907228
2.475099251641664	0.15299977610922236	1.6429930000235298	2.5905264674752044	1.5410137888427478
2.47556354342194	0.1528110567110988	1.6429954372028888	2.595541738017887	1.5413099723327142
2.477665040487663	0.15197638373887418	1.6430061726503271	2.6183961251630143	1.5426505460992508
2.4797665375533864	0.15117426863228522	1.6430164221374792	2.641498677784518	1.5439910810059045
2.4818680346191093	0.1504054955457577	1.6430261838453843	2.6648432188926767	1.545331578696815
2.4839695316848327	0.1496708344163156	1.6430354560230866	2.6884229299448674	1.5466720408439198
2.486071028750556	0.14897103829560143	1.6430442369903395	2.712230344463425	1.548012469146118
2.488172525816279	0.14830684062167526	1.6430525251402628	2.736257345231502	1.5493528653283606
2.4902740228820024	0.147678952448014	1.643060318941943	2.7604951653439835	1.550693231140676
2.4923755199477258	0.14708805964892468	1.6430676169429672	2.7849343933617456	1.5520335683571242
2.4944770170134487	0.14653482012222946	1.643074417771875	2.8095649827817857	1.5533738787746836
2.496578514079172	0.14601986101152478	1.6430807201405226	2.8343762659930585	1.5547141642120712
2.498680011144895	0.14554377597151705	1.6430865228463432	2.8593569728386203	1.5560544265085001
2.5007815082106184	0.14510712250084395	1.6430918247744934	2.884495253849467	1.557394667522371
2.5028830052763418	0.1447104193673646	1.6430966248998784	2.9097787081550623	1.5587348891299069
2.5049845023420647	0.14435414415110226	1.6431009222890376	2.9351944160110404	1.5600750932237286
2.507085999407788	0.14403873092982566	1.6431047161018884	2.960728975817155	1.5614152817113784
2.5091874964735115	0.14376456813163155	1.6431080055933138	2.986368545429713	1.5627554565137942
2.5112889935392344	0.14353199657783794	1.6431107901145858	3.012098887503993	1.5640956195637374
2.513390490604958	0.14334130773800868	1.643113069114617	3.0379054185352463	1.5654357728041826
2.5154919876706807	0.143192742217022	1.6431148421410322	3.0637732612035	1.5667759181866696
2.517593484736404	0.14308648849179056	1.643116108841055	3.0896872995692064	1.5681160576696276
2.5196949818021275	0.14302268191257733	1.6431168689622027	3.1156322366154976	1.5694561932166744
2.5199731492784982	0.14301742217839167	1.643116931602568	3.119067968275219	1.5696335818647307
2.5217964788678504	0.1430014039808736	1.643117122352784	3.141592653589795	1.5707963267948966
2.523897975933574	0.14302268191257733	1.6431168689622027	3.167553070564092	1.572136460373119
2.5259994729992967	0.1430864884917906	1.643116108841055	3.193498007610384	1.5734765959201655
2.52810097006502	0.143192742217022	1.6431148421410322	3.2194120459760898	1.5748167354031237
2.5302024671307435	0.1433413077380087	1.643113069114617	3.2452798886443435	1.5761568807856106
2.5323039641964664	0.14353199657783797	1.6431107901145858	3.271086419675597	1.5774970340260557
2.53440546126219	0.1437645681316316	1.6431080055933138	3.2968167617498767	1.5788371970759991
2.536506958327913	0.14403873092982572	1.6431047161018884	3.3224563313624347	1.5801773718784147
2.538608455393636	0.14435414415110231	1.6431009222890376	3.3479908911685494	1.5815175603660647
2.5407099524593595	0.14471041936736462	1.6430966248998784	3.3734065990245274	1.5828577644598862
2.5428114495250824	0.145107122500844	1.6430918247744934	3.3986900533301228	1.5841979860674222
2.544912946590806	0.1455437759715171	1.6430865228463432	3.4238283343409694	1.5855382270812932
2.547014443656529	0.14601986101152487	1.6430807201405226	3.4488090411865313	1.5868784893777221
2.549115940722252	0.14653482012222951	1.643074417771875	3.4736203243978037	1.5882187748151098
2.5512174377879755	0.14708805964892474	1.6430676169429672	3.4982509138178437	1.5895590852326689
2.5533189348536984	0.14767895244801407	1.643060318941943	3.522690141835606	1.590899422449117
2.555420431919422	0.14830684062167535	1.6430525251402628	3.5469279619480876	1.5922397882614328
2.557521928985145	0.14897103829560152	1.6430442369903395	3.570954962716165	1.5935801844436754
2.559623426050868	0.14967083441631568	1.6430354560230866	3.5947623772347224	1.5949206127458733
2.5617249231165915	0.1504054955457578	1.6430261838453843	3.618342088286913	1.5962610748929784
2.563826420182315	0.1511742686322853	1.6430164221374792	3.641686629395071	1.5976015725838886
2.565927917248038	0.15197638373887426	1.6430061726503271	3.664789182016575	1.5989421074905426
2.566240525878023	0.1520985035099169	1.643004606419534	3.668204744803179	1.5991415223181724
2.568029414313761	0.1528110567110989	1.6429954372028888	3.687643569161702	1.6002826812570792
2.570130911379484	0.1536774917693656	1.6429842176793934	3.7102442457323037	1.6016232954990703
2.5722324084452075	0.15457488401182945	1.6429725160265736	3.732586285895163	1.602963951802819
2.574333905510931	0.15550242181639418	1.6429603342508883	3.7546653678126205	1.6043046517247253
2.576435402576654	0.1564592891321456	1.6429476744157376	3.7764777560558933	1.6056453967907196
2.578536899642377	0.15744466765246834	1.6429345386386827	3.798020282024125	1.6069861884957597
2.5806383967081	0.15845773886391284	1.6429209290886755	3.819290322685157	1.6083270283033901
2.5827398937738235	0.15949768596659578	1.6429068479833087	3.8402857779430453	1.6096679176453634
2.584841390839547	0.16056369566351253	1.64289229758609	3.8610050469230766	1.6110088579213204
2.58694288790527	0.16165495981760353	1.642877280203752	3.881447003448169	1.612349850498526
2.589044384970993	0.16277067697673883	1.6428617981835967	3.9016109709616877	1.6136908967116617
2.5911458820367166	0.1639100537679613	1.6428458539108888	3.9214966971314587	1.615031997862666
2.5932473791024395	0.1650723061633608	1.6428294498062934	3.941104328348668	1.6163731552206297
2.595348876168163	0.16625666062083758	1.6428125883233695	3.9604343843138534	1.6177143700217333
2.597450373233886	0.1674623551037617	1.6427952719461194	3.9794877328807696	1.6190556434692318
2.599551870299609	0.16868863998414999	1.6427775031865968	3.99826556530786	1.6203969767334803
2.6016533673653326	0.16993477883447283	1.64275928458258	4.016769372046732	1.6217383709519988
2.6037548644310555	0.17120004911357942	1.642740618695309	4.035000919177592	1.6230798272295743
2.605856361496779	0.1724837427525	1.6427215081072877	4.052962225583285	1.6244213466383972
2.607957858562502	0.1737851666460608	1.6427019554201563	4.070655540936484	1.62576293021823
2.610059355628225	0.17510364305633822	1.6426819632526324	4.088083324558798	1.6271045789766037
2.6109579959553355	0.17567248977821384	1.642673280723217	4.09545537554761	1.6276783137758528
2.6121608526939486	0.17643850993399796	1.6426615342385211	4.105248225196162	1.6284462938890452
2.6142623497596715	0.17778912116351858	1.6426406710247972	4.122153061741864	1.629788075899326
2.616363846825395	0.1791548467381994	1.6426193762697539	4.138800804926856	1.6311299259197365
2.6184653438911183	0.1805350728707069	1.642597652641227	4.155194559986714	1.6324718448313797
2.6205668409568412	0.18192920204473229	1.6425755028148836	4.171337550305544	1.6338138334844852
2.6226683380225646	0.1833366530131199	1.6425529294725834	4.187233102029271	1.635155892698739
2.6247698350882875	0.184756860747592	1.6425299353008065	4.202884629634095	1.6364980232636308
2.626871332154011	0.18618927634494406	1.6425065229891482	4.218295622430182	1.6378402259388114
2.6289728292197343	0.1876333668943218	1.6424826952288816	4.23346963197606	1.6391825014544668
2.6310743262854572	0.1890886153099217	1.6424584547115824	4.248410260375297	1.6405248505116987
2.6331758233511806	0.19055452013318444	1.64243380412782	4.263121149424127	1.6418672737829167
2.635277320416904	0.19203059530828	1.6424087461659076	4.277605970576326	1.6432097719122385
2.637378817482627	0.19351636993441432	1.6423832835107153	4.291868415690009	1.6445523455158944
2.6394803145483503	0.19501138799822615	1.6423574188425403	4.305912188519904	1.6458949951826398
2.6415818116140732	0.19651520808928888	1.642331154836034	4.319740996918044	1.6472377214741716
2.6436833086797966	0.19802740310148598	1.6423044941591871	4.333358545705555	1.648580524925546
2.64578480574552	0.19954755992279619	1.6422774394723652	4.34676853017845	1.649923406045602
2.647886302811243	0.20107527911579934	1.642249993427398	4.35997463021067	1.6512663653173836
2.6499877998769663	0.2026101745910039	1.6422221586667192	4.372980504918389	1.6526094031985643
2.6520892969426892	0.2041518732748967	1.6421939378225539	4.385789787850461	1.653952520121872
2.6541907940084126	0.20570001477442867	1.6421653335161532	4.398406082670904	1.6552957164955122
2.656292291074136	0.20725425103947517	1.642136348357075	4.410832959300561	1.6566389927035898
2.657450277314465	0.20811316249233042	1.6421202148822047	4.417600872178698	1.6573792113613575
2.658393788139859	0.20881424602464638	1.6421069849425058	4.423073950486301	1.657982349106531
2.6604952852055823	0.21037967535167124	1.6420772458566268	4.4351325487674975	1.659325786041502
2.6625967822713057	0.21195022597343946	1.6420471336700186	4.447012203810896	1.6606693038228226
2.6646982793370286	0.21352559584065514	1.6420166509391052	4.458716320086396	1.6620129027423813
2.666799776402752	0.21510549357193828	1.6419858002056342	4.470248254857712	1.6633565830700425
2.668901273468475	0.2166896381281002	1.6419545839961935	4.481611316463272	1.6647003450540523
2.6710027705341983	0.21827775849122028	1.6419230048217606	4.492808762864131	1.6660441889214392
2.6731042675999217	0.21986959334905967	1.6418910651772858	4.503843800437032	1.6673881148784115
2.6752057646656446	0.22146489078526577	1.6418587675413054	4.514719582992081	1.6687321231107473
2.677307261731368	0.2230634079757461	1.6418261143755857	4.525439210995817	1.6700762137841834
2.679408758797091	0.22466491089152293	1.641793108124793	4.536005730981682	1.6714203870447952
2.6815102558628143	0.2262691740083186	1.6417597512161943	4.546422135131102	1.6727646430193752
2.6836117529285377	0.2278759800230673	1.641726046059381	4.5566913610095305	1.6741089818158028
2.6857132499942606	0.2294851195774997	1.641691995046018	4.566816291442913	1.675453403523411
2.687814747059984	0.23109639098890356	1.6416576005496168	4.576799754521044	1.6767979082133457
2.6899162441257074	0.232709599988124	1.641622864925331	4.586644523715295	1.6781424959389217
2.6920177411914303	0.2343245594648331	1.6415877905097718	4.5963533180990925	1.6794871667359699
2.6941192382571537	0.23594108922006832	1.6415523796208453	4.605928802660441	1.6808319206231819
2.6962207353228766	0.23755901572601154	1.6415166345576087	4.615373588696562	1.682176757602447
2.6983222323886	0.23917817189295898	1.6414805576001443	4.624690234281532	1.6835216776591833
2.7004237294543234	0.24079839684341003	1.6414441510094513	4.633881244798512	1.6848666807626647
2.7023197216460235	0.24226096882807371	1.6414110236143544	4.642067699219599	1.6860802275718685
2.7025252265200463	0.2424195356931871	1.641407417027354	4.6429490735288335	1.6862117668663406
2.7046267235857697	0.2440414393394828	1.6413703578764256	4.6518961222908555	1.6875569359081497
2.7067282206514927	0.24566396425571846	1.6413329757599278	4.660724742122079	1.6889021878108303
2.708829717717216	0.247286972293087	1.6412952728617625	4.669437233998582	1.6902475224822213
2.7109312147829394	0.24891033048864458	1.641257251346439	4.6780358495863	1.691592939815562
2.7130327118486623	0.25053391087980825	1.6412189133590525	4.686522792019234	1.6929384396897817
2.7151342089143857	0.25215759032511065	1.641180261025275	4.694900216700009	1.694284021969788
2.717235705980109	0.253781250331059	1.6411412964513583	4.703170232118705	1.695629686506746
2.719337203045832	0.2554047768849422	1.6411020217241452	4.711334900686195	1.6969754331383555
2.7214387001115554	0.2570280602934264	1.6410624389110944	4.7193962395786135	1.6983212616891201
2.7235401971772784	0.25865099502678046	1.641022550060312	4.727356221589882	1.699667171970612
2.7256416942430017	0.26027347956856967	1.6409823572005926	4.735216775989523	1.7010131637817323
2.727743191308725	0.26189541627065743	1.640941862341471	4.742979789383258	1.7023592369089657
2.729844688374448	0.2635167112133558	1.6409010674732791	4.750647106574165	1.7037053911266296
2.7319461854401714	0.2651372740705654	1.6408599745672112	4.758220531422358	1.7050516261971187
2.734047682505895	0.2667570179797491	1.6408185855753972	4.765701827701411	1.7063979418711455
2.7361491795716177	0.26837585941658365	1.6407769024309822	4.773092719949911	1.7077443378879746
2.738250676637341	0.26999371807413813	1.640734927048211	4.780394894316724	1.7090908139756538
2.740352173703064	0.27161051674642883	1.6406926613225206	4.787609999398701	1.7104373698512383
2.7424536707687874	0.27322618121620423	1.6406501071306363	4.794739647069741	1.7117840052210136
2.744555167834511	0.27484064014681736	1.6406072663306743	4.801785413300202	1.7131307197807113
2.7466566649002337	0.2764538249780437	1.6405641407622475	4.808748838965853	1.7144775132157217
2.7469821198714666	0.27670353772966066	1.64055743663656	4.809819985676705	1.7146860956616308
2.748758161965957	0.27806566982570996	1.6405207322465785	4.815631430645605	1.7158243852013013
2.75085965903168	0.2796761113849986	1.6404770425866129	4.822434661407404	1.717171335402778
2.7529611560974034	0.28128508883729947	1.6404330735671406	4.82915997158176	1.718518363475749
2.755062653163127	0.28289254376048195	1.6403888269549178	4.835808769522448	1.7198654690662785
2.7571641502288498	0.28449842004246556	1.6403443044987935	4.842382432354032	1.7212126518110882
2.759265647294573	0.2861026637979693	1.6402995079298384	4.848882306705893	1.7225599113377459
2.7613671443602965	0.28770522328832526	1.6402544389614786	4.855309709432542	1.7239072472648493
2.7634686414260194	0.28930604884424477	1.6402090992896292	4.861665928320036	1.7252546592022069
2.765570138491743	0.29090509279142795	1.6401634905928322	4.867952222778372	1.7266021467510144
2.7676716355574658	0.29250230937891347	1.640117614532396	4.874169824519779	1.7279497095040284
2.769773132623189	0.2940976547100661	1.6400714727525372	4.880319938222878	1.729297347045736
2.7718746296889125	0.29569108667610516	1.640025066880524	4.88640374218271	1.7306450589525215
2.7739761267546355	0.2972825648920788	1.6399783985268224	4.892422388946655	1.7319928447928294
2.776077623820359	0.2988720506351932	1.6399314692852403	4.898377005936339	1.7333407041273245
2.7781791208860818	0.3004595067854082	1.6398842807330785	4.904268696055578	1.7346886365090484
2.780280617951805	0.302044897768216	1.6398368344312786	4.910098538284509	1.7360366414835733
2.7823821150175285	0.30362818949951825	1.6397891319245732	4.915867588260033	1.7373847185891527
2.7844836120832515	0.30520934933252547	1.6397411747416384	4.921576878842714	1.7387328673568687
2.786585109148975	0.3067883460066011	1.6396929643952443	4.927227420670322	1.7400810873107777
2.788686606214698	0.3083651495979769	1.6396445023824096	4.932820202698184	1.7414293779680514
2.7889681770355117	0.30857625076162926	1.6396379901209601	4.933565220807055	1.7416100351507429
2.790788103280421	0.30993973147226983	1.6395957901845535	4.938356192726561	1.7427777388391164
2.7928896003461445	0.3115120642387319	1.639546829267651	4.943836337915232	1.7441261694277903
2.7949910974118675	0.31308212170616756	1.639497621082386	4.94926156528552	1.7454746692314163
2.797092594477591	0.31464987884045587	1.639448167064307	4.954632782209963	1.7468232377409942
2.7991940915433142	0.31621531172361633	1.6393984686339815	4.959950876889872	1.7481718744413086
2.801295588609037	0.31777839751436077	1.6393485271971502	4.965216718820994	1.749520578811056
2.8033970856747605	0.31933911441007423	1.639298344144883	4.970431159247524	1.7508693503229684
2.8054985827404835	0.3208974416101717	1.6392479208537334	4.975595031604695	1.7522181884439345
2.807600079806207	0.3224533592807782	1.6391972586858938	4.9807091519501885	1.75356709263512
2.8097015768719302	0.32400684852068223	1.639146358989349	4.985774319384608	1.754916062352083
2.811803073937653	0.3255578913285155	1.6390952230980318	4.990791316461244	1.7562650970448905
2.8139045710033765	0.32710647057111064	1.6390438523319761	4.995760909585384	1.7576141961582303
2.8160060680691	0.3286525699529953	1.6389922479974715	5.000683849403391	1.758963359131522
2.818107565134823	0.33019617398697754	1.6389404113872157	5.005560871181804	1.7603125853990242
2.8202090622005462	0.3317372679657824	1.638888343780468	5.010392695176671	1.7616618743899435
2.822310559266269	0.3332758379347006	1.6388360464432008	5.0151800269933755	1.763011225528537
2.8244120563319925	0.33481187066521056	1.6387835206282524	5.019923557937163	1.7643606382342167
2.826513553397716	0.33634535362953794	1.638730767575477	5.024623965354604	1.7657101119216487
2.828615050463439	0.33787627497611733	1.6386777885118962	5.029281912966224	1.7670596460008539
2.8307165475291622	0.3394046235059222	1.6386245846518481	5.0338980511905005	1.768409239877304
2.832818044594885	0.34093038864963165	1.6385711571971369	5.038473017459474	1.7697588929520178
2.8339553497212853	0.3417550336235762	1.6385421500699882	5.040931985596101	1.77048933356011
2.8349195416606086	0.3424535604456012	1.6385175073371807	5.043007436526147	1.7711086046216555
2.837021038726332	0.3439741295186096	1.6384636362491596	5.047501920763929	1.7724583742786097
2.839122535792055	0.3454920870593512	1.6384095450981622	5.051957070458282	1.7738082013110967
2.8412240328577782	0.34700742480464747	1.6383552350373318	5.0563734740908055	1.7751580851032462
2.8433255299235016	0.3485201350183502	1.6383007072080116	5.06075170861595	1.7765080250351872
2.8454270269892246	0.3500302104729117	1.6382459627398884	5.065092339730529	1.7778580204831358
2.847528524054948	0.35153764443159646	1.6381910027511366	5.069395922136261	1.7792080708194782
2.849630021120671	0.35304243063131135	1.63813582834856	5.073662999795484	1.7805581754128545
2.8517315181863943	0.35454456326603173	1.6380804406277338	5.077894106180255	1.7819083336282409
2.8538330152521176	0.35604403697080095	1.6380248406731452	5.08208976451499	1.7832585448270286
2.8559345123178406	0.3575408468062831	1.6379690295583327	5.086250488012833	1.7846088083671046
2.858036009383564	0.3590349882438482	1.6379130083460247	5.090376780105912	1.785959123602927
2.8601375064492873	0.3605264571511707	1.6378567780882773	5.094469134669651	1.7873094898856041
2.8622390035150103	0.3620152497783226	1.6378003398266114	5.098528036241293	1.7886599065629674
2.8643405005807336	0.36350136274434347	1.637743694592147	5.102553960232804	1.790010372979646
2.8664419976464566	0.3649847930242697	1.63768684340574	5.106547373138296	1.7913608884771401
2.86854349471218	0.3664655379366067	1.6376297872781127	5.110508732736121	1.7927114523938918
2.8706449917779033	0.3679435951312278	1.6375725272099897	5.114438488285784	1.7940620640653555
2.8727464888436263	0.36941896257768536	1.637515064192227	5.1183370807198205	1.7954127228240673
2.8748479859093496	0.3708916385539176	1.6374573992059434	5.1222049428307646	1.7967634279997133
2.8769494829750726	0.37236162163533937	1.63739953322265	5.126042499453345	1.7981141789191966
2.879050980040796	0.3738289106843005	1.6373414672043782	5.1298501676420525	1.7994649749067029
2.8811524771065193	0.37529350483990115	1.6372832021038075	5.13362835684418	1.800815815283766
2.8832539741722423	0.37675540350814934	1.6372247388643908	5.137377469068483	1.8021666993693328
2.8843912792986424	0.3775454413716052	1.6371930169564353	5.13939445742857	1.802897799697593
2.8853554712379657	0.37821460635245024	1.6371660784204802	5.141097899049566	1.8035176264798238
2.887456968303689	0.3796711132844141	1.6371072216974518	5.14479003440812	1.8048685959291975
2.889558465369412	0.3811249244549728	1.6370481696118273	5.148454255807116	1.8062196070290104
2.8916599624351353	0.38257604024579306	1.6369889230713968	5.1520909371040675	1.8075706590884777
2.8937614595008583	0.38402446126097634	1.6369294829753394	5.1557004454994795	1.8089217514145326
2.8958629565665817	0.38547018831903623	1.6368698502143437	5.159283141681573	1.8102728833118844
2.897964453632305	0.38691322244514154	1.6368100256707256	5.162839379967394	1.8116240540830766
2.900065950698028	0.38835356486361816	1.6367500102185464	5.166369508440412	1.812975263028543
2.9021674477637514	0.3897912169906992	1.6366898047237295	5.169873869084683	1.8143265094466638
2.9042689448294743	0.39122618042751506	1.6366294100441763	5.173352797915699	1.815677792633822
2.9063704418951977	0.3926584569533156	1.6365688270298797	5.176806625107994	1.817029111884455
2.908471938960921	0.3940880485189156	1.6365080565230383	5.180235675119594	1.8183804664911116
2.910573436026644	0.3955149572403569	1.6364470993581692	5.183640266813409	1.8197318557445015
2.9126749330923674	0.39693918539277845	1.6363859563622183	5.187020713575651	1.8210832789335494
2.9147764301580907	0.39836073540448824	1.636324628354671	5.190377323431331	1.8224347353454458
2.9168779272238137	0.3997796098512296	1.636263116147662	5.193710399156955	1.8237862242656975
2.918979424289537	0.40119581145063554	1.6362014205460822	5.197020238390459	1.8251377449781778
2.92108092135526	0.4026093430568643	1.6361395423476874	5.200307133738485	1.8264892967651754
2.9231824184209834	0.4040202076554103	1.6360774823432036	5.203571372881044	1.827840878907443
2.9252839154867067	0.405428408358085	1.636015241316432	5.2068132386736625	1.8291924906842452
2.9273854125524297	0.40683394839816045	1.6359528200443536	5.21003300924705	1.8305441313734065
2.929486909618153	0.40823683112567166	1.6358902192972313	5.2132309581043925	1.8318958002513568
2.931588406683876	0.40963706000287164	1.6358274398387138	5.216407354216291	1.833247496593178
2.9336899037495994	0.41103463859983363	1.6357644824259343	5.219562462113449	1.8345992196726495
2.9348272088759995	0.41178988748423045	1.6357303366777283	5.221261182970997	1.835330766961376
2.9357914008153227	0.4124295705901969	1.635701347809612	5.222696541977136	1.8359509687622932
2.9378928978810457	0.4138218597470495	1.6356380367341514	5.225809849727516	1.837302743133417
2.939994394946769	0.415211509938945	1.635574549937739	5.228902637109866	1.8386545420561589
2.9420958920124924	0.41659852512604795	1.6355108881524414	5.231975151778768	1.8400063647995306
2.9441973890782154	0.41798290935640364	1.6354470521043016	5.235027637380313	1.8413582106314594
2.9462988861439388	0.41936466676232875	1.635383042513433	5.238060333632375	1.8427100788188304
2.9484003832096617	0.42074380155691826	1.6353188600941142	5.241073476403004	1.8440619686275284
2.950501880275385	0.4221203180306649	1.6352545055548826	5.244067297786984	1.8454138793224777
2.9526033773411084	0.4234942205481878	1.635189979598626	5.247042026180612	1.8467658101676843
2.9547048744068314	0.42486551354506613	1.6351252829226737	5.249997886354739	1.8481177604262746
2.9568063714725548	0.42623420152477476	1.6350604162188875	5.2529350995261215	1.8494697293605356
2.958907868538278	0.4276002890557189	1.6349953801737507	5.255853883427118	1.8508217162319531
2.961009365604001	0.42896378076836317	1.6349301754684566	5.258754452373795	1.8521737203012514
2.9631108626697245	0.4303246813524537	1.6348648027789958	5.261637017332457	1.8535257408284305
2.9652123597354474	0.43168299555432926	1.6347992627762433	5.264501785984658	1.8548777770728035
2.9673138568011708	0.4330387281743181	1.634733556126044	5.267348962790737	1.8562298282930352
2.969415353866894	0.4343918840642196	1.6346676834892973	5.270178749051897	1.8575818937471766
2.971516850932617	0.4357424681248653	1.634601645522041	5.272991342970887	1.8589339726927039
2.9736183479983405	0.4370904853037592	1.6345354428755348	5.2757869397113	1.860286064386552
2.9757198450640634	0.43843594059279356	1.6344690761963416	5.27856573145555	1.8616381680851513
2.9778213421297868	0.43977883902603737	1.6344025461264096	5.281327907461534	1.8629902830444625
2.97992283919551	0.44111918567759667	1.634335853303152	5.2840736541180275	1.8643424085200109
2.982024336261233	0.4424569856595428	1.6342689983595267	5.286803154998848	1.8656945437669215
2.9841258333269565	0.44379224411990753	1.634201981924115	5.289516590915805	1.8670466880399519
2.985263138453356	0.44451381198220885	1.634165646302013	5.290978433394617	1.8677784558808235
2.98622733039268	0.4451249662407424	1.6341348046211994	5.29221413997048	1.8683988405935266
2.988328827458403	0.4464551572362402	1.6340674670708404	5.294895977604857	1.869751000681769
2.990430324524126	0.4477828223509171	1.6339999698889525	5.297562276650841	1.8711031675585361
2.992531821589849	0.44910796685785315	1.63393231368738	5.3002132073786825	1.872455340477449
2.9946333186555725	0.45043059605698876	1.6338644990739706	5.302848937544342	1.873807518691926
2.996734815721296	0.451750715273477	1.6337965266526495	5.305469632435819	1.8751597014552137
2.998836312787019	0.4530683298560879	1.6337283970234924	5.308075454918472	1.876511888020419
3.000937809852742	0.4543834451756649	1.6336601107827966	5.310666565479354	1.8778640776405395
3.003039306918465	0.4556960666236307	1.633591668523153	5.313243122270585	1.8792162695684944
3.0051408039841885	0.45700619961054134	1.6335230708335164	5.315805281151793	1.880568463057155
3.007242301049912	0.4583138495646872	1.633454318299275	5.318353195731635	1.881920657359375
3.009343798115635	0.4596190219307389	1.6333854115023183	5.320887017408434	1.8832728517280188
3.011445295181358	0.46092172216843735	1.6333163510211064	5.323406895409944	1.884625045415993
3.0135467922470816	0.4622219557513262	1.6332471374307371	5.32591297683226	1.8859772376762736
3.0156482893128045	0.4635197281655251	1.6331777713030111	5.328405406677915	1.8873294277619361
3.017749786378528	0.46481504490854364	1.6331082532064998	5.330884327893155	1.8886816149261834
3.019851283444251	0.4661079114881328	1.6330385837066077	5.333349881404434	1.8900337984223738
3.021952780509974	0.4673983334211748	1.6329687633656393	5.335802206154142	1.8913859775040491
3.0240542775756976	0.468686316232609	1.6328987927428604	5.338241439135577	1.8927381514249628
3.0261557746414205	0.4699718654543923	1.6328286723945622	5.340667715427187	1.8940903194391063
3.028257271707144	0.4712549866244949	1.6327584028741227	5.343081168226097	1.895442480800737
3.030358768772867	0.4725356852859278	1.6326879847320677	5.345481928880944	1.8967946347644045
3.03246026583859	0.4738139669858033	1.6326174185161324	5.347870126924019	1.8981467805849768
3.0345617629043136	0.4750898372744258	1.6325467047713205	5.350245890102755	1.899498917517668
3.035699068030713	0.4757793193599853	1.6325083740035309	5.351526483564012	1.9002306739156285
3.0366632599700365	0.4763633017044131	1.632475844039963	5.3526093444105625	1.9008510448180622
3.03876475703576	0.47763436582984714	1.6324048368617776	5.354960614117029	1.902203161742141
3.0408662541014833	0.4789030352054523	1.6323336837739257	5.357299821797501	1.9035552675463083
3.042967751167206	0.4801693153858015	1.6322623853110698	5.359627088362065	1.9049073614874146
3.0450692482329296	0.4814332119245492	1.6321909420054297	5.3619425330839325	1.906259442822784
3.0471707452986525	0.48269473037368954	1.6321193543868386	5.364246273627252	1.9076115108102365
3.049272242364376	0.48395387628284003	1.6320476229827974	5.36653842607436	1.9089635647081151
3.0513737394300993	0.48521065519854906	1.6319757483185298	5.368819104952476	1.910315603775308
3.053475236495822	0.4864650726636272	1.6319037309170354	5.37108842325987	1.9116676272712727
3.0555767335615456	0.48771713421650104	1.6318315712991434	5.3733464924914935	1.9130196344560617
3.0576782306272685	0.48896684539058943	1.6317592699835644	5.375593422664105	1.9143716245903435
3.059779727692992	0.490214211713701	1.631686827486942	5.377829322340899	1.9157235969354276
3.0618812247587153	0.49145923870745223	1.6316142443239048	5.380054298655633	1.917075550753287
3.063982721824438	0.49270193188670613	1.6315415210071162	5.382268457336289	1.9184274853065812
3.0660842188901616	0.4939422967590301	1.631468658047324	5.384471902728259	1.919779399858679
3.068185715955885	0.4951803388241731	1.6313956559534109	5.386664737817078	1.9211312936736804
3.070287213021608	0.4964160635735608	1.6313225152324407	5.388847064250714	1.9224831660164392
3.0723887100873313	0.49764947648980873	1.6312492363897093	5.39101898236141	1.923835016152585
3.074490207153054	0.49888058304625316	1.6311758199287896	5.393180591187112	1.925186843348545
3.0765917042187776	0.500109388706498	1.6311022663515797	5.395331988492476	1.9265386468715657
3.078693201284501	0.5013358989239788	1.631028576158348	5.397473270789466	1.9278904259897336
3.080794698350224	0.5025601191415414	1.6309547498477803	5.399604533357554	1.9292421799719974
3.0828961954159473	0.5037820547910378	1.6308807879170233	5.4017258702635305	1.9305939080881884
3.0849976924816707	0.5050017112929344	1.6308066908617294	5.403837374380938	1.9319456096090408
3.0861349976080703	0.5056608262566037	1.6307665342427025	5.404976027014951	1.9326771229883157
3.0870991895473936	0.5062190940559371	1.630732459176101	5.405939137409126	1.933297283806214
3.089200686613117	0.5074342084766286	1.6306580933529335	5.4080312498919465	1.9346489299523104
3.09130218367884	0.5086470599391203	1.630583593883658	5.410113801236091	1.936000547320898
3.0934036807445633	0.5098576538147169	1.6305089612583832	5.412186879729079	1.9373521351865297
3.0955051778102867	0.5110659954615939	1.6304341959659374	5.41425057255691	1.938703692824762
3.0976066748760096	0.5122720902244877	1.6303592984939088	5.416304965821377	1.940055219512176
3.099708171941733	0.513475943434397	1.630284269328687	5.418350144557052	1.9414067145263965
3.101809669007456	0.5146775604082969	1.630209108955502	5.420386192747967	1.9427581771461107
3.1039111660731793	0.515876946448864	1.630133817858464	5.422413193343961	1.9441096066510881
3.1060126631389027	0.5170741068442113	1.6300583965206021	5.424431228276743	1.9454610023221988
3.1081141602046256	0.518269046867636	1.6299828454239027	5.426440378475641	1.9468123634414327
3.110215657270349	0.5194617717773754	1.6299071650493473	5.428440723883071	1.9481636892919179
3.1123171543360724	0.5206522868163744	1.6298313558769497	5.430432343469704	1.9495149791579385
3.1144186514017953	0.521840597212062	1.6297554183857927	5.432415315249372	1.950866232324954
3.1165201484675187	0.5230267081761371	1.6296793530540643	5.434389716293689	1.9522174480796162
3.1186216455332416	0.5242106249043643	1.6296031603590935	5.436355622746403	1.9535686257097877
3.120723142598965	0.5253923525763776	1.6295268407773855	5.438313109837491	1.9549197645045597
3.1228246396646884	0.5265718963554935	1.6294503947846566	5.440262251896997	1.956270863754269
3.1249261367304113	0.5277492613885316	1.629373822855868	5.442203122368612	1.9576219227505156
3.1270276337961347	0.5289244528056445	1.62929712546526	5.444135793823016	1.95897294078618
3.1291291308618576	0.5300974757201546	1.6292203030863845	5.446060337970974	1.9603239171554407
3.131230627927581	0.531268335228399	1.629143356192139	5.447976825676198	1.96167485115379
3.1333321249933044	0.5324370364095813	1.6290662852547968	5.449885326967977	1.9630257420780515
3.1354336220590273	0.5336035843256316	1.6289890907460418	5.451785911053583	1.9643765892263967
3.1365709271854274	0.5342340099257274	1.6289472626320594	5.452811206905408	1.9651076330743746
3.1375351191247507	0.5347679840210721	1.6289117731369969	5.453678646330452	1.965727391898361
3.139636616190474	0.5359302405228911	1.6288343328982562	5.455563600398154	1.9670781493948604
3.141738113256197	0.5370903588404219	1.628756770499916	5.45744084007014	1.9684288610182072
3.1438396103219204	0.5382483439652291	1.6286790864116034	5.459310431385293	1.969779526072126
3.1459411073876433	0.5394042008710014	1.6286012811025063	5.461172439619269	1.97113014386177
3.1480426044533667	0.5405579345134486	1.6285233550414029	5.463026929295639	1.972480713693736
3.15014410151909	0.5417095498302068	1.6284453086966897	5.4648739641968325	1.9738312348760798
3.152245598584813	0.5428590517407477	1.6283671425364101	5.466713607374898	1.9751817067183328
3.1543470956505364	0.5440064451462933	1.6282888570282814	5.468545921162066	1.9765321285315154
3.1564485927162593	0.5451517349297368	1.628210452639723	5.470370967181137	1.9778824996281534
3.1585500897819827	0.5462949259555684	1.628131929837882	5.472188806355677	1.9792328193222926
3.160651586847706	0.5474360230698053	1.6280532890896613	5.473999498920057	1.980583086929513
3.162753083913429	0.5485750310999274	1.627974530861744	5.4758031044292945	1.9819333017669438
3.1648545809791524	0.5497119548548175	1.6278956556206197	5.477599681768744	1.9832834631532783
3.1669560780448758	0.5508467991247058	1.6278166638326093	5.479389289163616	1.9846335704087876
3.1690575751105987	0.5519795686811189	1.6277375559638902	5.48117198418833	1.985983622855335
3.171159072176322	0.5531102682768335	1.6276583324805205	5.482947823775709	1.9873336198163902
3.173260569242045	0.5542389026458334	1.6275789938484624	5.4847168642260264	1.9886835606170428
3.1753620663077684	0.5553654765032715	1.6274995405336066	5.4864791612158825	1.9900334445840164
3.177463563373492	0.5564899945454346	1.627419973001794	5.488234769806946	1.9913832710456827
3.1795650604392147	0.5576124614497132	1.6273402917188402	5.489983744454541	1.9927330393320737
3.181666557504938	0.5587328818745739	1.6272604971505567	5.491726139016094	1.9940827487748964
3.1837680545706615	0.5598512604595361	1.6271805897627725	5.4934620067594295	1.995432398707545
3.1858695516363844	0.5609676018251515	1.627100570021357	5.49519140037094	1.9967819884651152
3.1870068567627845	0.5615709044783557	1.627057217601546	5.496124646034018	1.997512345002322
3.187971048702108	0.5620819105729873	1.6270204383922398	5.49691437196361	1.9981315173844154
3.1900725457678307	0.563194191285613	1.6269401953414326	5.4986309730849126	1.9994809848039814
3.192174042833554	0.5643044485265893	1.6268598413350486	5.5003412547245665	2.000830390064088
3.1942755398992775	0.5654126868404611	1.6267793768393233	5.5020452673221785	2.002179732506761
3.1963770369650004	0.5665189107527526	1.626698802320634	5.503743060774745	2.0035290114757918
3.198478534030724	0.5676231247699659	1.6266181182455186	5.505434684444042	2.0048782263167477
3.2005800310964467	0.5687253333795819	1.6265373250806954	5.507120187163885	2.0062273763769842
3.20268152816217	0.5698255410500641	1.626456423293081	5.508799617247275	2.0075764610056583
3.2047830252278935	0.5709237522308648	1.6263754133498092	5.5104730224934295	2.00892547955374
3.2068845222936164	0.572019971352434	1.6262942957182482	5.5121404501946945	2.0102744313740217
3.20898601935934	0.5731142028262306	1.6262130708660185	5.513801947143344	2.0116233158211347
3.211087516425063	0.5742064510447358	1.6261317392610102	5.515457559638275	2.0129721322515564
3.213189013490786	0.5752967203814693	1.6260503013713992	5.51710733349159	2.014320880023623
3.2152905105565095	0.5763850151910068	1.625968757665665	5.518751314035076	2.015669558497542
3.2173920076222324	0.5774713398090006	1.6258871086126052	5.520389546126576	2.017018167035402
3.219493504687956	0.5785556985522012	1.6258053546813533	5.52202207415626	2.0183667050011844
3.221595001753679	0.5796380957184825	1.6257234963413925	5.523648942052801	2.0197151717607738
3.223696498819402	0.5807185355868665	1.6256415340625712	5.525270193289443	2.0210635666819687
3.2257979958851255	0.5817970224175523	1.625559468315119	5.526885870889982	2.022411889134494
3.2278994929508484	0.5828735604519455	1.6254772995696607	5.528496017434647	2.023760138490009
3.230000990016572	0.5839481539126893	1.6253950282972291	5.530100675065885	2.0251083141221193
3.232102487082295	0.5850208070036984	1.6253126549692813	5.531699885494067	2.026456415406386
3.234203984148018	0.5860915239101928	1.6252301800577105	5.53329369000309	2.027804441720339
3.2363054812137415	0.5871603087987349	1.6251476040348605	5.534882129455898	2.029152392443482
3.237442786340141	0.587737918166766	1.6251028728769334	5.535739550808385	2.0298818555416767
3.238406978279465	0.588227165817267	1.6250649273735376	5.5364652442999205	2.030500266957307
3.240508475345188	0.5892920990951501	1.6249821505470243	5.538043074572419	2.0318480646453017
3.242609972410911	0.5903551127432057	1.6248992740290908	5.539615659905755	2.03319578489296
3.244711469476634	0.5914162108537565	1.6248162982940084	5.541183039532571	2.0345434270877925
3.2468129665423575	0.5924753975006709	1.6247332238165597	5.542745252290901	2.035890990619333
3.248914463608081	0.5935326767394066	1.624650051072051	5.5443023366291895	2.0372384748791523
3.251015960673804	0.5945880526070569	1.6245667805363233	5.545854330611249	2.038585879260863
3.253117457739527	0.5956415291223981	1.6244834126857643	5.547401271921122	2.0399332031601323
3.25521895480525	0.5966931102859364	1.6243999479973168	5.548943197867888	2.0412804459746887
3.2573204518709735	0.5977428000799583	1.6243163869484913	5.550480145390383	2.042627607104332
3.259421948936697	0.5987906024685801	1.6242327300173751	5.552012151061856	2.043974685950942
3.26152344600242	0.5998365213977994	1.624148977682642	5.553539251094547	2.045321681918486
3.263624943068143	0.6008805607955474	1.6240651304235625	5.555061481344205	2.0466685944130303
3.2657264401338666	0.6019227245717416	1.6239811887200122	5.556578877314526	2.048015422842745
3.2678279371995895	0.6029630166183404	1.623897153052482	5.558091474161538	2.049362166617916
3.269929434265313	0.6040014408093974	1.6238130239020856	5.559599306697908	2.0507088251509495
3.272030931331036	0.6050380010011178	1.623728801750569	5.561102409397193	2.0520553978563836
3.274132428396759	0.6060727010319141	1.6236444870803188	5.562600816398016	2.0534018841508943
3.2762339254624826	0.6071055447224641	1.623560080374369	5.564094561508198	2.0547482834533044
3.2783354225282055	0.6081365358757685	1.62347558211641	5.565583678208813	2.0560945951845904
3.280436919593929	0.6091656782772096	1.6233909927907955	5.567068199658184	2.057440818767891
3.282538416659652	0.6101929756946105	1.6233063128825498	5.568548158695831	2.0587869536285144
3.2846399137253752	0.6112184318782957	1.6232215428773753	5.570023587846349	2.0601329991939465
3.2867414107910986	0.6122420505611511	1.6231366832616583	5.571494519323235	2.0614789548938566
3.2878787159174983	0.6127952557820731	1.6230907210517882	5.572288705470272	2.0622073323740038
3.2888429078568215	0.6132638354586853	1.6230517345224769	5.572960985032653	2.062824820160106
3.290944404922545	0.614283790269092	1.6229666971476053	5.574423016577156	2.0641705944267565
3.2930459019882683	0.6153019186733109	1.6228815716255223	5.575880645259339	2.065516277130074
3.2951473990539912	0.6163182243350919	1.6227963584454148	5.5773339020854475	2.066861867708538
3.2972488961197146	0.6173327109010576	1.622711058097185	5.578782817768932	2.068207365602849
3.2993503931854375	0.6183453820007674	1.6226256710714555	5.580227422733949	2.069552770255933
3.301451890251161	0.6193562412467812	1.6225401978595735	5.581667747118813	2.0708980811129494
3.3035533873168843	0.6203652922347246	1.6224546389536167	5.5831038207794	2.072243297621298
3.3056548843826072	0.6213725385433532	1.6223689948463977	5.5845356732925	2.0735884192306258
3.3077563814483306	0.6223779837346185	1.6222832660314688	5.585963333959117	2.0749334453928303
3.309857878514054	0.6233816313537333	1.622197453003125	5.587386831807736	2.07627837556207
3.311959375579777	0.6243834849292379	1.6221115562564101	5.588806195597524	2.077623209194768
3.3140608726455003	0.6253835479730662	1.6220255762871187	5.590221453821503	2.0789679457496195
3.3161623697112232	0.6263818239806126	1.621939513591801	5.591632634709663	2.080312584687595
3.3182638667769466	0.6273783164307987	1.621853368667766	5.593039766232046	2.08165712547195
3.32036536384267	0.6283730287861405	1.6217671420130844	5.5944428761017715	2.083001567568228
3.322466860908393	0.629365964492816	1.6216808341265911	5.59584199177803	2.0843459104442665
3.3245683579741163	0.6303571269807324	1.6215944455078901	5.597237140469028	2.085690153570205
3.3266698550398393	0.6313465196635946	1.6215079766573546	5.598628349134898	2.0870342964184867
3.3287713521055626	0.6323341459389723	1.6214214280761317	5.600015644490557	2.0883783384638663
3.330872849171286	0.6333200091883691	1.6213348002661425	5.601399053008542	2.089722279183415
3.332974346237009	0.6343041127772904	1.6212480937300862	5.602778600921788	2.091066118056526
3.3350758433027323	0.6352864600553119	1.6211613089714405	5.604154314226376	2.0924098545649175
3.3371773403684557	0.6362670543561483	1.6210744464944642	5.605526218684247	2.0937534881926405
3.3383146454948553	0.6367970104040169	1.6210274053258145	5.606267097601206	2.094480603586506
3.3392788374341786	0.6372458989977222	1.6209875068041981	5.606894339825869	2.0950970184260815
3.341380334499902	0.6382229972822329	1.6209004904064668	5.608258702952875	2.0964404447539686
3.343481831565625	0.6391983524962251	1.6208133978078794	5.609619333140657	2.0977837666673764
3.3455833286313483	0.6401719679106583	1.6207262295158311	5.610976255240936	2.0991269836597293
3.3476848256970717	0.6411438467809756	1.620638986038503	5.612329493884282	2.100470095226806
3.3497863227627946	0.6421139923471731	1.6205516678848646	5.613679073482614	2.1018131008667464
3.351887819828518	0.6430824078338692	1.6204642755646717	5.6150250182316555	2.1031560000800535
3.353989316894241	0.6440490964503733	1.6203768095884685	5.6163673521133575	2.1044987923695975
3.3560908139599643	0.6450140613907557	1.6202892704675877	5.617706098898298	2.105841477240622
3.3581923110256877	0.6459773058339163	1.62020165871415	5.619041282148038	2.107184054200746
3.3602938080914107	0.6469388329436548	1.620113974841063	5.620372925217451	2.108526522759969
3.362395305157134	0.6478986458687387	1.6200262193620227	5.621701051257019	2.109868882430675
3.3644968022228574	0.6488567477429736	1.619938392791512	5.6230256832151015	2.1112111327276346
3.3665982992885803	0.6498131416852719	1.6198504956448003	5.6243468438401685	2.112553273168012
3.3686997963543037	0.6507678307997224	1.619762528437942	5.625664555683008	2.113895303271365
3.3708012934200267	0.651720818175659	1.619674491687776	5.6269788410989	2.1152372225596507
3.37290279048575	0.65267210688773	1.6195863859119255	5.62828972224977	2.116579030557228
3.3750042875514734	0.6536216999959674	1.6194982116287948	5.629597221106301	2.117920726790862
3.3771057846171963	0.6545696005458556	1.6194099693575696	5.630901359450029	2.1192623107897255
3.3792072816829197	0.6555158115684002	1.6193216596182152	5.632202158875401	2.120603782085404
3.3813087787486427	0.6564603360801972	1.619233282931473	5.63349964079182	2.121945140211898
3.383410275814366	0.6574031770835013	1.619144839818862	5.634793826425645	2.1232863847056254
3.3855117728800894	0.658344337566295	1.619056330802673	5.636084736822179	2.1246275151054257
3.3876132699458124	0.6592838205023568	1.6189677564059701	5.637372392847622	2.1259685309525618
3.3887505750722124	0.6597915589009606	1.6189197939187558	5.63806790704264	2.1266942247874154
3.3897147670115357	0.6602216288513296	1.6188791171525858	5.638656815191009	2.127309431790723
3.391816264077259	0.6611577655587895	1.6187904135671196	5.639938024366107	2.128650217166028
3.393917761142982	0.6620922335563131	1.6187016461749362	5.641216040713306	2.1299908866270267
3.3960192582087054	0.6630250357615466	1.618612815502161	5.6424908844014645	2.131331439724704
3.3981207552744284	0.6639561750782728	1.6185239220756802	5.643762575429754	2.1326718760124805
3.4002222523401517	0.6648856543964795	1.6184349664231348	5.64503113362946	2.134012195046216
3.402323749405875	0.665813476592427	1.6183459490729193	5.646296578665772	2.135352396384212
3.404425246471598	0.6667396445287153	1.618256870554179	5.647558930039544	2.1366924795872126
3.4065267435373214	0.6676641610543519	1.618167731396806	5.648818207089034	2.1380324442184078
3.408628240603045	0.6685870290048186	1.6180785321314348	5.650074428991627	2.139372289843435
3.4107297376687677	0.6695082512021387	1.6179892732894412	5.651327614765525	2.14071201603038
3.412831234734491	0.6704278304549439	1.617899955402937	5.652577783271423	2.142051622349781
3.414932731800214	0.6713457695585408	1.6178105790047665	5.653824953214166	2.143391108374628
3.4170342288659374	0.6722620712949774	1.6177211446285036	5.655069143144373	2.1447304736803674
3.419135725931661	0.6731767384331097	1.6176316528084467	5.656310371460058	2.146069717844899
3.4212372229973838	0.6740897737286675	1.6175421040796154	5.657548656408214	2.1474088404485823
3.423338720063107	0.6750011799243204	1.617452498977746	5.658784016086388	2.1487478410742353
3.42544021712883	0.6759109597497438	1.6173628380392875	5.66001646844423	2.1500867193071365
3.4275417141945534	0.6768191159216841	1.6172731218013976	5.661246031285023	2.1514254747350265
3.429643211260277	0.6777256511440244	1.6171833508019373	5.662472722267202	2.1527641069481085
3.4317447083259998	0.6786305681078493	1.6170935255794672	5.663696558905842	2.15410261553905
3.433846205391723	0.6795338694915101	1.6170036466732427	5.664917558574136	2.1554410001029836
3.4359477024574465	0.6804355579606894	1.6169137146232087	5.666135738504849	2.1567792602375073
3.4380491995231695	0.6813356361684659	1.6168237299699957	5.66735111579176	2.158117395542688
3.4391865046495695	0.6818220771461301	1.6167750096035827	5.6680077006627165	2.1588415261976577
3.440150696588893	0.6822341067553782	1.6167336932549146	5.6685637073910815	2.159455405621059
3.4422521936546158	0.6831309723494894	1.6166436050199506	5.6697735301228604	2.1607932900776223
3.444353690720339	0.6840262355664505	1.61655346580776	5.670980600672371	2.1621310485198495
3.4464551877860625	0.6849198990095646	1.6164632761616637	5.672184935591474	2.163468680557683
3.4485566848517855	0.6858119652698499	1.6163730366256421	5.673386551299979	2.164806185803534
3.450658181917509	0.6867024369261031	1.61628274774433	5.674585464086971	2.1661435638722852
3.4527596789832318	0.6875913165449622	1.6161924100630114	5.675781690112137	2.167480814381292
3.454861176048955	0.6884786066809694	1.6161020241276132	5.676975245407066	2.1688179369503793
3.4569626731146785	0.6893643098766337	1.6160115904847003	5.678166145876536	2.1701549312018455
3.4590641701804015	0.6902484286624927	1.6159211096814696	5.679354407299785	2.1714917967604603
3.461165667246125	0.6911309655571753	1.6158305822657446	5.680540045331773	2.1728285332534663
3.4632671643118482	0.6920119230674632	1.6157400087859688	5.681723075504413	2.174165140310577
3.465368661377571	0.6928913036883518	1.615649389791201	5.68290351322781	2.1755016175639788
3.4674701584432945	0.693769109903113	1.6155587258311077	5.684081373791461	2.1768379646483305
3.4695716555090175	0.6946453441833549	1.615468017455959	5.685256672365458	2.178174181200763
3.471673152574741	0.695520008989083	1.6153772652166207	5.6864294240016715	2.179510266860878
3.4737746496404642	0.6963931067687613	1.6152864696645493	5.687599643634912	2.180846221270749
3.475876146706187	0.697264639959372	1.615195631351785	5.688767346084094	2.1821820440749207
3.4779776437719105	0.6981346109864761	1.615104750830946	5.689932546053369	2.183517734920408
3.4800791408376335	0.6990030222642727	1.6150138286552214	5.6910952581332594	2.1848532934566958
3.482180637903357	0.6998698761956589	1.6149228653783658	5.692255496801764	2.186188719335739
3.4842821349690802	0.7007351751722891	1.6148318615546915	5.693413276425466	2.187524012211961
3.486383632034803	0.7015989215746342	1.6147408177390634	5.694568611260619	2.188859171742253
3.4884851291005265	0.7024611177720401	1.6146497344868904	5.6957215154542205	2.190194197585975
3.4896224342269266	0.7029270824038452	1.6146004250679753	5.696344444739486	2.1909166417646806
3.49058662616625	0.7033217661227869	1.6145586123541211	5.6968720030450735	2.191529089404951
3.492688123231973	0.7041808689741461	1.614467451897235	5.6980200879648395	2.1928638468634736
3.4947896202976962	0.7050384286624399	1.614376253673237	5.699165784039073	2.1941984696282972
3.496891117363419	0.7058944475130984	1.6142850182396498	5.700309104988247	2.195532957368642
3.4989926144291426	0.7067489278407169	1.6141937461545073	5.701450064428771	2.1968673097561906
3.501094111494866	0.7076018719491137	1.614102437976348	5.7025886758739865	2.1982015264650854
3.503195608560589	0.7084532821313871	1.6140110942642072	5.703724952735159	2.199535607171931
3.5052971056263122	0.7093031606699719	1.6139197155776104	5.704858908322459	2.2008695515557894
3.507398602692035	0.7101515098366958	1.6138283024765665	5.705990555845928	2.2022033592981813
3.5095000997577586	0.7109983318928361	1.61373685552156	5.707119908416433	2.2035370300830834
3.511601596823482	0.7118436290891754	1.6136453752735442	5.708246979046614	2.204870563596927
3.513703093889205	0.7126874036660575	1.613553862293934	5.709371780651816	2.2062039595285965
3.5158045909549283	0.7135296578534428	1.6134623171445985	5.710494326051015	2.2075372175694286
3.5179060880206516	0.7143703938709632	1.6133707403878537	5.7116146279677285	2.2088703374132095
3.5200075850863746	0.7152096139279778	1.6132791325864546	5.712732699030921	2.210203318756174
3.522109082152098	0.7160473202236268	1.613187494303589	5.713848551775894	2.2115361612970035
3.524210579217821	0.7168835149468864	1.6130958261028694	5.714962198645168	2.2128688647368246
3.5263120762835443	0.717718200276623	1.6130041285483248	5.716073651989356	2.214201428779207
3.5284135733492676	0.7185513783816467	1.6129124022043944	5.717182924068026	2.2155338531301605
3.5305150704149906	0.7193830514207655	1.6128206476359197	5.7182900270505534	2.216866137498135
3.532616567480714	0.7202132215428382	1.6127288654081362	5.7193949730169615	2.218198281594017
3.5347180645464373	0.7210418908868276	1.612637056086667	5.720497773958758	2.219530285131129
3.5368195616121603	0.7218690615818538	1.6125452202375137	5.721598441779759	2.220862147825225
3.5389210586778836	0.7226947357472465	1.6124533584270502	5.7226969882969	2.22219386939449
3.5400583638042833	0.7231409573879355	1.6124036332851621	5.723290628045397	2.2229145222580473
3.5410225557436066	0.7235189154925972	1.612361471222014	5.723793425241049	2.223525449559538
3.54312405280933	0.7243416029178114	1.6122695591894989	5.7248877642577956	2.2248568880434094
3.5452255498750533	0.7251628001131605	1.6121776228969469	5.725980016908242	2.2261881845715674
3.5473270469407763	0.7259825091593334	1.612085662912141	5.727070194669784	2.2275193388718972
3.5494285440064997	0.7268007321274877	1.6119936798031962	5.728158308936878	2.2288503506747035
3.5515300410722226	0.7276174710793009	1.6119016741385535	5.729244371021808	2.230181219712706
3.553631538137946	0.7284327280670209	1.6118096464869702	5.730328392155432	2.23151194572104
3.5557330352036693	0.7292465051335165	1.6117175974175135	5.731410383487933	2.2328425284372506
3.5578345322693923	0.7300588043123286	1.611625527499551	5.7324903560895555	2.234172967601293
3.5599360293351157	0.7308696276277187	1.6115334373027443	5.73356832095133	2.2355032629555267
3.562037526400839	0.7316789770947199	1.6114413273970407	5.734644288985802	2.2368334142447157
3.564139023466562	0.7324868547191856	1.611349198352664	5.735718271027735	2.2381634212160244
3.5662405205322854	0.7332932624978397	1.6112570507401085	5.736790277834824	2.2394932836190136
3.5683420175980083	0.7340982024183242	1.6111648851301292	5.737860320088389	2.2408230012056394
3.5704435146637317	0.7349016764592494	1.611072702093735	5.738928408394068	2.24215257373025
3.572545011729455	0.7357036865902413	1.6109805022021801	5.739994553282497	2.243482000949581
3.574646508795178	0.7365042347719903	1.6108882860269562	5.741058765209985	2.2448112826227558
3.5767480058609014	0.7373033229562992	1.610796054139784	5.742121054559183	2.246140418511278
3.5788495029266243	0.7381009530861306	1.6107038071126059	5.743181431639746	2.247469408379032
3.5809509999923477	0.7388971270956547	1.6106115455175767	5.744239906688983	2.248798251992278
3.583052497058071	0.7396918469102962	1.6105192699270574	5.745296489872506	2.2501269491196494
3.585153994123794	0.7404851144467819	1.610426980913605	5.7463511912848695	2.251455499532149
3.5872554911895174	0.7412769316131865	1.6103346790499657	5.747404020950205	2.2527839030031465
3.5893569882552407	0.7420673003089796	1.6102423649090667	5.748454988822839	2.254112159308374
3.5904942933816404	0.7424944350160212	1.6101924006803472	5.749022987149757	2.254830934313416
3.5914584853209637	0.7428562224250721	1.6101500390640076	5.749504104787924	2.2554402682259247
3.593559982386687	0.7436436998438615	1.6100577020880522	5.750551378662044	2.2567682295362457
3.59566147945241	0.7444297344392781	1.6099653545546209	5.751596820193818	2.258096043022139
3.5977629765181334	0.7452143280768306	1.6098729970372825	5.75264043906451	2.2594237084687547
3.5998644735838567	0.7459974826136511	1.6097806301097453	5.753682244888612	2.2607512256635887
3.6019659706495797	0.7467791998985395	1.6096882543458502	5.754722247214437	2.262078594396479
3.604067467715303	0.7475594817720095	1.609595870319561	5.755760455524697	2.2634058144596017
3.606168964781026	0.748338330066332	1.609503478604958	5.756796879237082	2.264732885647468
3.6082704618467494	0.7491157466055799	1.6094110797762282	5.757831527704824	2.2660598077569203
3.6103719589124728	0.7498917332056716	1.6093186744076582	5.758864410217262	2.267386580587127
3.6124734559781957	0.7506662916744156	1.6092262630736256	5.759895536000401	2.2687132039395808
3.614574953043919	0.7514394238115529	1.609133846348591	5.760924914217458	2.2700396776180938
3.6166764501096424	0.7522111314088015	1.6090414248070897	5.761952553969414	2.271366001428793
3.6187779471753654	0.7529814162498982	1.6089489990237238	5.762978464295549	2.2726921751801186
3.6208794442410888	0.7537502801106425	1.608856569573154	5.764002654173975	2.2740181986828163
3.6229809413068117	0.7545177247589383	1.6087641370300911	5.765025132522171	2.2753440717499376
3.625082438372535	0.7552837519548368	1.6086717019692882	5.7660459081975	2.276669794196833
3.6271839354382585	0.7560483634505782	1.6085792649655324	5.76706498999773	2.2779953658411474
3.6292854325039814	0.7568115609906342	1.608486826593637	5.768082386661546	2.2793207865028187
3.6313869295697048	0.7575733463117483	1.608394387428433	5.769098106869054	2.2806460560040716
3.633488426635428	0.7583337211429788	1.608301948044761	5.770112159242288	2.2819711741694135
3.635589923701151	0.7590926872057386	1.6082095090174633	5.771124552345704	2.283296140825632
3.6376914207668745	0.7598502462138373	1.6081170709213757	5.772135294686671	2.284620955801788
3.6397929178325974	0.7606063998735206	1.6080246343313196	5.77314439471596	2.285945618929213
3.6409302229589975	0.761015035727032	1.6079746095833187	5.773689825670333	2.2866624474159667
3.6418944148983208	0.761361149883512	1.6079321998220937	5.774151860828222	2.287270130041505
3.643995911964044	0.7621144979350519	1.6078397679684655	5.775157701362472	2.288594488974524
3.646097409029767	0.7628664457119388	1.6077473393451645	5.776161924602551	2.289918695566387
3.6481989060954905	0.7636169948905679	1.6076549145268726	5.777164538777603	2.2912427496574628
3.6503004031612134	0.7643661471399713	1.6075624940882174	5.7781655520625295	2.29256665109037
3.652401900226937	0.7651139041218573	1.6074700786037637	5.779164972578453	2.2938903997099716
3.65450339729266	0.7658602674906494	1.6073776686480046	5.780162808393167	2.295213995363368
3.656604894358383	0.7666052388935249	1.607285264795355	5.781159067521588	2.296537437899897
3.6587063914241065	0.7673488199704542	1.607192867620143	5.782153757926192	2.297860727171125
3.66080788848983	0.7680910123542384	1.6071004776966016	5.783146887517466	2.2991838630308448
3.662909385555553	0.7688318176705482	1.6070080955988608	5.784138464154332	2.3005068453350694
3.665010882621276	0.7695712375379614	1.6069157219009405	5.785128495644586	2.30182967394203
3.667112379686999	0.7703092735680012	1.6068233571767414	5.786116989745318	2.303152348712168
3.6692138767527225	0.7710459273651731	1.6067310020000378	5.787103954163342	2.304474869508132
3.671315373818446	0.7717812005270026	1.60663865694447	5.7880893965556055	2.3057972361947736
3.673416870884169	0.7725150946440725	1.6065463225835355	5.789073324529612	2.3071194486391415
3.675518367949892	0.7732476113000593	1.6064539994905818	5.790055745643825	2.308441506710477
3.677619865015615	0.7739787520717702	1.6063616882387985	5.791036667408075	2.309763410280209
3.6797213620813385	0.7747085185291795	1.6062693894012097	5.792016097283964	2.3110851592219506
3.681822859147062	0.7754369122354651	1.6061771035506656	5.7929940426852635	2.312406753411491
3.683924356212785	0.7761639347470438	1.606084831259835	5.793970510978303	2.3137281927267943
3.686025853278508	0.7768895876136083	1.605992573101198	5.794945509482366	2.315049477047992
3.6881273503442316	0.7776138723781614	1.6059003296470373	5.7959190454700735	2.3163706062573794
3.6902288474099545	0.778336790577053	1.605808101469432	5.796891126167769	2.3176915802394094
3.6913661525363546	0.7787274559099971	1.6057581952535418	5.797416600267268	2.318406410814433
3.692330344475678	0.7790583437400137	1.6057158891402485	5.797861758755895	2.319012398880689
3.694431841541401	0.7797785333901912	1.6056236932311334	5.798830950369368	2.320333062069974
3.696533338607124	0.7804973610441843	1.6055315143135056	5.799798708097951	2.3216535696981606
3.6986348356728476	0.7812148282120775	1.6054393529585493	5.800765038986624	2.3229739216582863
3.7007363327385705	0.7819309363974757	1.6053472097372057	5.801729950035942	2.3242941178455205
3.702837829804294	0.7826456870975382	1.6052550852201661	5.802693448202403	2.3256141581571597
3.704939326870017	0.7833590818030127	1.605162979977864	5.803655540398798	2.3269340424926237
3.70704082393574	0.7840711219982693	1.6050708945804668	5.8046162334945715	2.3282537707534505
3.7091423210014636	0.7847818091613336	1.6049788295978704	5.805575534316168	2.32957334284329
3.7112438180671865	0.7854911447639203	1.6048867855996893	5.806533449647381	2.3308927586678987
3.71334531513291	0.7861991302714668	1.6047947631552513	5.807489986229695	2.3322120181351353
3.7154468121986333	0.7869057671431656	1.6047027628335881	5.808445150762627	2.333531121154956
3.717548309264356	0.7876110568319973	1.6046107852034297	5.8093989499040655	2.3348500676394077
3.7196498063300796	0.7883150007847631	1.6045188308331955	5.8103513902706005	2.336168857502623
3.7217513033958025	0.7890176004421176	1.6044269002909886	5.811302478437859	2.3374874906608154
3.723852800461526	0.7897188572386002	1.604334994144587	5.812252220940827	2.338805967032275
3.7259542975272493	0.7904187726026684	1.604243112961437	5.813200624274182	2.3401242865373604
3.728055794592972	0.7911173479567278	1.604151257308646	5.814147694892604	2.3414424490984955
3.7301572916586956	0.7918145847171658	1.6040594277529752	5.815093439211105	2.342760454640165
3.7322587887244185	0.7925104842943811	1.603967624860832	5.816037863605335	2.344078303088904
3.734360285790142	0.7932050480928166	1.6038758491982643	5.816980974411904	2.3453959943733
3.7364617828558653	0.793898277510989	1.6037841013309506	5.817922777928682	2.346713528423981
3.738563279921588	0.7945901739415209	1.6036923818241962	5.818863280415109	2.348030905173613
3.7406647769873116	0.7952807387711709	1.6036006912429233	5.819802488092505	2.349348124556895
3.7418020821137117	0.7956539093758676	1.6035510816572651	5.8203102382797125	2.350060922313567
3.742766274053035	0.795969973380864	1.603509030151666	5.820740407144361	2.350665186510552
3.744867771118758	0.7966578791457222	1.603417399114562	5.821677043716642	2.3519820909733298
3.7469692681844813	0.7973444574350945	1.6033257986953462	5.822612403918084	2.3532988378859905
3.749070765250204	0.798029709612587	1.6032342294573438	5.8235464938204835	2.354615427191306
3.7511722623159276	0.7987136370360924	1.603142691963463	5.8244793194589874	2.3559318588340514
3.753273759381651	0.7993962410578199	1.6030511867761885	5.825410886832384	2.357248132761003
3.755375256447374	0.8000775230243243	1.6029597144575745	5.8263412019033805	2.358564248920928
3.7574767535130973	0.8007574842765357	1.6028682755692374	5.827270270598892	2.359880207264584
3.7595782505788207	0.801436126149788	1.6027768706723502	5.828198098810318	2.3611960077447085
3.7616797476445436	0.802113449973848	1.6026855003276343	5.829124692393815	2.3625116503160166
3.763781244710267	0.8027894570729446	1.6025941650953544	5.8300500571705784	2.3638271349351934
3.76588274177599	0.8034641487657963	1.60250286553531	5.830974198927109	2.3651424615608905
3.7679842388417133	0.8041375263656405	1.6024116022068298	5.831897123415481	2.3664576301537172
3.7700857359074367	0.8048095911802613	1.6023203756687656	5.832818836353614	2.3677726406762387
3.7721872329731596	0.8054803445120174	1.6022291864794842	5.833739343425534	2.369087493092967
3.774288730038883	0.8061497876578703	1.6021380351968622	5.8346586502816296	2.370402187370357
3.776390227104606	0.8068179219094115	1.6020469223782787	5.835576762538925	2.3717167234768
3.7784917241703293	0.8074847485528903	1.6019558485806096	5.836493685781323	2.3730311013826193
3.7805932212360527	0.8081502688692414	1.6018648143602197	5.837409425559869	2.3743453210600625
3.7826947183017756	0.8088144841341113	1.601773820272958	5.838323987392999	2.375659382483297
3.784796215367499	0.8094773956178859	1.60168286687415	5.839237376766791	2.376973285628405
3.7868977124332224	0.8101390045857175	1.6015919547185924	5.840149599135211	2.378287030473375
3.7889992094989453	0.8107993122975508	1.6015010843605457	5.841060659920364	2.3796006169980997
3.7911007065646687	0.8114583200081498	1.6014102563537291	5.84197056451273	2.3809140451843667
3.7922380116910683	0.8118144254084979	1.6013611191780868	5.842462513736634	2.381624790801658
3.7932022036303916	0.8121160289671242	1.6013194712513128	5.84287931827141	2.382227315015855
3.795303700696115	0.8127724404189554	1.6012287296059136	5.8437869265243645	2.383540426478129
3.7974051977618384	0.8134275556030227	1.6011380319695867	5.84469339456865	2.384853379558631
3.7995066948275613	0.814081375753629	1.6010473788938218	5.845598727670651	2.3861661742466773
3.8016081918932847	0.8147339021000266	1.600956770929535	5.846502931066318	2.387478810533452
3.8037096889590076	0.8153851358664426	1.6008662086270635	5.847406009961394	2.388791288412001
3.805811186024731	0.8160350782721044	1.6007756925361603	5.8483079695316444	2.390103607877225
3.8079126830904544	0.8166837305312651	1.600685223205987	5.849208814923082	2.391415768925875
3.8100141801561773	0.8173310938532281	1.6005948011851086	5.850108551252195	2.392727771556547
3.8121156772219007	0.8179771694423724	1.6005044270214872	5.851007183606165	2.3940396157696737
3.814217174287624	0.8186219584981774	1.6004141012624764	5.851904717043092	2.395351301567522
3.816318671353347	0.8192654622152472	1.6003238244548157	5.852801156592208	2.3966628289541836
3.8184201684190704	0.8199076817833351	1.6002335971446235	5.853696507254099	2.397974197935572
3.8205216654847933	0.8205486183873683	1.600143419877393	5.854590774000917	2.399285408519415
3.8226231625505167	0.8211882732074715	1.6000532931979852	5.855483961776589	2.4005964607152497
3.82472465961624	0.8218266474189914	1.5999632176506235	5.856376075497035	2.4019073545344156
3.826826156681963	0.82246374219252	1.5998731937788886	5.857267120050375	2.40321808999005
3.8289276537476864	0.8230995586939193	1.5997832221257122	5.858157100297133	2.4045286670970802
3.8310291508134093	0.8237340980843433	1.5996933032333718	5.859046021070443	2.4058390858722203
3.8331306478791327	0.8243673615202629	1.5996034376434847	5.8599338871762585	2.4071493463339624
3.835232144944856	0.8249993501534884	1.5995136258970033	5.860820703393547	2.4084594485025734
3.837333642010579	0.8256300651311926	1.5994238685342086	5.861706474474494	2.4097693924000865
3.8394351390763024	0.8262595075959344	1.5993341660947056	5.862591205144701	2.4110791780502976
3.841536636142026	0.8268876786856806	1.5992445191174178	5.863474900103381	2.4123888054787574
3.8426739412684254	0.8272271075720243	1.5991960265633451	5.863952714988886	2.4130974942353793
3.8436381332077487	0.8275145795338296	1.599154928140581	5.864357564023555	2.4136982747127673
3.845739630273472	0.8281402112692333	1.5990653937017396	5.865239201552243	2.4150075857813715
3.847841127339195	0.8287645750162201	1.5989759163377393	5.8661198173106595	2.416316738715353
3.8499426244049184	0.8293876718946163	1.5988864965847234	5.866999415894399	2.4176257335472267
3.852044121470642	0.830009503019769	1.598797134978127	5.867878001873625	2.4189345703112335
3.8541456185363647	0.8306300695025677	1.598707832052672	5.8687555797932625	2.4202432490433337
3.856247115602088	0.8312493724494664	1.5986185883423618	5.869632154173173	2.421551769781203
3.8583486126678115	0.8318674129625051	1.5985294043804763	5.870507729508348	2.4228601325642245
3.8604501097335344	0.8324841921393316	1.598440280699567	5.871382310269083	2.424168337433484
3.862551606799258	0.8330997110732223	1.5983512178314512	5.8722559009011635	2.4254763844317635
3.8646531038649807	0.8337139708531047	1.598262216307208	5.87312850582604	2.426784273603536
3.866754600930704	0.8343269725635774	1.5981732766571732	5.874000129441007	2.428092004994958
3.8688560979964275	0.8349387172849319	1.5980843994109342	5.874870776119381	2.429399578653866
3.8709575950621504	0.8355492060931728	1.5979955850973244	5.875740450210667	2.4307069946297672
3.873059092127874	0.8361584400600398	1.5979068342444196	5.876609156040743	2.432014252973837
3.8751605891935967	0.8367664202530267	1.5978181473795328	5.877476897912021	2.4333213537389113
3.87726208625932	0.8373731477354034	1.597729525029209	5.8783436801036215	2.4346282969794806
3.8793635833250435	0.8379786235662353	1.597640967719221	5.879209506871541	2.435935082751684
3.8814650803907664	0.838582848800404	1.5975524759745643	5.880074382448821	2.437241711113304
3.88356657745649	0.8391858244886276	1.597464050319453	5.880938311045709	2.4385481821237605
3.885668074522213	0.8397875516774801	1.597375691277315	5.881801296849829	2.439854495844103
3.887769571587936	0.8403880314094118	1.5972873993707866	5.882663344026339	2.441160652337008
3.8898710686536595	0.840987264722769	1.5971991751217094	5.883524456718095	2.44246665166677
3.8919725657193824	0.8415852526518133	1.5971110190511246	5.88438463904581	2.4437724938992966
3.8931098708457825	0.8419083575744627	1.5970633386547586	5.884849772906791	2.444479134636239
3.894074062785106	0.8421819962267415	1.59702293167927	5.885243895108214	2.445078179102104
3.896175559850829	0.8427774964737049	1.5969349135255733	5.88610222898221	2.446383707344309
3.898277056916552	0.8433717544148283	1.5968469651086499	5.886959644723033	2.4476890786966234
3.9003785539822755	0.8439647710682291	1.5967590869462978	5.8878161463644	2.44899429323135
3.9024800510479984	0.844556547448037	1.596671279555493	5.888671737918666	2.450299351022375
3.904581548113722	0.8451470845644121	1.596583543452385	5.8895264233769815	2.451604252145161
3.906683045179445	0.8457363834235642	1.596495879152294	5.890380206709433	2.4529089966767437
3.908784542245168	0.846324445027771	1.5964082871697054	5.891233091865201	2.454213584695725
3.9108860393108915	0.846911270375397	1.5963207680182654	5.892085082772707	2.455518016282266
3.912987536376615	0.8474968604609121	1.5962333222107783	5.892936183339755	2.456822291518083
3.915089033442338	0.8480812162749092	1.5961459502592013	5.893786397453687	2.458126410486439
3.917190530508061	0.848664338804123	1.5960586526746405	5.894635728981522	2.459430373272142
3.919292027573784	0.8492462290314478	1.5959714299673478	5.8954841817701	2.4607341799615337
3.9213935246395075	0.8498268879359556	1.595884282646716	5.896331759646225	2.4620378306424886
3.923495021705231	0.8504063164929142	1.5957972112212748	5.897178466416807	2.463341325404405
3.925596518770954	0.8509845156738041	1.595710216198688	5.898024305869002	2.4646446643382
3.927698015836677	0.8515614864463369	1.5956232980857485	5.89886928177035	2.465947847536304
3.9297995129024	0.8521372297744725	1.5955364573883755	5.899713397868916	2.4672508750926556
3.9319010099681235	0.8527117466184367	1.595449694611609	5.900556657893421	2.468553747102693
3.934002507033847	0.8532850379347382	1.5953630102596086	5.9013990655533854	2.4698564636633513
3.93610400409957	0.8538571046761858	1.5952764048356474	5.902240624539255	2.471159024873055
3.938205501165293	0.8544279477919057	1.5951898788421097	5.903081338522541	2.472461430831711
3.9403069982310166	0.8549975682273585	1.5951034327804874	5.903921211155949	2.473763681640707
3.9424084952967395	0.8555659669243555	1.5950170671513753	5.904760246073514	2.4750657774029
3.9435458004231396	0.8558730683364849	1.594970360823679	5.905213973675373	2.4757703914629334
3.944509992362463	0.8561331448210762	1.5949307824544687	5.905598446890725	2.476367718222616
3.946611489428186	0.8566991028520843	1.5948445791885595	5.906435817204659	2.4776695042056396
3.9487129864939092	0.8572638419483446	1.5947584578515324	5.907272360594105	2.478971135459211
3.9508144835596326	0.8578273630372395	1.5946724189403618	5.908108080619697	2.4802726120920195
3.9529159806253555	0.8583896670425847	1.5945864629511084	5.908942980824035	2.481573934214197
3.955017477691079	0.8589507548846461	1.5945005903789156	5.909777064731811	2.4828751019373145
3.957118974756802	0.8595106274801559	1.594414801718006	5.910610335849935	2.4841761153743724
3.9592204718225252	0.860069285742328	1.5943290974616793	5.911442797667655	2.4854769746397984
3.9613219688882486	0.8606267305808745	1.594243478102307	5.912274453656682	2.48677767984944
3.9634234659539715	0.8611829629020211	1.5941579441313307	5.913105307271311	2.488078231120559
3.965524963019695	0.8617379836085233	1.5940724960392585	5.91393536194854	2.4893786285718256
3.9676264600854183	0.8622917935996813	1.5939871343156622	5.914764621108188	2.4906788723233144
3.9697279571511412	0.8628443937713565	1.5939018594491727	5.915593088153015	2.491978962496495
3.9718294542168646	0.8633957850159856	1.5938166719274791	5.91642076646884	2.4932788992142303
3.9739309512825876	0.863945968222597	1.593731572237324	5.917247659424655	2.494578682600768
3.976032448348311	0.8644949442768257	1.5936465608645007	5.918073770372744	2.4958783127817363
3.9781339454140343	0.8650427140609284	1.5935616382938511	5.918899102648793	2.4971777898841374
3.9802354424797572	0.865589278453798	1.593476805009262	5.919723659572008	2.498477114036343
3.9823369395454806	0.8661346383309795	1.5933920614936619	5.920547444445224	2.4997762853680867
3.984438436611204	0.866678794564684	1.593307408229019	5.921370460555019	2.5010753040104605
3.986539933676927	0.8672217480238038	1.593222845696338	5.922192711171825	2.502374170095908
3.9886414307426503	0.8677634995739271	1.5931383743756566	5.92301419955004	2.503672883758218
3.9907429278083733	0.8683040500773522	1.5930539947460438	5.92383492892813	2.5049714451325213
3.9928444248740966	0.8688434003931025	1.5929697072855964	5.924654902528746	2.5062698543552817
3.9939817300004967	0.8691347901263801	1.5929241305246145	5.925098348400245	2.506972474523437
3.99494592193982	0.8693815513769401	1.5928855124714367	5.925474123558828	2.5075681115642934
3.997047419005543	0.8699185038813807	1.5928014107797097	5.926292595209709	2.5088662168986744
3.9991489160712663	0.8704542587557077	1.59271740268558	5.927110320657226	2.51016417049886
4.001250413136989	0.8709888168459857	1.5926334886632298	5.9279273030618205	2.511461972506598
4.003351910202713	0.8715221789950754	1.5925496691858565	5.928743545568646	2.5127596230649436
4.005453407268436	0.8720543460426469	1.5924659447256695	5.92955905130767	2.514057122318253
4.007554904334159	0.8725853188251933	1.5923823157538874	5.9303738233937775	2.5153544704121775
4.009656401399882	0.8731150981760454	1.592298782740737	5.931187864926869	2.51665166749366
4.011757898465605	0.8736436849253841	1.5922153461554496	5.932001178991968	2.517948713710927
4.013859395531329	0.8741710799002551	1.5921320064662583	5.932813768659318	2.519245609213484
4.015960892597052	0.8746972839245812	1.592048764140397	5.933625636984478	2.520542354152111
4.018062389662775	0.8752222978191769	1.5919656196440972	5.934436787008427	2.5218389486788553
4.020163886728499	0.8757461224017608	1.5918825734425852	5.935247221757662	2.5231353929470273
4.022265383794221	0.876268758486969	1.591799626000081	5.936056944244291	2.5244316871111945
4.024366880859945	0.8767902068863683	1.5917167777797951	5.936865957466133	2.5257278313271763
4.026468377925668	0.8773104684084696	1.5916340292439266	5.937674264406811	2.527023825752037
4.028569874991391	0.8778295438587402	1.591551380853661	5.938481868035847	2.5283196705440845
4.030671372057115	0.878347434039617	1.5914688330691682	5.939288771308761	2.5296153658628584
4.032772869122837	0.8788641397505192	1.5913863863496	5.94009497716716	2.5309109118691318
4.034874366188561	0.8793796617878613	1.5913040411530885	5.94090048853883	2.5322063087248994
4.036975863254284	0.8798940009450652	1.5912217979367438	5.9417053083378315	2.5335015565933765
4.039077360320007	0.8804071580125731	1.5911396571566512	5.942509439464589	2.5347966556389925
4.041178857385731	0.8809191337778599	1.591057619267871	5.943312884805984	2.536091606027384
4.043280354451453	0.8814299290254456	1.5909756847244345	5.9441156472354395	2.5373864079253914
4.044417659577854	0.8817058732735682	1.5909313859864056	5.944549808891495	2.538087077389976
4.045381851517177	0.8819395445369076	1.5908938539793438	5.9449177296130165	2.5386810615010527
4.0474833485829	0.8824479810908927	1.5908121274845686	5.945719134785496	2.539975566923597
4.049584845648623	0.8829552394631296	1.590730505691045	5.946519865586474	2.541269924363443
4.051686342714347	0.8834613204264407	1.5906489890486735	5.9473199248364415	2.5425641339921876
4.053787839780069	0.8839662247507543	1.590567578006317	5.948119315342876	2.543858195982607
4.055889336845793	0.8844699532031162	1.5904862730117992	5.948918039900328	2.545152110508648
4.057990833911516	0.8849725065477018	1.5904050745119034	5.949716101290501	2.5464458777454206
4.060092330977239	0.8854738855458278	1.590323982952369	5.950513502282343	2.5477394978691987
4.062193828042963	0.885974090955964	1.5902429987778919	5.951310245632126	2.54903297105741
4.064295325108685	0.8864731235337445	1.5901621224321218	5.95210633408353	2.5503262974886316
4.066396822174409	0.8869709840319798	1.5900813543576602	5.952901770367729	2.5516194773425864
4.068498319240132	0.8874676732006678	1.59000069499606	5.953696557203471	2.5529125108001365
4.070599816305855	0.8879631917870051	1.589920144787822	5.954490697297156	2.5542053980432784
4.072701313371579	0.888457540535399	1.5898397041723957	5.955284193342925	2.555498139255138
4.074802810437302	0.8889507201874781	1.5897593735881763	5.956077048022733	2.556790734619965
4.076904307503025	0.8894427314821037	1.5896791534725028	5.956869264006434	2.558083184323128
4.079005804568748	0.8899335751553807	1.589599044261658	5.957660843951856	2.5593754885511095
4.081107301634471	0.8904232519406691	1.589519046390866	5.958451790504884	2.5606676474915
4.083208798700195	0.8909117625685943	1.5894391602942906	5.959242106299534	2.5619596613329945
4.085310295765918	0.8913991077670583	1.589359386405035	5.9600317939580325	2.5632515302653847
4.087411792831641	0.8918852882612509	1.5892797251551398	5.960820856090894	2.564543254479557
4.089513289897364	0.8923703047736596	1.5892001769755812	5.961609295296995	2.565834834167486
4.0916147869630874	0.8928541580240813	1.5891207422962705	5.962397114163653	2.567126269522228
4.093716284028811	0.8933368487296316	1.5890414215460527	5.963184315266699	2.568417560737919
4.0948535891552105	0.8935975906066854	1.5889985417666106	5.963610082383359	2.569116332087408
4.095817781094534	0.8938183776047568	1.588962215152704	5.963970901170552	2.5697087080097667
4.097919278160257	0.8942987453612431	1.5888831235429333	5.964756874428297	2.5709997115340477
4.10002077522598	0.8947779527082278	1.5888041471423777	5.9655422375817535	2.5722905715081006
4.1021222722917035	0.8952560003522094	1.588725286375604	5.966326993161551	2.5735812881303226
4.104223769357427	0.8957328889970578	1.588646541666106	5.967111143687203	2.574871861600164
4.10632526642315	0.8962086193440244	1.5885679134363042	5.967894691667175	2.5761622921181226
4.108426763488873	0.8966831920917526	1.588489402107544	5.968677639598962	2.577452579885739
4.110528260554596	0.8971566079362875	1.5884110081000955	5.96945998996915	2.5787427251055934
4.1126297576203195	0.897628867571086	1.5883327318331517	5.970241745253498	2.580032727981297
4.114731254686043	0.8980999716870268	1.5882545737248277	5.971022907916998	2.5813225887174913
4.116832751751766	0.8985699209724206	1.58817653419216	5.97180348041395	2.582612307519839
4.118934248817489	0.8990387161130192	1.5880986136511055	5.9725834651880305	2.583901884595023
4.121035745883212	0.8995063577920256	1.5880208125165398	5.9733628646723576	2.585191320150739
4.1231372429489355	0.899972846690104	1.5879431312022572	5.974141681289563	2.5864806143956915
4.125238740014659	0.900438183485389	1.5878655701209694	5.974919917451855	2.5877697675395885
4.127340237080382	0.9009023688534952	1.5877881296843053	5.97569757556109	2.5890587797931377
4.129441734146106	0.9013654034675268	1.5877108103028084	5.9764746580088355	2.590347651368041
4.131543231211828	0.9018272879980873	1.5876336123859383	5.97725116717644	2.5916363824769886
4.1336447282775515	0.9022880231132883	1.5875565363420678	5.978027105435092	2.5929249733336563
4.135746225343275	0.9027476094787592	1.5874795825784842	5.978802475145892	2.5942134241527
4.137847722408998	0.9032060477576566	1.5874027515013862	5.979577278659914	2.5955017351497496
4.139949219474722	0.9036633386106729	1.5873260435158856	5.980351518318268	2.5967899065414057
4.142050716540444	0.9041194826960464	1.5872494590260045	5.981125196452165	2.598077938545235
4.1441522136061675	0.904574480669569	1.5871729984346763	5.981898315382984	2.5993658313797647
4.145289518732567	0.9048202424021936	1.58713167068755	5.982316485728625	2.6000627656470825
4.146253710671891	0.9050283331845969	1.5870966621437437	5.9826708774223265	2.6006535852644777
4.148355207737614	0.9054810408920579	1.587020450553959	5.983442884872087	2.6019412004198097
4.150456704803338	0.9059326044404618	1.5869443640649832	5.98421434002451	2.603228677067141
4.15255820186906	0.9063830244759079	1.5868684030753855	5.984985245162252	2.604516015428797
4.1546596989347835	0.9068323016420948	1.586792567982642	5.985755602558448	2.605803215728038
4.156761196000507	0.9072804365803289	1.5867168591831369	5.98652541447676	2.607090278189058
4.15886269306623	0.9077274299295324	1.5866412770721599	5.9872946831714495	2.6083772030369796
4.160964190131954	0.9081732823262529	1.586565822043907	5.988063410887432	2.6096639904978485
4.163065687197676	0.9086179944046715	1.5864904944914797	5.988831599860335	2.6109506407986305
4.1651671842633995	0.9090615667966112	1.5864152948068848	5.989599252316558	2.6122371541672047
4.167268681329123	0.9095040001315455	1.5863402233810338	5.990366370473334	2.61352353083236
4.169370178394846	0.909945295036607	1.586265280603742	5.991132956538782	2.6148097710237925
4.17147167546057	0.9103854521365952	1.5861904668637288	5.9918990127119685	2.6160958749720966
4.173573172526293	0.9108244720539854	1.586115782548617	5.9926645411829655	2.6173818429087654
4.1756746695920155	0.9112623554089366	1.5860412280449325	5.993429544132902	2.6186676750661824
4.177776166657739	0.9116991028192999	1.5859668037381045	5.994194023734027	2.6199533716776187
4.179877663723462	0.912134714900626	1.5858925100124641	5.994957982149763	2.6212389329772283
4.181979160789186	0.9125691922661746	1.585818347251245	5.995721421534758	2.6225243592000442
4.184080657854909	0.9130025355269208	1.585744315836583	5.996484344034946	2.623809650581973
4.1861821549206315	0.9134347452915643	1.5856704161495148	5.997246751787602	2.6250948073597904
4.188283651986355	0.913865822166537	1.5855966485699797	5.99800864692139	2.626379829771138
4.190385149052078	0.9142957667560105	1.585523013476818	5.9987700315564245	2.6276647180545183
4.192486646117802	0.9147245796619045	1.5854495112477704	5.9995309078043215	2.628949472449289
4.194588143183525	0.915152261483894	1.5853761422594799	6.00029127776825	2.630234093195661
4.195725448309925	0.9153832462888193	1.5853364915377608	6.000702570517735	2.630929258957969
4.1966896402492475	0.9155788128194173	1.5853029068874889	6.001051143542988	2.631518580534693
4.198791137314971	0.916004234263684	1.5852298055062415	6.001810507214974	2.6328029347082857
4.200892634380694	0.9164285264096823	1.5851568384890822	6.002569370862358	2.6340871559591803
4.202994131446418	0.9168516898481861	1.5850840062082558	6.003327736555056	2.6353712445309516
4.205095628512141	0.9172737251677635	1.5850113090349078	6.004085606354798	2.636655200668006
4.2071971255778635	0.9176946329547835	1.584938747339084	6.004842982315186	2.6379390246155747
4.209298622643587	0.918114413793424	1.58486632148973	6.005599866481734	2.6392227166197118
4.21140011970931	0.9185330682656785	1.5847940318546931	6.0063562608919305	2.6405062769272885
4.213501616775034	0.9189505969513643	1.5847218788007198	6.007112167575279	2.64178970578599
4.215603113840757	0.9193670004281289	1.5846498626934573	6.007867588553355	2.6430730034443104
4.2177046109064795	0.919782279271458	1.5845779838974536	6.008622525839849	2.644356170151548
4.219806107972203	0.920196434054682	1.5845062427761567	6.0093769814406235	2.645639206157804
4.221907605037926	0.9206094653489839	1.5844346396919153	6.010130957353752	2.6469221117139736
4.22400910210365	0.9210213737234056	1.5843631750059792	6.010884455569578	2.648204887071747
4.226110599169373	0.9214321597448558	1.5842918490784985	6.011637478070755	2.6494875324836005
4.228212096235096	0.9218418239781162	1.5842206622685242	6.012390026832297	2.650770048202797
4.230313593300819	0.9222503669858488	1.5841496149340086	6.01314210382163	2.652052434483377
4.232415090366542	0.9226577893286033	1.5840787074318052	6.013893710998631	2.653334691580159
4.234516587432266	0.923064091564823	1.5840079401176688	6.014644850315683	2.6546168197487323
4.236618084497989	0.9234692742508526	1.5839373133462555	6.015395523717717	2.655898819245455
4.238719581563712	0.9238733379409441	1.583866827471124	6.016145733142259	2.657180690327449
4.240821078629435	0.9242762831872642	1.5837964828447346	6.016895480519477	2.658462433252594
4.242922575695158	0.924678110539901	1.5837262798184495	6.017644767772226	2.659744048279528
4.245024072760882	0.9250788205468702	1.583656218742534	6.018393596816093	2.66102553566764
4.246161377887281	0.925295214238617	1.5836183618464132	6.0187986637405615	2.661719008206815
4.247125569826605	0.9254784137541219	1.5835862999661559	6.019141969559442	2.662306895677066
4.249227066892328	0.9258768907055474	1.5835165238373863	6.01988988790346	2.6635881285686867
4.251328563958051	0.9262742519429854	1.5834468907031998	6.020637353742201	2.664869234604122
4.253430061023774	0.9266704980062287	1.583377400909474	6.021384368962628	2.6661502140457283
4.255531558089498	0.9270656294330307	1.583308054800992	6.022130935444659	2.6674310671565937
4.257633055155221	0.9274596467591116	1.5832388527214396	6.022877055061212	2.6687117942005343
4.259734552220944	0.9278525505181647	1.583169795013409	6.0236227296782445	2.6699923954420903
4.261836049286667	0.9282443412418632	1.5831008820183963	6.0243679611548	2.671272871146522
4.26393754635239	0.9286350194598657	1.583032114076804	6.025112751343047	2.6725532215798067
4.266039043418114	0.9290245856998233	1.5829634915279402	6.025857102088326	2.673833447008634
4.268140540483837	0.9294130404873852	1.5828950147100196	6.026601015229187	2.675113547700401
4.27024203754956	0.9298003843462049	1.5828266839601637	6.027344492597435	2.676393523923212
4.272343534615284	0.930186617797947	1.582758499614401	6.028087536018171	2.67767337594587
4.274445031681006	0.9305717413622921	1.5826904620076683	6.02883014730983	2.6789531040378773
4.27654652874673	0.930955755556944	1.58262257147381	6.029572328284226	2.680232708469428
4.278648025812453	0.9313386608976347	1.5825548283455801	6.030314080746593	2.6815121895114067
4.2807495228781764	0.9317204578981313	1.5824872329546409	6.0310554064956206	2.682791547435384
4.2828510199439	0.9321011470702412	1.5824197856315652	6.031796307323499	2.6840707825136128
4.284952517009622	0.9324807289238183	1.5823524867058356	6.032536785015959	2.6853498950190233
4.287054014075346	0.932859203966769	1.582285336505846	6.0332768413523095	2.6866288852252223
4.289155511141069	0.9332365727050578	1.5822183353589014	6.0340164781054755	2.687907753406486
4.2912570082067925	0.9336128356427126	1.5821514835912187	6.034755697042043	2.68918649983776
4.293358505272516	0.9339879932818317	1.5820847815279278	6.035494499922293	2.6904651247946507
4.295460002338238	0.9343620461225881	1.5820182294930711	6.0362328885002405	2.6917436285534277
4.296597307464639	0.934564018490014	1.5819822750076704	6.036632323423055	2.692435489079966
4.297561499403962	0.9347349946632362	1.5819518278096054	6.036970864523677	2.6930220113910153
4.299662996469685	0.9351068394001169	1.5818855767994018	6.037708429734203	2.694300273584991
4.3017644935354085	0.935477580827663	1.5818194767832459	6.038445585867273	2.6955784154135807
4.303865990601132	0.9358472194384055	1.5817535280808395	6.039182334652225	2.6968564371556574
4.305967487666854	0.9362157557229787	1.5816877310108006	6.039918677812325	2.6981343390907355
4.308068984732578	0.9365831901701253	1.5816220858906642	6.040654617064799	2.6994121214989675
4.310170481798301	0.9369495232667023	1.5815565930368827	6.041390154120876	2.7006897846611415
4.3122719788640245	0.9373147554976866	1.5814912527648273	6.042125290685818	2.7019673288586765
4.314373475929748	0.9376788873461799	1.5814260653887882	6.042860028458961	2.7032447543736198
4.31647497299547	0.9380419192934142	1.581361031221975	6.043594369133749	2.704522061488642
4.318576470061194	0.9384038518187572	1.581296150576518	6.044328314397775	2.7057992504870363
4.320677967126917	0.9387646853997175	1.5812314237634693	6.045061865932807	2.707076321652712
4.3227794641926405	0.9391244205119499	1.5811668510928019	6.045795025414836	2.708353275270192
4.324880961258364	0.9394830576292605	1.5811024328734125	6.0465277945141	2.709630111624612
4.326982458324087	0.9398405972236122	1.5810381694131206	6.047260174895128	2.7109068310017115
4.32908395538981	0.9401970397651294	1.5809740610186709	6.047992168216769	2.7121834336878363
4.331185452455533	0.9405523857221029	1.5809101079957324	6.048723776132229	2.713459919969931
4.3332869495212565	0.940906635560996	1.5808463106489	6.049455000289106	2.7147362901355376
4.33538844658698	0.9412597897464484	1.5807826692816955	6.050185842329424	2.7160125444727914
4.337489943652703	0.9416118487412822	1.5807191841965684	6.050916303889666	2.717288683270417
4.339591440718426	0.9419628130065059	1.5806558556948962	6.051646386600812	2.7185647068177277
4.341692937784149	0.94231268300132	1.5805926840769857	6.052376092088363	2.7198406154046184
4.3437944348498725	0.9426614591831217	1.5805296696420736	6.053105421972387	2.7211164093215645
4.345895931915596	0.9430091420075101	1.5804668126883277	6.053834377867544	2.722392088859619
4.3470332370419955	0.9431968479924405	1.5804328610356406	6.054228724698233	2.7230824238006743
4.347997428981319	0.9433557319282903	1.5804041135128473	6.05456296138312	2.7236676543104066
4.350098926047042	0.9437012293974789	1.5803415724116643	6.055291174123061	2.7249431059661244
4.352200423112765	0.9440456348653086	1.5802791896797441	6.056019017686008	2.726218444119535
4.3543019201784885	0.9443889487802327	1.5802169656109866	6.056746493665326	2.727493669063965
4.356403417244212	0.9447311715889305	1.580154900498227	6.057473603649134	2.7287687810933012
4.358504914309935	0.945072303736311	1.5800929946332365	6.058200349220346	2.7300437805019886
4.360606411375658	0.9454123456655183	1.5800312483067234	6.058926731956693	2.7313186675850245
4.362707908441381	0.9457512978179363	1.579969661808334	6.05965275343076	2.732593442637959
4.3648094055071045	0.9460891606331925	1.5799082354266538	6.0603784152100175	2.733868105956888
4.366910902572828	0.9464259345491635	1.579846969449208	6.061103718856848	2.735142657838453
4.369012399638551	0.946761620001979	1.579785864162463	6.0618286659285845	2.736417098579836
4.371113896704275	0.9470962174260265	1.5797249198518262	6.062553257977535	2.7376914284787586
4.373215393769997	0.9474297272539557	1.5796641368016484	6.063277496551016	2.7389656478334756
4.3753168908357205	0.947762149916683	1.579603515295224	6.064001383191383	2.740239756942775
4.377418387901444	0.948093485843396	1.5795430556147918	6.064724919436061	2.741513756105973
4.379519884967167	0.9484237354615578	1.5794827580415371	6.065448106817572	2.742787645622911
4.381621382032891	0.9487528991969112	1.5794226228555912	6.0661709468635685	2.744061425793954
4.383722879098613	0.9490809774734835	1.5793626503360332	6.0668934410968625	2.7453350969199874
4.3858243761643365	0.9494079707135906	1.579302840760891	6.067615591035453	2.7466086593024106
4.38792587323006	0.9497338793378409	1.579243194407142	6.068337398192556	2.7478821132431386
4.390027370295783	0.9500587037651401	1.5791837115507148	6.069058864076636	2.749155459044596
4.392128867361507	0.9503824444126954	1.5791243924664895	6.069779990191433	2.7504286970097147
4.394230364427229	0.950705101696019	1.579065237428299	6.070500778035992	2.751701827441932
4.3963318614929525	0.9510266760289332	1.5790062467089299	6.071221229104692	2.752974850645186
4.397469166619352	0.9512002567353091	1.5789743902587279	6.07161098870174	2.753663750995864
4.398433358558676	0.9513471678235741	1.5789474205801237	6.071941344887273	2.754247766923913
4.400534855624399	0.9516665774903958	1.5788887593125784	6.072661126868866	2.7555205765830455
4.402636352690123	0.9519849054381745	1.5788302631759483	6.07338057653002	2.7567932799280084
4.404737849755845	0.9523021520740121	1.578771932438846	6.074099695346734	2.7580658772647166
4.4068393468215685	0.9526183178033413	1.5787137673688436	6.074818484790478	2.759338368899571
4.408940843887292	0.9529334030299286	1.5786557682324727	6.075536946328224	2.760610755139457
4.411042340953015	0.9532474081558786	1.5785979352952269	6.076255081422478	2.7618830362917404
4.413143838018739	0.9535603335816384	1.5785402688215615	6.076972891531298	2.7631552126642664
4.415245335084461	0.953872179706001	1.5784827690748962	6.077690378108331	2.764427284565354
4.4173468321501845	0.9541829469261093	1.5784254363176144	6.078407542602832	2.7656992523037953
4.419448329215908	0.95449263563746	1.5783682708110658	6.079124386459696	2.7669711161888517
4.421549826281631	0.9548012462339079	1.5783112728155664	6.079840911119484	2.7682428765302514
4.423651323347355	0.9551087791076692	1.5782544425904004	6.080557118018446	2.7695145336381866
4.425752820413078	0.9554152346493252	1.578197780393821	6.081273008588553	2.7707860878233106
4.4278543174788005	0.9557206132478269	1.5781412864830515	6.081988584257519	2.7720575393967346
4.429955814544524	0.9560249152904977	1.5780849611142864	6.082703846448827	2.773328888670026
4.432057311610247	0.9563281411630381	1.5780288045426931	6.08341879658176	2.7746001359552044
4.434158808675971	0.9566302912495287	1.5779728170224119	6.08413343607142	2.77587128156474
4.436260305741694	0.9569313659324343	1.577916998806558	6.084847766328759	2.7771423258115493
4.4383618028074165	0.9572313655926075	1.577861350147223	6.085561788760602	2.778413269008995
4.44046329987314	0.957530290609292	1.5778058712954743	6.086275504769671	2.77968411147088
4.442564796938863	0.9578281413601268	1.5777505625013588	6.086988915754616	2.7809548535114472
4.444666294004587	0.9581249182211493	1.5776954240139016	6.087702023110031	2.7822254954453762
4.44676779107031	0.9584206215667992	1.5776404560811093	6.08841482822649	2.7834960375877795
4.44790509619671	0.958580205124559	1.5776107793068102	6.088800464292125	2.7841835983235494
4.4488692881360326	0.9587152517699218	1.577585658949969	6.089127332490562	2.7847664802542007
4.450970785201756	0.9590088092017717	1.5775310328664518	6.089839537284838	2.7860368237606137
4.453072282267479	0.9593012942320159	1.5774765780755118	6.0905514439879616	2.7873070684234156
4.455173779333203	0.9595927072287382	1.577422294821089	6.091263053974647	2.7885772145594285
4.457275276398926	0.9598830485584415	1.5773681833461088	6.091974368615703	2.7898472624858948
4.459376773464649	0.9601723185860522	1.5773142438924854	6.092685389278063	2.7911172125204744
4.461478270530372	0.960460517674923	1.5772604767011207	6.0933961173248	2.792387064981243
4.463579767596095	0.9607476461868364	1.5772068820119072	6.094106554115162	2.7936568201866883
4.465681264661819	0.9610337044820082	1.5771534600637276	6.094816701004583	2.79492647845571
4.467782761727542	0.961318692919091	1.5771002110944579	6.095526559344718	2.7961960401076134
4.4698842587932655	0.961602611855177	1.577047135340967	6.096236130483456	2.79746550546211
4.471985755858988	0.9618854616458019	1.576994233039119	6.096945415764955	2.7987348748393144
4.474087252924711	0.9621672426449477	1.576941504423773	6.097654416529653	2.80000414855974
4.476188749990435	0.9624479552050461	1.5768889497287861	6.098363134114299	2.8012733269442993
4.478290247056158	0.962727599676982	1.5768365691870136	6.099071569851975	2.8025424103142984
4.4803917441218815	0.9630061764100963	1.57678436303031	6.099779725072114	2.803811398991437
4.482493241187604	0.9632836857521894	1.5767323314895305	6.10048760110053	2.805080293297804
4.484594738253327	0.9635601280495242	1.5766804747945329	6.1011951992594335	2.8063490935558772
4.486696235319051	0.9638355036468291	1.5766287931741776	6.101902520867459	2.8076178000885186
4.488797732384774	0.9641098128873018	1.5765772868563295	6.102609567239686	2.8088864132189735
4.4908992294504975	0.9643830561126115	1.5765259560678593	6.103316339687657	2.8101549332708675
4.49300072651622	0.9646552336629027	1.5764748010346445	6.1040228395194065	2.8114233605682037
4.495102223581943	0.9649263458767978	1.576423821981571	6.104729068039479	2.8126916954353613
4.497203720647667	0.9651963930914005	1.5763730191325331	6.105435026548949	2.813959938197092
4.498341025774066	0.9653420953956445	1.5763455987993278	6.105816970721562	2.814646257744258
4.49930521771339	0.9654653756422985	1.5763223927104366	6.106140716345447	2.8152280891785186
4.5014067147791135	0.9657332938635669	1.5762719429371987	6.10684613872318	2.8164961487051325
4.503508211844836	0.9660001480877706	1.57622167003375	6.107551294972948	2.8177641171027905
4.505609708910559	0.966265938645968	1.5761715742200344	6.1082561863821745	2.819031994697714
4.507711205976283	0.9665306658677135	1.5761216557150124	6.108960814234918	2.820299781816484
4.509812703042006	0.9667943300810602	1.5760719147366602	6.109665179811901	2.8215674787860427
4.5119142001077295	0.9670569316125636	1.5760223515019731	6.110369284390525	2.8228350859336877
4.514015697173452	0.9673184707872835	1.5759729662269646	6.111073129244896	2.824102603587071
4.516117194239175	0.9675789479287877	1.5759237591266693	6.111776715645843	2.825370032074197
4.518218691304899	0.9678383633591544	1.575874730415143	6.112480044860937	2.8266373717234194
4.520320188370622	0.9680967173989751	1.5758258803054648	6.113183118154517	2.8279046228634406
4.5224216854363455	0.9683540103673576	1.5757772090097377	6.113885936787702	2.829171785823306
4.524523182502069	0.9686102425819285	1.5757287167390903	6.114588502018422	2.830438860932407
4.526624679567791	0.9688654143588363	1.575680403703678	6.115290815101429	2.8317058485204734
4.528726176633515	0.9691195260127538	1.5756322701126837	6.11599287728832	2.832972748917574
4.530827673699238	0.969372577856881	1.57558431617432	6.11669468982756	2.8342395624541155
4.5329291707649615	0.969624570202948	1.575536542095829	6.117396253964499	2.835506289460836
4.535030667830685	0.9698755033612176	1.5754889480834855	6.11809757094139	2.8367729302688076
4.537132164896407	0.9701253776404877	1.5754415343425965	6.118798641997414	2.838039485209432
4.539233661962131	0.9703741933480943	1.5753943010775036	6.119499468368696	2.8393059546144372
4.541335159027854	0.970621950789914	1.5753472484915831	6.120200051288324	2.840572338815878
4.5434366560935775	0.9708686502703666	1.5753003767872489	6.120900391986369	2.8418386381461307
4.545538153159301	0.971114292092418	1.5752536861659516	6.121600491689908	2.843104852937895
4.547639650225023	0.9713588765575824	1.5752071768281823	6.1223003516230365	2.844370983524187
4.548776955351424	0.9714908019003884	1.5751820822020977	6.122679007903149	2.8450561632846902
4.549741147290747	0.9716024039659249	1.5751608489734712	6.122999973006893	2.845637030238342
4.55184264435647	0.9718448746160646	1.575114702800391	6.123699357059675	2.846902993414008
4.5539441414221935	0.9720862888051763	1.5750687385065563	6.124398504996662	2.8481688733851467
4.556045638487917	0.9723266468289938	1.575022956288627	6.125097418030226	2.8494346704860303
4.558147135553639	0.9725659489818119	1.574977356342308	6.12579609736986	2.8507003850512382
4.560248632619363	0.9728041955564891	1.5749319388623497	6.12649454422219	2.8519660174156582
4.562350129685086	0.97304138684445	1.5748867040425518	6.127192759790998	2.853231567914481
4.5644516267508095	0.9732775231356877	1.5748416520757624	6.127890745277235	2.854497036883199
4.566553123816533	0.9735126047187668	1.5747967831538798	6.128588501879046	2.855762424657606
4.568654620882255	0.9737466318808247	1.5747520974678544	6.129286030791779	2.8570277315737935
4.570756117947979	0.973979604907575	1.5747075952076888	6.129983333208015	2.8582929579681484
4.572857615013702	0.9742115240833095	1.5746632765624398	6.130680410317577	2.859558104177353
4.5749591120794255	0.9744423896909006	1.5746191417202198	6.131377263307551	2.8608231705383806
4.577060609145149	0.9746722020118036	1.5745751908681975	6.132073893362305	2.8620881573884946
4.579162106210872	0.9749009613260594	1.5745314241925992	6.132770301663503	2.8633530650652474
4.581263603276595	0.9751286679122962	1.5744878418787103	6.133466489390128	2.8646178939064764
4.583365100342318	0.9753553220477323	1.5744444441108765	6.134162457718494	2.865882644250304
4.5854665974080415	0.9755809240081782	1.5744012310725046	6.13485820782227	2.8671473164351338
4.587568094473765	0.9758054740680387	1.574358202946065	6.135553740872491	2.868411910799651
4.589669591539488	0.976028972500316	1.5743153599130908	6.1362490580375795	2.8696764276828173
4.591771088605211	0.9762514195766104	1.5742727021541811	6.1369441604833606	2.8709408674238728
4.593872585670934	0.9764728155671244	1.5742302298490007	6.137639049373082	2.87220523036233
4.5959740827366575	0.9766931607406631	1.5741879431762826	6.138333725867427	2.873469516837976
4.598075579802381	0.976912455364638	1.5741458423138284	6.139028191124535	2.8747337271908666
4.5992128849287806	0.9770306969741485	1.574123135381768	6.139403939746584	2.875417871117232
4.600177076868104	0.9771306997050678	1.5741039274385096	6.139722446300016	2.875997861761327
4.602278573933827	0.9773478940265816	1.5740621987262686	6.140416492546971	2.8772619208899495
4.60438007099955	0.9775640385924206	1.574020656352121	6.141110331016004	2.8785259049175913
4.6064815680652735	0.97777913366444	1.5739793004901559	6.141803962855243	2.879789814185372
4.608583065130997	0.977993179503112	1.5739381313135365	6.1424973892103525	2.8810536490346736
4.61068456219672	0.9782061763675267	1.5738971489945033	6.143190611224556	2.8823174098071367
4.612786059262443	0.9784181245153951	1.573856353704373	6.143883630038644	2.8835810968446594
4.614887556328166	0.978629024203051	1.5738157456135415	6.1445764467910005	2.8848447104893955
4.6169890533938895	0.9788388756854527	1.5737753248914843	6.145269062617609	2.8861082510837526
4.619090550459613	0.9790476792161853	1.5737350917067572	6.145961478652078	2.887371718970391
4.621192047525336	0.9792554350474632	1.5736950462269992	6.146653696025649	2.8886351144922204
4.62329354459106	0.9794621434301308	1.5736551886189314	6.14734571586722	2.8898984379923998
4.625395041656782	0.9796678046136663	1.5736155190483603	6.148037539303357	2.8911616898143335
4.6274965387225055	0.979872418846182	1.5735760376801777	6.14872916745831	2.8924248703016726
4.629598035788229	0.9800759863744275	1.5735367446783624	6.14942060145403	2.8936879797983095
4.631699532853952	0.9802785074437907	1.573497640205981	6.150111842410185	2.8949510186483787
4.633801029919676	0.9804799822983009	1.5734587244251899	6.150802891444177	2.8962139871962544
4.635902526985398	0.9806804111806293	1.573419997497235	6.151493749671152	2.8974768857865487
4.6380040240511216	0.9808797943320924	1.5733814595824545	6.152184418204024	2.898739714764109
4.640105521116845	0.9810781319926525	1.5733431108402791	6.152874898153485	2.9000024744740185
4.642207018182568	0.9812754244009207	1.5733049514292339	6.153565190628019	2.901265165261591
4.644308515248292	0.9814716717941585	1.5732669815069382	6.154255296733922	2.902527787472373
4.646410012314014	0.981666874408279	1.5732292012301086	6.154945217575315	2.9037903414521398
4.648511509379738	0.9818610324778497	1.5731916107545583	6.15563495425416	2.905052827546893
4.649648814506138	0.9819656729768933	1.5731713464466897	6.156008155097502	2.905736041762862
4.650613006445461	0.9820541462360937	1.5731542102351994	6.156324507870274	2.9063152461028623
4.652714503511184	0.9822462159148916	1.573116999826044	6.157013879521346	2.9075775974664992
4.654816000576908	0.9824372417447839	1.5730799796802044	6.157703070302948	2.9088398819844796
4.65691749764263	0.9826272239549718	1.5730431499498958	6.1583920813085555	2.9101021000036984
4.659018994708354	0.98281616277332	1.573006510786436	6.159080913629558	2.911364251871271
4.661120491774077	0.9830040584263575	1.5729700623402472	6.159769568355277	2.912626337934529
4.6632219888398	0.9831909111392803	1.5729338047608572	6.160458046572978	2.9138883585410222
4.665323485905524	0.9833767211359523	1.5728977381969007	6.161146349367887	2.9151503140385118
4.667424982971246	0.9835614886389076	1.5728618627961193	6.161834477823206	2.916412204774973
4.66952648003697	0.9837452138693521	1.5728261787053641	6.162522433020122	2.917674031098592
4.671627977102693	0.983927897047165	1.5727906860705962	6.1632102160378315	2.918935793357764
4.673729474168416	0.9841095383909008	1.5727553850368874	6.163897827953545	2.9201974919010922
4.67583097123414	0.9842901381177904	1.5727202757484222	6.164585269842508	2.921459127077386
4.677932468299863	0.9844696964437438	1.5726853583484979	6.165272542778011	2.9227206992356582
4.680033965365586	0.9846482135833505	1.5726506329795267	6.165959647831407	2.923982208725126
4.682135462431309	0.9848256897498824	1.5726160997830363	6.166646586072125	2.9252436558952075
4.684236959497032	0.9850021251552942	1.5725817588996704	6.167333358567683	2.9265050410955205
4.686338456562756	0.985177520010226	1.5725476104691916	6.168019966383702	2.927766364675881
4.688439953628479	0.9853518745240043	1.57251365463048	6.168706410583923	2.929027626986302
4.690541450694202	0.985525188904644	1.5724798915215368	6.169392692230215	2.9302888283769915
4.692642947759925	0.9856974633588496	1.5724463212794835	6.170078812382595	2.9315499691983504
4.694744444825648	0.9858686980920172	1.5724129440405639	6.1707647720992425	2.932811049800973
4.696845941891372	0.9860388933082354	1.572379759940145	6.171450572436505	2.9340720705356436
4.698947438957095	0.9862080492102877	1.5723467691127178	6.172136214448921	2.9353330317533346
4.700084744083495	0.9862991610047658	1.5723289955198136	6.172507210066283	2.9360154242155576
4.701048936022818	0.9863761659996534	1.5723139716918988	6.172821699189227	2.9365939338052076
4.703150433088541	0.9865432438765092	1.572281367810431	6.173507027708378	2.9378547770426087
4.705251930154264	0.9867092830397309	1.5722489576001846	6.174192201055553	2.9391155618170695
4.707353427219988	0.9868742836868949	1.5722167411921584	6.174877220278175	2.9403762884803037
4.709454924285711	0.9870382460142793	1.5721847187164801	6.1755620864219205	2.941636957384208
4.711556421351434	0.9872011702168659	1.5721528903024093	6.176246800530738	2.9428975688808574
4.713657918417157	0.9873630564883414	1.572121256078336	6.176931363646853	2.9441581233225067
4.71575941548288	0.9875239050210988	1.5720898161717831	6.177615776810791	2.9454186210615876
4.717860912548604	0.9876837160062388	1.5720585707094077	6.178300041061384	2.946679062450707
4.719962409614327	0.9878424896335716	1.572027519817001	6.178984157435785	2.947939447842646
4.7220639066800505	0.9880002260916175	1.5719966636194906	6.179668126969483	2.9491997775903593
4.724165403745773	0.9881569255676096	1.5719660022409399	6.180351950696317	2.950460052046972
4.726266900811496	0.9883125882474937	1.5719355358045506	6.181035629648483	2.9517202715657804
4.72836839787722	0.9884672143159308	1.5719052644326634	6.181719164856556	2.952980436500247
4.730469894942943	0.988620803956298	1.5718751882467585	6.182402557349494	2.9542405472040034
4.7325713920086665	0.9887733573506899	1.5718453073674565	6.183085808154658	2.955500604030846
4.734672889074389	0.9889248746799199	1.5718156219145205	6.183768918297821	2.956760607334736
4.736774386140112	0.9890753561235217	1.5717861320068558	6.184451888803181	2.9580205574697955
4.738875883205836	0.9892248018597505	1.5717568377625115	6.1851347206933776	2.959280454790311
4.740977380271559	0.9893732120655843	1.5717277392986815	6.185817414989499	2.960540299650727
4.7430788773372825	0.9895205869167252	1.5716988367317053	6.186499972711099	2.9618000924056465
4.745180374403005	0.9896669265876007	1.5716701301770695	6.187182394876206	2.9630598334098313
4.747281871468728	0.9898122312513653	1.5716416197494072	6.187864682501343	2.9643195230181973
4.749383368534452	0.9899565010799011	1.5716133055625015	6.188546836601528	2.965579161585817
4.750520673660851	0.9900341466854309	1.57159806414198	6.188915954931022	2.966260841781943
4.751484865600175	0.9900997362438195	1.571585187729284	6.189228858190298	2.966838749467914
4.7535863626658985	0.9902419369124627	1.5715572663618367	6.1899107482797175	2.968098287019865
4.755687859731621	0.9903831032539039	1.5715295415713937	6.190592507880387	2.9693577745971966
4.757789356797344	0.9905232354349499	1.571502013468341	6.191274138001461	2.9706172125555854
4.759890853863068	0.9906623336211414	1.5714746821622183	6.191955639650658	2.9718766012508544
4.761992350928791	0.9908003979767543	1.5714475477617187	6.192637013834271	2.973135941038974
4.7640938479945145	0.9909374286648014	1.571420610374691	6.193318261557185	2.974395232276059
4.766195345060237	0.9910734258470328	1.57139387010814	6.193999383822884	2.97565447531837
4.76829684212596	0.9912083896839377	1.5713673270682273	6.194680381633464	2.9769136705223076
4.770398339191684	0.9913423203347453	1.5713409813602723	6.195361255989648	2.978172818244415
4.772499836257407	0.991475217957426	1.5713148330887536	6.196042007890796	2.979431918841375
4.7746013333231305	0.9916070827086925	1.5712888823573086	6.196722638334915	2.980690972670008
4.776702830388854	0.9917379147440011	1.5712631292687358	6.197403148318677	2.981949980087274
4.778804327454576	0.9918677142175524	1.5712375739249953	6.198083538837426	2.9832089414502674
4.7809058245203	0.991996481282293	1.5712122164272089	6.198763810885189	2.984467857116217
4.783007321586023	0.9921242160899162	1.5711870568756616	6.199443965454692	2.9857267274424864
4.7851088186517465	0.992250918790863	1.5711620953698033	6.200124003537371	2.9869855527865696
4.78721031571747	0.9923765895343236	1.5711373320082476	6.200803926123382	2.9882443335060938
4.789311812783192	0.9925012284682381	1.5711127668887743	6.201483734201612	2.9895030699588134
4.791413309848916	0.9926248357392976	1.5710884001083303	6.202163428759694	2.9907617625026135
4.793514806914639	0.9927474114929453	1.5710642317630288	6.202843010784018	2.9920204114955045
4.7956163039803625	0.992868955873378	1.5710402619481523	6.203522481259738	2.993279017295624
4.797717801046086	0.9929894690235461	1.5710164907581516	6.204201841170791	2.994537580261233
4.799819298111808	0.9931089510851555	1.570992918286648	6.204881091499905	2.995796100750718
4.800956603238209	0.9931731833989622	1.5709802440520928	6.2052486483169425	2.9964771794292226
4.801920795177532	0.9932274021986683	1.5709695446264333	6.205560233228606	2.997054579122585
4.804022292243255	0.9933448225033039	1.5709463698694706	6.20623926733724	2.9983130157354627
4.8061237893089785	0.9934612121370398	1.5709233941068954	6.206918194804975	2.999571410948099
4.808225286374702	0.9935765712366125	1.570900617429017	6.207597016609816	3.000829765119361
4.810326783440424	0.9936908999375189	1.5708780399253175	6.208275733728618	3.0020880786082325
4.812428280506148	0.9938041983740171	1.5708556616844545	6.2089543471370945	3.0033463517738133
4.814529777571871	0.9939164666791269	1.570833482794261	6.20963285780983	3.0046045849753185
4.8166312746375946	0.9940277049846313	1.570811503341746	6.210311266720293	3.005862778572076
4.818732771703318	0.9941379134210773	1.5707897234130959	6.210989574840845	3.007120932923528
4.820834268769041	0.9942470921177766	1.5707681430936744	6.211667783142751	3.0083790483892257
4.822935765834764	0.9943552412028067	1.5707467624680242	6.212345892596194	3.0096371253288323
4.825037262900487	0.9944623608030118	1.5707255816198675	6.213023904170286	3.0108951641021195
4.827138759966211	0.9945684510440035	1.570704600632106	6.213701818833074	3.0121531650689666
4.829240257031934	0.9946735120501621	1.570683819586822	6.214379637551556	3.0134111285893592
4.831341754097657	0.9947775439446369	1.5706632385652803	6.215057361291692	3.014669055023388
4.83344325116338	0.9948805468493477	1.5706428576479274	6.215734991018414	3.01592694473125
4.835544748229103	0.9949825208849848	1.5706226769143923	6.216412527695637	3.017184798073243
4.837646245294827	0.995083466171011	1.5706026964434885	6.217089972286266	3.0184426154097674
4.83974774236055	0.9951833828256612	1.5705829163132135	6.217767325752217	3.019700397101325
4.841849239426273	0.9952822709659443	1.5705633366007499	6.218444589054418	3.020958143508517
4.843950736491996	0.9953801307076434	1.5705439573824658	6.219121763152827	3.0222158549920426
4.846052233557719	0.9954769621653164	1.5705247787339165	6.219798849006435	3.023473531912699
4.848153730623443	0.9955727654522978	1.5705058007298436	6.220475847573286	3.024731174631379
4.850255227689166	0.9956675406806981	1.5704870234441772	6.221152759810482	3.0259887835090717
4.851392532815566	0.9957184032044601	1.570476945134041	6.221519060968163	3.026669372436233
4.852356724754889	0.9957612879614058	1.5704684469500354	6.221829586674195	3.027246358906859
4.854458221820612	0.9958540074040877	1.5704500713197258	6.222506329119679	3.0285039011859154
4.856559718886335	0.9959456991171893	1.5704318966247457	6.2231829881012795	3.029761410707508
4.858661215952059	0.9960363632079363	1.5704139229357827	6.223859564572443	3.0310188878329947
4.860762713017782	0.9961259997823345	1.5703961503227155	6.2245360594857315	3.032276332923822
4.862864210083505	0.9962146089451714	1.570378578854615	6.225212473792831	3.033533746341525
4.864965707149228	0.9963021908000163	1.5703612085997434	6.22588880844456	3.034791128447726
4.867067204214951	0.9963887454492211	1.5703440396255572	6.226565064390884	3.0360484796041347
4.869168701280675	0.9964742729939213	1.5703270719987055	6.2272412425809245	3.0373058001725446
4.871270198346398	0.9965587735340364	1.570310305785032	6.227917343962969	3.0385630905148333
4.873371695412121	0.996642247168271	1.5702937410495754	6.228593369484482	3.039820350992961
4.875473192477845	0.9967246939941147	1.570277377856569	6.229269320092117	3.041077581968971
4.877574689543567	0.9968061141078436	1.5702612162694431	6.229945196731723	3.0423347838049857
4.879676186609291	0.9968865076045206	1.5702452563508238	6.23062100034836	3.0435919568632084
4.881777683675014	0.996965874577996	1.5702294981625347	6.231296731886305	3.0448491015059203
4.883879180740737	0.9970442151209084	1.570213941765597	6.231972392289068	3.0461062180954803
4.885980677806461	0.9971215293246847	1.57019858722023	6.232647982499394	3.047363306994323
4.888082174872183	0.9971978172795416	1.570183434585852	6.233323503459283	3.04862036856496
4.890183671937907	0.9972730790744858	1.570168483921081	6.2339989561099936	3.049877403169975
4.89228516900363	0.9973473147973145	1.5701537352837343	6.234674341392055	3.051134411172027
4.894386666069353	0.9974205245346162	1.5701391887308298	6.23534966024528	3.052391392933845
4.896488163135077	0.997492708371771	1.5701248443185867	6.23602491360877	3.053648348818231
4.898589660200799	0.9975638663929516	1.570110702102425	6.236700102420933	3.054905279188056
4.900691157266523	0.9976339986811237	1.5700967621369677	6.237375227619486	3.05616218440626
4.901828462392923	0.9976715256993542	1.5700893023589932	6.237740571119831	3.0568423961457682
4.902792654332246	0.9977031053180462	1.5700830244760393	6.238050290141468	3.0574190648358512
4.904894151397969	0.9977711863842726	1.5700694891726679	6.238725290923254	3.058675920839905
4.906995648463693	0.9978382419591508	1.570056156279085	6.23940023090056	3.0599327527815614
4.909097145529415	0.9979042721208237	1.5700430258467257	6.240075111008455	3.0611895610240265
4.911198642595139	0.9979692769462302	1.57003009792623	6.240749932181374	3.0624463459305695
4.913300139660862	0.9980332565111053	1.570017372567443	6.241424695353123	3.0637031078645225
4.915401636726585	0.9980962108899809	1.5700048498194143	6.242099401456893	3.064959847189279
4.917503133792309	0.998158140156186	1.5699925297304003	6.242774051425269	3.0662165642682937
4.919604630858032	0.9982190443818475	1.5699804123478631	6.243448646190241	3.06747325946508
4.921706127923755	0.9982789236378904	1.5699684977184718	6.244123186683209	3.0687299331432114
4.923807624989478	0.9983377779940384	1.5699567858881025	6.244797673835005	3.0699865856663178
4.925909122055201	0.998395607518815	1.5699452769018392	6.245472108575886	3.0712432173980853
4.928010619120925	0.9984524122795424	1.5699339708039735	6.246146491835562	3.0724998287022567
4.930112116186648	0.9985081923423438	1.5699228676380057	6.246820824543192	3.073756419942628
4.932213613252371	0.9985629477721424	1.569911967446645	6.247495107627401	3.075012991483051
4.934315110318094	0.9986166786326629	1.5699012702718096	6.248169342016289	3.0762695436874266
4.936416607383817	0.998669384986431	1.5698907761546277	6.248843528637439	3.0775260769197104
4.938518104449541	0.9987210668947746	1.569880485135437	6.24951766841793	3.078782591543906
4.940619601515264	0.9987717244178237	1.5698703972537864	6.250191762284345	3.0800390879240687
4.942721098580987	0.9988213576145111	1.5698605125484344	6.250865811162781	3.0812955664243002
4.94482259564671	0.9988699665425728	1.5698508310573516	6.251539815978859	3.0825520274087514
4.946924092712433	0.9989175512585479	1.5698413528177197	6.252213777657734	3.0838084712416176
4.949025589778157	0.9989641118177799	1.5698320778659327	6.252887697124107	3.085064898287142
4.95112708684388	0.9990096482744161	1.5698230062375957	6.253561575302232	3.0863213089096107
4.95226439197028	0.9990338649919845	1.5698181815862173	6.253926253235812	3.087001256620407
4.953228583909603	0.9990541606814086	1.5698141379675277	6.254235413115924	3.087577703473353
4.955330080975326	0.9990976490905146	1.5698054730897597	6.2549092114885765	3.088834082342742
4.957431578041049	0.9991401135522963	1.5697970116375357	6.255582971343164	3.0900904458821916
4.959533075106773	0.9991815541161216	1.5697887536433137	6.2562566936022534	3.0913467944561557
4.961634572172496	0.9992219708301648	1.5697806991387655	6.2569303791880175	3.0926031284291287
4.963736069238219	0.9992613637414062	1.5697728481547766	6.25760402902224	3.093859448165643
4.965837566303942	0.9992997328956326	1.569765200721447	6.258277644026331	3.0951157540302683
4.967939063369665	0.9993370783374379	1.5697577568680916	6.258951225121327	3.0963720463876117
4.970040560435389	0.9993734001102234	1.5697505166232402	6.259624773227912	3.0976283256023143
4.972142057501112	0.9994086982561975	1.5697434800146373	6.260298289266423	3.0988845920390538
4.9742435545668355	0.9994429728163767	1.569736647069243	6.260971774156855	3.1001408460625406
4.976345051632558	0.9994762238305859	1.5697300178132343	6.261645228818877	3.101397088037517
4.978446548698281	0.9995084513374576	1.5697235922720025	6.262318654171841	3.102653318328758
4.980548045764005	0.9995396553744336	1.5697173704701561	6.262992051134788	3.103909537301069
4.982649542829728	0.9995698359777643	1.5697113524315198	6.263665420626459	3.1051657453192854
4.9847510398954515	0.999598993182509	1.569705538179135	6.26433876356531	3.1064219427482707
4.986852536961174	0.9996271270225368	1.5696999277352597	6.265012080869514	3.107678129952917
4.988954034026897	0.999654237530526	1.5696945211213695	6.265685373456976	3.1089343072981417
4.991055531092621	0.9996803247379649	1.5696893183581573	6.266358642245339	3.1101904751488902
4.993157028158344	0.9997053886751517	1.569684319465533	6.2670318881519975	3.1114466338701314
4.9952585252240675	0.9997294293711949	1.5696795244626245	6.267705112094105	3.1127027838268586
4.99736002228979	0.9997524468540134	1.5696749333677775	6.268378314988582	3.1139589253840874
4.99792867485299	0.9997584993528803	1.569673726100559	6.268560476174847	3.1142988283957505
4.999461519355513	0.9997744411503365	1.5696705461985558	6.269051497752131	3.1152150589068563
5.001563016421237	0.9997954122857046	1.5696663629717418	6.2697246613012405	3.116471184760224
5.00366451348696	0.9998153602844687	1.5696623837033354	6.270397806552196	3.11772730330927
5.0057660105526836	0.9998342851697911	1.5696586084085558	6.271070934421093	3.1189834149190925
5.007867507618406	0.9998521869636453	1.5696550371018403	6.271744045823845	3.120239519954808
5.009969004684129	0.9998690656868163	1.5696516697968455	6.272417141676188	3.1214956187815495
5.012070501749853	0.9998849213589006	1.569648506506447	6.273090222893699	3.1227517117644674
5.014171998815576	0.9998997539983062	1.5696455472427386	6.273763290391799	3.124007799268727
5.0162734958813	0.9999135636222533	1.5696427920170344	6.274436345085767	3.125263881659507
5.018374992947023	0.9999263502467735	1.569640240839867	6.275109387890742	3.1265199593020006
5.020476490012745	0.9999381138867108	1.5696378937209887	6.275782419721747	3.1277760325614126
5.022577987078469	0.9999488545557214	1.5696357506693714	6.27645544149368	3.1290321018029603
5.024679484144192	0.9999585722662733	1.569633811693206	6.277128454121342	3.13028816739187
5.026780981209916	0.999967267029647	1.569632076799904	6.277801458519431	3.131544229693379
5.028882478275639	0.9999749388559356	1.5696305459960953	6.278474455602562	3.1328002890727316
5.030983975341361	0.9999815877540443	1.5696292192876309	6.2791474462852745	3.1340563458951816
5.033085472407085	0.9999872137316911	1.569628096679581	6.279820431482038	3.1353124005259874
5.035186969472808	0.9999918167954063	1.5696271781762354	6.280493412107264	3.1365684533304155
5.037288466538532	0.9999953969505327	1.5696264637811046	6.281166389075319	3.1378245046737345
5.039389963604255	0.9999979542012263	1.5696259534969184	6.28183936330053	3.1390805549212195
5.041491460669977	0.9999994885504551	1.5696256473256265	6.282512335697192	3.140336604438146
5.043592957735701	1.	1.5696255452683991	6.283185307179586	3.141592653589793
5.043592957735701	1.	1.5696255452683991	6.283185307179586	3.141592653589793


==> anc/data-ver2/orbit_4_45.tsv <==
0.	1.	0.2363417213299243	0.	0.
3.906445812225422e-6	1.0000000000024214	0.2363417213199845	7.470896363215474e-6	-0.000020699153911776413
0.000012314574876762026	1.0000000000240623	0.23634172123114797	0.000023551053076421664	-0.00006525145697391803
0.000034019174011262106	1.0000000001836309	0.23634172057611494	0.00006506009187781375	-0.00018025800307784297
0.0000900470513158911	1.0000000012865817	0.2363417160484771	0.000172210807888573	-0.00047713392421644873
0.00017010426661436546	1.0000000045912256	0.23634170248283762	0.0003253165192459999	-0.0009013345821271699
0.00023467644602665695	1.0000000087385033	0.2363416854581674	0.0004488078194265071	-0.0012434844660309016
0.0003402085332287309	1.0000000183648772	0.2363416459416763	0.0006506330499246579	-0.0018026696376663572
0.0004946989316225915	1.0000000388310093	0.23634156192771166	0.0009460888003755018	-0.002621271969134858
0.0005103127998430963	1.0000000413208787	0.2363415517067364	0.0009759496034685957	-0.0027040056400281193
0.0006804170664574618	1.000000073459104	0.2363414197785114	0.0013012661913103627	-0.0036053430626200927
0.0008505213330718273	1.0000001147793753	0.23634125015769206	0.0016265828248823995	-0.004506682378845533
0.0010206255996861927	1.0000001652814652	0.2363410428451666	0.0019518995156170022	-0.005408024062101855
0.001051746281110247	1.0000001755144046	0.23634100083864462	0.002011416413700167	-0.005572925377324142
0.0011907298663005582	1.0000002249650952	0.23634079784202067	0.0022772162749462857	-0.006309368585779172
0.0013608341329149236	1.0000002938299364	0.23634051514953716	0.002602533114302147	-0.007210716423258832
0.0015309383995292891	1.0000003718756092	0.23634019476919646	0.0029278500451162307	-0.008112068047911964
0.0017010426661436546	1.0000004591016831	0.23633983670267625	0.0032531670788198902	-0.009013423933098013
0.00187114693275802	1.0000005555076774	0.23633944095185166	0.003578484226844155	-0.009914784552163275
0.0020412511993723854	1.0000006610930607	0.23633900751879514	0.0039038015006196895	-0.010816150378439441
0.002211355465986751	1.000000775857251	0.2363385364057765	0.0042291189115767625	-0.01171752188524214
0.0022451113428281003	1.0000007997227223	0.2363384384366966	0.0042936756544580896	-0.011896392810084462
0.0023814597326011163	1.0000008997996153	0.23633802761526307	0.004554436471145206	-0.012618899545869462
0.002551563999215482	1.0000010329194704	0.23633748114991937	0.004879754190754383	-0.013520283833600516
0.0027216682658298473	1.0000011752160824	0.23633689701260738	0.005205072081833148	-0.014421675221693948
0.0028917725324442128	1.000001326688667	0.23633627520638645	0.00553039015580981	-0.015323074183386496
0.0030618767990585783	1.0000014873363887	0.2363356157345133	0.0058557084241121025	-0.016224481191891515
0.0032319810656729437	1.000001657158362	0.23633491860044203	0.0061810268981671405	-0.017125896720397518
0.0034020853322873092	1.0000018361536505	0.23633418380782412	0.006506345589401387	-0.018027321242066716
0.0035721895989016747	1.0000020243212673	0.23633341136050837	0.006831664509240616	-0.018928755230033546
0.00374229386551604	1.0000022216601747	0.23633260126254096	0.0071569836691098765	-0.019830199157403212
0.003912398132130406	1.0000024281692848	0.23633175351816552	0.007482303080433458	-0.020731653497250226
0.004079942781922184	1.0000026405341345	0.23633088173345448	0.0078027275567172675	-0.021619553985423572
0.004082502398744771	1.0000026438474587	0.23633086813182294	0.007807622754634849	-0.021633118722616928
0.004252606665359137	1.000002868693507	0.23632994510815156	0.008132942703136707	-0.022534595306512036
0.004422710931973502	1.0000031027061898	0.236328984451987	0.008458262937360819	-0.023436083721909164
0.004592815198587868	1.0000033458842166	0.23632798616836231	0.008783583468728063	-0.024337584441745375
0.004762919465202233	1.0000035982262463	0.23632695026250788	0.009108904308658376	-0.025239097938919694
0.0049330237318165986	1.0000038597308871	0.23632587673985148	0.009434225468570716	-0.026140624686291653
0.005103127998430964	1.0000041303966969	0.2363247656060182	0.009759546959883023	-0.02704216515667982
0.0052732322650453295	1.0000044102221826	0.23632361686683048	0.010084868794012186	-0.02794371982286032
0.005443336531659695	1.0000046992058007	0.2363224305283082	0.010410190982374005	-0.028845289157565387
0.0056134407982740605	1.0000049973459575	0.2363212065966685	0.010735513536383154	-0.029746873633481878
0.0057835450648884255	1.000005304641008	0.2363199450783259	0.011060836467453148	-0.0306484737232498
0.0059536493315027915	1.0000056210892572	0.2363186459798923	0.011386159786996301	-0.03155008989946085
0.0061237535981171565	1.0000059466889593	0.23631730930817693	0.011711483506423695	-0.032451722634656927
0.0062938578647315216	1.0000062814383177	0.23631593507018636	0.012036807637145137	-0.033353372401328685
0.0064639621313458875	1.000006625335486	0.23631452327312452	0.01236213219056913	-0.03425503967191403
0.0066340663979602525	1.0000069783785666	0.23631307392439266	0.01268745717810283	-0.03515672491879667
0.0068041706645746184	1.000007340565611	0.23631158703158936	0.013012782611152017	-0.03605842861430461
0.0069742749311889835	1.0000077118946211	0.23631006260251064	0.013338108501121045	-0.03696015123070872
0.007144379197803349	1.0000080923635477	0.23630850064514972	0.013663434859412823	-0.037861893240221205
0.0073144834644177145	1.000008481970291	0.2363069011676972	0.013988761697428761	-0.03876365511499418
0.00748458773103208	1.0000088807127008	0.23630526417854109	0.014314089026568751	-0.03966543732711816
0.007550941007489132	1.000009038728157	0.23630461546321985	0.014440990942126544	-0.040017204868739886
0.007654691997646445	1.000009288588576	0.2363035896862666	0.014639416858231113	-0.040567240348620574
0.007824796264260811	1.000009705595666	0.2363018776996564	0.01496474520381257	-0.04146906465146431
0.007994900530875176	1.0000101317316683	0.23630012822769036	0.015290074074708206	-0.04237091070754623
0.008165004797489541	1.000010566994231	0.2362983412795458	0.015615403482311434	-0.04327277898869565
0.008335109064103908	1.0000110113809506	0.2362965168645972	0.01594073343801395	-0.04417466996667292
0.008505213330718273	1.000011464889374	0.2362946549924165	0.016266063953205706	-0.04507658411316789
0.008675317597332638	1.0000119275169974	0.23629275567277291	0.016591395039274873	-0.04597852189979843
0.008845421863947003	1.000012399261266	0.23629081891563294	0.016916726707607795	-0.04688048379810898
0.00901552613056137	1.0000128801195747	0.23628884473116038	0.017242058969588955	-0.047782470279569014
0.009185630397175735	1.0000133700892682	0.23628683312971638	0.017567391836600953	-0.0486844818155716
0.0093557346637901	1.0000138691676406	0.23628478412185938	0.017892725320024446	-0.049586518877431845
0.009525838930404465	1.0000143773519352	0.23628269771834506	0.018218059431238123	-0.05048858193638549
0.00969594319701883	1.0000148946393448	0.2362805739301265	0.018543394181618673	-0.05139067146358735
0.009866047463633197	1.0000154210270122	0.23627841276835396	0.01886872958254073	-0.05229278793010984
0.010036151730247562	1.0000159565120295	0.2362762142443751	0.019194065645376866	-0.053194931806941494
0.010206255996861927	1.0000165010914377	0.23627397836973474	0.01951940238149752	-0.054097103564985455
0.010376360263476292	1.0000170547622282	0.23627170515617513	0.019844739802270986	-0.054999303675058
0.010546464530090659	1.0000176175213418	0.23626939461563565	0.020170077919063358	-0.055901532607887015
0.010716568796705024	1.0000181893656679	0.23626704676025306	0.02049541674323851	-0.05680379083411049
0.01088667306331939	1.0000187702920467	0.23626466160236137	0.020820756286158048	-0.05770607882427507
0.011056777329933754	1.0000193602972671	0.23626223915449182	0.02114609655918127	-0.0586083970488345
0.011226881596548121	1.000019959378068	0.2362597794293729	0.021471437573665143	-0.059510745978148136
0.011396985863162486	1.0000205675311375	0.23625728243993047	0.021796779340964245	-0.06041312608247946
0.011567090129776851	1.0000211847531135	0.2362547481992875	0.02212212187243075	-0.06131553783199455
0.011633443406233903	1.0000214279734385	0.23625374956100847	0.022249029792039018	-0.0616675540051883
0.011737194396391216	1.0000218110405834	0.23625217672076432	0.022447465179414375	-0.062217981696760606
0.011907298663005583	1.0000224463900842	0.23624956801787844	0.022772809273262345	-0.06312045814674438
0.012077402929619948	1.0000230907981023	0.23624692210434464	0.023098154165319365	-0.06402296765181074
0.012247507196234313	1.0000237442610738	0.23624423899407493	0.02342349986692757	-0.06492551068172113
0.012417611462848678	1.0000244067753843	0.2362415187011786	0.023748846389426488	-0.065828087706132
0.012587715729463043	1.0000250783373694	0.23623876123996204	0.024074193744153025	-0.06673069919459337
0.01275781999607741	1.000025758943314	0.23623596662492904	0.024399541942441393	-0.06763334561654731
0.012927924262691775	1.0000264485894519	0.23623313487078043	0.024724890995623097	-0.06853602744132639
0.01309802852930614	1.000027147271968	0.2362302659924144	0.02505024091502689	-0.06943874513815215
0.013268132795920505	1.0000278549869956	0.23622736000492625	0.02537559171197873	-0.07034149917613361
0.013438237062534872	1.000028571730618	0.23622441692360854	0.02570094339780175	-0.07124429002426573
0.013608341329149237	1.0000292974988683	0.236221436763951	0.026026295983816224	-0.07214711815142792
0.013778445595763602	1.000030032287729	0.23621841954164055	0.02635164948133951	-0.07304998402638248
0.013948549862377967	1.0000307760931322	0.23621536527256132	0.026677003901686043	-0.07395288811777305
0.014118654128992334	1.00003152891096	0.2362122739727946	0.027002359256167258	-0.07485583089412316
0.014288758395606699	1.0000322907370438	0.23620914565861886	0.027327715556091592	-0.0757588128238346
0.014458862662221064	1.0000330615671649	0.23620598034650972	0.027653072812764412	-0.07666183437518602
0.014628966928835429	1.0000338413970538	0.23620277805314002	0.027978431037488	-0.07756489601633121
0.014799071195449796	1.0000346302223915	0.23619953879537972	0.028303790241561513	-0.07846799821529778
0.01496917546206416	1.0000354280388077	0.23619626259029589	0.028629150436280924	-0.07937114143998542
0.015139279728678526	1.0000362348418828	0.23619294945515285	0.028954511632939012	-0.08027432615816452
0.01530938399529289	1.000037050627146	0.23618959940741194	0.02927987384282531	-0.08117755283747455
0.015479488261907256	1.000037875390077	0.23618621246473173	0.029605237077226055	-0.08208082194542249
0.015649592528521623	1.0000387091261043	0.23618278864496786	0.02993060134742418	-0.08298413394938138
0.015715945804978673	1.0000390367767262	0.23618144310732458	0.03005751782037772	-0.08333650433822726
0.015819696795135986	1.0000395518306069	0.2361793279661731	0.030255966664699242	-0.0838874893165887
0.015989801061750353	1.0000404034989132	0.23617583044659732	0.030581333040327414	-0.08479088851414482
0.01615990532836472	1.0000412641263015	0.23617229610468754	0.03090670048558142	-0.0856943320090115
0.016330009594979083	1.0000421337079997	0.23616872495908786	0.031232069011730517	-0.08659782026801029
0.01650011386159345	1.000043012239185	0.2361651170286394	0.031557438630040444	-0.08750135375782099
0.016670218128207816	1.0000438997149856	0.23616147233238047	0.031882809351773386	-0.08840493294498013
0.01684032239482218	1.0000447961304781	0.23615779088954636	0.03220818118818795	-0.08930855829587933
0.017010426661436547	1.0000457014806896	0.23615407271956954	0.032533554150539094	-0.09021223027676384
0.01718053092805091	1.000046615760597	0.2361503178420794	0.03285892825007812	-0.09111594935373088
0.017350635194665277	1.0000475389651269	0.2361465262769025	0.033184303498052625	-0.09201971599272815
0.017520739461279643	1.0000484710891553	0.2361426980440624	0.033509679905706455	-0.09292353065955224
0.017690843727894007	1.0000494121275085	0.23613883316377968	0.03383505748427967	-0.09382739381984702
0.017860947994508374	1.0000503620749626	0.23613493165647198	0.03416043624500851	-0.09473130593910213
0.01803105226112274	1.0000513209262432	0.2361309935427539	0.03448581619912535	-0.09563526748265141
0.018201156527737104	1.000052288676026	0.23612701884343718	0.034811197357858675	-0.09653927891567127
0.01837126079435147	1.0000532653189365	0.23612300757953036	0.035136579732433004	-0.0974433407031791
0.018541365060965834	1.0000542508495498	0.23611895977223915	0.03546196333406891	-0.09834745331003182
0.0187114693275802	1.0000552452623914	0.2361148754429662	0.03578734817398292	-0.09925161720092415
0.018881573594194567	1.000056248551936	0.23611075461331105	0.036112734263387514	-0.10015583284038708
0.01905167786080893	1.0000572607126088	0.2361065973050703	0.036438121613491074	-0.10106010069278633
0.019221782127423297	1.0000582817387846	0.23610240354023748	0.03676351023549785	-0.10196442122232069
0.01939188639403766	1.000059311624788	0.23609817334100303	0.0370889001406079	-0.10286879489302046
0.019561990660652027	1.0000603503648937	0.2360939067297544	0.03741429134001709	-0.10377322216874588
0.019732094927266394	1.000061397953326	0.2360896037290759	0.03773968384491702	-0.10467770351318549
0.019798448203723444	1.000061808988155	0.23608791537892063	0.037866611404596025	-0.10503053305981606
0.019902199193880758	1.0000624543842598	0.23608526436174873	0.03806507766649499	-0.10558223938985457
0.020072303460495124	1.000063519651819	0.2360808886507511	0.03839047281593396	-0.10648683026209352
0.02024240772710949	1.0000645937500783	0.23607647661925804	0.03871586930441255	-0.10739147659306623
0.020412511993723854	1.0000656766730618	0.23607202829064147	0.039041267143104935	-0.10829617884575858
0.02058261626033822	1.000066768414744	0.2360675436884702	0.03936666634318084	-0.10920093748297667
0.020752720526952585	1.000067868969049	0.23606302283650984	0.03969206691580551	-0.11010575296734536
0.02092282479356695	1.000068978329851	0.23605846575872297	0.04001746887213965	-0.11101062576130657
0.021092929060181318	1.0000700964909746	0.2360538724792689	0.04034287222333939	-0.11191555632711771
0.02126303332679568	1.0000712234461935	0.23604924302250382	0.04066827698055625	-0.11282054512685002
0.021433137593410048	1.0000723591892322	0.23604457741298074	0.0409936831549371	-0.11372559262238702
0.02160324186002441	1.0000735037137654	0.23603987567544946	0.04131909075762411	-0.11463069927542278
0.02177334612663878	1.000074657013417	0.23603513783485652	0.04164449979975473	-0.1155358655474604
0.021943450393253145	1.0000758190817614	0.23603036391634535	0.04196991029246161	-0.11644109189981033
0.02211355465986751	1.000076989912323	0.23602555394525604	0.042295322246872616	-0.11734637879358875
0.022283658926481875	1.0000781694985768	0.2360207079471255	0.042620735674110746	-0.11825172668971592
0.022453763193096242	1.000079357833947	0.23601582594768736	0.0429461505852941	-0.11915713604891459
0.022623867459710605	1.0000805549118088	0.23601090797287197	0.04327156699153585	-0.12006260733170832
0.022793971726324972	1.0000817607254866	0.23600595404880642	0.04359698490394419	-0.12096814099841983
0.022964075992939335	1.0000829752682556	0.23600096420181446	0.043922404333622295	-0.12187373750916942
0.023134180259553702	1.0000841985333409	0.23599593845841654	0.04424782529166828	-0.12277939732387326
0.02330428452616807	1.0000854305139175	0.23599087684532985	0.04457324778917517	-0.12368512090224175
0.023474388792782432	1.000086671203111	0.2359857793894681	0.04489867183723086	-0.1245909087037779
0.0236444930593968	1.000087920593997	0.2359806461179418	0.045224097446918035	-0.12549676118777567
0.023814597326011166	1.0000891786796013	0.235975477058058	0.04554952462931419	-0.12640267881331824
0.023880950602468216	1.0000896717820302	0.23597345104457856	0.04567646578821022	-0.1267560716170924
0.02398470159262553	1.0000904454528998	0.23597027223732034	0.04587495339549154	-0.1273086620392765
0.024154805859239896	1.0000917209068187	0.23596503168342914	0.046200383756517	-0.1282147113243072
0.02432491012585426	1.0000930050342345	0.23595975542428127	0.046525815723452144	-0.12912082712685147
0.024495014392468626	1.0000942978279734	0.23595444348797015	0.04685124930735316	-0.130027009905133
0.024665118659082993	1.000095599280813	0.23594909590278576	0.047176684519270824	-0.13093326011715642
0.024835222925697356	1.0000969093854797	0.23594371269721467	0.04750212137025041	-0.13183957822070572
0.025005327192311723	1.0000982281346513	0.2359382938999399	0.047827559871331714	-0.1327459646733424
0.025175431458926086	1.0000995555209553	0.23593283953984098	0.04815300003354896	-0.13365241993240393
0.025345535725540453	1.00010089153697	0.235927349645994	0.048478441867930794	-0.13455894445500197
0.02551563999215482	1.0001022361752234	0.23592182424767144	0.04880388538550022	-0.13546553869802078
0.025685744258769183	1.0001035894281942	0.2359162633743423	0.04912933059727457	-0.1363722031181154
0.02585584852538355	1.0001049512883116	0.23591066705567196	0.04945477751426545	-0.13727893817171016
0.026025952791997917	1.0001063217479547	0.23590503532152227	0.049780226147478714	-0.13818574431499672
0.02619605705861228	1.000107700799453	0.23589936820195143	0.050105676507914414	-0.13909262200393263
0.026366161325226647	1.000109088435087	0.23589366572721407	0.05043112860656676	-0.13999957169423943
0.02653626559184101	1.000110484647087	0.23588792792776114	0.05075658245442406	-0.14090659384140106
0.026706369858455377	1.0001118894276337	0.23588215483424	0.051082038062468714	-0.14181368890066212
0.026876474125069744	1.0001133027688587	0.23587634647749428	0.051407495441677144	-0.14272085732702613
0.027046578391684107	1.0001147246628437	0.23587050288856393	0.05173295460301976	-0.14362809957525388
0.027216682658298474	1.0001161551016207	0.23586462409868522	0.0520584155574609	-0.14453541609986167
0.027386786924912837	1.0001175940771723	0.23585871013929063	0.05238387831595883	-0.1454428073551196
0.027556891191527204	1.000119041581432	0.23585276104200895	0.05270934288946567	-0.14635027379504978
0.02772699545814157	1.0001204976062834	0.23584677683866517	0.05303480928892734	-0.14725781587342474
0.027897099724755934	1.0001219621435604	0.2358407575612805	0.053360277525283564	-0.1481654340437656
0.027963453001212987	1.0001225357277692	0.23583840009461668	0.053487234769862974	-0.14851949315372437
0.0280672039913703	1.0001234351850479	0.2358347032420723	0.05368574760946776	-0.1490731287593403
0.028237308257984668	1.000124916722481	0.23582861391345417	0.054011219552407064	-0.14998090047316207
0.02840741252459903	1.0001264067475457	0.23582248960803576	0.05433669336502224	-0.15088874963798743
0.028577516791213398	1.0001279052518781	0.23581633035862293	0.05466216905822767	-0.15179667670631458
0.02874762105782776	1.0001294122270654	0.23581013619821758	0.054987646642931286	-0.15270468213038163
0.028917725324442128	1.000130927664645	0.23580390716001776	0.055313126130034536	-0.15361276636216492
0.029087829591056494	1.0001324515561052	0.23579764327741745	0.05563860753043234	-0.1545209298533771
0.029257933857670858	1.0001339838928849	0.23579134458400683	0.055964090855013054	-0.15542917305546558
0.029428038124285225	1.0001355246663732	0.23578501111357195	0.056289576114658416	-0.15633749641961056
0.02959814239089959	1.000137073867911	0.23577864290009493	0.056615063320243506	-0.1572459003967235
0.029768246657513955	1.0001386314887883	0.2357722399777538	0.05694055248263669	-0.1581543854374451
0.02993835092412832	1.000140197520247	0.23576580238092254	0.05726604361269963	-0.15906295199214374
0.030108455190742685	1.0001417719534798	0.23575933014417108	0.057591536721287154	-0.15997160051091355
0.03027855945735705	1.000143354779629	0.23575282330226524	0.057917031819247275	-0.1608803314435728
0.03044866372397142	1.0001449459897886	0.23574628189016664	0.058242528917421134	-0.16178914523966195
0.03061876799058578	1.0001465455750034	0.23573970594303278	0.05856802802664295	-0.16269804234844198
0.03078887225720015	1.0001481535262686	0.23573309549621702	0.058893529157739974	-0.1636070232188925
0.030958976523814512	1.00014976983453	0.2357264505852684	0.059219032321532444	-0.1645160882997101
0.03112908079042888	1.0001513944906852	0.23571977124593183	0.059544537528833555	-0.1654252380393064
0.031299185057043245	1.0001530274855814	0.23571305751414787	0.059870044790449405	-0.1663344728858064
0.03146928932365761	1.0001546688100176	0.23570630942605283	0.06019555411717893	-0.16724379328704658
0.03163939359027197	1.0001563184547433	0.23569952701797872	0.06052106551981391	-0.16815319969057307
0.03180949785688634	1.000157976410459	0.23569271032645314	0.060846579009138875	-0.16906269254364
0.031979602123500706	1.0001596426678157	0.23568585938819936	0.06117209459593108	-0.16997227229320747
0.032045955399957755	1.0001602948804098	0.23568317773744585	0.061299070381301494	-0.17032709949236424
0.03214970639011507	1.0001613172174157	0.23567897424013623	0.06149761229096046	-0.17088193938593987
0.03231981065672944	1.000163000049813	0.23567205491937818	0.06182313210498959	-0.1717916942682041
0.032489914923343806	1.0001646911555109	0.23566510146323516	0.062148654048773636	-0.17270153738606753
0.032660019189958166	1.0001663905249651	0.23565811390921262	0.06247417813306029	-0.1736114691852965
0.03283012345657253	1.0001680981485817	0.23565109229501152	0.06279970436858977	-0.17452149011135418
0.0330002277231869	1.000169814016718	0.23564403665852823	0.06312523276609473	-0.1754316006093989
0.033170331989801266	1.0001715381196818	0.23563694703785457	0.06345076333630024	-0.1763418011242823
0.03334043625641563	1.000173270447733	0.2356298234712777	0.06377629608992375	-0.17725209210054743
0.03351054052302999	1.000175010991082	0.23562266599728018	0.06410183103767496	-0.17816247398242693
0.03368064478964436	1.00017675973989	0.23561547465453989	0.06442736819025593	-0.17907294721384123
0.033850749056258726	1.00017851668427	0.23560824948193	0.0647529075583609	-0.1799835122383966
0.03402085332287309	1.0001802818142855	0.23560099051851885	0.06507844915267628	-0.18089416949938336
0.03419095758948746	1.0001820551199518	0.23559369780357015	0.06540399298388067	-0.181804919439774
0.03436106185610182	1.0001838365912348	0.23558637137654267	0.0657295390626447	-0.18271576250222138
0.034531166122716186	1.0001856262180517	0.23557901127709044	0.06605508739963105	-0.18362669912905666
0.03470127038933055	1.0001874239902715	0.23557161754506253	0.06638063800549443	-0.18453772976228772
0.03487137465594492	1.0001892298977137	0.23556419022050315	0.06670619089088148	-0.185448854843597
0.03504147892255929	1.0001910439301496	0.23555672934365154	0.06703174606643073	-0.1863600748143398
0.03521158318917365	1.0001928660773016	0.23554923495494198	0.0673573035427726	-0.18727139011554236
0.03538168745578801	1.000194696328843	0.2355417070950037	0.0676828633305293	-0.18818280118789993
0.03555179172240238	1.0001965346743995	0.23553414580466087	0.06800842544031481	-0.18909430847177486
0.03572189598901675	1.0001983811035469	0.23552655112493265	0.06833398988273481	-0.1900059124071948
0.035892000255631114	1.000200235605813	0.23551892309703293	0.06865955666838668	-0.1909176134338507
0.03606210452224548	1.0002020981706774	0.23551126176237056	0.06898512580785941	-0.191829411991095
0.03612845779870253	1.0002028268926932	0.235508264252782	0.06911212255220663	-0.1921851075711803
0.03623220878885984	1.0002039687875701	0.23550356716254914	0.06931069731173356	-0.19274130851793955
0.03640231305547421	1.0002058474458735	0.23549583933936702	0.06963627119058123	-0.19365330345305395
0.036572417322088574	1.000207734134921	0.23548807833481725	0.069961847454966	-0.19456539723476346
0.03674252158870294	1.0002096288439972	0.2354802841910876	0.07028742611544288	-0.19547759030104703
0.03691262585531731	1.000211531562339	0.23547245695056043	0.07061300718255828	-0.19638988308953553
0.03708273012193167	1.000213442279134	0.2354645966558128	0.07093859066684993	-0.19730227603750977
0.037252834388546034	1.000215360983522	0.23545670334961616	0.07126417657884689	-0.1982147695818985
0.0374229386551604	1.000217287664594	0.23544877707493664	0.0715897649290694	-0.1991273641592765
0.03759304292177477	1.000219222311393	0.23544081787493476	0.07191535572802898	-0.20004006020586274
0.037763147188389135	1.000221164912913	0.23543282579296546	0.07224094898622822	-0.2009528581575183
0.037933251455003494	1.0002231154580996	0.2354248008725781	0.07256654471416088	-0.20186575844974441
0.03810335572161786	1.0002250739358514	0.23541674315751646	0.07289214292231172	-0.2027787615176807
0.03827345998823223	1.0002270403350169	0.23540865269171843	0.07321774362115652	-0.20369186779610296
0.038443564254846595	1.0002290146443975	0.23540052951931636	0.07354334682116205	-0.2046050777194214
0.03861366852146096	1.0002309968527459	0.23539237368463667	0.07386895253278593	-0.2055183917216786
0.03878377278807532	1.0002329869487667	0.23538418523220006	0.0741945607664767	-0.20643181023654744
0.03895387705468969	1.0002349849211163	0.23537596420672124	0.07452017153267367	-0.20734533369732933
0.039123981321304055	1.0002369907584028	0.23536771065310913	0.0748457848418069	-0.20825896253695206
0.03929408558791842	1.000239004449186	0.23535942461646653	0.07517140070429723	-0.2091726971879679
0.03946418985453279	1.000241025981978	0.23535110614209034	0.0754970191305561	-0.21008653808255165
0.03963429412114715	1.0002430553452424	0.23534275527547138	0.07582264013098561	-0.21100048565249846
0.039804398387761515	1.000245092527395	0.23533437206229427	0.07614826371597838	-0.21191454032922202
0.03997450265437588	1.0002471375168034	0.23532595654843758	0.07647388989591758	-0.21282870254375255
0.04014460692099025	1.000249190301787	0.2353175087799736	0.07679951868117685	-0.2137429727267347
0.0402109601974473	1.0002499931511089	0.2353142047891551	0.07692653875994201	-0.21409963525210007
0.040314711187604615	1.0002512508706172	0.2353090288031684	0.07712515008212024	-0.21465735130842556
0.04048481545421898	1.000253319211518	0.23530051666448168	0.07745078410910217	-0.21557183871869268
0.04065491972083334	1.0002553953126647	0.23529197241056685	0.07777642077246737	-0.2164864353870121
0.04082502398744771	1.0002574791621852	0.23528339608827087	0.07810206008255086	-0.21740114174246616
0.040995128254062076	1.000259570748159	0.2352747877446342	0.07842770204967787	-0.21831595821374172
0.04116523252067644	1.0002616700586182	0.2352661474268909	0.0787533466841638	-0.21923088522912784
0.04133533678729081	1.0002637770815468	0.23525747518246828	0.07907899399631416	-0.220145923216514
0.04150544105390517	1.0002658918048808	0.2352487710589872	0.07940464399642455	-0.22106107260338792
0.041675545320519536	1.000268014216509	0.23524003510426172	0.07973029669478059	-0.22197633381683352
0.0418456495871339	1.0002701443042719	0.23523126736629926	0.08005595210165783	-0.22289170728352892
0.04201575385374827	1.0002722820559622	0.23522246789330037	0.0803816102273218	-0.22380719342974434
0.042185858120362636	1.0002744274593254	0.23521363673365878	0.08070727108202785	-0.22472279268134013
0.042355962386976996	1.0002765805020588	0.23520477393596134	0.08103293467602118	-0.22563850546376457
0.04252606665359136	1.0002787411718124	0.23519587954898794	0.08135860101953672	-0.2265543322020519
0.04269617092020573	1.0002809094561884	0.2351869536217114	0.08168427012279916	-0.2274702733208202
0.042866275186820096	1.0002830853427414	0.23517799620329757	0.08200994199602281	-0.22838632924426938
0.04303637945343446	1.000285268818978	0.23516900734310509	0.08233561664941164	-0.229302500396179
0.04320648372004882	1.0002874598723586	0.23515998709068536	0.08266129409315914	-0.2302187871999063
0.04337658798666319	1.0002896584902943	0.23515093549578264	0.08298697433744835	-0.23113519007838396
0.04354669225327756	1.0002918646601502	0.2351418526083338	0.08331265739245175	-0.23205170945411818
0.04371679651989192	1.0002940783692431	0.2351327384784684	0.08363834326833122	-0.23296834574918646
0.04388690078650629	1.0002962996048426	0.2351235931565085	0.08396403197523801	-0.23388509938523547
0.04405700505312066	1.000298528354171	0.23511441669296862	0.08428972352331267	-0.2348019707834791
0.04422710931973502	1.000300764604403	0.23510520913855587	0.08461541792268501	-0.2357189603646962
0.044293462596192074	1.0003016389386379	0.23510160909139038	0.08474246366245484	-0.2360766864241847
0.044397213586349384	1.0003030083426665	0.23509597054416959	0.08494111518347404	-0.23663606854922847
0.04456731785296375	1.0003052595560413	0.23508670096090145	0.08526681531578792	-0.23755329575697842
0.04473742211957812	1.0003075182315604	0.23507740044003544	0.0855925183297239	-0.23847064240740723
0.044907526386192484	1.0003097843562097	0.23506806903304767	0.08591822423536825	-0.23938810891953252
0.045077630652806844	1.0003120579169273	0.23505870679160637	0.0862439330427963	-0.2403056957119263
0.04524773491942121	1.000314338900605	0.2350493137675718	0.08656964476207227	-0.24122340320271285
0.04541783918603558	1.0003166272940864	0.2350398900129962	0.08689535940324927	-0.24214123180956648
0.045587943452649944	1.000318923084169	0.2350304355801237	0.08722107697636926	-0.24305918194970944
0.04575804771926431	1.0003212262576022	0.23502095052139035	0.08754679749146296	-0.24397725403990977
0.04592815198587867	1.0003235368010894	0.2350114348894239	0.08787252095854986	-0.24489544849647912
0.04609825625249304	1.000325854701286	0.23500188873704378	0.08819824738763808	-0.24581376573527064
0.046268360519107404	1.0003281799448014	0.23499231211726107	0.08852397678872438	-0.24673220617167665
0.04643846478572177	1.0003305125181967	0.23498270508327845	0.0888497091717941	-0.24765077022062673
0.04660856905233614	1.0003328524079875	0.23497306768849	0.08917544454682108	-0.24856945829658525
0.0467786733189505	1.0003351996006418	0.23496339998648128	0.08950118292376763	-0.24948827081354938
0.046948777585564865	1.0003375540825805	0.2349537020310291	0.08982692431258447	-0.25040720818504686
0.04711888185217923	1.0003399158401785	0.23494397387610164	0.09015266872321068	-0.25132627082413384
0.0472889861187936	1.0003422848597627	0.23493421557585817	0.09047841616557362	-0.25224545914339247
0.047459090385407965	1.0003446611276143	0.2349244271846491	0.0908041666495889	-0.25316477355492906
0.04762919465202233	1.0003470446299676	0.2349146087570159	0.09112992018516038	-0.2540842144703715
0.04779929891863669	1.0003494353530096	0.23490476034769095	0.09145567678217996	-0.2550037823008674
0.04796940318525106	1.0003518332828811	0.23489488201159753	0.0917814364505277	-0.2559234774570815
0.048139507451865425	1.0003542384056767	0.2348849738038497	0.09210719920007168	-0.25684330034919384
0.04830961171847979	1.0003566507074433	0.23487503577975224	0.09243296504066792	-0.2577632513868972
0.04837596499493684	1.0003575936273057	0.23487115114178508	0.09256003871275408	-0.25812213533261513
0.04847971598509416	1.0003590701741825	0.23486506799480059	0.0927587339821604	-0.25868333097939505
0.04864982025170852	1.0003614967918482	0.2348550705046807	0.09308450603438097	-0.2596035395353993
0.048819924518322885	1.0003639305463485	0.23484504336526904	0.09341028120714923	-0.26052387746312783
0.04899002878493725	1.0003663714235453	0.23483498663263241	0.0937360595102726	-0.26144434517030274
0.04916013305155162	1.0003688194092533	0.23482490036302797	0.0940618409535462	-0.26236494306414765
0.049330237318165986	1.0003712744892415	0.23481478461290306	0.09438762554675273	-0.2632856715513855
0.049500341584780345	1.0003737366492322	0.23480463943889518	0.09471341329966257	-0.2642065310382366
0.04967044585139471	1.0003762058749015	0.23479446489783187	0.09503920422203357	-0.2651275219304159
0.04984055011800908	1.0003786821518794	0.23478426104673067	0.0953649983236111	-0.2660486446331311
0.050010654384623446	1.0003811654657493	0.2347740279427989	0.09569079561412794	-0.2669698995510803
0.05018075865123781	1.0003836558020487	0.23476376564343376	0.09601659610330421	-0.2678912870884495
0.05035086291785217	1.000386153146269	0.23475347420622208	0.09634239980084738	-0.26881280764891063
0.05052096718446654	1.000388657483855	0.2347431536889404	0.09666820671645218	-0.2697344616356189
0.050691071451080906	1.000391168800206	0.2347328041495546	0.09699401685980051	-0.2706562494512109
0.05086117571769527	1.000393687080675	0.2347224256462202	0.09731983024056143	-0.271578171497802
0.05103127998430964	1.000396212310569	0.23471201823728186	0.0976456468683911	-0.2725002281769842
0.051201384250924006	1.0003987444751492	0.2347015819812736	0.0979714667529327	-0.2734224198898238
0.051371488517538366	1.0004012835596305	0.23469111693691852	0.09829728990381635	-0.2743447470368589
0.05154159278415273	1.0004038295491824	0.23468062316312882	0.09862311633065916	-0.2752672100180974
0.0517116970507671	1.000406382428928	0.2346701007190056	0.09894894604306506	-0.2761898092330144
0.05188180131738147	1.0004089421839453	0.23465954966383884	0.09927477905062479	-0.2771125450805501
0.05205190558399583	1.0004115087992658	0.2346489700571073	0.09960061536291581	-0.2780354179591072
0.05222200985061019	1.0004140822598755	0.23463836195847837	0.09992645498950231	-0.2789584282665488
0.05239211411722456	1.0004166625507152	0.234627725427808	0.10025229793993512	-0.2798815764001959
0.05245846739368161	1.0004176709039831	0.23462356869677697	0.10037940175362288	-0.28024171007226945
0.05256221838383893	1.0004192496566793	0.23461706052514064	0.1005781442237516	-0.2808048627568252
0.052732322650453294	1.0004218435626173	0.23460636731070908	0.10090399385047565	-0.28172828773266656
0.05290242691706766	1.0004244442533325	0.2345956458449343	0.10122984682961765	-0.2826518517234008
0.05307253118368202	1.0004270517135831	0.2345848961884256	0.10155570317067436	-0.2835755551241572
0.05324263545029639	1.0004296659280816	0.23457411840198011	0.10188156288312888	-0.2844993983295112
0.053412739716910754	1.0004322868814952	0.2345633125465831	0.10220742597645063	-0.28542338173348214
0.05358284398352512	1.000434914558446	0.2345524786834076	0.10253329246009522	-0.28634750572953066
0.05375294825013949	1.0004375489435096	0.2345416168738143	0.10285916234350446	-0.28727177071055643
0.05392305251675385	1.0004401900212176	0.2345307271793517	0.10318503563610626	-0.2881961770688957
0.054093156783368214	1.0004428377760557	0.23451980966175567	0.10351091234731458	-0.28912072519631915
0.05426326104998258	1.0004454921924644	0.23450886438294952	0.10383679248652936	-0.290045415484029
0.05443336531659695	1.0004481532548393	0.23449789140504387	0.10416267606313652	-0.2909702483226572
0.054603469583211314	1.0004508209475302	0.23448689079033655	0.10448856308650784	-0.2918952241022625
0.054773573849825674	1.0004534952548427	0.23447586260131245	0.10481445356600089	-0.29282034321232836
0.05494367811644004	1.0004561761610367	0.23446480690064342	0.10514034751095903	-0.2937456060417603
0.05511378238305441	1.000458863650327	0.23445372375118811	0.10546624493071134	-0.2946710129788838
0.055283886649668774	1.000461557706884	0.23444261321599202	0.10579214583457248	-0.29559656441144155
0.05545399091628314	1.0004642583148329	0.23443147535828715	0.10611805023184276	-0.29652226072659105
0.05562409518289751	1.0004669654582539	0.2344203102414921	0.10644395813180797	-0.2974481023109024
0.05579419944951187	1.0004696791211825	0.23440911792921174	0.10676986954373936	-0.29837408955035566
0.055964303716126235	1.000472399287609	0.2343978984852373	0.10709578447689362	-0.2993002228303384
0.0561344079827406	1.00047512594148	0.23438665197354613	0.10742170294051274	-0.30022650253564337
0.05630451224935497	1.000477859066696	0.2343753784583016	0.10774762494382405	-0.30115292905046587
0.056474616515969335	1.0004805986471144	0.23436407800385295	0.10807355049604005	-0.3020795027584014
0.056540969792426385	1.0004816690332186	0.2343596626990235	0.10820068659149142	-0.30244097519498175
0.056644720782583695	1.0004833446665464	0.23435275067473527	0.10839947960635841	-0.30300622404244326
0.05681482504919806	1.00048609710876	0.2343413965356692	0.10872541228396194	-0.30393309328497986
0.05698492931581243	1.0004888559574776	0.23433001565156103	0.10905134853801847	-0.30486011086779236
0.057155033582426795	1.000491621196378	0.2343186080875024	0.1093772883776808	-0.3057872771720523
0.05732513784904116	1.0004943928090948	0.23430717390877018	0.10970323181208667	-0.30671459257831885
0.05749524211565552	1.0004971707792183	0.23429571318082645	0.11002917885035869	-0.3076420574665365
0.05766534638226989	1.0004999550902933	0.23428422596931833	0.11035512950160424	-0.30856967221603265
0.057835450648884255	1.0005027457258213	0.23427271234007774	0.11068108377491545	-0.30949743720551476
0.05800555491549862	1.0005055426692586	0.23426117235912147	0.11100704167936915	-0.31042535281306816
0.05817565918211299	1.0005083459040185	0.23424960609265083	0.11133300322402676	-0.3113534194161534
0.05834576344872735	1.000511155413469	0.2342380136070517	0.11165896841793427	-0.3122816373916038
0.058515867715341716	1.0005139711809345	0.2342263949688943	0.11198493727012215	-0.3132100071156228
0.05868597198195608	1.0005167931896959	0.23421475024493305	0.11231090978960534	-0.31413852896378147
0.05885607624857045	1.0005196214229892	0.2342030795021065	0.1126368859853831	-0.3150672033110162
0.059026180515184816	1.0005224558640073	0.23419138280753712	0.11296286586643904	-0.31599603053162567
0.05919628478179918	1.0005252964958986	0.2341796602285312	0.11328884944174099	-0.31692501099926895
0.05936638904841354	1.000528143301768	0.2341679118325787	0.11361483672024097	-0.3178541450869623
0.05953649331502791	1.0005309962646765	0.2341561376873531	0.11394082771087516	-0.3187834331670771
0.059706597581642276	1.0005338553676415	0.23414433786071132	0.11426682242256374	-0.31971287561133693
0.05987670184825664	1.0005367205936364	0.23413251242069344	0.11459282086421094	-0.32064247279081537
0.06004680611487101	1.0005395919255915	0.2341206614355227	0.11491882304470488	-0.32157222507593314
0.06021691038148537	1.000542469346393	0.23410878497360532	0.1152448289729176	-0.32250213283645557
0.060387014648099736	1.000545352838884	0.23409688310353027	0.11557083865770491	-0.3234321964414901
0.0605571189147141	1.000548242385864	0.23408495589406922	0.11589685210790641	-0.3243624162594838
0.06062347219117115	1.0005493711611788	0.23408029654300472	0.11602402254870774	-0.3247253133914711
0.06072722318132847	1.0005511379700889	0.23407300341417633	0.11622286933234537	-0.3252927926582204
0.06089732744794284	1.0005540395742714	0.23406102573298818	0.11654889033982865	-0.32622332600481807
0.0610674317145572	1.000556947181081	0.23404902291982346	0.1168749151391467	-0.32715401666572663
0.06123753598117156	1.0005598607731438	0.23403699504418302	0.11720094373907347	-0.3280848650067251
0.06140764024778593	1.0005627803330426	0.23402494217574957	0.11752697614836632	-0.3290158713929188
0.0615777445144003	1.0005657058433175	0.2340128643843876	0.11785301237576601	-0.32994703618873716
0.061747848781014664	1.0005686372864648	0.23400076174014314	0.11817905242999656	-0.33087835975793056
0.061917953047629024	1.0005715746449386	0.23398863431324374	0.11850509631976527	-0.33180984246356826
0.06208805731424339	1.0005745179011492	0.2339764821740982	0.11883114405376262	-0.3327414846680354
0.06225816158085776	1.0005774670374648	0.23396430539329638	0.11915719564066217	-0.33367328673303037
0.062428265847472124	1.0005804220362098	0.2339521040416092	0.11948325108912056	-0.33460524901956246
0.06259837011408649	1.0005833828796664	0.23393987818998838	0.11980931040777738	-0.3355373718879489
0.06276847438070085	1.0005863495500742	0.23392762790956617	0.12013537360525521	-0.3364696556978124
0.06293857864731522	1.0005893220296298	0.23391535327165539	0.1204614406901594	-0.33740210080807836
0.06310868291392958	1.000592300300487	0.23390305434774913	0.12078751167107817	-0.3383347075769723
0.06327878718054394	1.0005952843447574	0.23389073120952067	0.1211135865565824	-0.33926747636201726
0.06344889144715832	1.0005982741445096	0.23387838392882318	0.12143966535522568	-0.3402004075200309
0.06361899571377268	1.0006012696817703	0.2338660125776897	0.1217657480755442	-0.341133501407123
0.06378909998038705	1.0006042709385234	0.23385361722833292	0.12209183472605664	-0.3420667583786928
0.06395920424700141	1.0006072778967106	0.2338411979531449	0.1224179253152642	-0.3430001787894262
0.06412930851361577	1.000610290538231	0.23382875482469712	0.12274401985165043	-0.34393376299329315
0.06429941278023014	1.000613308844942	0.23381628791574002	0.12307011834368127	-0.3448675113435449
0.0644695170468445	1.0006163327986586	0.23380379729920317	0.1233962207998049	-0.34580142419271137
0.06463962131345888	1.0006193623811532	0.23379128304819471	0.12372232722845172	-0.3467355018925984
0.06470597458991592	1.0006205456650634	0.23378639517056574	0.12384953399380255	-0.34709990622279807
0.06480972558007324	1.000622397574157	0.23377874523600153	0.12404843763803426	-0.347669744794285
0.06497982984668761	1.000625438359359	0.2337661839360888	0.12437455203694714	-0.3486041532481207
0.06514993411330197	1.0006284847184053	0.2337535992221	0.12470067043356697	-0.3495387276037229
0.06532003837991633	1.0006315366329015	0.23374099116785663	0.12502679283625232	-0.3504734682099739
0.0654901426465307	1.0006345940844104	0.23372835984735804	0.12535291925334366	-0.3514083754150184
0.06566024691314507	1.0006376570544535	0.23371570533478128	0.1256790496931632	-0.35234344956626074
0.06583035117975944	1.0006407255245107	0.23370302770448084	0.12600518416401496	-0.353278691010362
0.0660004554463738	1.00064379947602	0.23369032703098858	0.12633132267418465	-0.3542141000932375
0.06617055971298816	1.000646878890378	0.23367760338901342	0.12665746523193952	-0.35514967716005386
0.06634066397960253	1.0006499637489394	0.23366485685344127	0.12698361184552842	-0.3560854225552262
0.06651076824621689	1.000653054033018	0.23365208749933467	0.12730976252318169	-0.3570213366224157
0.06668087251283127	1.0006561497238864	0.23363929540193284	0.12763591727311102	-0.3579574197045264
0.06685097677944563	1.000659250802775	0.23362648063665123	0.12796207610350954	-0.3588936721437028
0.06702108104605999	1.0006623572508735	0.23361364327908146	0.12828823902255154	-0.359830094281327
0.06719118531267436	1.0006654690493306	0.2336007834049912	0.12861440603839266	-0.3607666864580157
0.06736128957928872	1.0006685861792535	0.2335879010903238	0.12894057715916954	-0.3617034490136177
0.06753139384590309	1.0006717086217087	0.2335749964111981	0.12926675239300003	-0.36264038228721085
0.06770149811251745	1.0006748363577214	0.23356206944390845	0.12959293174798286	-0.36357748661709965
0.06787160237913181	1.0006779693682761	0.23354912026492428	0.12991911523219785	-0.36451476234081204
0.06804170664574619	1.000681107634316	0.23353614895088995	0.13024530285370556	-0.3654522097950968
0.06821181091236055	1.0006842511367444	0.23352315557862457	0.1305714946205474	-0.36638982931592073
0.06838191517897492	1.000687399856423	0.23351014022512187	0.13089769054074557	-0.3673276212384658
0.06855201944558928	1.0006905537741733	0.2334971029675498	0.13122389062230289	-0.36826558589712644
0.06872212371220364	1.000693712870776	0.2334840438832505	0.1315500948732028	-0.3692037236255065
0.0687884769886607	1.0006949465525952	0.23347894397126315	0.13167733984974947	-0.36956971389221
0.06889222797881801	1.0006968771269715	0.23347096304974	0.13187630330140923	-0.3701420347564167
0.06906233224543237	1.0007000465234597	0.23345786054470807	0.13220251591486668	-0.3710805196218716
0.06923243651204675	1.0007032210408997	0.2334447364460179	0.13252873272149993	-0.3720191785530868
0.0694025407786611	1.0007064006599111	0.233431590831706	0.13285495372921416	-0.37295801188047634
0.06957264504527547	1.0007095853610724	0.23341842377998193	0.13318117894589482	-0.3738970199336493
0.06974274931188984	1.0007127751249225	0.23340523536922805	0.1335074083794075	-0.3748362030414077
0.0699128535785042	1.00071596993196	0.23339202567799938	0.13383364203759796	-0.3757755615317429
0.07008295784511857	1.0007191697626436	0.23337879478502332	0.13415987992829198	-0.3767150957318334
0.07025306211173293	1.0007223745973919	0.23336554276919944	0.13448612205929533	-0.3776548059680416
0.0704231663783473	1.0007255844165832	0.23335226970959927	0.13481236843839378	-0.3785946925659108
0.07059327064496167	1.000728799200557	0.23333897568546608	0.1351386190733528	-0.3795347558501628
0.07076337491157603	1.0007320189296118	0.23332566077621456	0.13546487397191778	-0.38047499614469465
0.0709334791781904	1.0007352435840078	0.23331232506143076	0.1357911331418137	-0.38141541377257604
0.07110358344480476	1.0007384731439644	0.23329896862087177	0.13611739659074532	-0.3823560090560461
0.07127368771141912	1.0007417075896619	0.23328559153446538	0.1364436643263968	-0.38329678231651076
0.0714437919780335	1.0007449469012413	0.23327219388231005	0.13676993635643195	-0.3842377338745398
0.07161389624464785	1.000748191058804	0.23325877574467457	0.13709621268849392	-0.38517886404986396
0.07178400051126223	1.0007514400424125	0.2332453372019978	0.1374224933302053	-0.38612017316137187
0.07195410477787659	1.0007546938320895	0.23323187833488848	0.13774877828916784	-0.3870616615271075
0.07212420904449096	1.0007579524078185	0.23321839922412502	0.13807506757296267	-0.38800332946426697
0.07229431331110532	1.0007612157495445	0.23320489995065513	0.13840136118914997	-0.38894517728919564
0.07246441757771968	1.000764483837173	0.23319138059559574	0.13872765914526905	-0.38988720531738535
0.07263452184433405	1.0007677566505708	0.23317784124023264	0.1390539614488382	-0.3908294138634714
0.07280462611094841	1.000771034169566	0.23316428196602026	0.13938026810735465	-0.3917718032412296
0.07287097938740547	1.0007723139163858	0.23315898746102343	0.13950755308067994	-0.3921394540665256
0.07297473037756279	1.000774316373947	0.2331507028545815	0.13970657912829454	-0.39271437376357354
0.07314483464417715	1.0007776032434648	0.23313710398770734	0.14003289451911274	-0.3936571257425512
0.07331493891079151	1.0007808947578307	0.23312348544735673	0.14035921428724296	-0.39460005948934257
0.07348504317740588	1.000784190896718	0.23310984731565623	0.14068553844009743	-0.3955431753142563
0.07365514744402024	1.0007874916397617	0.23309618967489984	0.14101186698506707	-0.39648647352672706
0.07382525171063462	1.0007907969665577	0.23308251260754867	0.14133819992952132	-0.3974299544353122
0.07399535597724897	1.000794106856664	0.23306881619623077	0.14166453728080797	-0.3983736183476892
0.07416546024386333	1.0007974212896005	0.23305510052374076	0.1419908790462533	-0.3993174655706525
0.07433556451047771	1.0008007402448484	0.23304136567303965	0.1423172252331618	-0.40026149641011055
0.07450566877709207	1.0008040637018514	0.2330276117272546	0.14264357584881623	-0.40120571117108283
0.07467577304370644	1.000807391640015	0.23301383876967863	0.14296993090047758	-0.402150110157697
0.0748458773103208	1.0008107240387067	0.2330000468837702	0.1432962903953848	-0.40309469367318584
0.07501598157693516	1.0008140608772564	0.23298623615315328	0.14362265434075497	-0.4040394620198841
0.07518608584354954	1.0008174021349556	0.23297240666161673	0.14394902274378302	-0.4049844154992259
0.0753561901101639	1.0008207477910587	0.23295855849311425	0.14427539561164185	-0.4059295544117415
0.07552629437677827	1.0008240978247824	0.2329446917317641	0.14460177295148208	-0.40687487905705416
0.07569639864339263	1.0008274522153058	0.23293080646184863	0.14492815477043214	-0.4078203897338776
0.07586650291000699	1.0008308109417705	0.2329169027678143	0.14525454107559807	-0.40876608674001247
0.07603660717662136	1.0008341739832811	0.23290298073427115	0.1455809318740635	-0.40971197037234375
0.07620671144323572	1.0008375413189043	0.23288904044599265	0.1459073271728896	-0.41065804092683766
0.0763768157098501	1.0008409129276703	0.23287508198791537	0.14623372697911494	-0.41160429869853843
0.07654691997646446	1.0008442887885718	0.23286110544513877	0.14656013129975554	-0.41255074398156555
0.07671702424307882	1.0008476688805645	0.23284711090292484	0.1468865401418046	-0.41349737706911066
0.07688712850969319	1.0008510531825672	0.23283309844669778	0.14721295351223268	-0.4144441982534344
0.07695348178615023	1.0008523744481201	0.23282762771151322	0.14734028015802172	-0.4148135797769161
0.07705723277630755	1.000854441673462	0.2328190681620439	0.1475393714179874	-0.4153912078258637
0.07722733704292192	1.0008578343320937	0.23280502013471105	0.14786579386599347	-0.4163384060767884
0.07739744130953628	1.0008612311372715	0.2327909544506086	0.1481922208631527	-0.41728579329565846
0.07756754557615064	1.000864632067767	0.232776871195807	0.1485186524163437	-0.4182333697709808
0.07773764984276502	1.0008680371023155	0.23276277045653748	0.14884508853242207	-0.4191811357903163
0.07790775410937938	1.0008714462196164	0.23274865231919187	0.14917152921822008	-0.4201290916402768
0.07807785837599375	1.000874859398332	0.2327345168703221	0.14949797448054683	-0.42107723760652194
0.07824796264260811	1.0008782766170894	0.23272036419664013	0.14982442432618803	-0.4220255739737563
0.07841806690922247	1.0008816978544783	0.2327061943850175	0.15015087876190591	-0.4229741010257261
0.07858817117583684	1.0008851230890532	0.23269200752248506	0.15047733779443925	-0.4239228190452164
0.0787582754424512	1.0008885522993323	0.2326778036962327	0.15080380143050326	-0.4248717283140478
0.07892837970906558	1.000891985463798	0.232663582993609	0.15113026967678947	-0.4258208291130736
0.07909848397567994	1.000895422560897	0.23264934550212094	0.15145674253996572	-0.4267701217221766
0.0792685882422943	1.0008988635690403	0.23263509130943358	0.15178322002667605	-0.427719606420266
0.07943869250890867	1.0009023084666029	0.23262082050336977	0.1521097021435406	-0.4286692834852744
0.07960879677552303	1.0009057572319249	0.23260653317190982	0.15243618889715563	-0.4296191531941548
0.0797789010421374	1.0009092098433103	0.23259222940319121	0.15276268029409332	-0.4305692158228772
0.07994900530875176	1.0009126662790284	0.23257790928550814	0.15308917634090183	-0.43151947164642607
0.08011910957536614	1.0009161265173128	0.2325635729073115	0.15341567704410508	-0.43246992093879666
0.0802892138419805	1.000919590536362	0.23254922035720818	0.15374218241020282	-0.4334205639729924
0.08045931810859486	1.0009230583143398	0.23253485172396107	0.15406869244567048	-0.4343714010210214
0.08062942237520923	1.0009265298293746	0.23252046709648852	0.1543952071569591	-0.43532243235389373
0.08079952664182359	1.00093000505956	0.23250606656386413	0.1547217265504952	-0.436273658241618
0.08096963090843796	1.0009334839829553	0.2324916502153164	0.15504825063268088	-0.43722507895319856
0.08103598418489501	1.0009348420175688	0.23248602250182593	0.15517562050759298	-0.4375962564521265
0.08113973517505232	1.0009369665775845	0.23247721814022831	0.15537477940989355	-0.4381766947566321
0.08130983944166668	1.0009404528214372	0.23246277042813712	0.15570131288848602	-0.4391285059189048
0.08147994370828106	1.0009439426924687	0.23244830716873396	0.15602785107478626	-0.44008051270598897
0.08165004797489542	1.0009474361685997	0.23243382845186356	0.15635439397509748	-0.44103271538284017
0.08182015224150979	1.0009509332277167	0.2324193343675237	0.15668094159569793	-0.441985114213394
0.08199025650812415	1.0009544338476721	0.23240482500586523	0.15700749394284091	-0.4429377094605629
0.08216036077473851	1.0009579380062839	0.2323903004571914	0.15733405102275472	-0.44389050138623315
0.08233046504135288	1.0009614456813365	0.23237576081195768	0.15766061284164246	-0.44484349025126174
0.08250056930796724	1.0009649568505796	0.23236120616077136	0.15798717940568205	-0.44579667631547315
0.08267067357458162	1.0009684714917304	0.23234663659439125	0.15831375072102616	-0.4467500598376563
0.08284077784119598	1.0009719895824711	0.23233205220372727	0.15864032679380208	-0.44770364107556143
0.08301088210781034	1.000975511100451	0.23231745307984017	0.15896690763011173	-0.44865742028589684
0.08318098637442471	1.0009790360232858	0.23230283931394105	0.15929349323603148	-0.4496113977243259
0.08335109064103907	1.0009825643285577	0.2322882109973912	0.15962008361761212	-0.4505655736454638
0.08352119490765345	1.0009860959938153	0.2322735682217015	0.15994667878087887	-0.45151994830287456
0.0836912991742678	1.0009896309965747	0.2322589110785323	0.16027327873183111	-0.45247452194906773
0.08386140344088217	1.0009931693143181	0.2322442396596929	0.16059988347644255	-0.4534292948354953
0.08403150770749654	1.0009967109244953	0.23222955405714124	0.16092649302066092	-0.45438426721254854
0.0842016119741109	1.001000255804523	0.23221485436298353	0.16125310737040807	-0.4553394393295548
0.08437171624072527	1.001003803931785	0.23220014066947386	0.16157972653157981	-0.45629481143477457
0.08454182050733963	1.0010073552836325	0.23218541306901389	0.16190635051004584	-0.45725038377539806
0.08471192477395399	1.001010909837384	0.23217067165415237	0.16223297931164973	-0.4582061565975421
0.08488202904056837	1.0010144675703256	0.23215591651758494	0.16255961294220872	-0.4591621301462472
0.08505213330718273	1.0010180284597114	0.23214114775215353	0.1628862514075138	-0.460118304665474
0.08511848658363978	1.0010194183214394	0.23213538316367402	0.1630136659398003	-0.46049133816289395
0.0852222375737971	1.0010215924827623	0.2321263654508462	0.1632128947133296	-0.46107468039810046
0.08539234184041146	1.0010251596166677	0.2321115697067966	0.16353954286539413	-0.4620312575859186
0.08556244610702582	1.0010287298385852	0.2320967606132837	0.16386619586941897	-0.46298803646963116
0.08573255037364019	1.0010323031256394	0.23208193826373127	0.1641928537310891	-0.4639450172888486
0.08590265464025455	1.0010358794549241	0.23206710275170767	0.1645195164560627	-0.4649022002820859
0.08607275890686893	1.0010394588035008	0.23205225417092532	0.16484618404997123	-0.46585958568675934
0.08624286317348329	1.0010430411483997	0.23203739261524037	0.16517285651841934	-0.4668171737391834
0.08641296744009765	1.001046626466619	0.23202251817865227	0.16549953386698465	-0.4677749646745675
0.08658307170671202	1.0010502147351257	0.2320076309553035	0.16582621610121792	-0.4687329587270127
0.08675317597332638	1.001053805930856	0.23199273103947896	0.1661529032266427	-0.469691156129509
0.08692328023994075	1.001057400030714	0.23197781852560576	0.16647959524875544	-0.47064955711393164
0.08709338450655511	1.0010609970115731	0.2319628935082527	0.16680629217302542	-0.47160816191103794
0.08726348877316949	1.001064596850276	0.23194795608212995	0.16713299400489456	-0.4725669707504646
0.08743359303978385	1.0010681995236344	0.23193300634208863	0.1674597007497774	-0.4735259838607239
0.0876036973063982	1.0010718050084288	0.23191804438312033	0.16778641241306103	-0.47448520146920103
0.08777380157301258	1.0010754132814095	0.23190307030035676	0.16811312900010505	-0.47544462380215047
0.08794390583962694	1.0010790243192962	0.23188808418906937	0.16843985051624139	-0.47640425108469314
0.08811401010624131	1.001082638098778	0.2318730861446689	0.16876657696677436	-0.47736408354081294
0.08828411437285567	1.001086254596514	0.23185807626270488	0.1690933083569805	-0.47832412139335373
0.08845421863947003	1.0010898737891325	0.23184305463886543	0.16942004469210847	-0.4792843648640161
0.08862432290608441	1.0010934956532327	0.23182802136897662	0.16974678597737913	-0.4802448141733541
0.08879442717269877	1.0010971201653829	0.23181297654900213	0.17007353221798524	-0.48120546954077204
0.08896453143931314	1.0011007473021218	0.23179792027504284	0.17040028341909155	-0.48216633118452146
0.0891346357059275	1.0011043770399588	0.23178285264333645	0.1707270395858347	-0.48312739932169774
0.08920098898238456	1.001105793606964	0.23177697209131787	0.17085450006575395	-0.48350234318448915
0.08930473997254186	1.0011080093553733	0.23176777375025695	0.1710538007233231	-0.484088674168237
0.08947484423915623	1.001111644224815	0.2317526836923142	0.17138056683663686	-0.4850501559389127
0.0896449485057706	1.0011152816247044	0.2317375825661536	0.17170733793082776	-0.4860118448473329
0.08981505277238497	1.0011189215314331	0.23172247046855554	0.17203411401091911	-0.4869737411059365
0.08998515703899933	1.0011225639213632	0.23170734749643504	0.17236089508190572	-0.48793584492599035
0.09015526130561369	1.0011262087708275	0.2316922137468413	0.17268768114875382	-0.48889815651758595
0.09032536557222806	1.0011298560561304	0.23167706931695714	0.17301447221640098	-0.48986067608963635
0.09049546983884242	1.001133505753547	0.2316619143040988	0.17334126828975602	-0.4908234038498728
0.0906655741054568	1.0011371578393247	0.23164674880571523	0.17366806937369894	-0.49178634000484156
0.09083567837207115	1.0011408122896808	0.23163157291938782	0.17399487547308082	-0.4927494847599009
0.09100578263868551	1.0011444690808051	0.23161638674282992	0.17432168659272387	-0.4937128383192175
0.09117588690529989	1.0011481281888595	0.23160119037388627	0.17464850273742114	-0.49467640088576365
0.09134599117191425	1.0011517895899769	0.2315859839105327	0.17497532391193663	-0.49564017266131366
0.09151609543852862	1.0011554532602622	0.23157076745087563	0.17530215012100514	-0.4966041538464411
0.09168619970514298	1.001159119175793	0.23155554109315152	0.17562898136933217	-0.49756834464051497
0.09185630397175734	1.0011627873126183	0.2315403049357265	0.1759558176615939	-0.4985327452416972
0.09202640823837172	1.0011664576467598	0.2315250590770959	0.1762826590024371	-0.49949735584693883
0.09219651250498608	1.0011701301542115	0.23150980361588377	0.176609505396479	-0.5004621766519772
0.09236661677160045	1.00117380481094	0.2314945386508424	0.17693635684830725	-0.5014272078513325
0.09253672103821481	1.0011774815928847	0.23147926428085186	0.17726321336247994	-0.5023924496383047
0.09270682530482917	1.0011811604759575	0.2314639806049195	0.17759007494352536	-0.50335790220497
0.09287692957144354	1.0011848414360434	0.23144868772217955	0.177916941595942	-0.5043235657421785
0.0930470338380579	1.0011885244490002	0.23143338573189254	0.1782438133241985	-0.5052894404395498
0.09321713810467228	1.0011922094906596	0.23141807473344492	0.17857069013273355	-0.5062555264854707
0.09328349138112932	1.0011936474749246	0.2314120998880413	0.1786981977028268	-0.5066324290148144
0.09338724237128664	1.0011958965368255	0.2314027548263485	0.17889757202595577	-0.5072218240670913
0.093557346637901	1.001199585563276	0.23138742611024005	0.17922445900824374	-0.5081883333703227
0.09372745090451537	1.0012032765457628	0.23137208868488066	0.1795513510839458	-0.5091550545798327
0.09389755517112973	1.0012069694600108	0.23135674265015546	0.1798782482573801	-0.5101219878790435
0.0940676594377441	1.001210664281719	0.23134138810607296	0.1802051505328344	-0.5110891334501277
0.09423776370435846	1.00121436098656	0.23132602515276462	0.1805320579145661	-0.5120564914740061
0.09440786797097282	1.0012180595501812	0.23131065389048439	0.1808589704068021	-0.5130240621303432
0.0945779722375872	1.0012217599482036	0.23129527441960815	0.18118588801373872	-0.5139918455975453
0.09474807650420156	1.0012254621562227	0.23127988684063322	0.18151281073954173	-0.5149598420527561
0.09491818077081593	1.0012291661498083	0.23126449125417786	0.1818397385883461	-0.5159280516718545
0.09508828503743029	1.001232871904505	0.23124908776098088	0.18216667156425603	-0.5168964746294508
0.09525838930404466	1.0012365793958322	0.23123367646190088	0.18249360967134495	-0.5178651110988834
0.09542849357065902	1.001240288599284	0.231218257457916	0.18282055291365526	-0.5188339612522165
0.09559859783727338	1.0012439994903295	0.23120283085012322	0.18314750129519838	-0.5198030252602355
0.09576870210388776	1.0012477120444128	0.23118739673973798	0.1834744548199547	-0.520772303292445
0.09593880637050212	1.0012514262369536	0.2311719552280936	0.18380141349187337	-0.5217417955170647
0.09610891063711649	1.0012551420433469	0.2311565064166408	0.18412837731487236	-0.5227115021010271
0.09627901490373085	1.0012588594389629	0.231141050406947	0.1844553462928383	-0.5236814232099737
0.09644911917034521	1.0012625783991478	0.2311255873006961	0.18478232042962647	-0.5246515590082517
0.09661922343695958	1.0012662988992236	0.23111011719968771	0.1851092997290607	-0.5256219096589111
0.09678932770357394	1.001270020914488	0.23109464020583678	0.18543628419493322	-0.5265924753237017
0.09695943197018832	1.001273744420215	0.23107915642117294	0.18576327383100472	-0.5275632561630692
0.09712953623680268	1.0012774693916549	0.23106366594784003	0.18609026864100417	-0.5285342523361528
0.09729964050341704	1.0012811958040337	0.23104816888809554	0.1864172686286288	-0.5295054640007816
0.0973659937798741	1.001282649766465	0.2310421221221833	0.18654482427393193	-0.5298843670180814
0.09746974477003141	1.0012849236325552	0.23103266534431016	0.18674427379754402	-0.5304768913134712
0.09763984903664577	1.001288652852398	0.23101715541896709	0.18707128415138327	-0.5314485344294211
0.09780995330326014	1.0012923834387195	0.23100163921466163	0.1873982996937481	-0.5324203935025109
0.0979800575698745	1.0012961153666524	0.23098611683410056	0.18772532042820794	-0.5333924686852975
0.09815016183648886	1.0012998486113074	0.2309705883801016	0.18805234635830012	-0.534364760129012
0.09832026610310324	1.0013035831477715	0.23095505395559288	0.18837937748752973	-0.535337267983556
0.0984903703697176	1.0013073189511101	0.23093951366361243	0.18870641381936964	-0.5363099923974989
0.09866047463633197	1.0013110559963654	0.2309239676073075	0.1890334553572603	-0.5372829335180747
0.09883057890294633	1.0013147942585572	0.23090841588993413	0.18936050210460975	-0.5382560914911785
0.09900068316956069	1.0013185337126835	0.2308928586148565	0.18968755406479357	-0.5392294664613636
0.09917078743617506	1.0013222743337198	0.23087729588554648	0.19001461124115473	-0.5402030585718383
0.09934089170278942	1.0013260160966198	0.23086172780558292	0.19034167363700355	-0.5411768679644624
0.0995109959694038	1.0013297589763155	0.23084615447865117	0.19066874125561764	-0.5421508947797449
0.09968110023601816	1.0013335029477168	0.2308305760085425	0.1909958141002418	-0.5431251391568397
0.09985120450263252	1.0013372479857128	0.23081499249915355	0.19132289217408793	-0.5440996012335432
0.10002130876924689	1.0013409940651707	0.2307994040544857	0.19164997548033508	-0.545074281146291
0.10019141303586125	1.0013447411609364	0.23078381077864454	0.19197706402212916	-0.5460491790301545
0.10036151730247563	1.0013484892478353	0.23076821277583928	0.1923041578025831	-0.547024295018838
0.10053162156908999	1.0013522383006712	0.23075261015038212	0.19263125682477655	-0.5479996292446756
0.10070172583570434	1.0013559882942276	0.23073700300668776	0.19295836109175601	-0.5489751818386278
0.10087183010231872	1.0013597392032672	0.23072139144927273	0.19328547060653464	-0.5499509529302784
0.10104193436893308	1.001363491002532	0.23070577558275487	0.1936125853720922	-0.5509269426478316
0.10121203863554745	1.0013672436667442	0.23069015551185268	0.193939705391375	-0.5519031511181086
0.10138214290216181	1.0013709971706053	0.2306745313413847	0.19426683066729586	-0.5528795784665446
0.10144849617861887	1.0013724615375912	0.23066843566763995	0.19439443520557598	-0.5532605168984034
0.10155224716877617	1.001374751488797	0.23065890317626905	0.19459396120273392	-0.5538562248171857
0.10172235143539055	1.0013785065959813	0.23064327112152266	0.19492109700053467	-0.5548330902926855
0.1018924557020049	1.0013822624667998	0.23062763528226082	0.19524823806350988	-0.5558101750143023
0.10206255996861928	1.0013860190758754	0.23061199576369648	0.19557538439443747	-0.5567874791018959
0.10223266423523364	1.001389776397811	0.23059635267113968	0.1959025359960615	-0.5577650026739244
0.10240276850184801	1.0013935344071903	0.23058070610999687	0.19622969287109196	-0.5587427458474411
0.10257287276846237	1.001397293078578	0.23056505618577045	0.19655685502220493	-0.5597207087380913
0.10274297703507673	1.0014010523865198	0.23054940300405805	0.1968840224520423	-0.5606988914601096
0.1029130813016911	1.0014048123055428	0.23053374667055185	0.1972111951632118	-0.5616772941263162
0.10308318556830547	1.001408572810155	0.23051808729103815	0.1975383731582869	-0.5626559168481142
0.10325328983491984	1.001412333874846	0.2305024249713966	0.19786555643980672	-0.5636347597354864
0.1034233941015342	1.0014160954740874	0.2304867598175996	0.198192745010276	-0.5646138228969922
0.10359349836814856	1.0014198575823323	0.23047109193571172	0.19851993887216504	-0.5655931064397647
0.10376360263476293	1.001423620174016	0.23045542143188902	0.19884713802790951	-0.5665726104695069
0.10393370690137729	1.0014273832235558	0.23043974841237844	0.19917434247991056	-0.5675523350904899
0.10410381116799167	1.0014311467053512	0.2304240729835172	0.1995015522305346	-0.5685322804055485
0.10427391543460603	1.001434910593784	0.2304083952517321	0.19982876728211327	-0.5695124465160789
0.10444401970122039	1.0014386748632191	0.23039271532353892	0.20015598763694345	-0.5704928335220356
0.10461412396783476	1.001442439488004	0.23037703330554177	0.20048321329728702	-0.5714734415219278
0.10478422823444912	1.0014462044424688	0.2303613493044325	0.20081044426537098	-0.5724542706128172
0.1049543325010635	1.0014499697009267	0.23034566342698992	0.20113768054338726	-0.5734353208903141
0.10512443676767785	1.001453735237675	0.2303299757800793	0.20146492213349262	-0.5744165924485749
0.10529454103429221	1.0014575010269928	0.23031428647065158	0.20179216903780875	-0.5753980853802988
0.10546464530090659	1.0014612670431444	0.2302985956057429	0.202119421258422	-0.5763797997767249
0.10553099857736363	1.0014627361246133	0.23029247460643942	0.20224707533054026	-0.5767628012431646
0.10563474956752095	1.001465033260377	0.2302829032924737	0.20244667879738343	-0.5773617357276292
0.10580485383413532	1.0014687996529217	0.23026720963804828	0.20277394165670867	-0.5783438933213211
0.10597495810074968	1.001472566194994	0.23025151474975408	0.20310120983837796	-0.5793262726446413
0.10614506236736404	1.0014763328607932	0.23023581873496088	0.20342848334433594	-0.5803088737829578
0.10631516663397841	1.0014800996245032	0.23022012170112033	0.20375576217649166	-0.5812916968201637
0.10648527090059277	1.0014838664602925	0.23020442375576516	0.20408304633671856	-0.5822747418386733
0.10665537516720715	1.0014876333423144	0.23018872500650858	0.20441033582685425	-0.5832580089194204
0.10682547943382151	1.0014914002447066	0.2301730255610435	0.20473763064870057	-0.5842414981418537
0.10699558370043587	1.0014951671415924	0.23015732552714196	0.2050649308040235	-0.5852252095839351
0.10716568796705024	1.0014989340070801	0.23014162501265445	0.20539223629455303	-0.5862091433221364
0.1073357922336646	1.0015027008152635	0.2301259241255091	0.20571954712198318	-0.5871932994314356
0.10750589650027897	1.0015064675402214	0.2301102229737112	0.20604686328797184	-0.5881776779853151
0.10767600076689333	1.0015102341560194	0.2300945216653423	0.2063741847941408	-0.5891622790557578
0.1078461050335077	1.0015140006367078	0.2300788203085597	0.20670151164207556	-0.5901471027132446
0.10801620930012207	1.0015177669563236	0.2300631190115956	0.2070288438333254	-0.5911321490267512
0.10818631356673643	1.00152153308889	0.23004741788275654	0.20735618136940318	-0.5921174180637454
0.1083564178333508	1.0015252990084167	0.23003171703042266	0.20768352425178535	-0.593102909890184
0.10852652209996516	1.0015290646888995	0.23001601656304693	0.2080108724819119	-0.5940886245705098
0.10869662636657952	1.0015328301043211	0.23000031658915462	0.20833822606118627	-0.5950745621676491
0.1088667306331939	1.001536595228652	0.22998461721734234	0.20866558499097518	-0.5960607227430079
0.10903683489980825	1.0015403600358481	0.22996891855627757	0.20899294927260872	-0.5970471063564701
0.10920693916642263	1.001544124499854	0.22995322071469784	0.20932031890738026	-0.5980337130663935
0.10937704343303699	1.0015478885946012	0.22993752380141003	0.20964769389654628	-0.5990205429296078
0.10954714769965135	1.0015516522940087	0.22992182792528967	0.20997507424132633	-0.6000075960014113
0.1096135009761084	1.0015531203030206	0.22991570567454486	0.21010277830184143	-0.6003926804121067
0.10971725196626572	1.0015554155719832	0.2299061331952802	0.2103024599429031	-0.6009948723355677
0.10988735623288008	1.00155917840242	0.22989043972039228	0.2106298510024222	-0.6019823719843039
0.11005746049949446	1.001562940759202	0.22987474760970303	0.21095724742099212	-0.6029700949983068
0.11022756476610882	1.0015667026162003	0.22985905697235537	0.2112846491996842	-0.60395804142672
0.11039766903272319	1.0015704639472747	0.2298433679175572	0.21161205633953262	-0.604946211317142
0.11056777329933755	1.0015742247262736	0.22982768055458075	0.2119394688415342	-0.605934604715622
0.11073787756595191	1.0015779849270345	0.22981199499276184	0.2122668867066484	-0.6069232216666584
0.11090798183256628	1.0015817445233834	0.22979631134149908	0.2125943099357973	-0.6079120622131947
0.11107808609918064	1.001585503489136	0.22978062971025323	0.2129217385298655	-0.6089011263966179
0.11124819036579502	1.0015892617980973	0.22976495020854634	0.2132491724897	-0.6098904142567546
0.11141829463240938	1.0015930194240612	0.22974927294596112	0.21357661181611023	-0.6108799258318691
0.11158839889902374	1.0015967763408122	0.22973359803214016	0.2139040565098679	-0.6118696611586597
0.11175850316563811	1.0016005325221244	0.22971792557678514	0.21423150657170706	-0.6128596202722566
0.11192860743225247	1.001604287941762	0.22970225568965616	0.2145589620023238	-0.6138498032062188
0.11209871169886684	1.0016080425734788	0.22968658848057086	0.21488642280237652	-0.6148402099925316
0.1122688159654812	1.0016117963910205	0.22967092405940387	0.21521388897248556	-0.6158308406616033
0.11243892023209556	1.001615549368122	0.22965526253608579	0.2155413605132333	-0.6168216952422628
0.11260902449870994	1.00161930147851	0.22963960402060266	0.21586883742516408	-0.617812773761757
0.1127791287653243	1.0016230526959018	0.2296239486229951	0.21619631970878408	-0.6188040762457476
0.11294923303193867	1.0016268029940059	0.2296082964533575	0.21652380736456134	-0.6197956027183089
0.11311933729855303	1.001630552346522	0.22959264762183734	0.2168513003929256	-0.6207873532019244
0.11328944156516739	1.0016343007271418	0.22957700223863442	0.21717879879426832	-0.6217793277174848
0.11345954583178176	1.0016380481095484	0.22956136041399997	0.21750630256894263	-0.6227715262842847
0.11362965009839612	1.001641794467417	0.22954572225823602	0.21783381171726313	-0.6237639489200203
0.11369600337485318	1.0016432555413055	0.22953962323651153	0.21796156602540223	-0.6241511280838982
0.1137997543650105	1.0016455397744148	0.22953008788169452	0.218161326239506	-0.6247565956407864
0.11396985863162486	1.0016492840042015	0.2295144573947766	0.2184888461359088	-0.6257494664610741
0.11413996289823922	1.001653027130429	0.22949883090793183	0.2188163714066706	-0.6267425613937676
0.11431006716485359	1.001656769126742	0.22948320853165735	0.21914390205195164	-0.6277358804501421
0.11448017143146795	1.0016605099667781	0.2294675903764971	0.21947143807187353	-0.6287294236398605
0.11465027569808232	1.0016642496241681	0.22945197655304111	0.21979897946651902	-0.6297231909709714
0.11482037996469668	1.0016679880725359	0.22943636717192464	0.22012652623593204	-0.6307171824499063
0.11499048423131104	1.0016717252854983	0.22942076234382736	0.22045407838011757	-0.6317113980814764
0.11516058849792542	1.001675461236667	0.22940516217947257	0.22078163589904162	-0.6327058378688708
0.11533069276453978	1.0016791958996463	0.22938956678962652	0.22110919879263122	-0.6337005018136534
0.11550079703115415	1.001682929248035	0.22937397628509737	0.22143676706077423	-0.6346953899157606
0.11567090129776851	1.001686661255426	0.22935839077673462	0.22176434070331935	-0.6356905021734981
0.11584100556438287	1.001690391895407	0.22934281037542817	0.22209191972007616	-0.6366858385835393
0.11601110983099724	1.0016941211415595	0.22932723519210751	0.22241950411081488	-0.6376813991409218
0.1161812140976116	1.0016978489674606	0.22931166533774097	0.22274709387526642	-0.6386771838390454
0.11635131836422598	1.0017015753466818	0.22929610092333488	0.22307468901312236	-0.6396731926696693
0.11652142263084034	1.0017053002527896	0.22928054205993276	0.22340228952403474	-0.6406694256229098
0.1166915268974547	1.0017090236593467	0.2292649888586144	0.22372989540761617	-0.6416658826872377
0.11686163116406907	1.0017127455399106	0.22924944143049522	0.2240575066634397	-0.6426625638494754
0.11703173543068343	1.0017164658680349	0.22923389988672532	0.22438512329103874	-0.6436594690947949
0.1172018396972978	1.001720184617269	0.22921836433848863	0.224712745289907	-0.6446565984067151
0.11737194396391216	1.0017239017611583	0.22920283489700224	0.22504037265949856	-0.6456539517670994
0.11754204823052654	1.0017276172732448	0.22918731167351533	0.22536800539922763	-0.646651529156153
0.1177121524971409	1.001731331127067	0.22917179477930855	0.2256956435084686	-0.6476493305524209
0.11777850577359796	1.0017327793501254	0.2291657437800698	0.22582344811960436	-0.6480386078065161
0.11788225676375526	1.00173504329616	0.22915628432569307	0.22602328698655597	-0.648647355932785
0.11805236103036963	1.001738753754056	0.22914078042400976	0.22635093583278434	-0.6496456052724616
0.11822246529698399	1.0017424624742841	0.2291252831856284	0.22667859004640822	-0.6506440785449996
0.11839256956359837	1.0017461694303709	0.2291097927219467	0.22700624962664212	-0.6516427757222776
0.11856267383021273	1.0017498745958404	0.22909430914438964	0.22733391457266044	-0.6526416967745012
0.11873277809682709	1.0017535779442146	0.22907883256440845	0.22766158488359742	-0.6536408416702016
0.11890288236344146	1.0017572794490128	0.22906336309347988	0.227989260558547	-0.6546402103762322
0.11907298663005582	1.0017609790837534	0.22904790084310525	0.228316941596563	-0.6556398028577668
0.11924309089667019	1.0017646768219524	0.22903244592480973	0.22864462799665872	-0.6566396190782972
0.11941319516328455	1.0017683726371243	0.22901699845014128	0.22897231975780724	-0.6576396589996304
0.11958329942989891	1.0017720665027825	0.22900155853066997	0.2293000168789412	-0.6586399225818871
0.11975340369651329	1.0017757583924398	0.228986126277987	0.22962771935895265	-0.6596404097834986
0.11992350796312765	1.0017794482796074	0.22897070180370396	0.2299554271966932	-0.660641120561205
0.12009361222974202	1.0017831361377962	0.22895528521945177	0.23028314039097386	-0.6616420548700527
0.12026371649635638	1.0017868219405166	0.22893987663688	0.230610858940565	-0.662643212663392
0.12043382076297074	1.0017905056612788	0.22892447616765593	0.23093858284419627	-0.663644593892875
0.12060392502958511	1.001794187273593	0.22890908392346354	0.23126631210055662	-0.6646461985084536
0.12077402929619947	1.0017978667509693	0.22889370001600293	0.23159404670829423	-0.6656480264583767
0.12094413356281385	1.0018015440669183	0.22887832455698906	0.2319217866660164	-0.6666500776891885
0.1211142378294282	1.0018052191949516	0.22886295765815126	0.23224953197228954	-0.6676523521457257
0.12128434209604257	1.0018088921085806	0.22884759943123206	0.23257728262563918	-0.6686548497711159
0.12145444636265694	1.0018125627813188	0.22883224998798635	0.23290503862454984	-0.6696575705067752
0.1216245506292713	1.00181623118668	0.22881690944018063	0.23323279996746493	-0.670660514292406
0.12179465489588567	1.00181989729818	0.22880157789959196	0.23356056665278696	-0.6716636810659946
0.12186100817234272	1.0018213267258682	0.22879559992814236	0.2336884214105689	-0.6720550509299567
0.12196475916250003	1.001823561089336	0.22878625547800716	0.2338883386788771	-0.6726670707638095
0.1221348634291144	1.0018272225336669	0.22877094228722183	0.2342161160440555	-0.6736706833203989
0.12230496769572877	1.001830881604694	0.2287556384390396	0.23454389874660103	-0.6746745186685891
0.12247507196234313	1.00183453827594	0.22874034404527102	0.23487168678475132	-0.6756785767394814
0.1226451762289575	1.0018381925209312	0.2287250592177328	0.23519948015670258	-0.6766828574624512
0.12281528049557186	1.0018418443131956	0.22870978406824696	0.2355272788606098	-0.6776873607651451
0.12298538476218622	1.0018454936262648	0.2286945187086397	0.23585508289458648	-0.6786920865734793
0.1231554890288006	1.001849140433673	0.22867926325074064	0.2361828922567047	-0.6796970348116372
0.12332559329541495	1.0018527847089576	0.22866401780638196	0.236510706944995	-0.6807022054020675
0.12349569756202933	1.00185642642566	0.22864878248739737	0.23683852695744642	-0.6817075982654823
0.12366580182864369	1.001860065557325	0.2286335574056212	0.2371663522920064	-0.682713213320855
0.12383590609525805	1.0018637020775016	0.22861834267288755	0.23749418294658073	-0.6837190504854184
0.12400601036187242	1.0018673359597425	0.22860313840102933	0.23782201891903357	-0.6847251096746623
0.12417611462848678	1.001870967177605	0.22858794470187735	0.23814986020718729	-0.6857313908023323
0.12434621889510115	1.001874595704651	0.22857276168725932	0.2384777068088226	-0.6867378937804272
0.12451632316171551	1.0018782215144473	0.22855758946899904	0.23880555872167833	-0.6877446185191973
0.12468642742832987	1.0018818445805655	0.22854242815891537	0.23913341594345147	-0.688751564927143
0.12485653169494425	1.0018854648765823	0.22852727786882135	0.23946127847179713	-0.6897587329110115
0.1250266359615586	1.0018890823760804	0.22851213871052325	0.23978914630432854	-0.6907661223757966
0.12519674022817298	1.0018926970526474	0.2284970107958196	0.24011701943861688	-0.6917737332247358
0.12536684449478736	1.0018963088798776	0.22848189423650037	0.2404448978721914	-0.6927815653593086
0.1255369487614017	1.0018999178313706	0.22846678914434582	0.24077278160253923	-0.6937896186792347
0.12570705302801607	1.0019035238807326	0.22845169563112575	0.24110067062710547	-0.6947978930824728
0.12587715729463045	1.0019071270015767	0.22843661380859842	0.241428564943293	-0.6958063884652175
0.1259435105710875	1.0019085316861949	0.22843073397323332	0.24155646947259093	-0.6961998363282845
0.1260472615612448	1.0019107271675223	0.22842154378850976	0.2417564645484627	-0.6968151047218988
0.12621736582785917	1.0019143243521955	0.2284064856825922	0.24208436943993303	-0.6978240417451795
0.12638747009447354	1.0019179185292304	0.22839143960256392	0.24241227961498038	-0.698833199425954
0.1265575743610879	1.001921509672268	0.22837640566012773	0.24274019507083874	-0.6998425776533461
0.12672767862770226	1.0019250977549568	0.22836138396697025	0.24306811580469986	-0.7008521763147076
0.12689778289431664	1.0019286827509535	0.22834637463476087	0.2433960418137131	-0.7018619952956163
0.127067887160931	1.0019322646339224	0.2283313777751508	0.24372397309498542	-0.7028720344798747
0.12723799142754535	1.0019358433775367	0.22831639349977215	0.24405190964558135	-0.703882293749508
0.12740809569415973	1.0019394189554773	0.2283014219202369	0.24437985146252297	-0.7048927729847625
0.1275781999607741	1.0019429913414348	0.22828646314813592	0.24470779854278982	-0.7059034720641041
0.12774830422738845	1.001946560509108	0.22827151729503814	0.24503575088331897	-0.7069143908642167
0.12791840849400282	1.001950126432205	0.22825658447248937	0.24536370848100486	-0.7079255292600004
0.1280885127606172	1.0019536890844436	0.22824166479201152	0.24569167133269934	-0.70893688712457
0.12825861702723154	1.001957248439551	0.2282267583651015	0.2460196394352116	-0.7099484643292536
0.12842872129384592	1.0019608044712638	0.2282118653032303	0.24634761278530823	-0.7109602607435905
0.1285988255604603	1.0019643571533297	0.22819698571784192	0.24667559137971307	-0.7119722762353305
0.12876892982707466	1.001967906459506	0.22818211972035252	0.24700357521510716	-0.7129845106704319
0.128939034093689	1.0019714523635603	0.22816726742214938	0.24733156428812883	-0.7139969639130598
0.12910913836030338	1.0019749948392715	0.22815242893458984	0.24765955859537367	-0.7150096358255849
0.12927924262691776	1.0019785338604292	0.22813760436900044	0.24798755813339432	-0.7160225262685823
0.1294493468935321	1.0019820694008341	0.22812279383667583	0.24831556289870063	-0.7170356351008295
0.12961945116014648	1.0019856014342987	0.22810799744887783	0.2486435728877595	-0.7180489621793053
0.12978955542676085	1.0019891299346466	0.2280932153168344	0.248971588096995	-0.7190625073591884
0.12995965969337522	1.0019926548757137	0.22807844755173867	0.24929960852278812	-0.7200762704938558
0.13002601296983227	1.0019940288934615	0.228072690947507	0.24942756222361087	-0.7204717723414472
0.13012976395998957	1.0019961762313476	0.22806369426474793	0.24962763416147699	-0.7210902514348819
0.13029986822660394	1.001999693975409	0.22804895556698265	0.24995566500935665	-0.7221044500320364
0.13046997249321832	1.00200320808177	0.22803423156952543	0.2502837010626791	-0.7231188661332837
0.13064007675983266	1.0020067185243167	0.22801952238342005	0.2506117423176533	-0.724133499584781
0.13081018102644704	1.0020102252769472	0.2280048281196704	0.25093978877044515	-0.7251483502308775
0.1309802852930614	1.0020137283135733	0.22799014888923957	0.25126784041717737	-0.7261634179141131
0.13115038955967576	1.0020172276081203	0.22797548480304874	0.25159589725392956	-0.7271787024752163
0.13132049382629013	1.002020723134527	0.22796083597197622	0.2519239592767381	-0.7281942037531043
0.1314905980929045	1.0020242148667464	0.22794620250685643	0.2522520264815963	-0.7292099215848805
0.13166070235951888	1.0020277027787456	0.22793158451847884	0.25258009886445404	-0.7302258558058345
0.13183080662613322	1.002031186844506	0.22791698211758707	0.25290817642121816	-0.7312420062494399
0.1320009108927476	1.0020346670380234	0.22790239541487775	0.25323625914775216	-0.7322583727473536
0.13217101515936197	1.0020381433333088	0.2278878245209995	0.2535643470398761	-0.7332749551294147
0.13234111942597632	1.002041615704388	0.22787326954655202	0.253892440093367	-0.734291753223643
0.1325112236925907	1.0020450841253026	0.22785873060208497	0.25422053830395824	-0.7353087668562389
0.13268132795920506	1.0020485485701092	0.22784420779809694	0.25454864166734004	-0.7363259958515808
0.1328514322258194	1.0020520090128804	0.22782970124503446	0.25487675017915923	-0.7373434400322253
0.13302153649243378	1.0020554654277047	0.22781521105329103	0.2552048638350191	-0.7383610992189057
0.13319164075904816	1.0020589177886874	0.22780073733320588	0.2555329826304797	-0.7393789732305307
0.13336174502566253	1.0020623660699495	0.22778628019506322	0.25586110656105737	-0.7403970618841841
0.13353184929227688	1.002065810245629	0.22777183974909093	0.25618923562222523	-0.741415364995123
0.13370195355889125	1.0020692502898811	0.22775741610545977	0.25651736980941287	-0.7424338823767774
0.13387205782550562	1.0020726861768778	0.2277430093742821	0.25684550911800624	-0.7434526138407493
0.13404216209211997	1.0020761178808089	0.2277286196656111	0.257173653543348	-0.7444715591968114
0.13410851536857704	1.00207745536012	0.22772301125113	0.2573016555859043	-0.7448690813841007
0.13421226635873434	1.0020795453758815	0.22771424708943944	0.25750180308073695	-0.7454907182529064
0.13438237062534872	1.0020829686363208	0.22769989175569852	0.2578299577254286	-0.7465100908151462
0.13455247489196306	1.0020863876363701	0.2276855537742572	0.2581581174726348	-0.7475296766878108
0.13472257915857744	1.0020898023502909	0.2276712332549209	0.25848628231752374	-0.748549475673348
0.1348926834251918	1.0020932127523636	0.22765693030743048	0.2588144522552202	-0.7495694875723716
0.13506278769180619	1.002096618816887	0.22764264504146117	0.2591426272808051	-0.750589712183662
0.13523289195842053	1.0021000205181791	0.2276283775666216	0.25947080738931594	-0.7516101493041639
0.1354029962250349	1.0021034178305779	0.2276141279924527	0.25979899257574635	-0.752630798728987
0.13557310049164928	1.0021068107284397	0.2275998964284266	0.26012718283504643	-0.7536516602514041
0.13574320475826362	1.0021101991861416	0.22758568298394563	0.26045537816212266	-0.7546727336628509
0.135913309024878	1.00211358317808	0.22757148776834132	0.26078357855183765	-0.7556940187529256
0.13608341329149237	1.0021169626786723	0.2275573108908732	0.2611117839990105	-0.7567155153093877
0.13625351755810675	1.002120337662356	0.2275431524607278	0.2614399944984165	-0.7577372231181578
0.1364236218247211	1.0021237081035888	0.22752901258701763	0.2617682100447872	-0.7587591419633165
0.13659372609133547	1.0021270739768502	0.22751489137878012	0.26209643063281035	-0.7597812716271043
0.13676383035794984	1.0021304352566407	0.22750078894497638	0.2624246562571302	-0.7608036118899206
0.13693393462456419	1.002133791917482	0.22748670539449048	0.26275288691234705	-0.7618261625303238
0.13710403889117856	1.0021371439339175	0.22747264083612795	0.2630811225930174	-0.7628489233250296
0.13727414315779293	1.0021404912805127	0.2274585953786151	0.2634093632936541	-0.7638718940489121
0.13744424742440728	1.0021438339318551	0.22744456913059768	0.2637376090087262	-0.7648950744750017
0.13761435169102165	1.0021471718625552	0.22743056220063995	0.26406585973265895	-0.7659184643744859
0.13778445595763603	1.002150505047245	0.2274165746972236	0.2643941154598337	-0.766942063516708
0.1379545602242504	1.0021538334605804	0.22740260672874651	0.2647223761845882	-0.7679658716691673
0.13812466449086475	1.0021571570772398	0.22738865840352193	0.26505064190121624	-0.7689898885975182
0.13819101776732182	1.0021584522282478	0.22738322287145726	0.2651786912222854	-0.7693893876774193
0.13829476875747912	1.0021604758719256	0.22737472982977722	0.26537891260396784	-0.7700141140655702
0.1384648730240935	1.002163789819363	0.22736082111565284	0.2657071882870492	-0.7710385478352875
0.13863497729070784	1.0021670988943017	0.22734693236920123	0.26603546894462277	-0.7720631896667884
0.1388050815573222	1.0021704030715153	0.22733306369838574	0.2663637545708071	-0.7730880393183456
0.1389751858239366	1.0021737023258015	0.2273192152110796	0.26669204515967687	-0.774113096546385
0.13914529009055093	1.002176996631983	0.22730538701506475	0.26702034070526304	-0.7751383611054864
0.1393153943571653	1.0021802859649067	0.22729157921803084	0.2673486412015527	-0.7761638327483827
0.13948549862377968	1.0021835702994453	0.22727779192757405	0.26767694664248914	-0.7771895112259598
0.13965560289039405	1.0021868496104962	0.22726402525119604	0.26800525702197164	-0.7782153962872567
0.1398257071570084	1.002190123872983	0.22725027929630295	0.2683335723338559	-0.7792414876794647
0.13999581142362277	1.0021933930618538	0.22723655417020416	0.26866189257195366	-0.7802677851479279
0.14016591569023715	1.0021966571520844	0.2272228499801113	0.26899021773003284	-0.7812942884361432
0.1403360199568515	1.0021999161186756	0.2272091668331371	0.26931854780181747	-0.7823209972857594
0.14050612422346587	1.0022031699366554	0.2271955048362943	0.26964688278098786	-0.7833479114365779
0.14067622849008024	1.0022064185810782	0.22718186409649466	0.2699752226611804	-0.7843750306265521
0.1408463327566946	1.0022096620270255	0.2271682447205477	0.27030356743598777	-0.7854023545917881
0.14101643702330896	1.002212900249606	0.2271546468151597	0.27063191709895873	-0.7864298830665438
0.14118654128992333	1.0022161332239563	0.2271410704869326	0.27096027164359826	-0.78745761578323
0.1413566455565377	1.0022193609252399	0.22712751584236285	0.27128863106336754	-0.7884855524724095
0.14152674982315205	1.0022225833286489	0.22711398298784038	0.27161699535168393	-0.7895136928627976
0.14169685408976643	1.0022258004094036	0.22710047202964742	0.27194536450192097	-0.7905420366812623
0.1418669583563808	1.0022290121427526	0.22708698307395747	0.2722737385074085	-0.7915705836528243
0.14203706262299515	1.0022322185039731	0.22707351622683414	0.27260211736143247	-0.792599333500657
0.14220716688960952	1.0022354194683716	0.22706007159423008	0.2729305010572351	-0.7936282859460874
0.14227352016606656	1.002236666613331	0.22705483323623085	0.2730585963580097	-0.7940297085589869
0.1423772711562239	1.0022386150112834	0.22704664928198587	0.27325888958801486	-0.7946574407085951
0.14254737542283824	1.0022418051080735	0.2270332493958289	0.27358728294692647	-0.7956867975058137
0.14271747968945261	1.0022449897341366	0.22701987204137222	0.27391568112708076	-0.7967163560535304
0.142887583956067	1.0022481688648972	0.22700651732411362	0.27424408412154505	-0.7977461160656866
0.14305768822268136	1.00225134247581	0.2269931853494342	0.2745724919233428	-0.7987760772543777
0.1432277924892957	1.0022545105423601	0.22697987622259755	0.27490090452545374	-0.7998062393298545
0.14339789675591008	1.0022576730400636	0.22696659004874853	0.2752293219208139	-0.8008366020005222
0.14356800102252446	1.002260829944467	0.22695332693291212	0.2755577441023157	-0.8018671649729419
0.1437381052891388	1.0022639812311482	0.22694008697999238	0.27588617106280783	-0.8028979279518303
0.14390820955575317	1.0022671268757166	0.22692687029477127	0.27621460279509524	-0.8039288906400609
0.14407831382236755	1.0022702668538133	0.22691367698190756	0.27654303929193935	-0.8049600527386633
0.14424841808898192	1.0022734011411107	0.22690050714593576	0.2768714805460579	-0.805991413946825
0.14441852235559627	1.0022765297133143	0.226887360891265	0.27719992655012504	-0.8070229739618912
0.14458862662221064	1.0022796525461612	0.22687423832217776	0.2775283772967712	-0.8080547324793651
0.14475873088882502	1.0022827696154215	0.22686113954282902	0.27785683277858336	-0.809086689192909
0.14492883515543936	1.0022858808968982	0.22684806465724486	0.2781852929881049	-0.8101188437943451
0.14509893942205374	1.0022889863664273	0.22683501376932158	0.27851375791783556	-0.8111511959736553
0.1452690436886681	1.002292085999878	0.2268219869828244	0.27884222756023164	-0.8121837454189822
0.14543914795528246	1.0022951797731536	0.22680898440138653	0.27917070190770593	-0.8132164918166304
0.14560925222189683	1.002298267662191	0.2267960061285078	0.2794991809526276	-0.8142494348510663
0.1457793564885112	1.002301349642961	0.2267830522675538	0.2798276646873226	-0.8152825742049191
0.14594946075512558	1.0023044256914693	0.22677012292175455	0.28015615310407316	-0.8163159095589821
0.14611956502173992	1.0023074957837554	0.2267572181942035	0.28048464619511826	-0.8173494405922127
0.1462896692883543	1.0023105598958948	0.2267443381878564	0.28081314395265333	-0.8183831669817335
0.14635602256481134	1.0023117535003445	0.22673932075491196	0.2809412836982112	-0.8187864498140156
0.14645977355496867	1.0023136180039969	0.22673148300553006	0.28114164636883054	-0.8194170884028337
0.14662987782158302	1.0023166700842072	0.22671865274990147	0.2814701534357587	-0.8204512045289687
0.1467999820881974	1.0023197161127066	0.22670584752350637	0.28179866514550317	-0.8214855150317623
0.14697008635481176	1.002322756065712	0.22669306742873832	0.28212718149008603	-0.822520019581007
0.1471401906214261	1.0023257899194757	0.2266803125678476	0.28245570246148627	-0.8235547178446647
0.14731029488804048	1.0023288176502876	0.22666758304293994	0.2827842280516393	-0.8245896094888684
0.14748039915465486	1.0023318392344727	0.2266548789559755	0.28311275825243754	-0.8256246941779226
0.14765050342126923	1.0023348546483941	0.22664220040876773	0.28344129305573007	-0.8266599715743044
0.14782060768788358	1.002337863868451	0.2266295475029822	0.28376983245332293	-0.8276954413386647
0.14799071195449795	1.002340866871081	0.22661692034013553	0.2840983764369789	-0.8287311031298294
0.14816081622111232	1.002343863632758	0.22660431902159425	0.2844269249984176	-0.8297669566048004
0.14833092048772667	1.0023468541299945	0.22659174364857362	0.28475547812931573	-0.8308030014187564
0.14850102475434104	1.0023498383393412	0.22657919432213655	0.2850840358213068	-0.8318392372250545
0.14867112902095542	1.0023528162373865	0.22656667114319248	0.28541259806598135	-0.8328756636752314
0.14884123328756976	1.0023557878007578	0.22655417421249624	0.2857411648548869	-0.8339122804190041
0.14901133755418414	1.0023587530061213	0.22654170363064693	0.28606973617952797	-0.834949087104272
0.1491814418207985	1.002361711830182	0.22652925949808672	0.28639831203136623	-0.8359860833771173
0.14935154608741288	1.0023646642496844	0.22651684191509983	0.2867268924018204	-0.837023268881807
0.14952165035402723	1.0023676102414125	0.22650445098181138	0.2870554772822664	-0.8380606432607937
0.1496917546206416	1.00237054978219	0.22649208679818617	0.28738406666403726	-0.8390982061547172
0.14986185888725598	1.0023734828488808	0.22647974946402769	0.28771266053842326	-0.8401359572024061
0.15003196315387032	1.002376409418389	0.22646743907897682	0.2880412588966719	-0.8411738960408787
0.1502020674204847	1.0023793294676588	0.22645515574251088	0.288369861729988	-0.8422120223053451
0.15037217168709907	1.0023822429736762	0.2264428995539424	0.2886984690295337	-0.8432503356292079
0.15043852496355611	1.0023833776781024	0.22643812611330852	0.2888266514500809	-0.8436554054471254
0.15054227595371342	1.0023851499134673	0.226430670612418	0.28902708078642847	-0.8442888356440644
0.1507123802203278	1.0023880502640996	0.22641846901691728	0.2893556969917492	-0.845327521979708
0.15088248448694216	1.0023909440026828	0.2264062948662517	0.28968431763653013	-0.8463663942641289
0.15105258875355654	1.0023938311063676	0.2263941482590634	0.2900129427117632	-0.8474054521235173
0.15122269302017088	1.0023967115523469	0.2263820292938241	0.2903415722083977	-0.8484446951822633
0.15139279728678526	1.002399585317856	0.22636993806883401	0.2906702061173404	-0.84948412306296
0.15156290155339963	1.0024024523801724	0.2263578746822207	0.290998844429456	-0.8505237353864041
0.15173300582001398	1.002405312716617	0.22634583923193785	0.2913274871355665	-0.8515635317715983
0.15190311008662835	1.002408166304553	0.22633383181576427	0.2916561342264518	-0.8526035118357523
0.15207321435324272	1.002411013121387	0.22632185253130274	0.2919847856928495	-0.8536436751942857
0.1522433186198571	1.0024138531445694	0.2263099014759788	0.29231344152545496	-0.8546840214608286
0.15241342288647144	1.0024166863515938	0.22629797874703966	0.29264210171492133	-0.8557245502472238
0.15258352715308582	1.0024195127199984	0.2262860844415532	0.2929707662518597	-0.8567652611635292
0.1527536314197002	1.002422332227365	0.22627421865640665	0.29329943512683904	-0.8578061538180192
0.15292373568631454	1.0024251448513204	0.22626238148830555	0.29362810833038633	-0.8588472278171861
0.1530938399529289	1.0024279505695355	0.22625057303377266	0.29395678585298657	-0.8598884827657433
0.15326394421954329	1.0024307493597269	0.22623879338914676	0.2942854676850828	-0.8609299182666259
0.15343404848615763	1.0024335411996557	0.22622704265058163	0.2946141538170761	-0.8619715339209937
0.153604152752772	1.0024363260671287	0.22621532091404473	0.29494284423932593	-0.8630133293282327
0.15377425701938638	1.0024391039399987	0.22620362827531632	0.2952715389421498	-0.8640553040859574
0.15394436128600075	1.002441874796164	0.22619196482998818	0.2956002379158235	-0.8650974577900128
0.1541144655526151	1.0024446386135692	0.22618033067346247	0.29592894115058116	-0.8661397900344762
0.15428456981922947	1.0024473953702053	0.22616872590095075	0.2962576486366154	-0.8671823004116597
0.15445467408584385	1.00245014504411	0.2261571506074727	0.2965863603640771	-0.8682249885121126
0.1545210273623009	1.002451215695832	0.2261526433974856	0.29671458345808877	-0.868631762276849
0.1546247783524582	1.0024528876133678	0.2261456048878551	0.29691507632307573	-0.869267853924623
0.15479488261907257	1.0024556230561106	0.22613408883673064	0.29724379650367927	-0.8703108962362203
0.15496498688568694	1.0024583513505174	0.22612260254853686	0.2975725208959143	-0.8713541150321774
0.15513509115230129	1.002461072474815	0.22611114611751498	0.297901249489766	-0.8723975098960134
0.15530519541891566	1.0024637864072783	0.22609971963770883	0.2982299822751784	-0.8734410804094952
0.15547529968553003	1.0024664931262295	0.2260883232029637	0.2985587192420542	-0.8744848261526402
0.1556454039521444	1.00246919261004	0.22607695690692514	0.2988874603802549	-0.8755287467037188
0.15581550821875875	1.0024718848371292	0.22606562084303808	0.29921620567960094	-0.8765728416392568
0.15598561248537313	1.0024745697859663	0.22605431510454538	0.2995449551298717	-0.8776171105340373
0.1561557167519875	1.002477247435068	0.22604303978448706	0.2998737087208056	-0.878661552961104
0.15632582101860185	1.0024799177630022	0.22603179497569886	0.3002024664421	-0.879706168491763
0.15649592528521622	1.0024825807483846	0.22602058077081144	0.3005312282834116	-0.8807509566955857
0.1566660295518306	1.002485236369882	0.22600939726224897	0.30085999423435605	-0.881795917140411
0.15683613381844494	1.0024878846062106	0.22599824454222825	0.3011887642845085	-0.8828410493923484
0.1570062380850593	1.002490525436137	0.22598712270275742	0.3015175384234033	-0.8838863530157803
0.1571763423516737	1.0024931588384784	0.225976031835635	0.3018463166405341	-0.8849318275733644
0.15734644661828806	1.0024957847921028	0.22596497203244867	0.3021750989253541	-0.885977472626037
0.1575165508849024	1.002498403275929	0.22595394338457422	0.3025038852672761	-0.8870232877330149
0.15768665515151678	1.0025010142689272	0.2259429459831744	0.3028326756556724	-0.8880692724517988
0.15785675941813115	1.0025036177501194	0.22593197991919786	0.3031614700798749	-0.889115426338176
0.1580268636847455	1.0025062136985785	0.225921045283378	0.3034902685291752	-0.8901617489462227
0.15819696795135987	1.0025088020934303	0.22591014216623187	0.3038190709928249	-0.8912082398283072
0.15836707221797425	1.0025113829138521	0.2258992706580591	0.30414787746003524	-0.8922548985350929
0.1585371764845886	1.002513956139074	0.22588843084894078	0.3044766879199775	-0.8933017246155407
0.15860352976104566	1.0025149578240469	0.22588421113319837	0.30460494945934047	-0.8937101096843723
0.15870728075120297	1.0025165217483785	0.22587762282873833	0.30480550236178294	-0.8943487176169121
0.15887738501781734	1.0025190797211012	0.22586684668709242	0.30513432077454283	-0.8953958770847726
0.15904748928443171	1.0025216300366309	0.2258561025134219	0.3054631431473087	-0.8964432025629939
0.15921759355104606	1.0025241726744099	0.2258453903969226	0.3057919694690922	-0.8974906935937575
0.15938769781766043	1.0025267076139337	0.2258347104265664	0.30612079972886536	-0.8985383497175574
0.1595578020842748	1.0025292348347519	0.22582406269109997	0.3064496339155605	-0.8995861704732033
0.15972790635088915	1.0025317543164682	0.22581344727904376	0.3067784720180704	-0.9006341553978238
0.15989801061750353	1.0025342660387409	0.2258028642786909	0.3071073140252483	-0.9016823040268689
0.1600681148841179	1.0025367699812822	0.22579231377810607	0.3074361599259083	-0.9027306158941142
0.16023821915073228	1.0025392661238597	0.22578179586512445	0.30776500970882475	-0.9037790905316632
0.16040832341734662	1.0025417544462958	0.22577131062735062	0.3080938633627331	-0.9048277274699508
0.160578427683961	1.0025442349284681	0.2257608581521575	0.30842272087632944	-0.9058765262377468
0.16074853195057537	1.0025467075503098	0.22575043852668508	0.30875158223827087	-0.9069254863621586
0.16091863621718971	1.00254917229181	0.2257400518378397	0.3090804474371754	-0.9079746073686352
0.1610887404838041	1.0025516291330134	0.2257296981722926	0.3094093164616222	-0.9090238887809698
0.16125884475041846	1.0025540780540212	0.225719377616479	0.3097381893001514	-0.9100733301213038
0.1614289490170328	1.0025565190349908	0.22570909025659708	0.31006706594126465	-0.9111229309101295
0.16159905328364718	1.0025589520561364	0.22569883617860675	0.3103959463734247	-0.9121726906662945
0.16176915755026156	1.0025613770977293	0.2256886154682287	0.31072483058505573	-0.9132226089070041
0.16193926181687593	1.0025637941400973	0.2256784282109432	0.31105371856454345	-0.9142726851478257
0.16210936608349027	1.0025662031636267	0.22566827449198915	0.3113826103002351	-0.9153229189026912
0.16227947035010465	1.0025686041487598	0.22565815439636297	0.31171150578043966	-0.9163733096839022
0.16244957461671902	1.0025709970759982	0.22564806800881748	0.31204040499342767	-0.9174238570021315
0.16261967888333337	1.0025733819259006	0.22563801541386086	0.3123693079274316	-0.9184745603664286
0.16268603215979044	1.0025743100001052	0.22563410333639214	0.31249760546466626	-0.9188844547837465
0.16278978314994774	1.0025757586790844	0.2256279966957556	0.31269821457064595	-0.919525419284222
0.16295988741656212	1.0025781273162255	0.22561801193851735	0.31302712491122703	-0.920576433261324
0.16312999168317646	1.0025804878180584	0.225608061225914	0.3133560389372933	-0.9216276018019329
0.16330009594979084	1.0025828401653765	0.22559814464146458	0.31368495663692547	-0.9226789244086385
0.1634702002164052	1.0025851843390325	0.225588262268438	0.31401387799816644	-0.9237304005824242
0.16364030448301958	1.0025875203199388	0.22557841418985228	0.31434280300902145	-0.9247820298226719
0.16381040874963393	1.002589848089067	0.2255686004884733	0.3146717316574583	-0.9258338116271655
0.1639805130162483	1.0025921676274483	0.22555882124681384	0.3150006639314073	-0.9268857454920943
0.16415061728286268	1.0025944789161751	0.22554907654713247	0.3153295998187613	-0.9279378309120577
0.16432072154947702	1.002596781936399	0.2255393664714325	0.31565853930737603	-0.9289900673800685
0.1644908258160914	1.0025990766693327	0.225529691101461	0.31598748238506996	-0.9300424543875567
0.16466093008270577	1.0026013630962496	0.22552005051870766	0.3163164290396245	-0.931094991424374
0.16483103434932012	1.0026036411984838	0.22551044480440383	0.316645379258784	-0.9321476779787977
0.1650011386159345	1.0026059109574312	0.22550087403952135	0.3169743330302561	-0.9332005135375342
0.16517124288254886	1.0026081723545486	0.22549133830477164	0.3173032903417115	-0.9342534975857234
0.16534134714916324	1.0026104253713546	0.22548183768060467	0.3176322511807843	-0.9353066296069432
0.16551145141577758	1.00261266998943	0.22547237224720776	0.31796121553507195	-0.9363599090832129
0.16568155568239196	1.0026149061904173	0.2254629420845047	0.31829018339213544	-0.9374133354949975
0.16585165994900633	1.0026171339560213	0.22545354727215466	0.3186191547394993	-0.9384669083212123
0.16602176421562068	1.0026193532680094	0.22544418788955117	0.3189481295646519	-0.9395206270392267
0.16619186848223505	1.0026215641082126	0.22543486401582108	0.3192771078550453	-0.9405744911248684
0.16636197274884942	1.0026237664585234	0.2254255757298235	0.31960608959809556	-0.9416285000524278
0.1665320770154638	1.0026259603008985	0.2254163231101489	0.31993507478118266	-0.9426826532946626
0.16670218128207814	1.0026281456173578	0.2254071062351179	0.32026406339165076	-0.9437369503228016
0.16676853455853521	1.0026289957374246	0.22540352067827726	0.3203923942692583	-0.9441482432033942
0.16687228554869252	1.002630322389985	0.2253979251827804	0.3205930554168082	-0.944791390606549
0.1670423898153069	1.0026324906009272	0.22538878003091456	0.3209220508439277	-0.9458459736140894
0.16721249408192124	1.002634650232396	0.22537967085702565	0.3212510496602464	-0.9469006988120916
0.1673825983485356	1.002636801266667	0.22537059773834522	0.32158005185296595	-0.9479555656657134
0.16755270261514998	1.0026389436860805	0.22536156075182992	0.32190905740925263	-0.9490105736386057
0.16772280688176433	1.0026410774730417	0.2253525599741606	0.3222380663162376	-0.9500657221929176
0.1678929111483787	1.00264320261002	0.2253435954817413	0.3225670785610166	-0.9511210107893003
0.16806301541499308	1.0026453190795508	0.22533466735069815	0.3228960941306506	-0.952176438886912
0.16823311968160745	1.0026474268642342	0.2253257756568785	0.3232251130121656	-0.9532320059434221
0.1684032239482218	1.0026495259467365	0.2253169204758499	0.32355413519255277	-0.9542877114150164
0.16857332821483617	1.0026516163097894	0.22530810188289893	0.3238831606587685	-0.9553435547564015
0.16874343248145054	1.0026536979361904	0.2252993199530305	0.3242121893977346	-0.9563995354208094
0.1689135367480649	1.0026557708088037	0.22529057476096662	0.3245412213963385	-0.9574556528600017
0.16908364101467926	1.0026578349105595	0.2252818663811455	0.32487025664143326	-0.9585119065242754
0.16925374528129364	1.002659890224455	0.2252731948877206	0.3251992951198376	-0.959568295862467
0.16942384954790798	1.0026619367335539	0.22526456035455958	0.3255283368183361	-0.9606248203219571
0.16959395381452236	1.0026639744209869	0.22525596285524338	0.3258573817236794	-0.9616814793486759
0.16976405808113673	1.0026660032699524	0.22524740246306518	0.32618642982258417	-0.9627382723871074
0.1699341623477511	1.002668023263716	0.2252388792510295	0.32651548110173334	-0.9637951988802944
0.17010426661436545	1.0026700343856108	0.22523039329185116	0.32684453554777615	-0.9648522582698438
0.17027437088097983	1.0026720366190378	0.22522194465795436	0.3271735931473282	-0.965909449995931
0.1704444751475942	1.0026740299474666	0.2252135334214717	0.3275026538869717	-0.9669667734973053
0.17061457941420854	1.0026760143544344	0.22520515965424323	0.32783171775325565	-0.9680242282112945
0.17078468368082292	1.0026779898235474	0.22519682342781544	0.32816078473269567	-0.9690818135738103
0.17085103695727996	1.0026787579762497	0.22519358187472563	0.3282891460946431	-0.9694943855792646
0.1709547879474373	1.0026799563384798	0.22518852481344034	0.32848985481177434	-0.9701395290193531
0.17112489221405164	1.0026819138829757	0.22518026388207454	0.3288189279769414	-0.9711973739810169
0.171294996480666	1.0026838624408474	0.22517204070437827	0.32914800421461365	-0.9722553478904948
0.17146510074728039	1.002685801995977	0.22516385535071437	0.32947708351117516	-0.9733134501780842
0.17163520501389476	1.002687732532316	0.22515570789114747	0.3298061658529774	-0.9743716802726914
0.1718053092805091	1.0026896540338852	0.22514759839544293	0.3301352512263394	-0.9754300376018371
0.17197541354712348	1.002691566484776	0.22513952693306602	0.3304643396175479	-0.9764885215916617
0.17214551781373785	1.0026934698691494	0.22513149357318082	0.33079343101285724	-0.9775471316669304
0.1723156220803522	1.0026953641712368	0.22512349838464946	0.33112252539848985	-0.9786058672510387
0.17248572634696657	1.0026972493753399	0.2251155414360311	0.33145162276063606	-0.9796647277660173
0.17265583061358095	1.0026991254658317	0.225107622795581	0.33178072308545437	-0.9807237126325378
0.1728259348801953	1.0027009924271555	0.22509974253124965	0.33210982635907166	-0.9817828212699178
0.17299603914680967	1.0027028502438255	0.2250919007106818	0.33243893256758306	-0.9828420530961265
0.17316614341342404	1.002704698900428	0.22508409740121557	0.3327680416970524	-0.9839014075277899
0.1733362476800384	1.0027065383816203	0.22507633266988153	0.3330971537335119	-0.9849608839801963
0.17350635194665276	1.002708368672131	0.22506860658340172	0.333426268662963	-0.986020481867302
0.17367645621326713	1.002710189756761	0.22506091920818896	0.3337553864713756	-0.9870802006017363
0.1738465604798815	1.0027120016203832	0.22505327061034563	0.334084507144689	-0.9881400395948075
0.17401666474649585	1.0027138042479429	0.2250456608556631	0.3344136306688115	-0.9891999982565081
0.17418676901311023	1.002715597624457	0.22503809000962055	0.33474275702962086	-0.9902600759955207
0.1743568732797246	1.0027173817350161	0.22503055813738426	0.33507188621296413	-0.9913202722192234
0.17452697754633897	1.002719156564783	0.2250230653038066	0.33540101820465795	-0.9923805863336953
0.17469708181295332	1.0027209220989937	0.22501561157342534	0.33573015299048886	-0.9934410177437224
0.1748671860795677	1.0027226783229568	0.22500819701046249	0.33605929055621303	-0.9945015658528032
0.17493353935602474	1.002723360853202	0.22500531541387728	0.33618767936152866	-0.9949152897601898
0.17503729034618207	1.0027244252220553	0.2250008216788236	0.3363884308875568	-0.9955622300631545
0.1752073946127964	1.0027261627817448	0.2249934856420969	0.3367175739702165	-0.9966230097757167
0.1753774988794108	1.0027278909875552	0.22498618896355232	0.33704671978985873	-0.9976839043901602
0.17554760314602516	1.00272960982509	0.2249789317061407	0.3373758683321206	-0.9987449133048908
0.1757177074126395	1.002731319280027	0.2249717139324929	0.33770501958260957	-0.9998060359170554
0.17588781167925388	1.002733019338118	0.22496453570491895	0.3380341735269039	-1.0008672716225484
0.17605791594586825	1.0027347099851898	0.22495739708540716	0.33836333015055264	-1.0019286198160169
0.17622802021248263	1.0027363912071434	0.22495029813562328	0.33869248943907576	-1.002990079890867
0.17639812447909697	1.0027380629899545	0.22494323891690973	0.3390216513779643	-1.0040516512392696
0.17656822874571135	1.0027397253196744	0.2249362194902846	0.33935081595268063	-1.0051133332521662
0.17673833301232572	1.0027413781824288	0.22492923991644095	0.3396799831486583	-1.0061751253192757
0.17690843727894007	1.0027430215644193	0.2249223002557459	0.34000915295130263	-1.0072370268290984
0.17707854154555444	1.0027446554519233	0.22491540056823972	0.3403383253459903	-1.0082990371689249
0.17724864581216881	1.002746279831293	0.22490854091363524	0.34066750031806997	-1.0093611557248392
0.17741875007878316	1.0027478946889572	0.22490172135131675	0.3409966778528622	-1.0104233818817272
0.17758885434539753	1.0027495000114206	0.22489494194033932	0.3413258579356596	-1.0114857150232814
0.1777589586120119	1.0027510957852641	0.224888202739428	0.3416550405517271	-1.0125481545320072
0.17792906287862628	1.0027526819971448	0.22488150380697688	0.3419842256863019	-1.0136106997892294
0.17809916714524063	1.002754258633797	0.22487484520104845	0.34231341332459364	-1.0146733501750984
0.178269271411855	1.0027558256820308	0.2248682269793726	0.3426426034517849	-1.0157361050685956
0.17843937567846938	1.0027573831287342	0.22486164919934595	0.3429717960530308	-1.0167989638475412
0.17860947994508372	1.0027589309608713	0.2248551119180311	0.3433009911134595	-1.0178619258885986
0.1787795842116981	1.0027604691654846	0.22484861519215557	0.3436301886181724	-1.018924990567282
0.17894968847831247	1.0027619977296929	0.2248421590781114	0.3439593885522439	-1.0199881572579619
0.1790160417547695	1.0027625913666345	0.2248396517375777	0.3440878015906571	-1.0204028986181675
0.17911979274492681	1.0027635166406934	0.22483574363195394	0.344288590900722	-1.0210514253338725
0.1792898970115412	1.0027650258857606	0.22482936890940142	0.34461779564862816	-1.0221147941671167
0.17946000127815556	1.0027665254522469	0.224823034965834	0.3449470027809576	-1.0231782631286732
0.17963010554476994	1.0027680153275833	0.22481674185629294	0.3452762122826793	-1.024241831588403
0.17980020981138428	1.0027694954992785	0.22481048963548	0.34560542413873635	-1.0253054989150554
0.17997031407799866	1.00277096595492	0.22480427835775657	0.3459346383340459	-1.0263692644762747
0.18014041834461303	1.0027724266821731	0.22479810807714284	0.3462638548534996	-1.0274331276386068
0.18031052261122738	1.0027738776687831	0.2247919788473172	0.3465930736819632	-1.0284970877675053
0.18048062687784175	1.0027753189025732	0.22478589072161534	0.3469222948042774	-1.0295611442273382
0.18065073114445612	1.0027767503714458	0.22477984375302965	0.34725151820525746	-1.030625296381395
0.18082083541107047	1.0027781720633826	0.2247738379942083	0.3475807438696938	-1.031689543591892
0.18099093967768484	1.002779583966445	0.22476787349745464	0.34790997178235156	-1.03275388521998
0.18116104394429922	1.0027809860687733	0.22476195031472637	0.3482392019279714	-1.0338183206257505
0.1813311482109136	1.002782378358588	0.22475606849763488	0.3485684342912694	-1.0348828491682425
0.18150125247752794	1.0027837608241892	0.2247502280974445	0.3488976688569368	-1.0359474702054485
0.1816713567441423	1.0027851334539566	0.22474442916507167	0.34922690560964104	-1.0370121830943222
0.18184146101075668	1.0027864962363509	0.22473867175108442	0.349556144534025	-1.0380769871907845
0.18201156527737103	1.0027878491599123	0.22473295590570147	0.3498853856147079	-1.0391418818497304
0.1821816695439854	1.0027891922132617	0.22472728167879163	0.35021462883628485	-1.0402068664250361
0.18235177381059978	1.0027905253851008	0.2247216491198731	0.35054387418332755	-1.0412719402695647
0.18252187807721415	1.0027918486642116	0.22471605827811264	0.35087312164038403	-1.0423371027351742
0.1826919823438285	1.0027931620394572	0.224710509202325	0.351202371191979	-1.0434023531727237
0.18286208661044287	1.002794465499782	0.22470500194097218	0.3515316228226141	-1.0444676909320805
0.18303219087705724	1.002795759034211	0.2246995365421628	0.3518608765167677	-1.0455331153621266
0.1830985441535143	1.0027962609151233	0.22469741599132345	0.35198931042628584	-1.045948733243336
0.1832022951436716	1.0027970426318507	0.22469411305365122	0.35219013225889545	-1.046598625810766
0.18337239941028596	1.0027983162818892	0.2246887315228372	0.35251939003343047	-1.047664221624931
0.18354250367690034	1.0027995799735963	0.22468339199676485	0.35284864982478303	-1.0487299021505898
0.18371260794351468	1.0028008336963232	0.22467809452212226	0.3531779116173412	-1.049795666732753
0.18388271221012906	1.0028020774395032	0.22467283914524064	0.3535071753954708	-1.0508615147154812
0.18405281647674343	1.0028033111926515	0.22466762591209377	0.35383644114351553	-1.0519274454418905
0.1842229207433578	1.0028045349453656	0.2246624548682973	0.3541657088457974	-1.0529934582541616
0.18439302500997215	1.0028057486873252	0.2246573260591081	0.35449497848661654	-1.0540595524935445
0.18456312927658652	1.002806952408292	0.2246522395294236	0.3548242500502515	-1.0551257275003678
0.1847332335432009	1.0028081460981115	0.22464719532378116	0.3551535235209595	-1.0561919826140442
0.18490333780981524	1.0028093297467102	0.2246421934863575	0.3554827988829766	-1.0572583171730785
0.18507344207642962	1.0028105033440988	0.22463723406096797	0.35581207612051774	-1.0583247305150734
0.185243546343044	1.0028116668803704	0.2246323170910659	0.3561413552177769	-1.0593912219767385
0.18541365060965834	1.002812820345701	0.22462744261974213	0.35647063615892743	-1.0604577908938964
0.1855837548762727	1.0028139637303504	0.2246226106897242	0.3567999189281221	-1.061524436601489
0.18575385914288708	1.0028150970246612	0.22461782134337593	0.3571292035094933	-1.0625911584335868
0.18592396340950146	1.0028162202190598	0.22461307462269667	0.35745848988715323	-1.063657955723394
0.1860940676761158	1.002817333304056	0.2246083705693207	0.35778777804519396	-1.0647248278032575
0.18626417194273018	1.0028184362702435	0.22460370922451675	0.35811706796768783	-1.0657917740046723
0.18643427620934455	1.0028195291082997	0.22459909062918726	0.35844635963868726	-1.0668587936582907
0.1866043804759589	1.0028206118089864	0.2245945148238679	0.3587756530422253	-1.0679258860939282
0.18677448474257327	1.0028216843631488	0.22458998184872697	0.3591049481623156	-1.0689930506405712
0.18694458900918764	1.0028227467617168	0.2245854917435647	0.35943424498295257	-1.0700602866263842
0.187114693275802	1.0028237989957045	0.2245810445478129	0.3597635434881116	-1.0711275933787177
0.18718104655225906	1.0028242066872726	0.2245793214536068	0.35989199477438455	-1.071543941188691
0.18728479754241636	1.0028248410562108	0.22457664030053417	0.3600928436617494	-1.0721949702241147
0.18745490180903074	1.0028258729344184	0.22457227904042149	0.36042214548780366	-1.0732624164883187
0.1876250060756451	1.0028268946215955	0.22456796080579752	0.3607514489501939	-1.0743299314962813
0.18779511034225946	1.0028279061090948	0.22456368563461424	0.36108075403282114	-1.0753975145721684
0.18796521460887383	1.0028289073883538	0.22455945356445217	0.3614100607195682	-1.076465165039369
0.1881353188754882	1.0028298984508954	0.2245552646325201	0.36173936899430015	-1.077532882220502
0.18830542314210255	1.0028308792883271	0.2245511188756542	0.3620686788408639	-1.0786006654374234
0.18847552740871693	1.0028318498923423	0.2245470163303179	0.36239799024308905	-1.0796685140112343
0.1886456316753313	1.0028328102547195	0.22454295703260094	0.3627273031847876	-1.0807364272622888
0.18881573594194564	1.0028337603673225	0.2245389410182192	0.3630566176497542	-1.0818044045101998
0.18898584020856002	1.002834700222101	0.224534968322514	0.36338593362176663	-1.0828724450738483
0.1891559444751744	1.00283562981109	0.22453103898045154	0.3637152510845854	-1.0839405482713904
0.18932604874178877	1.0028365491264113	0.22452715302662263	0.36404457002195456	-1.0850087134202644
0.1894961530084031	1.0028374581602713	0.22452331049524188	0.36437389041760143	-1.0860769398371986
0.18966625727501749	1.0028383569049633	0.22451951142014742	0.364703212255237	-1.0871452268382196
0.18983636154163186	1.0028392453528663	0.22451575583480038	0.365032535518556	-1.088213573738659
0.1900064658082462	1.0028401234964461	0.22451204377228434	0.36536186019123723	-1.0892819798531608
0.19017657007486058	1.002840991328254	0.22450837526530482	0.3656911862569434	-1.0903504444956906
0.19034667434147495	1.0028418488409285	0.2245047503461889	0.3660205136993217	-1.0914189669795418
0.19051677860808933	1.0028426960271943	0.22450116904688477	0.36634984250200386	-1.0924875466173434
0.19068688287470367	1.0028435328798626	0.22449763139896114	0.36667917264860617	-1.093556182721068
0.19085698714131805	1.0028443593918313	0.22449413743360683	0.36700850412272984	-1.0946248746020404
0.19102709140793242	1.0028451755560857	0.22449068718163034	0.367337836907961	-1.0956936215709434
0.19119719567454677	1.0028459813656974	0.2244872806734594	0.3676671709878712	-1.0967624229378268
0.19126354895100384	1.0028462928824033	0.22448596374884303	0.3677956360451556	-1.0971793493168172
0.19136729994116114	1.002846776813825	0.22448391793914058	0.36799650634601727	-1.0978312780121153
0.1915374042077755	1.0028475618937147	0.22448059900833867	0.3683258429659416	-1.0989001861026153
0.19170750847438986	1.0028483365986995	0.2244773239103364	0.3686551808311724	-1.0999691465175234
0.19187761274100423	1.0028491009221996	0.22447409267403404	0.36898451992522374	-1.1010381585644342
0.1920477170076186	1.0028498548577232	0.22447090532794886	0.3693138602315959	-1.1021072215503478
0.19221782127423298	1.002850598398865	0.22446776190021475	0.36964320173377546	-1.1031763347816774
0.19238792554084733	1.002851331539308	0.22446466241858185	0.3699725444152354	-1.1042454975642582
0.1925580298074617	1.0028520542728223	0.22446160691041614	0.3703018882594356	-1.1053147092033535
0.19272813407407607	1.0028527665932665	0.22445859540269897	0.37063123324982244	-1.1063839690036643
0.19289823834069042	1.002853468494586	0.22445562792202675	0.3709605793698297	-1.107453276269336
0.1930683426073048	1.002854159970815	0.22445270449461052	0.37128992660287813	-1.108522630303967
0.19323844687391917	1.0028548410160747	0.22444982514627557	0.37161927493237606	-1.1095920304106162
0.1934085511405335	1.002855511624575	0.22444698990246104	0.3719486243417193	-1.1106614758918105
0.1935786554071479	1.0028561717906141	0.22444419878821958	0.37227797481429153	-1.1117309660495538
0.19374875967376226	1.0028568215085776	0.22444145182821698	0.37260732633346433	-1.1128005001853343
0.19391886394037663	1.0028574607729401	0.22443874904673178	0.3729366788825974	-1.113870077600132
0.19408896820699098	1.0028580895782644	0.22443609046765495	0.37326603244503886	-1.1149396975944275
0.19425907247360535	1.002858707919201	0.22443347611448952	0.37359538700412537	-1.1160093594682092
0.19442917674021973	1.0028593157904901	0.22443090601035023	0.37392474254318225	-1.117079062520982
0.19459928100683407	1.0028599131869598	0.22442838017796318	0.3742540990455236	-1.1181488060517755
0.19476938527344845	1.0028605001035262	0.22442589863966556	0.37458345649445285	-1.1192185893591498
0.19493948954006282	1.0028610765351955	0.22442346141740524	0.3749128148732625	-1.1202884117412066
0.19510959380667717	1.0028616424770616	0.22442106853274044	0.37524217416523453	-1.1213582724955955
0.19527969807329154	1.0028621979243073	0.22441872000683957	0.3755715343536407	-1.1224281709195216
0.1953460513497486	1.0028624117436338	0.22441781593847657	0.37570000948713983	-1.1228455206940124
0.19544980233990591	1.0028627428722052	0.2244164158604807	0.3759008954217425	-1.1234981063097549
0.1956199066065203	1.0028632773161157	0.22441415611405136	0.3762302573527913	-1.1245680779626375
0.19579001087313463	1.0028638012514888	0.2244119407875483	0.376559620130029	-1.1256380851740917
0.195960115139749	1.0028643146738636	0.22440976990057712	0.37688898373668767	-1.1267081272396282
0.19613021940636338	1.0028648175788686	0.22440764347235193	0.37721834815599	-1.1277782034543546
0.19630032367297773	1.0028653099622205	0.22440556152169522	0.37754771337114945	-1.1288483131129825
0.1964704279395921	1.0028657918197266	0.2244035240670374	0.37787707936537046	-1.1299184555098365
0.19664053220620648	1.0028662631472824	0.22440153112641667	0.37820644612184867	-1.1309886299388616
0.19681063647282085	1.0028667239408735	0.22439958271747876	0.378535813623771	-1.132058835693632
0.1969807407394352	1.0028671741965747	0.2243976788574765	0.37886518185431584	-1.1331290720673592
0.19715084500604957	1.0028676139105501	0.22439581956326973	0.3791945507966535	-1.1341993383528992
0.19732094927266394	1.0028680430790538	0.22439400485132507	0.37952392043394595	-1.1352696338427615
0.1974910535392783	1.0028684616984287	0.22439223473771552	0.3798532907493475	-1.136339957829117
0.19766115780589266	1.0028688697651083	0.22439050923812032	0.3801826617260045	-1.1374103096038062
0.19783126207250704	1.002869267275615	0.22438882836782478	0.380512033347056	-1.1384806884583476
0.19800136633912138	1.0028696542265614	0.22438719214171987	0.38084140559563373	-1.139551093683945
0.19817147060573576	1.0028700306146496	0.22438560057430224	0.381170778454862	-1.1406215245714968
0.19834157487235013	1.0028703964366719	0.2243840536796738	0.3815001519078585	-1.1416919804116035
0.1985116791389645	1.0028707516895101	0.2243825514715416	0.38182952593773406	-1.142762460494576
0.19868178340557885	1.002871096370136	0.22438109396321762	0.38215890052759277	-1.1438329641104439
0.19885188767219322	1.0028714304756112	0.2243796811676186	0.3824882756605326	-1.1449034905489637
0.1990219919388076	1.0028717540030876	0.22437831309726583	0.38281765131964524	-1.1459740390996267
0.19919209620542194	1.0028720669498072	0.22437698976428488	0.3831470274880163	-1.147044609051668
0.19936220047203632	1.0028723693131019	0.22437571118040558	0.3834764041487258	-1.1481151996940735
0.19942855374849336	1.00287248438731	0.22437522457254952	0.3836048855980472	-1.1485328148800313
0.1995323047386507	1.0028726610903933	0.22437447735696173	0.383805781284848	-1.1491858103155896
0.19970240900526504	1.0028729422791938	0.22437328830489095	0.3841351588794517	-1.15025644020473
0.1998725132718794	1.0028732128771056	0.22437214403473454	0.3844645369156006	-1.151327088649785
0.20004261753849378	1.0028734728818214	0.22437104455663734	0.3847939153763534	-1.1523977549388293
0.20021272180510816	1.0028737222911237	0.22436998988034756	0.3851232942447638	-1.1534684383597302
0.2003828260717225	1.0028739611028856	0.22436898001521663	0.38545267350388107	-1.1545391382001562
0.20055293033833688	1.0028741893150703	0.22436801497019898	0.3857820531367498	-1.1556098537475843
0.20072303460495125	1.0028744069257316	0.22436709475385216	0.38611143312641044	-1.15668058428931
0.2008931388715656	1.0028746139330134	0.22436621937433637	0.3864408134558994	-1.1577513291124537
0.20106324313817997	1.0028748103351501	0.22436538883941465	0.38677019410824925	-1.1588220875039703
0.20123334740479434	1.0028749961304664	0.22436460315645254	0.38709957506648873	-1.1598928587506567
0.2014034516714087	1.0028751713173774	0.22436386233241815	0.38742895631364327	-1.1609636421391607
0.20157355593802306	1.002875335894389	0.22436316637388182	0.3877583378327348	-1.1620344369559887
0.20174366020463744	1.002875489860097	0.22436251528701634	0.3880877196067824	-1.1631052424875141
0.2019137644712518	1.002875633213188	0.2243619090775966	0.388417101618802	-1.164176058019986
0.20208386873786616	1.0028757659524394	0.22436134775099958	0.388746483851807	-1.1652468828395373
0.20225397300448053	1.0028758880767186	0.22436083131220433	0.38907586628880825	-1.1663177162321923
0.2024240772710949	1.0028759995849836	0.22436035976579183	0.38940524891281414	-1.1673885574838767
0.20259418153770925	1.0028761004762832	0.2243599331159449	0.3897346317068311	-1.1684594058804236
0.20276428580432362	1.0028761907497568	0.22435955136644825	0.39006401465386353	-1.169530260707584
0.202934390070938	1.002876270404634	0.22435921452068833	0.3903933977369141	-1.1706011212510334
0.20310449433755234	1.0028763394402351	0.22435892258165327	0.390722780938984	-1.1716719867963812
0.20327459860416672	1.0028763978559714	0.2243586755519329	0.3910521642430729	-1.1727428566291784
0.2034447028707811	1.0028764456513446	0.22435847343371867	0.3913815476321794	-1.1738137300349265
0.20351105614723813	1.0028764614156425	0.22435840676925695	0.39151003159562664	-1.1742314508780327
0.20361480713739546	1.0028764828259464	0.22435831622880367	0.3917109310893012	-1.1748846062990852
0.2037849114040098	1.00287650937946	0.2243582039385825	0.39204031459743516	-1.1759554847070808
0.20395501567062418	1.002876525311659	0.2243581365640513	0.3923696981395775	-1.1770263645443149
0.20412511993723856	1.002876530622407	0.22435811410580783	0.3926990816987242	-1.1780972450961724
0.2042952242038529	1.002876525311659	0.2243581365640513	0.39302846525787083	-1.17916812564803
0.20446532847046728	1.00287650937946	0.2243582039385825	0.3933578488000132	-1.180239005485264
0.20463543273708165	1.0028764828259464	0.22435831622880367	0.3936872323081472	-1.1813098838932596
0.20480553700369603	1.0028764456513446	0.22435847343371867	0.394016615765269	-1.1823807601574183
0.20497564127031037	1.0028763978559714	0.2243586755519329	0.3943459991543755	-1.1834516335631664
0.20514574553692475	1.0028763394402351	0.22435892258165327	0.3946753824584644	-1.1845225033959639
0.20531584980353912	1.002876270404634	0.22435921452068833	0.3950047656605342	-1.1855933689413116
0.20548595407015346	1.0028761907497568	0.22435955136644825	0.3953341487435848	-1.186664229484761
0.20565605833676784	1.0028761004762832	0.2243599331159449	0.39566353169061724	-1.1877350843119212
0.2058261626033822	1.0028759995849836	0.22436035976579183	0.3959929144846342	-1.1888059327084683
0.20599626686999656	1.0028758880767186	0.22436083131220433	0.39632229710864014	-1.1898767739601526
0.20616637113661093	1.0028757659524394	0.22436134775099958	0.39665167954564134	-1.1909476073528078
0.2063364754032253	1.002875633213188	0.2243619090775966	0.39698106177864634	-1.192018432172359
0.20650657966983968	1.002875489860097	0.22436251528701634	0.397310443790666	-1.193089247704831
0.20667668393645403	1.002875335894389	0.22436316637388182	0.39763982556471356	-1.1941600532363563
0.2068467882030684	1.0028751713173774	0.22436386233241815	0.3979692070838051	-1.1952308480531841
0.20701689246968277	1.0028749961304664	0.22436460315645254	0.3982985883309596	-1.196301631441688
0.20718699673629712	1.0028748103351501	0.22436538883941465	0.3986279692891991	-1.1973724026883745
0.2073571010029115	1.0028746139330134	0.22436621937433637	0.3989573499415489	-1.1984431610798911
0.20752720526952587	1.0028744069257316	0.22436709475385216	0.39928673027103795	-1.1995139059030349
0.2075935585459829	1.002874323302697	0.22436744837319175	0.3994152129304325	-1.199931571942421
0.2076973095361402	1.0028741893150703	0.22436801497019898	0.3996161102606986	-1.2005846364447605
0.20786741380275459	1.0028739611028856	0.22436898001521663	0.3999454898935673	-1.2016553519921889
0.20803751806936896	1.0028737222911237	0.22436998988034756	0.4002748691526845	-1.2027260518326146
0.20820762233598333	1.0028734728818214	0.22437104455663734	0.40060424802109496	-1.2037967352535155
0.20837772660259768	1.0028732128771056	0.22437214403473454	0.4009336264818477	-1.2048674015425598
0.20854783086921205	1.0028729422791938	0.22437328830489095	0.4012630045179967	-1.205938049987615
0.20871793513582643	1.0028726610903933	0.22437447735696173	0.4015923821126004	-1.2070086798767554
0.20888803940244077	1.0028723693131019	0.22437571118040558	0.40192175924872253	-1.2080792904982713
0.20905814366905515	1.0028720669498072	0.22437698976428488	0.402251135909432	-1.2091498811406771
0.20922824793566952	1.0028717540030876	0.22437831309726583	0.4025805120778031	-1.2102204510927181
0.20939835220228387	1.0028714304756112	0.2243796811676186	0.4029098877369157	-1.2112909996433812
0.20956845646889824	1.002871096370136	0.22438109396321762	0.40323926286985556	-1.212361526081901
0.2097385607355126	1.0028707516895101	0.2243825514715416	0.40356863745971433	-1.213432029697769
0.209908665002127	1.0028703964366719	0.2243840536796738	0.4038980114895898	-1.2145025097807414
0.21007876926874133	1.0028700306146496	0.22438560057430226	0.4042273849425863	-1.215572965620848
0.2102488735353557	1.0028696542265614	0.2243871921417199	0.40455675780181466	-1.2166433965084
0.21041897780197008	1.002869267275615	0.22438882836782478	0.4048861300503923	-1.2177138017339975
0.21058908206858443	1.0028688697651083	0.22439050923812034	0.4052155016714438	-1.2187841805885387
0.2107591863351988	1.0028684616984287	0.22439223473771552	0.4055448726481009	-1.219854532363228
0.21092929060181317	1.0028680430790538	0.22439400485132507	0.4058742429635024	-1.2209248563495836
0.21109939486842752	1.0028676139105501	0.22439581956326973	0.40620361260079485	-1.2219951518394458
0.2112694991350419	1.0028671741965747	0.2243976788574765	0.4065329815431325	-1.2230654181249856
0.21143960340165627	1.0028667239408735	0.22439958271747876	0.40686234977367736	-1.2241356544987128
0.21160970766827064	1.0028662631472824	0.22440153112641667	0.40719171727559966	-1.2252058602534834
0.21167606094472768	1.0028660805474705	0.22440230322458365	0.407320194821315	-1.2256233113948933
0.211779811934885	1.0028657918197266	0.2244035240670374	0.4075210840320779	-1.2262760346825086
0.21194991620149936	1.0028653099622205	0.22440556152169522	0.4078504500262989	-1.2273461770793626
0.21212002046811373	1.0028648175788686	0.22440764347235195	0.40817981524145835	-1.2284162867379904
0.21229012473472808	1.0028643146738636	0.22440976990057712	0.40850917966076067	-1.2294863629527166
0.21246022900134245	1.0028638012514888	0.2244119407875483	0.4088385432674193	-1.2305564050182534
0.21263033326795683	1.0028632773161157	0.22441415611405136	0.409167906044657	-1.2316264122297076
0.2128004375345712	1.0028627428722052	0.2244164158604807	0.4094972679757059	-1.2326963838825902
0.21297054180118555	1.0028621979243073	0.22441872000683957	0.4098266290438077	-1.2337663192728234
0.21314064606779992	1.0028616424770616	0.22442106853274046	0.4101559892322138	-1.2348362176967496
0.2133107503344143	1.0028610765351955	0.22442346141740524	0.4104853485241859	-1.2359060784511382
0.21348085460102864	1.0028605001035262	0.22442589863966556	0.41081470690299554	-1.236975900833195
0.21365095886764301	1.0028599131869598	0.22442838017796318	0.41114406435192474	-1.2380456841405696
0.2138210631342574	1.0028593157904901	0.22443090601035023	0.41147342085426614	-1.2391154276713627
0.21399116740087173	1.002858707919201	0.22443347611448952	0.41180277639332297	-1.2401851307241358
0.2141612716674861	1.0028580895782644	0.22443609046765495	0.41213213095240947	-1.2412547925979176
0.21433137593410048	1.0028574607729401	0.22443874904673178	0.412461484514851	-1.242324412592213
0.21450148020071486	1.0028568215085776	0.22444145182821698	0.41279083706398406	-1.2433939900070106
0.2146715844673292	1.0028561717906141	0.22444419878821958	0.41312018858315686	-1.244463524142791
0.21484168873394358	1.002855511624575	0.22444698990246104	0.41344953905572907	-1.2455330143005345
0.21501179300055795	1.0028548410160747	0.22444982514627557	0.41377888846507227	-1.246602459781729
0.2151818972671723	1.002854159970815	0.22445270449461052	0.4141082367945702	-1.2476718598883778
0.21535200153378667	1.002853468494586	0.22445562792202675	0.41443758402761866	-1.248741213923009
0.21552210580040104	1.0028527665932665	0.22445859540269897	0.4147669301476259	-1.2498105211886807
0.2156922100670154	1.0028520542728223	0.22446160691041614	0.4150962751380128	-1.2508797809889916
0.21575856334347246	1.0028517735915472	0.22446279355241974	0.4152247437938982	-1.2512968585730495
0.21586231433362976	1.002851331539308	0.22446466241858185	0.4154256189822129	-1.251948992628087
0.21603241860024414	1.002850598398865	0.22446776190021475	0.41575496166367293	-1.2530181554106674
0.2162025228668585	1.0028498548577232	0.22447090532794886	0.41608430316585243	-1.2540872686419973
0.21637262713347286	1.0028491009221996	0.22447409267403406	0.41641364347222465	-1.2551563316279106
0.21654273140008723	1.0028483365986995	0.22447732391033642	0.41674298256627595	-1.2562253436748216
0.2167128356667016	1.0028475618937147	0.22448059900833867	0.4170723204315067	-1.2572943040897298
0.21688293993331595	1.002846776813825	0.22448391793914058	0.41740165705143106	-1.2583632121802297
0.21705304419993032	1.0028459813656974	0.22448728067345944	0.4177309924095771	-1.259432067254518
0.2172231484665447	1.0028451755560857	0.22449068718163034	0.4180603264894873	-1.2605008686214016
0.21739325273315904	1.0028443593918313	0.22449413743360683	0.41838965927471855	-1.2615696155903044
0.21756335699977342	1.0028435328798626	0.22449763139896114	0.41871899074884217	-1.2626383074712768
0.2177334612663878	1.0028426960271943	0.2245011690468848	0.41904832089544447	-1.2637069435750017
0.21790356553300216	1.0028418488409285	0.2245047503461889	0.41937764969812663	-1.2647755232128033
0.2180736697996165	1.002840991328254	0.22450837526530482	0.419706977140505	-1.2658440456966542
0.21824377406623088	1.0028401234964461	0.22451204377228434	0.42003630320621116	-1.266912510339184
0.21841387833284526	1.0028392453528663	0.2245157558348004	0.4203656278788923	-1.2679809164536862
0.2185839825994596	1.0028383569049633	0.22451951142014745	0.42069495114221134	-1.2690492633541253
0.21875408686607398	1.0028374581602713	0.22452331049524188	0.4210242729798469	-1.2701175503551463
0.21892419113268835	1.0028365491264113	0.22452715302662263	0.42135359337549383	-1.2711857767720807
0.2190942953993027	1.00283562981109	0.22453103898045157	0.421682912312863	-1.2722539419209546
0.21926439966591707	1.002834700222101	0.224534968322514	0.42201222977568176	-1.2733220451184966
0.21943450393253144	1.0028337603673225	0.22453894101821922	0.4223415457476941	-1.2743900856821453
0.21960460819914582	1.0028328102547195	0.22454295703260094	0.42267086021266076	-1.2754580629300563
0.21977471246576016	1.0028318498923423	0.2245470163303179	0.4230001731543593	-1.2765259761811105
0.21984106574221723	1.0028314725026855	0.22454861148450866	0.4231286292022336	-1.2769425240324999
0.21994481673237454	1.0028308792883271	0.2245511188756542	0.4233294845565844	-1.2775938247549217
0.2201149209989889	1.0028298984508954	0.2245552646325201	0.42365879440314824	-1.2786616079718431
0.22028502526560326	1.0028289073883538	0.2245594535644522	0.4239881026778801	-1.279729325152976
0.22045512953221763	1.0028279061090948	0.22456368563461424	0.42431740936462725	-1.2807969756201767
0.220625233798832	1.0028268946215955	0.22456796080579752	0.42464671444725444	-1.2818645586960637
0.22079533806544638	1.0028258729344184	0.22457227904042149	0.4249760179096447	-1.2829320737040262
0.22096544233206072	1.0028248410562108	0.2245766403005342	0.42530531973569896	-1.2839995199682304
0.2211355465986751	1.0028237989957045	0.2245810445478129	0.4256346199093367	-1.2850668968136274
0.22130565086528947	1.0028227467617168	0.22458549174356474	0.42596391841449577	-1.2861342035659609
0.22147575513190382	1.0028216843631488	0.22458998184872697	0.42629321523513275	-1.287201439551774
0.2216458593985182	1.0028206118089864	0.2245945148238679	0.4266225103552231	-1.2882686040984166
0.22181596366513257	1.0028195291082997	0.22459909062918726	0.42695180375876113	-1.289335696534054
0.2219860679317469	1.0028184362702435	0.22460370922451675	0.42728109542976056	-1.2904027161876725
0.22215617219836128	1.002817333304056	0.2246083705693207	0.4276103853522544	-1.2914696623890876
0.22232627646497566	1.0028162202190598	0.22461307462269667	0.4279396735102951	-1.292536534468951
0.22249638073159003	1.0028150970246612	0.22461782134337593	0.42826895988795505	-1.2936033317587583
0.22266648499820438	1.0028139637303504	0.22462261068972422	0.42859824446932626	-1.294670053590856
0.22283658926481875	1.002812820345701	0.22462744261974213	0.42892752723852096	-1.2957366992984487
0.22300669353143313	1.0028116668803704	0.2246323170910659	0.4292568081796715	-1.2968032682156063
0.22317679779804747	1.0028105033440988	0.22463723406096797	0.42958608727693065	-1.2978697596772715
0.22334690206466185	1.0028093297467102	0.22464219348635753	0.4299153645144717	-1.2989361730192666
0.22351700633127622	1.0028081460981115	0.2246471953237812	0.4302446398764888	-1.3000025075783006
0.22368711059789056	1.002806952408292	0.2246522395294236	0.43057391334719686	-1.301068762691977
0.22385721486450494	1.0028057486873252	0.2246573260591081	0.43090318491083185	-1.3021349376988005
0.22392356814096198	1.0028052764294837	0.22465932164794533	0.43103162471423745	-1.3025508031426498
0.2240273191311193	1.0028045349453656	0.2246624548682973	0.43123245455165093	-1.3032010319381835
0.22419742339773369	1.0028033111926515	0.2246676259120938	0.4315617222539328	-1.3042670447504543
0.22436752766434803	1.0028020774395032	0.22467283914524067	0.4318909880019776	-1.3053329754768637
0.2245376319309624	1.0028008336963232	0.22467809452212226	0.4322202517801072	-1.3063988234595918
0.22470773619757678	1.0027995799735963	0.22468339199676488	0.43254951357266536	-1.3074645880417552
0.22487784046419113	1.0027983162818892	0.2246887315228372	0.4328787733640179	-1.308530268567414
0.2250479447308055	1.0027970426318507	0.22469411305365125	0.4332080311385529	-1.309595864381579
0.22521804899741987	1.002795759034211	0.2246995365421628	0.4335372868806807	-1.3106613748302183
0.22538815326403422	1.002794465499782	0.2247050019409722	0.4338665405748343	-1.3117267992602644
0.2255582575306486	1.0027931620394572	0.22471050920232502	0.43419579220546933	-1.3127921370196212
0.22572836179726297	1.0027918486642116	0.22471605827811264	0.4345250417570643	-1.3138573874571708
0.22589846606387734	1.0027905253851008	0.2247216491198731	0.4348542892141208	-1.3149225499227803
0.22606857033049169	1.0027891922132617	0.22472728167879166	0.4351835345611635	-1.315987623767309
0.22623867459710606	1.0027878491599123	0.22473295590570147	0.4355127777827405	-1.3170526083426144
0.22640877886372043	1.0027864962363509	0.22473867175108442	0.43584201886342333	-1.3181175030015604
0.22657888313033478	1.0027851334539566	0.22474442916507167	0.43617125778780735	-1.3191823070980229
0.22674898739694915	1.0027837608241892	0.2247502280974445	0.43650049454051154	-1.3202470199868965
0.22691909166356353	1.002782378358588	0.2247560684976349	0.436829729106179	-1.3213116410241026
0.2270891959301779	1.0027809860687733	0.2247619503147264	0.4371589614694769	-1.3223761695665943
0.22725930019679225	1.002779583966445	0.22476787349745464	0.4374881916150968	-1.3234406049723648
0.22742940446340662	1.0027781720633826	0.2247738379942083	0.4378174195277546	-1.3245049466004528
0.227599508730021	1.0027767503714458	0.22477984375302965	0.4381466451921909	-1.32556919381095
0.22776961299663534	1.0027753189025732	0.22478589072161534	0.438475868593171	-1.3266333459650066
0.2279397172632497	1.0027738776687831	0.2247919788473172	0.43880508971548515	-1.3276974024248396
0.22800607053970676	1.002773312835929	0.22479436481466603	0.43893350974241135	-1.3281124372574482
0.2281098215298641	1.0027724266821731	0.22479810807714284	0.4391343085439488	-1.3287613625537382
0.22827992579647843	1.00277096595492	0.22480427835775657	0.4394635250634024	-1.32982522571607
0.2284500300630928	1.0027694954992785	0.22481048963548003	0.439792739258712	-1.3308889912772894
0.22862013432970718	1.0027680153275833	0.22481674185629297	0.44012195111476904	-1.3319526586039419
0.22879023859632155	1.0027665254522469	0.224823034965834	0.4404511606164908	-1.3330162270636716
0.2289603428629359	1.0027650258857606	0.22482936890940144	0.4407803677488202	-1.3340796960252281
0.22913044712955027	1.0027635166406934	0.22483574363195394	0.4411095724967264	-1.3351430648584723
0.22930055139616465	1.0027619977296929	0.2248421590781114	0.44143877484520444	-1.336206332934383
0.229470655662779	1.0027604691654846	0.2248486151921556	0.441767974779276	-1.3372694996250631
0.22964075992939337	1.0027589309608713	0.2248551119180311	0.4420971722839888	-1.3383325643037465
0.22981086419600774	1.002757383128734	0.22486164919934598	0.4424263673444176	-1.3393955263448039
0.2299809684626221	1.0027558256820308	0.2248682269793726	0.44275555994566346	-1.3404583851237493
0.23015107272923646	1.002754258633797	0.22487484520104845	0.4430847500728547	-1.3415211400172466
0.23032117699585083	1.0027526819971448	0.2248815038069769	0.4434139377111465	-1.3425837904031155
0.2304912812624652	1.0027510957852641	0.224888202739428	0.44374312284572126	-1.3436463356603376
0.23066138552907955	1.0027495000114206	0.22489494194033935	0.4440723054617888	-1.3447087751690634
0.23083148979569393	1.0027478946889572	0.22490172135131675	0.4444014855445862	-1.3457711083106176
0.2310015940623083	1.002746279831293	0.22490854091363524	0.4447306630793784	-1.3468333344675056
0.23117169832892265	1.0027446554519233	0.22491540056823975	0.44505983805145805	-1.3478954530234202
0.23134180259553702	1.0027430215644193	0.2249223002557459	0.44538901044614576	-1.3489574633632464
0.2315119068621514	1.0027413781824288	0.22492923991644098	0.44571818024879	-1.3500193648730694
0.23168201112876574	1.0027397253196741	0.2249362194902846	0.4460473474447677	-1.3510811569401786
0.23185211539538012	1.0027380629899545	0.22494323891690973	0.44637651201948403	-1.3521428389530754
0.2320222196619945	1.0027363912071434	0.22495029813562328	0.4467056739583726	-1.353204410301478
0.23208857293845153	1.0027357365280178	0.22495306252943392	0.44683407080268195	-1.3536184717036568
0.23219232392860886	1.0027347099851898	0.22495739708540716	0.44703483324689575	-1.354265870376328
0.2323624281952232	1.002733019338118	0.22496453570491895	0.4473639898705445	-1.3553272185697964
0.23253253246183758	1.002731319280027	0.2249717139324929	0.4476931438148388	-1.3563884542752895
0.23270263672845196	1.00272960982509	0.22497893170614072	0.4480222950653278	-1.3574495768874542
0.2328727409950663	1.0027278909875552	0.22498618896355232	0.4483514436075896	-1.3585105858021846
0.23304284526168068	1.0027261627817448	0.22499348564209692	0.4486805894272319	-1.3595714804166281
0.23321294952829505	1.0027244252220553	0.22500082167882363	0.44900973250989157	-1.3606322601291905
0.2333830537949094	1.0027226783229568	0.22500819701046249	0.4493388728412353	-1.3616929243395417
0.23355315806152377	1.0027209220989937	0.22501561157342537	0.44966801040695953	-1.3627534724486225
0.23372326232813814	1.002719156564783	0.22502306530380664	0.4499971451927904	-1.3638139038586496
0.23389336659475252	1.0027173817350161	0.22503055813738426	0.45032627718448426	-1.3648742179731215
0.23406347086136686	1.002715597624457	0.22503809000962058	0.45065540636782747	-1.3659344141968242
0.23423357512798124	1.0027138042479429	0.22504566085566313	0.4509845327286368	-1.3669944919358368
0.2344036793945956	1.0027120016203832	0.22505327061034566	0.4513136562527593	-1.3680544505975376
0.23457378366120996	1.002710189756761	0.22506091920818896	0.45164277692607274	-1.3691142895906088
0.23474388792782433	1.002708368672131	0.22506860658340175	0.4519718947344854	-1.3701740083250429
0.2349139921944387	1.0027065383816203	0.22507633266988153	0.45230100966393644	-1.3712336062121486
0.23508409646105308	1.002704698900428	0.2250840974012156	0.452630121700396	-1.372293082664555
0.23525420072766742	1.0027028502438255	0.22509190071068183	0.4529592308298653	-1.3733524370962185
0.2354243049942818	1.0027009924271553	0.22509974253124967	0.4532883370383767	-1.374411668922427
0.23559440926089617	1.0026991254658317	0.22510762279558102	0.45361744031199397	-1.3754707775598072
0.23576451352751052	1.0026972493753399	0.2251155414360311	0.45394654063681233	-1.3765297624263275
0.2359346177941249	1.0026953641712368	0.22512349838464946	0.45427563799895854	-1.3775886229413061
0.23610472206073926	1.0026934698691494	0.22513149357318082	0.4546047323845911	-1.3786473585254144
0.2361710753371963	1.0026927284876606	0.2251346226421693	0.4547331027859136	-1.3790603099081271
0.2362748263273536	1.002691566484776	0.22513952693306602	0.4549338237799005	-1.3797059686006832
0.23644493059396798	1.0026896540338852	0.22514759839544296	0.4552629121711089	-1.3807644525905078
0.23661503486058236	1.002687732532316	0.2251557078911475	0.45559199754447094	-1.3818228099196534
0.23678513912719673	1.002685801995977	0.2251638553507144	0.45592107988627323	-1.3828810400142606
0.23695524339381108	1.0026838624408474	0.2251720407043783	0.4562501591828347	-1.3839391423018501
0.23712534766042545	1.0026819138829757	0.22518026388207457	0.45657923542050693	-1.3849971162113281
0.23729545192703982	1.0026799563384798	0.22518852481344034	0.456908308585674	-1.386054961172992
0.23746555619365417	1.0026779898235474	0.22519682342781544	0.4572373786647527	-1.3871126766185347
0.23763566046026854	1.0026760143544344	0.22520515965424326	0.45756644564419274	-1.3881702619810503
0.23780576472688292	1.0026740299474666	0.22521353342147174	0.45789550951047664	-1.3892277166950397
0.23797586899349726	1.0026720366190378	0.2252219446579544	0.4582245702501202	-1.390285040196414
0.23814597326011164	1.0026700343856108	0.22523039329185118	0.45855362784967224	-1.391342231922501
0.238316077526726	1.002668023263716	0.2252388792510295	0.458882682295715	-1.3923992913120506
0.23848618179334038	1.0026660032699524	0.2252474024630652	0.45921173357486417	-1.3934562178052377
0.23865628605995473	1.0026639744209869	0.2252559628552434	0.459540781673769	-1.394513010843669
0.2388263903265691	1.0026619367335539	0.2252645603545596	0.4598698265791123	-1.3955696698703879
0.23899649459318348	1.002659890224455	0.22527319488772063	0.4601988682776108	-1.396626194329878
0.23916659885979782	1.0026578349105595	0.22528186638114553	0.4605279067560151	-1.3976825836680695
0.2393367031264122	1.0026557708088037	0.22529057476096664	0.4608569420011098	-1.3987388373323433
0.23950680739302657	1.0026536979361904	0.2252993199530305	0.4611859739997138	-1.3997949547715356
0.23967691165964092	1.0026516163097894	0.22530810188289896	0.4615150027386799	-1.4008509354359433
0.2398470159262553	1.0026495259467365	0.2253169204758499	0.4618440282048956	-1.4019067787773285
0.24001712019286967	1.0026474268642342	0.22532577565687853	0.4621730503852827	-1.4029624842489228
0.24018722445948404	1.0026453190795508	0.22533466735069815	0.4625020692667977	-1.404018051305433
0.24025357773594108	1.0026444945316826	0.22533814565345603	0.46263041012869244	-1.4044297630790374
0.24035732872609838	1.0026432026100198	0.2253435954817413	0.46283108483643176	-1.4050734794030446
0.24052743299271276	1.0026410774730417	0.22535255997416062	0.4631600970812108	-1.4061287679994272
0.24069753725932713	1.0026389436860805	0.22536156075182995	0.4634891059881957	-1.4071839165537392
0.24086764152594148	1.002636801266667	0.22537059773834525	0.4638181115444824	-1.4082389245266316
0.24103774579255585	1.002634650232396	0.22537967085702568	0.46414711373720197	-1.4092937913802532
0.24120785005917023	1.0026324906009272	0.22538878003091456	0.46447611255352067	-1.4103485165782557
0.24137795432578457	1.002630322389985	0.22539792518278043	0.4648051079806402	-1.411403099585796
0.24154805859239895	1.0026281456173578	0.2254071062351179	0.46513410000579763	-1.4124575398695434
0.24171816285901332	1.0026259603008985	0.22541632311014892	0.46546308861626573	-1.4135118368976822
0.2418882671256277	1.0026237664585234	0.22542557572982352	0.4657920737993528	-1.414565990139917
0.24205837139224204	1.0026215641082126	0.2254348640158211	0.466121055542403	-1.4156199990674767
0.2422284756588564	1.0026193532680094	0.2254441878895512	0.46645003383279643	-1.4166738631531184
0.2423985799254708	1.0026171339560213	0.2254535472721547	0.466779008657949	-1.4177275818711326
0.24256868419208513	1.0026149061904173	0.22546294208450474	0.46710798000531295	-1.4187811546973474
0.2427387884586995	1.00261266998943	0.2254723722472078	0.4674369478623764	-1.419834581109132
0.24290889272531388	1.0026104253713546	0.2254818376806047	0.467765912216664	-1.4208878605854016
0.24307899699192825	1.0026081723545486	0.22549133830477167	0.4680948730557368	-1.4219409926066215
0.2432491012585426	1.0026059109574312	0.22550087403952135	0.46842383036719226	-1.4229939766548108
0.24341920552515697	1.0026036411984838	0.22551044480440383	0.46875278413866434	-1.4240468122135472
0.24358930979177135	1.0026013630962496	0.2255200505187077	0.4690817343578239	-1.4250994987679708
0.2437594140583857	1.0025990766693327	0.22552969110146104	0.46941068101237843	-1.4261520358047883
0.24392951832500007	1.002596781936399	0.22553936647143252	0.4697396240900723	-1.4272044228122764
0.24409962259161444	1.0025944789161751	0.2255490765471325	0.47006856357868704	-1.4282566592802872
0.2442697268582288	1.0025921676274483	0.22555882124681387	0.4703974994660411	-1.4293087447002506
0.24433608013468586	1.002591263815819	0.22556263177162703	0.4705258078722636	-1.4297190949604066
0.24443983112484316	1.002589848089067	0.22556860048847333	0.47072643173999007	-1.4303606785651795
0.24460993539145753	1.0025875203199388	0.2255784141898523	0.47105536038842694	-1.431412460369673
0.2447800396580719	1.0025851843390325	0.225588262268438	0.47138428539928195	-1.4324640896099208
0.24495014392468625	1.0025828401653765	0.2255981446414646	0.4717132067605229	-1.4335155657837064
0.24512024819130063	1.0025804878180584	0.22560806122591404	0.47204212446015503	-1.434566888390412
0.245290352457915	1.0025781273162255	0.22561801193851735	0.4723710384862213	-1.435618056931021
0.24546045672452935	1.0025757586790844	0.2256279966957556	0.4726999488268024	-1.436669070908123
0.24563056099114372	1.0025733819259006	0.2256380154138609	0.4730288554700167	-1.4377199298259165
0.2458006652577581	1.0025709970759982	0.2256480680088175	0.4733577584040207	-1.4387706331902135
0.24597076952437244	1.0025686041487598	0.225658154396363	0.47368665761700873	-1.4398211805084429
0.2461408737909868	1.0025662031636264	0.22566827449198917	0.4740155530972132	-1.4408715712896536
0.2463109780576012	1.0025637941400973	0.22567842821094322	0.4743444448329049	-1.4419218050445193
0.24648108232421556	1.0025613770977293	0.22568861546822871	0.4746733328123926	-1.4429718812853407
0.2466511865908299	1.0025589520561364	0.22569883617860678	0.4750022170240237	-1.4440217995260505
0.24682129085744428	1.0025565190349908	0.2257090902565971	0.4753310974561837	-1.4450715592822154
0.24699139512405865	1.0025540780540212	0.22571937761647903	0.47565997409729693	-1.446121160071041
0.247161499390673	1.0025516291330134	0.2257296981722926	0.4759888469358262	-1.447170601411375
0.24733160365728737	1.00254917229181	0.2257400518378397	0.47631771596027295	-1.4482198828237096
0.24750170792390175	1.0025467075503098	0.2257504385266851	0.4766465811591775	-1.4492690038301863
0.2476718121905161	1.0025442349284681	0.2257608581521575	0.47697544252111895	-1.4503179639545982
0.24784191645713047	1.0025417544462958	0.22577131062735065	0.4773043000347153	-1.451366762722394
0.24801202072374484	1.0025392661238597	0.22578179586512448	0.47763315368862364	-1.452415399660682
0.24818212499035922	1.0025367699812822	0.2257923137781061	0.4779620034715401	-1.4534638742982309
0.24835222925697356	1.0025342660387409	0.22580286427869092	0.4782908493722	-1.4545121861654762
0.24841858253343063	1.0025332872051669	0.2258069885722478	0.47841912260095565	-1.4549210612906294
0.24852233352358793	1.0025317543164682	0.2258134472790438	0.478619691379378	-1.4555603347945212
0.2486924377902023	1.0025292348347519	0.2258240626911	0.4789485294818879	-1.4566083197191415
0.24886254205681665	1.0025267076139337	0.22583471042656642	0.479277363668583	-1.4576561404747874
0.24903264632343103	1.0025241726744099	0.2258453903969226	0.47960619392835613	-1.4587037965985874
0.2492027505900454	1.0025216300366309	0.22585610251342192	0.4799350202501397	-1.459751287629351
0.24937285485665975	1.0025190797211012	0.22586684668709245	0.4802638426229055	-1.4607986131075723
0.24954295912327412	1.0025165217483782	0.22587762282873836	0.48059266103566545	-1.4618457725754328
0.2497130633898885	1.002513956139074	0.2258884308489408	0.4809214754774709	-1.4628927655768043
0.24988316765650287	1.0025113829138521	0.22589927065805912	0.48125028593741315	-1.463939591657252
0.2500532719231172	1.0025088020934303	0.2259101421662319	0.4815790924046235	-1.4649862503640376
0.2502233761897316	1.0025062136985785	0.225921045283378	0.4819078948682732	-1.4660327412461223
0.25039348045634596	1.0025036177501194	0.2259319799191979	0.4822366933175735	-1.4670790638541689
0.2505635847229603	1.0025010142689272	0.22594294598317444	0.482565487741776	-1.4681252177405462
0.2507336889895747	1.002498403275929	0.22595394338457425	0.4828942781301722	-1.46917120245933
0.25090379325618906	1.0024957847921028	0.2259649720324487	0.48322306447209423	-1.470217017566308
0.2510738975228034	1.0024931588384784	0.22597603183563503	0.48355184675691426	-1.4712626626189804
0.2512440017894178	1.002490525436137	0.22598712270275745	0.4838806249740451	-1.4723081371765647
0.25141410605603215	1.0024878846062106	0.22599824454222828	0.48420939911293986	-1.4733534407999964
0.2515842103226465	1.002485236369882	0.226009397262249	0.4845381691630923	-1.474398573051934
0.2517543145892609	1.0024825807483846	0.22602058077081147	0.4848669351140368	-1.4754435334967593
0.25192441885587524	1.0024799177630022	0.2260317949756989	0.48519569695534837	-1.476488321700582
0.2520945231224896	1.002477247435068	0.22604303978448706	0.4855244546766428	-1.477532937231241
0.252264627389104	1.002474569785966	0.2260543151045454	0.48585320826757666	-1.4785773796583075
0.25243473165571834	1.0024718848371292	0.2260656208430381	0.48618195771784745	-1.4796216485530882
0.2525010849321754	1.0024708355335694	0.22607003914615512	0.4863101932539499	-1.4800289437103067
0.2526048359223327	1.00246919261004	0.22607695690692517	0.48651070301719346	-1.4806657434886261
0.2527749401889471	1.0024664931262295	0.2260883232029637	0.48683944415539415	-1.4817096640397047
0.25294504445556143	1.0024637864072783	0.22609971963770886	0.48716818112226995	-1.4827534097828496
0.2531151487221758	1.002461072474815	0.226111146117515	0.48749691390768235	-1.4837969802963316
0.2532852529887902	1.0024583513505174	0.2261226025485369	0.4878256425015341	-1.4848403751601675
0.2534553572554045	1.0024556230561106	0.22613408883673067	0.4881543668937691	-1.4858835939561246
0.2536254615220189	1.0024528876133678	0.22614560488785512	0.48848308707437266	-1.486926636267722
0.25379556578863327	1.00245014504411	0.22615715060747274	0.48881180303337124	-1.4879695016802323
0.2539656700552476	1.0024473953702053	0.22616872590095077	0.489140514760833	-1.4890121897806852
0.254135774321862	1.0024446386135692	0.2261803306734625	0.4894692222468672	-1.4900547001578688
0.25430587858847636	1.002441874796164	0.22619196482998818	0.4897979254816249	-1.491097032402332
0.2544759828550907	1.0024391039399987	0.22620362827531634	0.4901266244552986	-1.4921391861063875
0.2546460871217051	1.0024363260671287	0.22621532091404475	0.4904553191581224	-1.4931811608641121
0.25481619138831946	1.0024335411996557	0.22622704265058163	0.4907840095803722	-1.4942229562713512
0.2549862956549338	1.0024307493597269	0.2262387933891468	0.4911126957123656	-1.495264571925719
0.2551563999215482	1.0024279505695355	0.2262505730337727	0.49144137754446177	-1.4963060074266017
0.25532650418816255	1.0024251448513204	0.22626238148830558	0.491770055067062	-1.4973472623751587
0.2554966084547769	1.002422332227365	0.22627421865640668	0.4920987282706093	-1.4983883363743258
0.2556667127213913	1.0024195127199984	0.22628608444155324	0.49242739714558864	-1.4994292290288156
0.25583681698800564	1.0024166863515938	0.2262979787470397	0.49275606168252706	-1.5004699399451211
0.25600692125462	1.0024138531445694	0.22630990147597882	0.49308472187199337	-1.5015104687315164
0.2561770255212344	1.002411013121387	0.22632185253130277	0.4934133777045988	-1.502550814998059
0.25634712978784874	1.002408166304553	0.2263338318157643	0.4937420291709965	-1.5035909783565926
0.2565172340544631	1.002405312716617	0.22634583923193788	0.49407067626188184	-1.5046309584207467
0.2565835873309202	1.0024041977748657	0.22635053062042332	0.4941988718067789	-1.5050365779785149
0.2566873383210775	1.0024024523801724	0.22635787468222074	0.4943993189679924	-1.5056707548059407
0.25685744258769183	1.002399585317856	0.22636993806883404	0.49472795728010793	-1.5067103671293849
0.25702754685430623	1.0023967115523469	0.22638202929382412	0.4950565911890507	-1.5077497950100816
0.2571976511209206	1.0023938311063676	0.22639414825906343	0.4953852206856852	-1.5087890380688278
0.2573677553875349	1.0023909440026828	0.22640629486625172	0.4957138457609182	-1.509828095928216
0.2575378596541493	1.0023880502640996	0.2264184690169173	0.4960424664056992	-1.510866968212637
0.25770796392076367	1.0023851499134673	0.22643067061241803	0.49637108261101986	-1.5119056545482805
0.257878068187378	1.0023822429736762	0.22644289955394242	0.4966996943679146	-1.512944154563137
0.2580481724539924	1.0023793294676588	0.2264551557425109	0.4970283016674603	-1.5139824678869997
0.25821827672060677	1.002376409418389	0.22646743907897685	0.4973569045007764	-1.5150205941514663
0.2583883809872211	1.0023734828488808	0.2264797494640277	0.4976855028590251	-1.5160585329899388
0.2585584852538355	1.00237054978219	0.2264920867981862	0.49801409673341107	-1.5170962840376276
0.25872858952044986	1.0023676102414125	0.2265044509818114	0.49834268611518195	-1.5181338469315513
0.2588986937870642	1.0023646642496844	0.22651684191509985	0.49867127099562797	-1.519171221310538
0.2590687980536786	1.002361711830182	0.22652925949808675	0.49899985136608216	-1.5202084068152275
0.25923890232029295	1.0023587530061213	0.22654170363064696	0.4993284272179204	-1.5212454030880729
0.2594090065869073	1.0023557878007578	0.22655417421249627	0.49965699854256146	-1.5222822097733408
0.2595791108535217	1.0023528162373865	0.2265666711431925	0.499985565331467	-1.5233188265171136
0.25974921512013605	1.002349838339341	0.22657919432213658	0.5003141275761416	-1.5243552529672904
0.25991931938675045	1.0023468541299945	0.22659174364857365	0.5006426852681326	-1.5253914887735884
0.2600894236533648	1.002343863632758	0.22660431902159428	0.5009712383990308	-1.5264275335875446
0.26025952791997914	1.002340866871081	0.22661692034013556	0.5012997869604695	-1.5274633870625154
0.26042963218659354	1.002337863868451	0.22662954750298223	0.5016283309441254	-1.5284990488536803
0.2605997364532079	1.0023348546483941	0.22664220040876776	0.5019568703417183	-1.5295345186180405
0.26066608972966493	1.0023336791488957	0.22664714293758115	0.502085023821384	-1.529938376466345
0.26076984071982223	1.0023318392344727	0.22665487895597553	0.5022854051450109	-1.5305697960144224
0.26093994498643663	1.0023288176502876	0.22666758304293996	0.5026139353458091	-1.5316048807034766
0.261110049253051	1.0023257899194757	0.22668031256784762	0.5029424609359621	-1.5326397723476801
0.2612801535196653	1.002322756065712	0.22669306742873835	0.5032709819073623	-1.533674470611338
0.2614502577862797	1.0023197161127066	0.2267058475235064	0.5035994982519452	-1.5347089751605827
0.2616203620528941	1.0023166700842072	0.2267186527499015	0.5039280099616896	-1.5357432856633764
0.2617904663195084	1.0023136180039969	0.22673148300553012	0.5042565170286178	-1.5367774017895113
0.2619605705861228	1.0023105598958948	0.22674433818785641	0.5045850194447951	-1.5378113232106114
0.26213067485273717	1.0023074957837554	0.22675721819420352	0.5049135172023301	-1.5388450496001322
0.2623007791193515	1.0023044256914693	0.22677012292175458	0.5052420102933752	-1.5398785806333628
0.2624708833859659	1.002301349642961	0.22678305226755383	0.5055704987101257	-1.5409119159874258
0.26264098765258026	1.002298267662191	0.22679600612850784	0.5058989824448207	-1.5419450553412786
0.2628110919191946	1.0022951797731536	0.22680898440138655	0.5062274614897424	-1.5429779983757146
0.262981196185809	1.002292085999878	0.22682198698282444	0.5065559358372167	-1.5440107447733626
0.26315130045242335	1.0022889863664273	0.2268350137693216	0.5068844054796128	-1.5450432942186896
0.26332140471903775	1.0022858808968982	0.22684806465724489	0.5072128704093435	-1.5460756463979999
0.2634915089856521	1.0022827696154215	0.22686113954282905	0.507541330618865	-1.547107800999436
0.26366161325226645	1.0022796525461612	0.22687423832217782	0.5078697861006771	-1.5481397577129798
0.26383171751888085	1.0022765297133143	0.22688736089126502	0.5081982368473233	-1.5491715162304538
0.2640018217854952	1.0022734011411107	0.22690050714593582	0.5085266828513905	-1.55020307624552
0.26417192605210954	1.0022702668538133	0.2269136769819076	0.508855124105509	-1.5512344374536815
0.26434203031872394	1.0022671268757166	0.2269268702947713	0.5091835606023531	-1.552265599552284
0.2645121345853383	1.0022639812311482	0.2269400869799924	0.5095119923346405	-1.5532965622405146
0.26468223885195263	1.002260829944467	0.22695332693291215	0.5098404192951327	-1.554327325219403
0.26474859212840973	1.0022595991846075	0.22695849778185145	0.5099685288658625	-1.5547293449990407
0.26485234311856704	1.0022576730400636	0.22696659004874856	0.5101688414766344	-1.5553578881918226
0.2650224473851814	1.0022545105423601	0.22697987622259758	0.5104972588719946	-1.5563882508624904
0.2651925516517957	1.00225134247581	0.22699318534943422	0.5108256714741055	-1.5574184129379671
0.26536265591841013	1.0022481688648972	0.22700651732411364	0.5111540792759033	-1.5584483741266584
0.2655327601850245	1.0022449897341366	0.22701987204137225	0.5114824822703675	-1.5594781341388144
0.2657028644516388	1.0022418051080735	0.22703324939582892	0.5118108804505219	-1.5605076926865311
0.2658729687182532	1.0022386150112834	0.2270466492819859	0.5121392738094335	-1.5615370494837497
0.26604307298486757	1.0022354194683716	0.2270600715942301	0.5124676623402132	-1.5625662042462576
0.26621317725148197	1.0022322185039731	0.22707351622683417	0.5127960460360159	-1.563595156691688
0.2663832815180963	1.0022290121427526	0.2270869830739575	0.5131244248900398	-1.5646239065395207
0.26655338578471066	1.0022258004094036	0.22710047202964745	0.5134527988955274	-1.5656524535110825
0.26672349005132506	1.0022225833286489	0.2271139829878404	0.5137811680457645	-1.5666807973295473
0.2668935943179394	1.0022193609252399	0.22712751584236288	0.5141095323340809	-1.5677089377199354
0.26706369858455375	1.0022161332239563	0.22714107048693263	0.5144378917538501	-1.5687368744091148
0.26723380285116816	1.002212900249606	0.22715464681515973	0.5147662462984897	-1.5697646071258011
0.2674039071177825	1.0022096620270255	0.22716824472054772	0.5150945959614606	-1.5707921356005567
0.26757401138439685	1.0022064185810782	0.2271818640964947	0.5154229407362679	-1.5718194595657928
0.26774411565101125	1.0022031699366554	0.22719550483629433	0.5157512806164605	-1.572846578755767
0.2679142199176256	1.0021999161186756	0.22720916683313713	0.5160796155956309	-1.5738734929065854
0.26808432418423994	1.0021966571520844	0.22722284998011133	0.5164079456674155	-1.5749002017562017
0.26825442845085434	1.0021933930618538	0.2272365541702042	0.5167362708254947	-1.575926705044417
0.2684245327174687	1.002190123872983	0.22725027929630298	0.5170645910635925	-1.5769530025128802
0.26859463698408304	1.0021868496104962	0.22726402525119607	0.5173929063754767	-1.5779790939050882
0.26876474125069744	1.0021835702994453	0.22727779192757408	0.5177212167549592	-1.5790049789663851
0.2688310945271545	1.0021822897616581	0.22728316754682937	0.5178492808071353	-1.579405094210845
0.2689348455173118	1.0021802859649067	0.22729157921803086	0.5180495221958956	-1.5800306574439622
0.26910494978392613	1.002176996631983	0.22730538701506478	0.5183778226921852	-1.5810561290868586
0.26927505405054053	1.0021737023258015	0.22731921521107964	0.5187061182377715	-1.58208139364596
0.2694451583171549	1.0021704030715153	0.22733306369838577	0.5190344088266413	-1.5831064508739994
0.2696152625837693	1.0021670988943017	0.22734693236920125	0.5193626944528256	-1.5841313005255564
0.2697853668503836	1.002163789819363	0.22736082111565287	0.5196909751103992	-1.5851559423570574
0.26995547111699797	1.0021604758719256	0.22737472982977727	0.5200192507934805	-1.5861803761267748
0.27012557538361237	1.0021571570772398	0.22738865840352196	0.5203475214962321	-1.5872046015948267
0.2702956796502267	1.0021538334605804	0.22740260672874654	0.5206757872128601	-1.5882286185231775
0.27046578391684106	1.002150505047245	0.22741657469722362	0.5210040479376147	-1.589252426675637
0.27063588818345546	1.0021471718625552	0.22743056220064	0.5213323036647894	-1.590276025817859
0.2708059924500698	1.0021438339318551	0.2274445691305977	0.5216605543887222	-1.5912994157173432
0.27097609671668416	1.0021404912805127	0.22745859537861512	0.5219888001037942	-1.5923225961434329
0.27114620098329856	1.0021371439339175	0.22747264083612798	0.522317040804431	-1.5933455668673153
0.2713163052499129	1.002133791917482	0.2274867053944905	0.5226452764851013	-1.594368327662021
0.27148640951652725	1.0021304352566407	0.22750078894497644	0.5229735071403182	-1.5953908783024242
0.27165651378314165	1.0021270739768502	0.22751489137878014	0.523301732764638	-1.5964132185652407
0.271826618049756	1.0021237081035888	0.2275290125870177	0.5236299533526612	-1.5974353482290284
0.27199672231637034	1.002120337662356	0.22754315246072784	0.5239581688990319	-1.598457267074187
0.27216682658298474	1.0021169626786723	0.22755731089087322	0.5242863793984378	-1.5994789748829572
0.2723369308495991	1.00211358317808	0.22757148776834135	0.5246145848456107	-1.6005004714394193
0.2725070351162135	1.0021101991861416	0.2275856829839457	0.5249427852353257	-1.601521756529494
0.27267713938282784	1.0021068107284397	0.22759989642842662	0.525270980562402	-1.6025428299409408
0.2728472436494422	1.0021034178305779	0.22761412799245273	0.525599170821702	-1.603563691463358
0.2729135969258992	1.0021020931505789	0.22761968424650064	0.5257271879816254	-1.6039618456578437
0.2730173479160566	1.0021000205181791	0.22762837756662163	0.5259273560081325	-1.604584340888181
0.27318745218267093	1.002096618816887	0.2276426450414612	0.5262555361166432	-1.6056047780086828
0.2733575564492853	1.0020932127523636	0.2276569303074305	0.5265837111422281	-1.6066250026199733
0.2735276607158997	1.0020898023502909	0.22767123325492095	0.5269118810799246	-1.6076450145189969
0.273697764982514	1.0020863876363701	0.22768555377425723	0.5272400459248135	-1.608664813504534
0.27386786924912837	1.0020829686363208	0.22769989175569855	0.5275682056720198	-1.6096843993771988
0.27403797351574277	1.0020795453758815	0.22771424708943946	0.5278963603167114	-1.6107037719394386
0.2742080777823571	1.0020761178808089	0.22772861966561112	0.5282245098541004	-1.6117229309955334
0.27437818204897146	1.0020726861768778	0.22774300937428213	0.5285526542794421	-1.6127418763515955
0.27454828631558587	1.0020692502898811	0.2277574161054598	0.5288807935880355	-1.6137606078155675
0.2747183905822002	1.002065810245629	0.22777183974909096	0.5292089277752231	-1.6147791251972219
0.27488849484881456	1.0020623660699495	0.22778628019506325	0.529537056836391	-1.6157974283081609
0.27505859911542896	1.0020589177886874	0.2278007373332059	0.5298651807669686	-1.6168155169618141
0.2752287033820433	1.0020554654277047	0.22781521105329106	0.5301932995624292	-1.6178333909734393
0.27539880764865765	1.0020520090128804	0.22782970124503452	0.5305214132182892	-1.6188510501601194
0.27556891191527205	1.0020485485701092	0.22784420779809697	0.5308495217301084	-1.619868494340764
0.2757390161818864	1.0020450841253026	0.227858730602085	0.5311776250934901	-1.620885723336106
0.2759091204485008	1.002041615704388	0.22787326954655207	0.5315057233040814	-1.6219027369687018
0.27607922471511515	1.0020381433333088	0.22788782452099954	0.5318338163575722	-1.6229195350629302
0.2762493289817295	1.0020346670380234	0.22790239541487778	0.5321619042496962	-1.6239361174449913
0.2764194332483439	1.002031186844506	0.22791698211758712	0.5324899869762302	-1.624952483942905
0.27658953751495824	1.0020277027787456	0.2279315845184789	0.5328180645329943	-1.6259686343865103
0.2767596417815726	1.0020242148667464	0.22794620250685646	0.5331461369158521	-1.6269845686074642
0.276929746048187	1.002020723134527	0.22796083597197625	0.5334742041207102	-1.6280002864392407
0.27699609932464403	1.0020193600699647	0.22796654828044333	0.5336021732506194	-1.6283964330024057
0.27709985031480133	1.00201722760812	0.22797548480304877	0.5338022661435188	-1.6290157877171285
0.2772699545814157	1.0020137283135733	0.2279901488892396	0.534130322980271	-1.6300310722782319
0.2774400588480301	1.0020102252769472	0.22800482811967043	0.5344583746270032	-1.6310461399614673
0.2776101631146444	1.0020067185243167	0.22801952238342008	0.534786421079795	-1.6320609906075638
0.27778026738125877	1.00200320808177	0.2280342315695255	0.5351144623347692	-1.6330756240590611
0.2779503716478732	1.001999693975409	0.2280489555669827	0.5354424983880918	-1.6340900401603085
0.2781204759144875	1.0019961762313476	0.22806369426474798	0.5357705292359713	-1.635104238757463
0.27829058018110187	1.0019926548757137	0.2280784475517387	0.5360985548746602	-1.636118219698489
0.27846068444771627	1.0019891299346466	0.22809321531683444	0.5364265753004533	-1.6371319828331565
0.2786307887143306	1.0019856014342987	0.22810799744887786	0.5367545905096889	-1.6381455280130397
0.27880089298094496	1.0019820694008341	0.22812279383667586	0.5370826004987478	-1.6391588550915155
0.27897099724755936	1.0019785338604292	0.22813760436900046	0.537410605264054	-1.6401719639237626
0.2791411015141737	1.0019749948392713	0.22815242893458987	0.5377386048020747	-1.64118485436676
0.2793112057807881	1.0019714523635601	0.2281672674221494	0.5380665991093195	-1.6421975262792852
0.27948131004740245	1.001967906459506	0.22818211972035254	0.5383945881823412	-1.643209979521913
0.2796514143140168	1.0019643571533297	0.22819698571784194	0.5387225720177353	-1.6442222139570142
0.2798215185806312	1.0019608044712638	0.22821186530323032	0.5390505506121401	-1.6452342294487543
0.27999162284724555	1.001957248439551	0.22822675836510156	0.5393785239622367	-1.6462460258630913
0.2801617271138599	1.0019536890844436	0.22824166479201158	0.5397064920647491	-1.6472576030677748
0.2803318313804743	1.001950126432205	0.22825658447248942	0.5400344549164435	-1.6482689609323444
0.28050193564708864	1.001946560509108	0.22827151729503817	0.5403624125141294	-1.649280099328128
0.280672039913703	1.0019429913414348	0.22828646314813597	0.5406903648546585	-1.6502910181282409
0.2808421441803174	1.0019394189554773	0.22830142192023692	0.5410183119349254	-1.6513017172075823
0.28101224844693173	1.0019358433775365	0.2283163934997722	0.541346253751867	-1.652312196442837
0.2810786017233888	1.0019344477773113	0.228322236974065	0.541474173948281	-1.6527062986375856
0.2811823527135461	1.0019322646339224	0.22833137777515083	0.5416741903024629	-1.6533224557124702
0.2813524569801605	1.0019286827509535	0.2283463746347609	0.5420021215837353	-1.6543324948967286
0.2815225612467748	1.0019250977549568	0.22836138396697028	0.5423300475927485	-1.6553423138776373
0.2816926655133892	1.001921509672268	0.22837640566012776	0.5426579683266096	-1.6563519125389987
0.2818627697800036	1.0019179185292304	0.22839143960256394	0.542985883782468	-1.6573612907663908
0.2820328740466179	1.0019143243521955	0.22840648568259225	0.5433137939575153	-1.6583704484471653
0.2822029783132323	1.001910727167522	0.2284215437885098	0.5436416988489857	-1.6593793854704462
0.28237308257984667	1.0019071270015767	0.22843661380859848	0.5439695984541554	-1.6603881017271274
0.282543186846461	1.0019035238807326	0.22845169563112577	0.5442974927703429	-1.661396597109872
0.2827132911130754	1.0018999178313706	0.22846678914434584	0.5446253817949092	-1.6624048715131101
0.28288339537968976	1.0018963088798776	0.2284818942365004	0.5449532655252569	-1.6634129248330363
0.2830534996463041	1.0018926970526474	0.22849701079581966	0.5452811439588314	-1.664420756967609
0.2832236039129185	1.0018890823760804	0.22851213871052328	0.5456090170931198	-1.6654283678165482
0.28339370817953285	1.0018854648765823	0.22852727786882138	0.5459368849256512	-1.6664357572813333
0.2835638124461472	1.0018818445805653	0.2285424281589154	0.5462647474539969	-1.6674429252652019
0.2837339167127616	1.0018782215144473	0.2285575894689991	0.5465926046757701	-1.6684498716731475
0.28390402097937595	1.001874595704651	0.22857276168725937	0.5469204565886258	-1.6694565964119177
0.2840741252459903	1.001870967177605	0.2285879447018774	0.5472483031902611	-1.6704630993900127
0.2842442295126047	1.0018673359597425	0.2286031384010294	0.5475761444784149	-1.6714693805176826
0.28441433377921904	1.0018637020775016	0.22861834267288758	0.5479039804508676	-1.6724754397069266
0.2845844380458334	1.001860065557325	0.22863355740562122	0.548231811105442	-1.6734812768714897
0.2847545423124478	1.00185642642566	0.2286487824873974	0.5485596364400019	-1.6744868919268625
0.28492464657906214	1.0018527847089576	0.228664017806382	0.5488874564524534	-1.6754922847902773
0.2850947508456765	1.001849140433673	0.22867926325074067	0.5492152711407436	-1.6764974553807077
0.2851611041221336	1.0018477182081473	0.22868521282541787	0.5493431417312822	-1.6768894861609758
0.2852648551122909	1.0018454936262646	0.22869451870863972	0.5495430805028619	-1.6775024036188655
0.28543495937890523	1.0018418443131956	0.228709784068247	0.5498708845368385	-1.6785071294271996
0.28560506364551963	1.0018381925209312	0.22872505921773287	0.5501986832407458	-1.6795116327298936
0.285775167912134	1.00183453827594	0.22874034404527105	0.550526476612697	-1.6805159134528636
0.2859452721787483	1.001830881604694	0.22875563843903962	0.5508542646508473	-1.6815199715237559
0.2861153764453627	1.0018272225336669	0.22877094228722186	0.5511820473533928	-1.682523806871946
0.28628548071197707	1.001823561089336	0.22878625547800718	0.5515098247185712	-1.6835274194285355
0.2864555849785914	1.00181989729818	0.228801577899592	0.5518375967446614	-1.6845308091263502
0.2866256892452058	1.00181623118668	0.22881690944018065	0.5521653634299835	-1.6855339758999388
0.28679579351182016	1.0018125627813188	0.2288322499879864	0.5524931247728986	-1.6865369196855695
0.2869658977784345	1.0018088921085806	0.2288475994312321	0.5528208807718091	-1.6875396404212288
0.2871360020450489	1.0018052191949516	0.22886295765815132	0.5531486314251588	-1.6885421380466192
0.28730610631166326	1.0018015440669183	0.22887832455698912	0.553476376731432	-1.6895444125031565
0.2874762105782776	1.0017978667509693	0.22889370001600295	0.5538041166891541	-1.690546463733968
0.287646314844892	1.001794187273593	0.2289090839234636	0.5541318512968917	-1.6915482916838913
0.28781641911150635	1.0017905056612788	0.22892447616765596	0.5544595805532521	-1.6925498962994698
0.2879865233781207	1.0017868219405166	0.22893987663688006	0.5547873044568834	-1.693551277528953
0.2881566276447351	1.0017831361377962	0.22895528521945183	0.5551150230064745	-1.6945524353222923
0.28832673191134944	1.0017794482796074	0.228970701803704	0.5554427362007551	-1.6955533696311398
0.28849683617796384	1.0017757583924398	0.22898612627798706	0.5557704440384957	-1.6965540804088461
0.2886669404445782	1.0017720665027825	0.22900155853067	0.5560981465185072	-1.6975545676104578
0.28883704471119254	1.0017683726371243	0.2290169984501413	0.5564258436396411	-1.6985548311927146
0.28900714897780694	1.0017646768219524	0.22903244592480979	0.5567535354007896	-1.6995548711140478
0.2891772532444213	1.0017609790837534	0.2290479008431053	0.5570812218008854	-1.700554687334578
0.2892436065208783	1.0017595361760423	0.22905393140114597	0.5572090423397267	-1.700944629135356
0.28934735751103563	1.0017572794490128	0.2290633630934799	0.5574089028389013	-1.7015542798161125
0.28951746177765003	1.0017535779442146	0.22907883256440847	0.557736578513851	-1.7025536485221433
0.2896875660442644	1.0017498745958404	0.22909430914438966	0.5580642488247879	-1.7035527934178436
0.2898576703108787	1.0017461694303709	0.22910979272194673	0.5583919137708062	-1.7045517144700673
0.2900277745774931	1.0017424624742841	0.22912528318562841	0.5587195733510402	-1.7055504116473452
0.29019787884410747	1.001738753754056	0.22914078042400982	0.5590472275646641	-1.7065488849198833
0.2903679831107218	1.00173504329616	0.2291562843256931	0.5593748764108923	-1.7075471342595598
0.2905380873773362	1.001731331127067	0.22917179477930857	0.5597025198889798	-1.708545159639924
0.29070819164395056	1.0017276172732448	0.22918731167351536	0.5600301579982208	-1.7095429610361919
0.2908782959105649	1.0017239017611583	0.22920283489700227	0.5603577907379498	-1.7105405384252454
0.2910484001771793	1.001720184617269	0.2292183643384887	0.5606854181075414	-1.7115378917856299
0.29121850444379366	1.0017164658680349	0.22923389988672535	0.5610130401064096	-1.71253502109755
0.291388608710408	1.0017127455399106	0.22924944143049528	0.5613406567340087	-1.7135319263428694
0.2915587129770224	1.0017090236593467	0.22926498885861443	0.5616682679898322	-1.7145286075051072
0.29172881724363675	1.0017053002527896	0.22928054205993278	0.5619958738734137	-1.7155250645694349
0.29189892151025115	1.0017015753466816	0.22929610092333494	0.5623234743843261	-1.7165212975226756
0.2920690257768655	1.0016978489674606	0.22931166533774103	0.5626510695221819	-1.7175173063532996
0.29223913004347984	1.0016941211415595	0.22932723519210754	0.5629786592866335	-1.718513091051423
0.29240923431009425	1.001690391895407	0.2293428103754282	0.5633062436773723	-1.7195086516088056
0.2925793385767086	1.001686661255426	0.22935839077673467	0.563633822694129	-1.7205039880188466
0.29274944284332294	1.001682929248035	0.22937397628509743	0.5639613963366742	-1.7214991002765843
0.29291954710993734	1.0016791958996463	0.22938956678962655	0.5642889646048171	-1.7224939883786914
0.2930896513765517	1.001675461236667	0.22940516217947263	0.5646165274984067	-1.723488652323474
0.29325975564316603	1.0016717252854983	0.22942076234382738	0.5649440850173308	-1.7244830921108685
0.29332610891962313	1.0016702676439913	0.22942684883512804	0.5650718552794746	-1.7248709365888866
0.29342985990978043	1.0016679880725359	0.22943636717192467	0.5652716371615163	-1.7254773077424386
0.2935999641763948	1.0016642496241681	0.22945197655304117	0.5655991839309293	-1.7264712992213733
0.2937700684430091	1.0016605099667781	0.22946759037649714	0.5659267253255749	-1.7274650665524844
0.2939401727096235	1.001656769126742	0.22948320853165738	0.5662542613454967	-1.7284586097422028
0.29411027697623787	1.001653027130429	0.22949883090793188	0.5665817919907777	-1.7294519287985772
0.2942803812428522	1.0016492840042015	0.22951445739477663	0.5669093172615396	-1.7304450237312707
0.2944504855094666	1.0016455397744148	0.22953008788169454	0.5672368371579424	-1.7314378945515585
0.29462058977608097	1.001641794467417	0.22954572225823605	0.5675643516801853	-1.7324305412723247
0.29479069404269537	1.0016380481095484	0.22956136041400002	0.5678918608285057	-1.73342296390806
0.2949607983093097	1.0016343007271418	0.22957700223863448	0.56821936460318	-1.73441516247486
0.29513090257592406	1.0016305523465219	0.2295926476218374	0.5685468630045227	-1.7354071369904205
0.29530100684253846	1.0016268029940059	0.22960829645335754	0.568874356032887	-1.736398887474036
0.2954711111091528	1.0016230526959018	0.22962394862299512	0.5692018436886643	-1.7373904139465972
0.29564121537576715	1.00161930147851	0.2296396040206027	0.5695293259722843	-1.738381716430588
0.29581131964238155	1.001615549368122	0.2296552625360858	0.569856802884215	-1.7393727949500821
0.2959814239089959	1.0016117963910205	0.2296709240594039	0.5701842744249628	-1.7403636495307415
0.29615152817561025	1.0016080425734788	0.2296865884805709	0.5705117405950718	-1.7413542801998132
0.29632163244222465	1.0016042879417617	0.2297022556896562	0.5708392013951246	-1.7423446869861259
0.296491736708839	1.0016005325221244	0.2297179255767852	0.5711666568257413	-1.7433348699200883
0.29666184097545334	1.0015967763408122	0.2297335980321402	0.5714941068875804	-1.7443248290336852
0.29683194524206774	1.0015930194240612	0.22974927294596115	0.5718215515813382	-1.7453145643604757
0.2970020495086821	1.0015892617980973	0.22976495020854637	0.5721489909077484	-1.7463040759355901
0.29717215377529643	1.001585503489136	0.22978062971025326	0.5724764248675829	-1.7472933637957269
0.29734225804191083	1.0015817445233834	0.22979631134149914	0.5728038534616511	-1.7482824279791502
0.2974086113183679	1.0015802780756209	0.22980242889410224	0.5729315734361534	-1.7486681757116276
0.2975123623085252	1.0015779849270343	0.2298119949927619	0.5731312766908	-1.7492712685256866
0.2976824665751395	1.0015742247262736	0.2298276805545808	0.5734586945559141	-1.7502598854767228
0.2978525708417539	1.0015704639472747	0.22984336791755725	0.5737861070579158	-1.7512482788752028
0.2980226751083683	1.0015667026162003	0.2298590569723554	0.5741135141977641	-1.7522364487656248
0.2981927793749827	1.001562940759202	0.22987474760970308	0.5744409159764563	-1.753224395194038
0.298362883641597	1.00155917840242	0.22989043972039233	0.5747683123950261	-1.7542121182080408
0.29853298790821137	1.0015554155719832	0.22990613319528025	0.5750957034545452	-1.755199617856777
0.29870309217482577	1.0015516522940087	0.2299218279252897	0.5754230891561221	-1.7561868941909335
0.2988731964414401	1.0015478885946012	0.22993752380141008	0.5757504695009021	-1.757173947262737
0.29904330070805446	1.001544124499854	0.2299532207146979	0.576077844490068	-1.7581607771259513
0.29921340497466886	1.0015403600358481	0.2299689185562776	0.5764052141248396	-1.7591473838358747
0.2993835092412832	1.001536595228652	0.22998461721734237	0.5767325784064732	-1.760133767449337
0.29955361350789755	1.0015328301043211	0.23000031658915465	0.5770599373362622	-1.7611199280246956
0.29972371777451196	1.0015290646888995	0.230016016563047	0.5773872909155364	-1.762105865621835
0.2998938220411263	1.0015252990084167	0.2300317170304227	0.577714639145663	-1.763091580302161
0.30006392630774065	1.00152153308889	0.2300474178827566	0.5780419820280452	-1.7640770721285994
0.30023403057435505	1.0015177669563236	0.23006311901159562	0.578369319564123	-1.7650623411655937
0.3004041348409694	1.0015140006367076	0.23007882030855975	0.5786966517553728	-1.7660473874791003
0.30057423910758374	1.0015102341560194	0.23009452166534236	0.5790239786033076	-1.767032211136587
0.30074434337419814	1.0015064675402214	0.23011022297371125	0.5793513001094766	-1.7680168122070297
0.3009144476408125	1.0015027008152635	0.23012592412550917	0.5796786162754652	-1.7690011907609093
0.30108455190742683	1.0014989340070801	0.2301416250126545	0.5800059271028953	-1.7699853468702085
0.30125465617404124	1.0014951671415924	0.23015732552714202	0.5803332325934248	-1.7709692806084096
0.3014247604406556	1.0014914002447066	0.23017302556104355	0.5806605327487478	-1.7719529920504913
0.3014911137171126	1.0014899308727028	0.2301791495847607	0.5807882026310923	-1.772336652199182
0.30159486470727	1.0014876333423142	0.23018872500650864	0.5809878275705941	-1.7729364812729245
0.30176496897388433	1.0014838664602925	0.23020442375576522	0.5813151170607298	-1.7739197483536715
0.3019350732404987	1.0014800996245032	0.23022012170112038	0.5816424012209567	-1.7749027933721813
0.3021051775071131	1.0014763328607932	0.23023581873496093	0.5819696800531124	-1.775885616409387
0.3022752817737274	1.001472566194994	0.2302515147497541	0.5822969535590704	-1.7768682175477035
0.30244538604034177	1.0014687996529217	0.23026720963804834	0.5826242217407397	-1.7778505968710236
0.30261549030695617	1.001465033260377	0.23028290329247375	0.582951484600065	-1.7788327544647156
0.3027855945735705	1.0014612670431444	0.23029859560574292	0.5832787421390263	-1.7798146904156198
0.30295569884018486	1.0014575010269928	0.23031428647065164	0.5836059943596396	-1.780796404812046
0.30312580310679926	1.001453735237675	0.23032997578007933	0.5839332412639557	-1.78177789774377
0.3032959073734136	1.0014499697009267	0.23034566342698998	0.5842604828540611	-1.7827591693020306
0.30346601164002796	1.0014462044424688	0.23036134930443256	0.5845877191320774	-1.7837402195795276
0.30363611590664236	1.001442439488004	0.23037703330554182	0.5849149501001614	-1.784721048670417
0.3038062201732567	1.0014386748632191	0.23039271532353897	0.585242175760505	-1.7857016566703092
0.30397632443987105	1.001434910593784	0.23040839525173212	0.5855693961153351	-1.7866820436762658
0.30414642870648545	1.0014311467053512	0.23042407298351725	0.5858966111669137	-1.7876622097867962
0.3043165329730998	1.0014273832235558	0.2304397484123785	0.5862238209175378	-1.788642155101855
0.3044866372397142	1.001423620174016	0.23045542143188907	0.5865510253695388	-1.7896218797228378
0.30465674150632854	1.0014198575823323	0.23047109193571177	0.5868782245252834	-1.7906013837525803
0.3048268457729429	1.0014160954740874	0.23048675981759967	0.5872054183871723	-1.7915806672953525
0.3049969500395573	1.001412333874846	0.23050242497139667	0.5875326069576416	-1.7925597304568583
0.30516705430617164	1.001408572810155	0.2305180872910382	0.5878597902391615	-1.7935385733442306
0.305337158572786	1.0014048123055428	0.2305337466705519	0.5881869682342366	-1.7945171960660287
0.3055072628394004	1.0014010523865198	0.23054940300405807	0.5885141409454061	-1.7954955987322352
0.3055736161158574	1.001399585903589	0.23055550928629942	0.5886417611291721	-1.795877188679703
0.30567736710601473	1.001397293078578	0.2305650561857705	0.5888413083752434	-1.7964737814542535
0.3058474713726291	1.0013935344071903	0.23058070610999692	0.5891684705263563	-1.7974517443449038
0.3060175756392435	1.0013897763978108	0.2305963526711397	0.5894956274013868	-1.7984294875184204
0.3061876799058578	1.0013860190758754	0.23061199576369654	0.5898227790030108	-1.799407011090449
0.30635778417247217	1.0013822624667998	0.23062763528226088	0.5901499253339385	-1.8003843151780425
0.30652788843908657	1.0013785065959813	0.23064327112152272	0.5904770663969137	-1.8013613998996594
0.3066979927057009	1.001374751488797	0.23065890317626908	0.5908042021947144	-1.8023382653751592
0.30686809697231526	1.0013709971706053	0.23067453134138474	0.5911313327301525	-1.8033149117258003
0.30703820123892966	1.0013672436667442	0.2306901555118527	0.5914584580060733	-1.8042913390742361
0.307208305505544	1.001363491002532	0.23070577558275493	0.5917855780253561	-1.8052675475445132
0.30737840977215836	1.0013597392032672	0.23072139144927278	0.5921126927909137	-1.8062435372620664
0.30754851403877276	1.0013559882942276	0.2307370030066878	0.5924398023056924	-1.8072193083537171
0.3077186183053871	1.0013522383006712	0.23075261015038218	0.5927669065726718	-1.8081948609476692
0.3078887225720015	1.0013484892478353	0.2307682127758393	0.5930940055948652	-1.8091701951735069
0.30805882683861585	1.0013447411609364	0.2307838107786446	0.5934210993753192	-1.8101453111621904
0.3082289311052302	1.0013409940651705	0.23079940405448576	0.5937481879171133	-1.8111202090460539
0.3083990353718446	1.0013372479857128	0.2308149924991536	0.5940752712233605	-1.8120948889588016
0.30856913963845894	1.0013335029477168	0.23083057600854254	0.5944023492972066	-1.8130693510355052
0.3087392439050733	1.0013297589763155	0.2308461544786512	0.5947294221418308	-1.8140435954126
0.3089093481716877	1.0013260160966198	0.23086172780558298	0.5950564897604448	-1.8150176222278824
0.30907945243830204	1.0013222743337198	0.23087729588554654	0.5953835521562937	-1.8159914316205066
0.3092495567049164	1.0013185337126835	0.23089285861485656	0.5957106093326547	-1.8169650237309811
0.3094196609715308	1.0013147942585572	0.2309084158899342	0.5960376612928386	-1.8179383987011664
0.30958976523814513	1.0013110559963654	0.23092396760730755	0.596364708040188	-1.8189115566742702
0.3096561185146022	1.0013095981254885	0.2309300324010618	0.5964922791081665	-1.8192911016389308
0.3097598695047595	1.0013073189511101	0.23093951366361248	0.5966917495780787	-1.8198844977948458
0.3099299737713739	1.0013035831477715	0.23095505395559293	0.5970187859099186	-1.8208572222087889
0.3101000780379882	1.0012998486113074	0.23097058838010165	0.5973458170391482	-1.8218297300633328
0.31027018230460257	1.0012961153666524	0.2309861168341006	0.5976728429692404	-1.8228020215070473
0.310440286571217	1.0012923834387195	0.23100163921466169	0.5979998637037003	-1.823774096689834
0.3106103908378313	1.001288652852398	0.23101715541896714	0.5983268792460651	-1.8247459557629238
0.3107804951044457	1.0012849236325552	0.23103266534431022	0.5986538895999044	-1.8257175988788736
0.31095059937106007	1.0012811958040337	0.2310481688880956	0.5989808947688195	-1.8266890261915631
0.3111207036376744	1.0012774693916549	0.23106366594784009	0.5993078947564442	-1.827660237856192
0.3112908079042888	1.0012737444202149	0.231079156421173	0.5996348895664436	-1.8286312340292756
0.31146091217090316	1.001270020914488	0.23109464020583684	0.5999618792025151	-1.8296020148686432
0.3116310164375175	1.0012662988992236	0.23111011719968777	0.6002888636683876	-1.8305725805334336
0.3118011207041319	1.0012625783991478	0.23112558730069613	0.6006158429678219	-1.8315429311840932
0.31197122497074625	1.0012588594389629	0.23114105040694705	0.6009428171046101	-1.832513066982371
0.3121413292373606	1.0012551420433469	0.23115650641664084	0.601269786082576	-1.8334829880913177
0.312311433503975	1.0012514262369536	0.23117195522809367	0.601596749905575	-1.8344526946752802
0.31248153777058935	1.0012477120444128	0.23118739673973804	0.6019237085774937	-1.8354221868998999
0.3126516420372037	1.0012439994903295	0.23120283085012328	0.60225066210225	-1.8363914649321094
0.3128217463038181	1.001240288599284	0.23121825745791605	0.6025776104837931	-1.8373605289401282
0.31299185057043244	1.0012365793958322	0.23123367646190093	0.6029045537261034	-1.8383293790934614
0.3131619548370468	1.001232871904505	0.23124908776098094	0.6032314918331924	-1.839298015562894
0.3133320591036612	1.0012291661498083	0.23126449125417792	0.6035584248091023	-1.8402664385204903
0.31350216337027553	1.0012254621562227	0.23127988684063328	0.6038853526579067	-1.8412346481395887
0.3136722676368899	1.0012217599482036	0.2312952744196082	0.6042122753837096	-1.8422026445947997
0.313738620913347	1.001220316301947	0.2313012745236361	0.6043397980986085	-1.842580177230787
0.3138423719035043	1.0012180595501812	0.23131065389048444	0.6045391929906463	-1.8431704280620016
0.3140124761701186	1.00121436098656	0.23132602515276468	0.6048661054828822	-1.8441379987183386
0.314182580436733	1.001210664281719	0.23134138810607302	0.6051930128646139	-1.845105356742217
0.3143526847033474	1.0012069694600108	0.23135674265015552	0.6055199151400683	-1.8460725023133013
0.3145227889699617	1.0012032765457628	0.2313720886848807	0.6058468123135026	-1.8470394356125122
0.3146928932365761	1.001199585563276	0.2313874261102401	0.6061737043892046	-1.848006156822022
0.31486299750319047	1.0011958965368255	0.23140275482634856	0.6065005913714926	-1.8489726661252535
0.3150331017698048	1.0011922094906596	0.23141807473344497	0.6068274732647149	-1.8499389637068742
0.3152032060364192	1.0011885244490002	0.2314333857318926	0.6071543500732499	-1.850905049752795
0.31537331030303356	1.0011848414360434	0.23144868772217958	0.6074812218015063	-1.8518709244501663
0.3155434145696479	1.0011811604759575	0.23146398060491954	0.607808088453923	-1.8528365879873747
0.3157135188362623	1.0011774815928847	0.23147926428085192	0.6081349500349684	-1.85380204055404
0.31588362310287665	1.00117380481094	0.23149453865084246	0.6084618065491411	-1.8547672823410122
0.316053727369491	1.0011701301542115	0.23150980361588383	0.6087886580009694	-1.8557323135403676
0.3162238316361054	1.0011664576467598	0.23152505907709595	0.6091155043950113	-1.856697134345406
0.31639393590271975	1.0011627873126183	0.23154030493572655	0.6094423457358544	-1.8576617449506476
0.3165640401693341	1.001159119175793	0.23155554109315157	0.6097691820281161	-1.8586261455518298
0.3167341444359485	1.0011554532602622	0.23157076745087568	0.6100960132764432	-1.8595903363459036
0.31690424870256284	1.0011517895899769	0.23158598391053276	0.6104228394855117	-1.860554317531031
0.3170743529691772	1.0011481281888595	0.23160119037388632	0.6107496606600272	-1.8615180893065812
0.3172444572357916	1.0011444690808051	0.23161638674282997	0.6110764768047245	-1.8624816518731273
0.31741456150240593	1.0011408122896805	0.23163157291938788	0.6114032879243675	-1.8634450054324438
0.31758466576902034	1.0011371578393244	0.23164674880571529	0.6117300940237494	-1.8644081501875032
0.3177547700356347	1.001133505753547	0.23166191430409885	0.6120568951076923	-1.865371086342472
0.3178211233120917	1.001132081815521	0.2316678271355037	0.6121843704025632	-1.8657466463298547
0.317924874302249	1.0011298560561304	0.2316770693169572	0.6123836911810474	-1.8663338141027084
0.31809497856886343	1.0011262087708275	0.23169221374684135	0.6127104822486945	-1.8672963336747588
0.3182650828354778	1.0011225639213632	0.2317073474964351	0.6130372683155426	-1.8682586452663545
0.3184351871020921	1.0011189215314331	0.2317224704685556	0.6133640493865292	-1.8692207490864083
0.3186052913687065	1.0011152816247044	0.23173758256615365	0.6136908254666206	-1.8701826453450119
0.31877539563532087	1.001111644224815	0.23175268369231425	0.6140175965608115	-1.871144334253432
0.3189454999019352	1.0011080093553733	0.231767773750257	0.6143443626741253	-1.8721058160241077
0.3191156041685496	1.0011043770399588	0.2317828526433365	0.6146711238116137	-1.873067090870647
0.31928570843516396	1.0011007473021218	0.2317979202750429	0.6149978799783569	-1.8740281590078234
0.3194558127017783	1.0010971201653829	0.23181297654900218	0.6153246311794631	-1.8749890206515727
0.3196259169683927	1.0010934956532327	0.23182802136897668	0.6156513774200693	-1.8759496760189907
0.31979602123500706	1.0010898737891325	0.23184305463886548	0.6159781187053399	-1.8769101253283287
0.3199661255016214	1.0010862545965138	0.23185807626270494	0.6163048550404678	-1.877870368798991
0.3201362297682358	1.001082638098778	0.23187308614466895	0.616631586430674	-1.8788304066515318
0.32030633403485015	1.0010790243192962	0.23188808418906942	0.616958312881207	-1.8797902391076515
0.32047643830146455	1.0010754132814095	0.2319030703003568	0.6172850343973433	-1.8807498663901943
0.3206465425680789	1.0010718050084288	0.2319180443831204	0.6176117509843874	-1.8817092887231437
0.32081664683469324	1.0010681995236344	0.2319330063420887	0.6179384626476709	-1.8826685063316209
0.32098675110130764	1.001064596850276	0.23194795608213	0.6182651693925538	-1.8836275194418801
0.321156855367922	1.0010609970115731	0.23196289350825275	0.6185918712244229	-1.884586328281307
0.32132695963453634	1.001057400030714	0.2319778185256058	0.618918568148693	-1.885544933078413
0.32149706390115074	1.0010538059308558	0.231992731039479	0.6192452601708057	-1.8865033340628357
0.3216671681677651	1.0010502147351257	0.23200763095530355	0.6195719472962304	-1.887461531465332
0.32183727243437943	1.001046626466619	0.23202251817865233	0.6198986295304637	-1.8884195255177774
0.32190362571083647	1.0010452275744468	0.23202832183807698	0.6200260584989664	-1.8887931591480813
0.32200737670099383	1.0010430411483997	0.23203739261524042	0.620225306879029	-1.8893773164531613
0.3221774809676082	1.0010394588035008	0.23205225417092537	0.6205519793474771	-1.8903349045055855
0.3223475852342225	1.0010358794549241	0.23206710275170772	0.6208786469413856	-1.8912922899102589
0.3225176895008369	1.0010323031256394	0.23208193826373133	0.6212053096663592	-1.8922494729034962
0.32268779376745127	1.001028729838585	0.23209676061328374	0.6215319675280294	-1.8932064537227136
0.3228578980340656	1.0010251596166677	0.23211156970679667	0.6218586205320542	-1.8941632326064262
0.32302800230068	1.0010215924827621	0.23212636545084625	0.6221852686841188	-1.8951198097942443
0.32319810656729436	1.0010180284597112	0.23214114775215358	0.6225119119899345	-1.8960761855268708
0.3233682108339087	1.0010144675703256	0.232155916517585	0.6228385504552396	-1.8970323600460977
0.3235383151005231	1.001010909837384	0.23217067165415242	0.6231651840857987	-1.8979883335948027
0.32370841936713746	1.0010073552836325	0.23218541306901394	0.6234918128874025	-1.8989441064169468
0.32387852363375186	1.001003803931785	0.23220014066947392	0.6238184368658686	-1.8998996787575702
0.3240486279003662	1.001000255804523	0.23221485436298359	0.6241450560270403	-1.90085505086279
0.32421873216698055	1.0009967109244953	0.2322295540571413	0.6244716703767874	-1.9018102229797962
0.32438883643359495	1.0009931693143181	0.23224423965969296	0.6247982799210058	-1.9027651953568494
0.3245589407002093	1.0009896309965747	0.23225891107853236	0.6251248846656172	-1.903719968243277
0.32472904496682364	1.0009860959938153	0.23227356822170156	0.6254514846165695	-1.9046745418894702
0.32489914923343804	1.0009825643285577	0.23228821099739125	0.6257780797798362	-1.905628916546881
0.3250692535000524	1.0009790360232858	0.2323028393139411	0.6261046701614169	-1.906583092468019
0.32523935776666674	1.000975511100451	0.23231745307984022	0.6264312557673366	-1.907537069906448
0.32540946203328114	1.0009719895824711	0.23233205220372732	0.6267578366036463	-1.9084908491167833
0.3255795662998955	1.0009684714917304	0.2323466365943913	0.6270844126764222	-1.9094444303546885
0.32574967056650983	1.0009649568505796	0.2323612061607714	0.6274109839917663	-1.9103978138768716
0.32591977483312423	1.0009614456813363	0.23237576081195774	0.6277375505558059	-1.911350999941083
0.3259861281095813	1.0009600770110978	0.2323814341417272	0.6278649344424182	-1.9117227597024968
0.3260898790997386	1.0009579380062839	0.23239030045719145	0.6280641123746936	-1.9123039888061115
0.3262599833663529	1.0009544338476721	0.2324048250058653	0.6283906694546074	-1.913256780731782
0.3264300876329673	1.0009509332277167	0.23241933436752377	0.6287172218017505	-1.9142093759789507
0.32660019189958167	1.0009474361685997	0.2324338284518636	0.6290437694223509	-1.9151617748095047
0.3267702961661961	1.0009439426924687	0.23244830716873405	0.629370312322662	-1.9161139774863558
0.3269404004328104	1.0009404528214372	0.23246277042813718	0.6296968505089623	-1.9170659842734399
0.32711050469942476	1.0009369665775845	0.23247721814022837	0.6300233839875548	-1.9180177954357127
0.32728060896603917	1.0009334839829553	0.23249165021531645	0.6303499127647675	-1.9189694112391462
0.3274507132326535	1.00093000505956	0.2325060665638642	0.6306764368469532	-1.9199208319507268
0.32762081749926786	1.0009265298293746	0.23252046709648858	0.6310029562404893	-1.920872057838451
0.32779092176588226	1.0009230583143398	0.23253485172396113	0.6313294709517778	-1.9218230891713233
0.3279610260324966	1.000919590536362	0.23254922035720824	0.6316559809872455	-1.9227739262193524
0.32813113029911095	1.0009161265173128	0.23256357290731156	0.6319824863533433	-1.923724569253548
0.32830123456572535	1.0009126662790284	0.23257790928550823	0.6323089870565466	-1.9246750185459187
0.3284713388323397	1.0009092098433103	0.23259222940319127	0.632635483103355	-1.9256252743694675
0.32864144309895404	1.0009057572319249	0.2326065331719099	0.6329619745002928	-1.92657533699819
0.32881154736556845	1.0009023084666029	0.23262082050336985	0.6332884612539078	-1.9275252067070703
0.3289816516321828	1.0008988635690403	0.23263509130943363	0.6336149433707723	-1.9284748837720787
0.32915175589879714	1.000895422560897	0.232649345502121	0.6339414208574826	-1.9294243684701682
0.32932186016541154	1.000891985463798	0.23266358299360906	0.634267893720659	-1.9303736610792712
0.3294919644320259	1.0008885522993323	0.23267780369623275	0.6345943619669451	-1.9313227618782969
0.32966206869864023	1.0008851230890532	0.23269200752248512	0.6349208256030091	-1.9322716711471284
0.32983217296525463	1.0008816978544781	0.23270619438501755	0.6352472846355425	-1.9332203891666186
0.330002277231869	1.0008782766170894	0.2327203641966402	0.6355737390712604	-1.9341689162185884
0.330068630508326	1.0008769431691724	0.23272588683222387	0.6357010792615244	-1.9345388603846334
0.3301723814984834	1.000874859398332	0.23273451687032215	0.6359001889169015	-1.935117252585823
0.3303424857650977	1.0008714462196164	0.23274865231919192	0.6362266341792283	-1.936065398552068
0.3305125900317121	1.0008680371023155	0.23276277045653757	0.6365530748650263	-1.9370133544020285
0.3306826942983265	1.000864632067767	0.23277687119580706	0.6368795109811046	-1.937961120421364
0.3308527985649408	1.0008612311372715	0.23279095445060866	0.6372059425342956	-1.9389086968966862
0.33102290283155517	1.0008578343320937	0.2328050201347111	0.6375323695314549	-1.9398560841155563
0.33119300709816957	1.0008544416734617	0.23281906816204395	0.6378587919794609	-1.940803282366481
0.3313631113647839	1.0008510531825672	0.23283309844669786	0.6381852098852157	-1.9417502919389102
0.33153321563139826	1.0008476688805645	0.2328471109029249	0.6385116232556438	-1.942697113123234
0.33170331989801266	1.0008442887885718	0.23286110544513883	0.6388380320976929	-1.9436437462107792
0.331873424164627	1.0008409129276703	0.23287508198791543	0.6391644364183334	-1.9445901914938064
0.33204352843124135	1.0008375413189043	0.2328890404459927	0.6394908362245587	-1.9455364492655072
0.33221363269785575	1.0008341739832811	0.2329029807342712	0.6398172315233849	-1.9464825198200009
0.3323837369644701	1.0008308109417705	0.23291690276781438	0.6401436223218503	-1.9474284034523324
0.33255384123108445	1.0008274522153058	0.23293080646184872	0.6404700086270162	-1.9483741004584672
0.33272394549769885	1.0008240978247824	0.23294469173176416	0.6407963904459663	-1.9493196111352906
0.3328940497643132	1.0008207477910587	0.23295855849311434	0.6411227677858066	-1.9502649357806032
0.3330641540309276	1.0008174021349556	0.23297240666161678	0.6414491406536653	-1.951210074693119
0.33323425829754194	1.0008140608772564	0.23298623615315334	0.6417755090566934	-1.9521550281724607
0.3334043625641563	1.0008107240387067	0.23300004688377027	0.6421018730020636	-1.953099796519159
0.3335744668307707	1.000807391640015	0.23301383876967868	0.6424282324969708	-1.9540443800346476
0.33374457109738503	1.0008040637018514	0.2330276117272547	0.6427545875486321	-1.954988779021262
0.3339146753639994	1.0008007402448484	0.2330413656730397	0.6430809381642866	-1.9559329937822343
0.3340847796306138	1.0007974212896003	0.23305510052374082	0.6434072843511951	-1.9568770246216922
0.3341511329070708	1.000796127875907	0.23306045293894934	0.6435345823620813	-1.9572452168465733
0.33425488389722813	1.000794106856664	0.23306881619623082	0.6437336261166404	-1.9578208718446555
0.3344249881638425	1.0007907969665577	0.23308251260754873	0.644059963467927	-1.9587645357570325
0.3345950924304569	1.0007874916397617	0.2330961896748999	0.6443862964123813	-1.9597080166656178
0.3347651966970712	1.000784190896718	0.2331098473156563	0.6447126249573509	-1.9606513148780884
0.33493530096368557	1.0007808947578307	0.23312348544735678	0.6450389491102054	-1.9615944307030022
0.33510540523029997	1.0007776032434648	0.2331371039877074	0.6453652688783356	-1.9625373644497934
0.3352755094969143	1.0007743163739469	0.23315070285458156	0.6456915842691539	-1.9634801164287712
0.33544561376352866	1.000771034169566	0.23316428196602035	0.6460178952900937	-1.964422686951115
0.33561571803014306	1.0007677566505708	0.2331778412402327	0.6463442019486102	-1.9653650763288733
0.3357858222967574	1.000764483837173	0.2331913805955958	0.6466705042521793	-1.9663072848749594
0.33595592656337175	1.0007612157495445	0.23320489995065521	0.6469968022082984	-1.9672493129031492
0.33612603082998616	1.0007579524078185	0.23321839922412507	0.6473230958244857	-1.9681911607280778
0.3362961350966005	1.0007546938320895	0.23323187833488856	0.6476493851082805	-1.9691328286652372
0.3364662393632149	1.0007514400424125	0.23324533720199786	0.6479756700672431	-1.970074317030973
0.33663634362982925	1.000748191058804	0.23325877574467463	0.6483019507089545	-1.9710156261424807
0.3368064478964436	1.0007449469012413	0.2332721938823101	0.6486282270410164	-1.9719567563178049
0.336976552163058	1.0007417075896619	0.23328559153446543	0.6489544990710515	-1.9728977078758339
0.33714665642967234	1.0007384731439644	0.23329896862087182	0.6492807668067031	-1.9738384811362986
0.3373167606962867	1.0007352435840078	0.23331232506143085	0.6496070302556346	-1.9747790764197686
0.3374868649629011	1.0007320189296118	0.23332566077621464	0.6499332894255306	-1.9757194940476501
0.33765696922951544	1.000728799200557	0.23333897568546613	0.6502595443240956	-1.976659734342182
0.3378270734961298	1.0007255844165832	0.23335226970959935	0.6505857949590546	-1.977599797626434
0.3379971777627442	1.0007223745973919	0.23336554276919952	0.6509120413381531	-1.9785396842243033
0.33816728202935853	1.0007191697626436	0.23337879478502338	0.6512382834691564	-1.9794793944605114
0.33823363530581557	1.0007179209950694	0.23338395833138387	0.6513655409396103	-1.9798459033838038
0.3383373862959729	1.00071596993196	0.23339202567799944	0.6515645213598504	-1.9804189286606018
0.3385074905625873	1.0007127751249225	0.2334052353692281	0.6518907550180408	-1.981358287150937
0.3386775948292016	1.0007095853610724	0.23341842377998198	0.6522169844515535	-1.9822974702586953
0.33884769909581597	1.0007064006599111	0.23343159083170606	0.6525432096682342	-1.9832364783118683
0.33901780336243037	1.0007032210408997	0.23344473644601796	0.6528694306759484	-1.984175311639258
0.3391879076290447	1.0007000465234597	0.23345786054470813	0.6531956474825817	-1.9851139705704732
0.33935801189565906	1.0006968771269715	0.23347096304974008	0.6535218600960391	-1.986052455435928
0.33952811616227346	1.000693712870776	0.23348404388325056	0.6538480685242456	-1.9869907665668383
0.3396982204288878	1.0006905537741733	0.23349710296754986	0.6541742727751455	-1.9879289042952182
0.3398683246955022	1.000687399856423	0.23351014022512193	0.6545004728567028	-1.9888668689538789
0.34003842896211656	1.0006842511367444	0.23352315557862463	0.654826668776901	-1.989804660876424
0.3402085332287309	1.000681107634316	0.23353614895089	0.6551528605437428	-1.9907422803972479
0.3403786374953453	1.000677969368276	0.23354912026492433	0.6554790481652505	-1.9916797278515326
0.34054874176195965	1.0006748363577214	0.23356206944390853	0.6558052316494655	-1.992617003575245
0.340718846028574	1.0006717086217087	0.23357499641119817	0.6561314110044484	-1.9935541079051338
0.3408889502951884	1.0006685861792535	0.23358790109032385	0.6564575862382788	-1.994491041178727
0.34105905456180274	1.0006654690493306	0.23360078340499127	0.6567837573590557	-1.995427803734329
0.3412291588284171	1.0006623572508735	0.23361364327908155	0.6571099243748968	-1.9963643959110178
0.3413992630950315	1.000659250802775	0.23362648063665128	0.6574360872939389	-1.9973008180486418
0.34156936736164584	1.0006561497238864	0.2336392954019329	0.6577622461243373	-1.9982370704878183
0.3417394716282602	1.000653054033018	0.23365208749933475	0.6580884008742667	-1.999173153569929
0.3419095758948746	1.0006499637489394	0.23366485685344132	0.65841455155192	-2.0001090676371187
0.34207968016148893	1.000646878890378	0.2336776033890135	0.6587406981655088	-2.0010448130322906
0.3422497844281033	1.00064379947602	0.23369032703098863	0.6590668407232637	-2.0019803900991073
0.3423161377045604	1.0006425997561348	0.23369528397175948	0.6591940594049929	-2.0023452889619167
0.3424198886947177	1.0006407255245107	0.2337030277044809	0.6593929792334334	-2.0029157991819826
0.342589992961332	1.0006376570544535	0.23371570533478134	0.6597191137042852	-2.003851040626084
0.3427600972279464	1.0006345940844104	0.23372835984735812	0.6600452441441047	-2.0047861147773265
0.34293020149456077	1.0006315366329015	0.2337409911678567	0.660371370561196	-2.005721021982371
0.3431003057611751	1.0006284847184053	0.23375359922210007	0.6606974929638814	-2.006655762588622
0.3432704100277895	1.000625438359359	0.23376618393608886	0.6610236113605013	-2.007590336944224
0.34344051429440386	1.000622397574157	0.2337787452360016	0.6613497257594141	-2.0085247453980597
0.3436106185610182	1.0006193623811532	0.23379128304819477	0.6616758361689966	-2.0094589882997465
0.3437807228276326	1.0006163327986584	0.23380379729920323	0.6620019425976434	-2.0103930659996334
0.34395082709424696	1.000613308844942	0.2338162879157401	0.6623280450537671	-2.0113269788487997
0.3441209313608613	1.000610290538231	0.23382875482469717	0.6626541435457979	-2.0122607271990516
0.3442910356274757	1.0006072778967103	0.23384119795314498	0.6629802380821842	-2.0131943114029185
0.34446113989409005	1.0006042709385232	0.23385361722833298	0.6633063286713917	-2.0141277318136517
0.3446312441607044	1.0006012696817703	0.23386601257768977	0.6636324153219042	-2.0150609887852218
0.3448013484273188	1.0005982741445096	0.23387838392882324	0.6639584980422226	-2.015994082672314
0.34497145269393314	1.0005952843447572	0.23389073120952072	0.664284576840866	-2.0169270138303275
0.3451415569605475	1.000592300300487	0.23390305434774922	0.6646106517263702	-2.0178597826153726
0.3453116612271619	1.0005893220296298	0.23391535327165544	0.664936722707289	-2.0187923893842665
0.34548176549377624	1.0005863495500742	0.23392762790956623	0.6652627897921931	-2.019724834494532
0.3456518697603906	1.0005833828796664	0.23393987818998843	0.665588852989671	-2.020657118304396
0.345821974027005	1.0005804220362096	0.2339521040416093	0.6659149123083278	-2.0215892411727823
0.34599207829361933	1.0005774670374645	0.23396430539329643	0.6662409677567862	-2.0225212034593145
0.34616218256023373	1.0005745179011492	0.23397648217409825	0.6665670193436858	-2.0234530055243094
0.3463322868268481	1.0005715746449386	0.2339886343132438	0.666893067077683	-2.0243846477287764
0.3463986401033051	1.0005704281547874	0.23399336785253766	0.6670202488262259	-2.024748014003016
0.3465023910934624	1.0005686372864648	0.2340007617401432	0.6672191109674518	-2.025316130434414
0.3466724953600768	1.0005657058433175	0.23401286438438765	0.6675451510216823	-2.0262474540036077
0.3468425996266912	1.0005627803330426	0.23402494217574962	0.667871187249082	-2.0271786187994256
0.3470127038933055	1.0005598607731438	0.23403699504418307	0.6681972196583749	-2.0281096251856194
0.3471828081599199	1.000556947181081	0.23404902291982352	0.6685232482583017	-2.029040473526618
0.34735291242653427	1.0005540395742714	0.23406102573298823	0.6688492730576198	-2.0299711641875264
0.3475230166931486	1.0005511379700889	0.23407300341417642	0.669175294065103	-2.0309016975341243
0.347693120959763	1.0005482423858638	0.2340849558940693	0.6695013112895419	-2.031832073932861
0.34786322522637736	1.000545352838884	0.23409688310353033	0.6698273247397435	-2.0327622937508547
0.3480333294929917	1.000542469346393	0.23410878497360538	0.6701533344245307	-2.033692357355889
0.3482034337596061	1.0005395919255915	0.23412066143552276	0.6704793403527435	-2.0346222651164116
0.34837353802622045	1.0005367205936364	0.2341325124206935	0.6708053425332374	-2.035552017401529
0.3485436422928348	1.0005338553676413	0.23414433786071137	0.6711313409748846	-2.0364816145810076
0.3487137465594492	1.0005309962646765	0.23415613768735316	0.6714573356865732	-2.0374110570252677
0.34888385082606355	1.0005281433017679	0.23416791183257876	0.6717833266772074	-2.0383403451053823
0.34905395509267795	1.0005252964958986	0.23417966022853126	0.6721093139557074	-2.039269479193076
0.3492240593592923	1.0005224558640073	0.23419138280753718	0.6724352975310093	-2.040198459660719
0.34939416362590664	1.0005196214229892	0.2342030795021066	0.6727612774120653	-2.0411272868813284
0.34956426789252104	1.0005167931896959	0.23421475024493313	0.673087253607843	-2.0420559612285634
0.3497343721591354	1.0005139711809345	0.23422639496889436	0.6734132261273262	-2.042984483076722
0.34990447642574973	1.000511155413469	0.23423801360705176	0.6737391949795141	-2.043912852800741
0.35007458069236413	1.0005083459040183	0.23424960609265089	0.6740651601734217	-2.044841070776191
0.3502446849589785	1.0005055426692586	0.23426117235912153	0.6743911217180792	-2.0457691373792763
0.3504147892255928	1.0005027457258213	0.23427271234007782	0.6747170796225329	-2.04669705298683
0.35048114250204987	1.000501656419762	0.2342772066475606	0.674844226388643	-2.047058968018811
0.35058489349220723	1.0004999550902933	0.2342842259693184	0.6750430338958441	-2.047624817976312
0.3507549977588216	1.0004971707792183	0.23429571318082654	0.6753689845470897	-2.048552432725808
0.3509251020254359	1.0004943928090948	0.23430717390877023	0.6756949315853616	-2.049479897614026
0.3510952062920503	1.000491621196378	0.23431860808750246	0.6760208750197676	-2.0504072130202924
0.35126531055866467	1.0004888559574774	0.2343300156515611	0.6763468148594299	-2.0513343793245524
0.351435414825279	1.00048609710876	0.23434139653566927	0.6766727511134865	-2.052261396907365
0.3516055190918934	1.0004833446665464	0.23435275067473532	0.67699868379109	-2.0531882661499012
0.35177562335850776	1.0004805986471144	0.234364078003853	0.6773246129014083	-2.0541149874339433
0.3519457276251221	1.000477859066696	0.23437537845830167	0.6776505384536243	-2.055041561141879
0.3521158318917365	1.00047512594148	0.2343866519735462	0.6779764604569356	-2.055967987656701
0.35228593615835085	1.000472399287609	0.23439789848523737	0.6783023789205548	-2.056894267362006
0.35245604042496526	1.0004696791211825	0.2344091179292118	0.678628293853709	-2.057820400641989
0.3526261446915796	1.0004669654582539	0.23442031024149215	0.6789542052656404	-2.0587463878814423
0.35279624895819395	1.0004642583148329	0.23443147535828723	0.6792801131656055	-2.0596722294657535
0.35296635322480835	1.000461557706884	0.23444261321599208	0.6796060175628759	-2.060597925780903
0.3531364574914227	1.000458863650327	0.2344537237511882	0.6799319184667371	-2.061523477213461
0.35330656175803704	1.0004561761610367	0.23446480690064347	0.6802578158864894	-2.062448884150584
0.35347666602465144	1.0004534952548427	0.23447586260131253	0.6805837098314474	-2.063374146980016
0.3536467702912658	1.0004508209475302	0.23448689079033663	0.6809096003109405	-2.064299266090082
0.35381687455788013	1.0004481532548393	0.23449789140504396	0.6812354873343118	-2.0652242418696876
0.35398697882449454	1.0004454921924644	0.23450886438294957	0.681561370910919	-2.0661490747083158
0.3541570830911089	1.0004428377760557	0.23451980966175573	0.6818872510501338	-2.0670737649960254
0.35432718735772323	1.0004401900212176	0.23453072717935178	0.6822131277613421	-2.0679983131234487
0.35449729162433763	1.0004375489435096	0.2345416168738144	0.6825390010539439	-2.068922719481788
0.35456364490079467	1.0004365205410084	0.23454585710544007	0.6826661148753129	-2.0692832681509112
0.354667395890952	1.000434914558446	0.23455247868340764	0.6828648709373532	-2.069846984462814
0.3548375001575663	1.0004322868814952	0.23456331254658316	0.6831907374209978	-2.0707711084588625
0.3550076044241807	1.0004296659280816	0.23457411840198017	0.6835166005143195	-2.0716950918628334
0.35517770869079507	1.0004270517135831	0.23458489618842565	0.683842460226774	-2.0726189350681876
0.35534781295740947	1.0004244442533325	0.2345956458449344	0.6841683165678307	-2.0735426384689437
0.3555179172240238	1.0004218435626173	0.23460636731070914	0.6844941695469727	-2.074466202459678
0.35568802149063816	1.0004192496566793	0.23461706052514072	0.6848200191736967	-2.0753896274355195
0.35585812575725256	1.0004166625507152	0.23462772542780808	0.6851458654575132	-2.0763129137921488
0.3560282300238669	1.0004140822598755	0.23463836195847843	0.685471708407946	-2.0772360619257957
0.35619833429048126	1.0004115087992655	0.23464897005710736	0.6857975480345325	-2.0781590722332375
0.35636843855709566	1.0004089421839453	0.2346595496638389	0.6861233843468236	-2.0790819451117946
0.35653854282371	1.000406382428928	0.23467010071900565	0.6864492173543832	-2.0800046809593304
0.35670864709032435	1.0004038295491824	0.23468062316312888	0.6867750470667892	-2.0809272801742473
0.35687875135693875	1.0004012835596305	0.2346911169369186	0.687100873493632	-2.0818497431554857
0.3570488556235531	1.0003987444751492	0.23470158198127367	0.6874266966445157	-2.082772070302521
0.35721895989016744	1.000396212310569	0.23471201823728194	0.6877525165290572	-2.0836942620153605
0.35738906415678184	1.0003936870806749	0.23472242564622026	0.6880783331568869	-2.084616318694543
0.3575591684233962	1.000391168800206	0.2347328041495547	0.6884041465376478	-2.085538240741134
0.35772927269001054	1.000388657483855	0.23474315368894044	0.6887299566809962	-2.0864600285567256
0.35789937695662494	1.0003861531462688	0.23475347420622217	0.689055763596601	-2.087381682543434
0.3580694812232393	1.0003836558020487	0.23476376564343382	0.6893815672941441	-2.0883032031038953
0.35823958548985363	1.0003811654657493	0.23477402794279897	0.6897073677833204	-2.0892245906412645
0.35840968975646803	1.0003786821518794	0.23478426104673072	0.6900331650738373	-2.0901458455592135
0.3585797940230824	1.0003762058749015	0.23479446489783196	0.6903589591754148	-2.091066968261929
0.3586461472995394	1.0003752418542047	0.23479843721305876	0.6904860421687481	-2.0914262386548854
0.3587498982896968	1.0003737366492322	0.23480463943889524	0.6906847500977858	-2.091987959154108
0.3589200025563111	1.0003712744892415	0.23481478461290312	0.6910105378506957	-2.092908818640959
0.35909010682292547	1.0003688194092533	0.23482490036302803	0.6913363224439022	-2.093829547128197
0.35926021108953987	1.0003663714235451	0.23483498663263247	0.6916621038871757	-2.094750145022042
0.3594303153561542	1.0003639305463485	0.2348450433652691	0.6919878821902992	-2.095670612729217
0.35960041962276856	1.0003614967918482	0.23485507050468077	0.6923136573630674	-2.0965909506569456
0.35977052388938296	1.0003590701741822	0.23486506799480067	0.692639429415288	-2.0975111592129494
0.3599406281559973	1.0003566507074433	0.23487503577975233	0.6929651983567804	-2.0984312388054476
0.36011073242261166	1.0003542384056767	0.23488497380384976	0.6932909641973767	-2.099351189843151
0.36028083668922606	1.0003518332828811	0.23489488201159758	0.6936167269469207	-2.1002710127352633
0.3604509409558404	1.0003494353530096	0.234904760347691	0.6939424866152684	-2.1011907078914773
0.36062104522245475	1.0003470446299674	0.23491460875701597	0.694268243212288	-2.102110275721973
0.36079114948906915	1.0003446611276143	0.23492442718464918	0.6945939967478595	-2.1030297166374154
0.3609612537556835	1.0003422848597627	0.23493421557585822	0.6949197472318748	-2.1039490310489524
0.36113135802229784	1.0003399158401782	0.2349439738761017	0.6952454946742377	-2.104868219368211
0.36130146228891225	1.0003375540825805	0.23495370203102917	0.6955712390848638	-2.105787282007298
0.3614715665555266	1.0003351996006418	0.23496339998648133	0.6958969804736808	-2.106706219378795
0.36164167082214094	1.0003328524079875	0.23497306768849008	0.6962227188506273	-2.1076250318957594
0.36181177508875534	1.0003305125181967	0.2349827050832785	0.6965484542256543	-2.108543719971718
0.3619818793553697	1.0003281799448014	0.23499231211726115	0.696874186608724	-2.109462284020668
0.3621519836219841	1.000325854701286	0.23500188873704386	0.6971999160098102	-2.110380724457074
0.36232208788859843	1.0003235368010894	0.23501143488942397	0.6975256424388985	-2.1112990416958657
0.3624921921552128	1.0003212262576022	0.23502095052139044	0.6978513659059854	-2.1122172361524347
0.3626622964218272	1.000318923084169	0.2350304355801238	0.6981770864210791	-2.113135308242635
0.3627286496982842	1.000318026676773	0.23503412715603872	0.6983041407745294	-2.1134933913432166
0.3628324006884415	1.0003166272940864	0.23503989001299624	0.6985028039941991	-2.114053258382778
0.36300250495505587	1.000314338900605	0.23504931376757185	0.6988285186353761	-2.1149710869896317
0.3631726092216703	1.0003120579169273	0.23505870679160643	0.6991542303546521	-2.1158887944804183
0.3633427134882846	1.0003097843562097	0.23506806903304775	0.6994799391620801	-2.116806381272812
0.36351281775489896	1.0003075182315604	0.23507740044003553	0.6998056450677245	-2.1177238477849376
0.36368292202151337	1.0003052595560413	0.23508670096090153	0.7001313480816604	-2.1186411944353662
0.3638530262881277	1.0003030083426665	0.23509597054416964	0.7004570482139744	-2.119558421643116
0.36402313055474206	1.000300764604403	0.23510520913855593	0.7007827454747634	-2.1204755298276483
0.36419323482135646	1.000298528354171	0.2351144166929687	0.7011084398741357	-2.1213925194088654
0.3643633390879708	1.0002962996048426	0.23512359315650855	0.7014341314222103	-2.1223093908071093
0.36453344335458515	1.0002940783692431	0.23513273847846847	0.7017598201291172	-2.123226144443158
0.36470354762119955	1.0002918646601502	0.2351418526083339	0.7020855060049966	-2.1241427807382265
0.3648736518878139	1.0002896584902943	0.23515093549578273	0.70241118906	-2.1250593001139606
0.3650437561544283	1.0002874598723586	0.23515998709068542	0.7027368693042892	-2.1259757029924384
0.36521386042104265	1.000285268818978	0.23516900734310514	0.7030625467480367	-2.1268919897961656
0.365383964687657	1.0002830853427411	0.23517799620329766	0.7033882214014255	-2.1278081609480752
0.3655540689542714	1.0002809094561884	0.2351869536217115	0.7037138932746492	-2.1287242168715244
0.36572417322088574	1.0002787411718124	0.235195879548988	0.7040395623779117	-2.1296401579902926
0.3658942774875001	1.0002765805020588	0.2352047739359614	0.7043652287214272	-2.13055598472858
0.3660643817541145	1.0002744274593254	0.23521363673365883	0.7046908923154205	-2.1314716975110044
0.36623448602072883	1.0002722820559622	0.23522246789330042	0.7050165531701266	-2.1323872967626003
0.3664045902873432	1.0002701443042719	0.23523126736629932	0.7053422112957906	-2.1333027829088156
0.3665746945539576	1.000268014216509	0.2352400351042618	0.7056678667026678	-2.134218156375511
0.3667447988205719	1.0002658918048808	0.23524877105898725	0.7059935194010238	-2.135133417588957
0.36681115209702897	1.0002650659907293	0.23525217010174293	0.7061205473669827	-2.135490406983259
0.3669149030871863	1.0002637770815468	0.23525747518246834	0.7063191694011343	-2.1360485669758305
0.3670850073538007	1.0002616700586182	0.23526614742689095	0.7066448167132846	-2.1369636049632166
0.367255111620415	1.000259570748159	0.23527478774463428	0.7069704613477705	-2.137878531978603
0.36742521588702937	1.0002574791621852	0.23528339608827092	0.7072961033148975	-2.1387933484498785
0.36759532015364377	1.0002553953126647	0.23529197241056693	0.707621742624981	-2.1397080548053324
0.3677654244202581	1.000253319211518	0.23530051666448176	0.7079473792883462	-2.140622651473652
0.36793552868687246	1.0002512508706172	0.23530902880316848	0.7082730133153281	-2.141537138883919
0.36810563295348686	1.0002491903017867	0.23531750877997368	0.7085986447162715	-2.14245151746561
0.3682757372201012	1.0002471375168032	0.23532595654843766	0.7089242735015308	-2.143365787648592
0.3684458414867156	1.000245092527395	0.23533437206229435	0.70924989968147	-2.1442799498631224
0.36861594575332995	1.0002430553452424	0.23534275527547144	0.7095755232664628	-2.1451940045398463
0.3687860500199443	1.0002410259819778	0.23535110614209043	0.7099011442668922	-2.146107952109793
0.3689561542865587	1.000239004449186	0.2353594246164666	0.7102267626931511	-2.147021793004377
0.36912625855317305	1.0002369907584026	0.23536771065310919	0.7105523785556415	-2.1479355276553926
0.3692963628197874	1.0002349849211163	0.23537596420672133	0.7108779918647747	-2.1488491564950154
0.3694664670864018	1.0002329869487667	0.23538418523220012	0.7112036026309717	-2.1497626799557974
0.36963657135301614	1.0002309968527459	0.23539237368463675	0.7115292108646625	-2.150676098470666
0.3698066756196305	1.0002290146443975	0.23540052951931642	0.7118548165762864	-2.1515894124729233
0.3699767798862449	1.0002270403350169	0.2354086526917185	0.7121804197762919	-2.152502622396242
0.37014688415285923	1.0002250739358514	0.2354167431575165	0.7125060204751367	-2.153415728674664
0.3703169884194736	1.0002231154580996	0.2354248008725782	0.7128316186832875	-2.1543287317426003
0.370487092686088	1.0002211649129127	0.23543282579296554	0.7131572144112202	-2.1552416320348264
0.37065719695270233	1.0002192223113928	0.23544081787493482	0.7134828076694194	-2.156154429986482
0.3708273012193167	1.000217287664594	0.23544877707493672	0.713808398468379	-2.157067126033068
0.3708936544957738	1.000216535167928	0.23545187282887875	0.7139354023566169	-2.1574231176296417
0.3709974054859311	1.000215360983522	0.23545670334961624	0.7141339868186015	-2.157979720610446
0.3711675097525454	1.000213442279134	0.23546459665581285	0.7144595727305985	-2.158892214154835
0.3713376140191598	1.000211531562339	0.23547245695056052	0.7147851562148901	-2.159804607102809
0.37150771828577417	1.0002096288439972	0.23548028419108766	0.7151107372820055	-2.160716899891298
0.3716778225523885	1.000207734134921	0.2354880783348173	0.7154363159424824	-2.161629092957581
0.3718479268190029	1.0002058474458735	0.23549583933936707	0.7157618922068671	-2.1625411867392907
0.37201803108561726	1.0002039687875701	0.23550356716254922	0.7160874660857148	-2.163453181674405
0.3721881353522316	1.0002020981706774	0.23551126176237064	0.716413037589589	-2.1643650782012496
0.372358239618846	1.000200235605813	0.235518923097033	0.7167386067290616	-2.165276876758494
0.37252834388546036	1.0001983811035469	0.2355265511249327	0.7170641735147135	-2.16618857778515
0.3726984481520747	1.0001965346743995	0.23553414580466095	0.7173897379571336	-2.1671001817205697
0.3728685524186891	1.000194696328843	0.23554170709500377	0.7177153000669191	-2.1680116890044445
0.37303865668530345	1.0001928660773016	0.23554923495494204	0.7180408598546758	-2.1689231000768023
0.3732087609519178	1.0001910439301496	0.23555672934365163	0.7183664173310176	-2.1698344153780047
0.3733788652185322	1.0001892298977137	0.2355641902205032	0.7186919725065669	-2.1707456353487475
0.37354896948514654	1.0001874239902715	0.2355716175450626	0.719017525391954	-2.1716567604300567
0.3737190737517609	1.0001856262180517	0.2355790112770905	0.7193430759978173	-2.172567791063288
0.3738891780183753	1.0001838365912348	0.23558637137654273	0.7196686243348037	-2.173478727690123
0.37405928228498964	1.0001820551199518	0.2355936978035702	0.7199941704135677	-2.1743895707525707
0.374229386551604	1.0001802818142855	0.23560099051851893	0.720319714244772	-2.175300320692961
0.3743994908182184	1.00017851668427	0.23560824948193004	0.7206452558390875	-2.176210977953948
0.37456959508483273	1.00017675973989	0.23561547465453997	0.7209707952071924	-2.1771215429785036
0.37473969935144713	1.000175010991082	0.23562266599728027	0.7212963323597734	-2.178032016209918
0.3749098036180615	1.000173270447733	0.23562982347127776	0.7216218673075246	-2.178942398091797
0.3749761568945185	1.0001725937335313	0.23563260622611326	0.7217488494786679	-2.179297489856067
0.3750799078846758	1.0001715381196818	0.23563694703785462	0.7219474000611481	-2.179852689068062
0.3752500121512902	1.000169814016718	0.2356440366585283	0.7222729306313537	-2.1807628895829456
0.37542011641790457	1.0001680981485817	0.23565109229501158	0.7225984590288586	-2.1816730000809903
0.3755902206845189	1.0001663905249651	0.2356581139092127	0.7229239852643881	-2.1825830210070483
0.3757603249511333	1.0001646911555109	0.23566510146323524	0.7232495093486747	-2.183492952806277
0.37593042921774766	1.000163000049813	0.23567205491937826	0.7235750312924588	-2.1844027959241403
0.376100533484362	1.0001613172174157	0.2356789742401363	0.7239005511064879	-2.1853125508064046
0.3762706377509764	1.0001596426678154	0.23568585938819944	0.7242260688015173	-2.1862222178991373
0.37644074201759076	1.0001579764104587	0.23569271032645323	0.7245515843883095	-2.187131797648705
0.3766108462842051	1.0001563184547433	0.23569952701797878	0.7248770978776344	-2.1880412905017717
0.3767809505508195	1.0001546688100176	0.23570630942605292	0.7252026092802695	-2.188950696905298
0.37695105481743385	1.0001530274855814	0.23571305751414795	0.725528118606999	-2.1898600173065383
0.3771211590840482	1.0001513944906852	0.23571977124593188	0.7258536258686148	-2.1907692521530384
0.3772912633506626	1.00014976983453	0.23572645058526848	0.7261791310759159	-2.1916784018926343
0.37746136761727694	1.0001481535262684	0.23573309549621707	0.7265046342397083	-2.192587466973452
0.3776314718838913	1.0001465455750034	0.23573970594303287	0.7268301353708054	-2.1934964478439025
0.3778015761505057	1.0001449459897886	0.2357462818901667	0.7271556344800272	-2.1944053449526826
0.37797168041712004	1.0001433547796288	0.2357528233022653	0.727481131578201	-2.1953141587487717
0.37814178468373444	1.0001417719534795	0.23575933014417116	0.7278066266761613	-2.196222889681431
0.3783118889503488	1.000140197520247	0.2357658023809226	0.7281321197847488	-2.197131538200201
0.37848199321696313	1.0001386314887883	0.23577223997775384	0.7284576109148116	-2.1980401047548996
0.37865209748357753	1.0001370738679107	0.23577864290009498	0.7287831000772048	-2.198948589795621
0.3788222017501919	1.0001355246663732	0.23578501111357203	0.7291085872827899	-2.199856993772734
0.3789923060168062	1.0001339838928849	0.2357913445840069	0.7294340725424353	-2.200765317136879
0.37905865929326327	1.0001333851638339	0.23579380568033448	0.7295610354017598	-2.2011196088389684
0.3791624102834206	1.0001324515561052	0.23579764327741753	0.729759555867016	-2.2016735603389677
0.37933251455003497	1.000130927664645	0.2358039071600178	0.7300850372674138	-2.2025817238301797
0.3795026188166493	1.0001294122270654	0.23581013619821767	0.7304105167545171	-2.203489808061963
0.3796727230832637	1.0001279052518781	0.235816330358623	0.7307359943392207	-2.20439781348603
0.37984282734987806	1.0001264067475457	0.23582248960803584	0.7310614700324262	-2.205305740554357
0.3800129316164924	1.000124916722481	0.23582861391345425	0.7313869438450413	-2.2062135897191824
0.3801830358831068	1.0001234351850479	0.23583470324207237	0.7317124157879806	-2.2071213614330043
0.38035314014972116	1.0001219621435604	0.23584075756128056	0.7320378858721648	-2.208029056148579
0.3805232444163355	1.0001204976062834	0.23584677683866526	0.732363354108521	-2.20893667431892
0.3806933486829499	1.000119041581432	0.23585276104200903	0.7326888205079827	-2.2098442163972947
0.38086345294956425	1.0001175940771723	0.23585871013929072	0.7330142850814896	-2.210751682837225
0.38103355721617865	1.0001161551016207	0.23586462409868528	0.7333397478399875	-2.211659074092483
0.381203661482793	1.0001147246628435	0.235870502888564	0.7336652087944286	-2.2125663906170905
0.38137376574940735	1.0001133027688587	0.23587634647749436	0.7339906679557712	-2.2134736328653184
0.38154387001602175	1.0001118894276337	0.23588215483424008	0.7343161253349797	-2.2143808012916826
0.3817139742826361	1.000110484647087	0.23588792792776123	0.7346415809430243	-2.2152878963509437
0.38188407854925044	1.000109088435087	0.23589366572721412	0.7349670347908817	-2.2161949184981053
0.38205418281586484	1.000107700799453	0.2358993682019515	0.735292486889534	-2.217101868188412
0.3822242870824792	1.0001063217479544	0.23590503532152235	0.7356179372499696	-2.2180087458773476
0.38239439134909353	1.0001049512883116	0.23591066705567204	0.7359433858831829	-2.2189155520206345
0.38256449561570793	1.0001035894281942	0.23591626337434238	0.7362688328001739	-2.219822287074229
0.3827345998823223	1.0001022361752234	0.23592182424767152	0.7365942780119481	-2.2207289514943236
0.3829047041489366	1.00010089153697	0.23592734964599407	0.7369197215295176	-2.2216355457373425
0.383074808415551	1.0000995555209553	0.23593283953984107	0.7372451633638994	-2.2225420702599408
0.38314116169200807	1.0000990367148923	0.23593497137333233	0.7373721093554196	-2.222895663234886
0.3832449126821654	1.0000982281346513	0.23593829389993995	0.7375706035261167	-2.223448525519002
0.3834150169487797	1.0000969093854797	0.23594371269721473	0.7378960420271979	-2.224354911971639
0.3835851212153941	1.000095599280813	0.23594909590278584	0.7382214788781776	-2.225261230075188
0.38375522548200847	1.0000942978279734	0.23595444348797023	0.7385469140900952	-2.2261674802872116
0.3839253297486228	1.0000930050342345	0.23595975542428135	0.7388723476739962	-2.227073663065493
0.3840954340152372	1.0000917209068187	0.23596503168342922	0.7391977796409314	-2.2279797788680376
0.38426553828185156	1.0000904454528998	0.23597027223732042	0.7395232100019569	-2.228885828153068
0.38443564254846596	1.0000891786796013	0.23597547705805808	0.7398486387681342	-2.2297918113790263
0.3846057468150803	1.000087920593997	0.2359806461179419	0.7401740659505304	-2.230697729004569
0.38477585108169465	1.000086671203111	0.2359857793894682	0.7404994915602175	-2.231603581488567
0.38494595534830905	1.0000854305139173	0.2359908768453299	0.7408249156082732	-2.232509369290103
0.3851160596149234	1.0000841985333406	0.23599593845841663	0.7411503381057801	-2.2334150928684715
0.38528616388153775	1.0000829752682556	0.23600096420181452	0.7414757590638261	-2.234320752683175
0.38545626814815215	1.0000817607254866	0.23600595404880648	0.7418011784935041	-2.235226349193925
0.3856263724147665	1.0000805549118088	0.23601090797287205	0.7421265964059125	-2.236131882860636
0.38579647668138084	1.000079357833947	0.23601582594768744	0.7424520128121542	-2.23703735414343
0.38596658094799524	1.0000781694985768	0.23602070794712557	0.7427774277233377	-2.2379427635026286
0.3861366852146096	1.000076989912323	0.23602555394525612	0.7431028411505758	-2.238848111398756
0.38630678948122393	1.0000758190817611	0.2360303639163454	0.7434282531049867	-2.2397533982925344
0.38647689374783833	1.0000746570134167	0.2360351378348566	0.7437536635976937	-2.240658624644884
0.3866469980144527	1.0000735037137654	0.2360398756754495	0.7440790726398242	-2.241563790916922
0.386817102281067	1.0000723591892322	0.23604457741298082	0.7444044802425113	-2.2424688975699576
0.38698720654768143	1.0000712234461935	0.2360492430225039	0.7447298864168921	-2.2433739450654944
0.3871573108142958	1.0000700964909743	0.23605387247926898	0.745055291174109	-2.244278933865227
0.3872236640907528	1.000069659278756	0.23605566850376036	0.7451822227749357	-2.2446319307844185
0.3873274150809102	1.000068978329851	0.23605846575872305	0.7453806945253088	-2.245183864431038
0.3874975193475245	1.000067868969049	0.23606302283650993	0.7457060964816429	-2.246088737224999
0.38766762361413887	1.000066768414744	0.23606754368847024	0.7460314970542675	-2.246993552709368
0.38783772788075327	1.0000656766730618	0.23607202829064156	0.7463568962543434	-2.247898311346586
0.3880078321473676	1.0000645937500783	0.23607647661925812	0.7466822940930358	-2.2488030135992783
0.38817793641398196	1.0000635196518188	0.2360808886507512	0.7470076905815144	-2.2497076599302512
0.38834804068059636	1.0000624543842596	0.23608526436174881	0.7473330857309534	-2.25061225080249
0.3885181449472107	1.000061397953326	0.23608960372907598	0.7476584795525314	-2.251516786679159
0.38868824921382505	1.0000603503648937	0.23609390672975447	0.7479838720574312	-2.252421268023599
0.38885835348043946	1.000059311624788	0.2360981733410031	0.7483092632568404	-2.253325695299324
0.3890284577470538	1.0000582817387846	0.23610240354023754	0.7486346531619505	-2.2542300689700236
0.38919856201366815	1.0000572607126088	0.23610659730507036	0.7489600417839573	-2.2551343894995584
0.38936866628028255	1.000056248551936	0.2361107546133111	0.7492854291340608	-2.2560386573519575
0.3895387705468969	1.0000552452623914	0.23611487544296625	0.7496108152234654	-2.2569428729914205
0.38970887481351124	1.0000542508495498	0.23611895977223923	0.7499362000633795	-2.2578470368823127
0.38987897908012564	1.0000532653189365	0.23612300757953045	0.7502615836650154	-2.258751149489165
0.39004908334674	1.000052288676026	0.23612701884343723	0.7505869660395897	-2.2596552112766735
0.39021918761335433	1.0000513209262432	0.236130993542754	0.750912347198323	-2.260559222709693
0.39038929187996874	1.0000503620749626	0.23613493165647206	0.7512377271524399	-2.2614631842532424
0.3905593961465831	1.0000494121275085	0.23613883316377976	0.7515631059131687	-2.2623670963724973
0.3907295004131975	1.0000484710891553	0.2361426980440625	0.7518884834917419	-2.2632709595327922
0.39089960467981183	1.0000475389651267	0.23614652627690258	0.7522138598993957	-2.2641747741996165
0.3910697089464262	1.000046615760597	0.2361503178420795	0.7525392351473702	-2.265078540838614
0.3912398132130406	1.0000457014806896	0.23615407271956962	0.7528646092469092	-2.2659822599155808
0.3913061664894976	1.0000453472644413	0.23615552744929075	0.752991528961847	-2.266334764568173
0.3914099174796549	1.0000447961304781	0.23615779088954644	0.7531899822092604	-2.266885931896465
0.39158002174626927	1.0000438997149854	0.23616147233238055	0.7535153540456749	-2.2677895572473643
0.39175012601288367	1.000043012239185	0.2361651170286395	0.7538407247674079	-2.2686931364345235
0.391920230279498	1.0000421337079997	0.23616872495908792	0.7541660943857178	-2.269596669924334
0.39209033454611236	1.0000412641263015	0.23617229610468762	0.754491462911867	-2.270500158183333
0.39226043881272676	1.0000404034989132	0.2361758304465974	0.754816830357121	-2.2714036016781995
0.3924305430793411	1.0000395518306069	0.23617932796617316	0.7551421967327491	-2.272307000875756
0.39260064734595546	1.0000387091261043	0.23618278864496794	0.7554675620500242	-2.2732103562429633
0.39277075161256986	1.000037875390077	0.23618621246473182	0.7557929263202223	-2.274113668246922
0.3929408558791842	1.000037050627146	0.23618959940741202	0.756118289554623	-2.27501693735487
0.39311096014579855	1.0000362348418828	0.23619294945515293	0.7564436517645093	-2.27592016403418
0.39328106441241295	1.0000354280388077	0.23619626259029597	0.7567690129611675	-2.2768233487523593
0.3934511686790273	1.0000346302223915	0.23619953879537978	0.7570943731558869	-2.2777264919770466
0.3936212729456417	1.0000338413970538	0.2362027780531401	0.7574197323599604	-2.2786295941760133
0.39379137721225604	1.0000330615671649	0.2362059803465098	0.757745090584684	-2.2795326558171585
0.3939614814788704	1.0000322907370438	0.23620914565861892	0.7580704478413568	-2.28043567736851
0.3941315857454848	1.00003152891096	0.23621227397279468	0.7583958041412812	-2.281338659298221
0.39430169001209914	1.0000307760931322	0.2362153652725614	0.7587211594957624	-2.2822416020745715
0.3944717942787135	1.000030032287729	0.23621841954164063	0.7590465139161089	-2.283144506165962
0.3946418985453279	1.0000292974988683	0.23622143676395108	0.7593718674136322	-2.2840473720409165
0.39481200281194223	1.0000285717306179	0.23622441692360863	0.7596972199996466	-2.284950200168079
0.3949821070785566	1.0000278549869954	0.23622736000492633	0.7600225716854696	-2.285852991016211
0.395152211345171	1.000027147271968	0.23623026599241448	0.7603479224824214	-2.2867557450541924
0.3953223156117853	1.0000264485894519	0.23623313487078051	0.7606732724018253	-2.287658462751018
0.39538866888824237	1.0000261785011617	0.2362342438819144	0.7608001827581763	-2.2880105798339496
0.39549241987839967	1.000025758943314	0.2362359666249291	0.760998621455007	-2.288561144575797
0.39566252414501407	1.0000250783373694	0.23623876123996213	0.7613239696532953	-2.2894637909977513
0.3958326284116284	1.0000244067753843	0.23624151870117865	0.7616493170080219	-2.2903664024862125
0.39600273267824276	1.0000237442610738	0.236244238994075	0.7619746635305208	-2.2912689795106234
0.39617283694485717	1.0000230907981023	0.23624692210434473	0.762300009232129	-2.2921715225405337
0.3963429412114715	1.0000224463900842	0.23624956801787853	0.762625354124186	-2.2930740320456002
0.39651304547808586	1.0000218110405834	0.2362521767207644	0.762950698218034	-2.293976508495584
0.39668314974470026	1.0000211847531135	0.23625474819928757	0.7632760415250176	-2.29487895236035
0.3968532540113146	1.0000205675311375	0.23625728243993055	0.7636013840564841	-2.295781364109865
0.397023358277929	1.000019959378068	0.23625977942937298	0.7639267258237832	-2.2966837442141963
0.39719346254454335	1.0000193602972671	0.23626223915449188	0.7642520668382671	-2.29758609314351
0.3973635668111577	1.0000187702920467	0.23626466160236145	0.7645774071112903	-2.2984884113680693
0.3975336710777721	1.0000181893656679	0.23626704676025315	0.7649027466542099	-2.299390699358234
0.39770377534438645	1.0000176175213418	0.23626939461563573	0.7652280854783851	-2.3002929575844573
0.3978738796110008	1.0000170547622282	0.2362717051561752	0.7655534235951774	-2.3011951865172864
0.3980439838776152	1.0000165010914377	0.23627397836973482	0.7658787610159509	-2.302097386627359
0.39821408814422954	1.0000159565120295	0.23627621424437517	0.7662040977520715	-2.302999558385403
0.3983841924108439	1.0000154210270122	0.23627841276835404	0.7665294338149077	-2.303901702262235
0.3985542966774583	1.0000148946393448	0.23628057393012658	0.7668547692158297	-2.304803818728757
0.39872440094407263	1.0000143773519352	0.23628269771834515	0.7671801039662103	-2.305705908255959
0.398894505210687	1.0000138691676406	0.23628478412185946	0.7675054380774239	-2.3066079713149126
0.3990646094773014	1.0000133700892682	0.23628683312971646	0.7678307715608474	-2.307510008376773
0.3992347137439157	1.0000128801195747	0.23628884473116046	0.7681561044278594	-2.3084120199127756
0.39940481801053007	1.0000123992612657	0.23629081891563303	0.7684814366898406	-2.3093140063942355
0.39947117128698717	1.0000122141616892	0.23629157884737054	0.7686083402323836	-2.309665841309434
0.3995749222771445	1.0000119275169972	0.236292755672773	0.7688067683581735	-2.310215968292546
0.3997450265437588	1.000011464889374	0.2362946549924166	0.7691320994442427	-2.3111179060791764
0.39991513081037317	1.0000110113809506	0.2362965168645973	0.7694574299594344	-2.3120198202256717
0.40008523507698757	1.000010566994231	0.23629834127954585	0.7697827599151369	-2.3129217112036486
0.4002553393436019	1.0000101317316683	0.23630012822769045	0.7701080893227401	-2.313823579484798
0.4004254436102163	1.000009705595666	0.2363018776996565	0.7704334181936358	-2.31472542554088
0.40059554787683066	1.000009288588576	0.2363035896862667	0.7707587465392173	-2.315627249843724
0.400765652143445	1.0000088807127008	0.23630526417854117	0.7710840743708797	-2.3165290528652265
0.4009357564100594	1.000008481970291	0.2363069011676973	0.7714094017000196	-2.3174308350773503
0.40110586067667375	1.0000080923635477	0.23630850064514977	0.7717347285380356	-2.318332596952123
0.4012759649432881	1.0000077118946211	0.23631006260251072	0.7720600548963273	-2.319234338961636
0.4014460692099025	1.000007340565611	0.23631158703158944	0.7723853807862964	-2.3201360615780398
0.40161617347651685	1.0000069783785663	0.2363130739243927	0.7727107062193456	-2.3210377652735477
0.4017862777431312	1.000006625335486	0.2363145232731246	0.7730360312068792	-2.3219394505204303
0.4019563820097456	1.0000062814383177	0.23631593507018644	0.7733613557603032	-2.322841117791016
0.40212648627635994	1.0000059466889593	0.23631730930817701	0.7736866798910247	-2.3237427675576874
0.4022965905429743	1.0000056210892572	0.23631864597989238	0.7740120036104521	-2.3246444002928834
0.4024666948095887	1.000005304641008	0.236319945078326	0.7743373269299952	-2.3255460164690946
0.40263679907620303	1.0000049973459575	0.23632120659666855	0.7746626498610653	-2.3264476165588626
0.4028069033428174	1.0000046992058007	0.23632243052830829	0.7749879724150743	-2.327349201034779
0.4029770076094318	1.0000044102221826	0.23632361686683057	0.7753132946034362	-2.3282507703694844
0.4031471118760461	1.0000041303966969	0.23632476560601828	0.7756386164375654	-2.3291523250356647
0.40331721614266053	1.0000038597308871	0.23632587673985156	0.7759639379288776	-2.330053865506053
0.4034873204092749	1.0000035982262463	0.23632695026250797	0.77628925908879	-2.3309553922534247
0.4035536736857319	1.0000034987040995	0.23632735881772787	0.7764161583748963	-2.331307050910709
0.4036574246758892	1.0000033458842166	0.2363279861683624	0.7766145799287203	-2.331856905750599
0.4038275289425036	1.0000031027061898	0.23632898445198708	0.7769399004600875	-2.332758406470435
0.40399763320911797	1.000002868693507	0.23632994510815164	0.7772652206943117	-2.3336598948858325
0.4041677374757323	1.0000026438474587	0.23633086813182302	0.7775905406428135	-2.3345613714697278
0.4043378417423467	1.0000024281692848	0.2363317535181656	0.7779158603170149	-2.3354628366950942
0.40450794600896106	1.0000022216601747	0.23633260126254105	0.7782411797283385	-2.336364291034941
0.4046780502755754	1.0000020243212673	0.23633341136050842	0.7785664988882077	-2.337265734962311
0.4048481545421898	1.0000018361536505	0.2363341838078242	0.778891817808047	-2.3381671689502777
0.40501825880880415	1.000001657158362	0.23633491860044212	0.7792171364992813	-2.339068593471947
0.4051883630754185	1.0000014873363887	0.2363356157345134	0.7795424549733363	-2.339970009000453
0.4053584673420329	1.000001326688667	0.23633627520638653	0.7798677732416386	-2.340871416008958
0.40552857160864725	1.0000011752160824	0.23633689701260746	0.7801930913156152	-2.3417728149706507
0.4056986758752616	1.0000010329194702	0.23633748114991945	0.780518409206694	-2.342674206358744
0.405868780141876	1.000000899799615	0.23633802761526315	0.7808437269263032	-2.343575590646475
0.40603888440849034	1.000000775857251	0.2363385364057766	0.7811690444858717	-2.3444769683071023
0.4062089886751047	1.0000006610930607	0.23633900751879522	0.7814943618968286	-2.345378339813905
0.4063790929417191	1.0000005555076774	0.23633944095185175	0.7818196791706042	-2.3462797056401814
0.40654919720833343	1.0000004591016831	0.23633983670267633	0.7821449963186284	-2.3471810662592465
0.40671930147494784	1.000000371875609	0.23634019476919654	0.7824703133523322	-2.3480824221444325
0.4068894057415622	1.0000002938299364	0.23634051514953724	0.7827956302831462	-2.3489837737690857
0.40705951000817653	1.0000002249650952	0.23634079784202075	0.7831209471225021	-2.3498851216065653
0.40722961427479093	1.0000001652814652	0.2363410428451667	0.7834462638818314	-2.3507864661302427
0.4073997185414053	1.0000001147793751	0.23634125015769214	0.783771580572566	-2.351687807813499
0.4075698228080196	1.000000073459104	0.23634141977851147	0.784096897206138	-2.3525891471297244
0.40763617608447666	1.000000059830523	0.23634147572418499	0.7842237948009892	-2.3529407357538794
0.407739927074634	1.0000000413208787	0.23634155170673649	0.7844222137939798	-2.3534904845523164
0.40791003134124837	1.0000000183648772	0.2363416459416764	0.7847475303475238	-2.354391820554678
0.4080801356078627	1.0000000045912256	0.2363417024828377	0.7850728468782023	-2.3552931556102172
0.4082502398744771	1.	0.23634172132992437	0.7853981633974484	-2.3561944901923444
0.4082502398744771	1.	0.23634172132992437	0.7853981633974484	-2.3561944901923444


==> anc/data-ver2/orbit_4_60.tsv <==
0.	1.	0.3101735618980479	0.	0.
4.005334819127736e-6	1.0000000000046834	0.3101735618860887	8.351755327533777e-6	-0.000014895355977490712
0.00001420559214054933	1.0000000000589122	0.31017356174761457	0.000029620901922903978	-0.00005282887984938589
0.000040536360202136746	1.0000000004797063	0.3101735606731079	0.00008452470959218969	-0.00015074982374807368
0.00010850615006783852	1.0000000034371184	0.31017355312129286	0.00022625245087406167	-0.00040352126801212985
0.0002069092168198326	1.0000000124981385	0.3101735299837845	0.00043143838137766455	-0.0007694704571953218
0.0002839621915924067	1.0000000235400046	0.3101735017881422	0.0005921060032180182	-0.0010560213036536427
0.0004138184336396652	1.000000049992494	0.31017343424113725	0.0008628767887541955	-0.0015389414762609602
0.000605393569197907	1.0000001069941296	0.3101732886861974	0.0012623412598029913	-0.0022513878418417696
0.0006207276504594977	1.0000001124828857	0.31017327467053474	0.0012943152481284395	-0.0023084136190664193
0.0008276368672793304	1.0000001999690133	0.31017305127269135	0.0017257537854992045	-0.0030778874474795773
0.0010345460840991629	1.0000003124504553	0.31017276404860716	0.0021571924268652403	-0.003847363523365875
0.0012414553009189955	1.0000004499266706	0.31017241299956816	0.002588631198225218	-0.0046168424085875
0.0012939974663837477	1.0000004888165184	0.31017231369330606	0.0026981900307745214	-0.004812243048454419
0.001448364517738828	1.0000006123969976	0.31017199812714596	0.0030200701255777116	-0.005386324665002578
0.0016552737345586607	1.000000799860654	0.310171519433198	0.0034515092349211786	-0.0061558108544643554
0.0018621829513784933	1.0000010123167378	0.3101709769198674	0.0038829485522539394	-0.0069253015388203885
0.0020690921681983257	1.000001249764226	0.31017037058958324	0.0043143881035741585	-0.007694797279911728
0.0022760013850181586	1.0000015122019763	0.3101697004450602	0.004745827914879826	-0.008464298639572106
0.002482910601837991	1.0000017996287252	0.3101689664892988	0.005177268012168734	-0.009233806179627123
0.002689819818657824	1.0000021120430889	0.3101681687255855	0.005608708421438464	-0.010003320461893431
0.0027691967165375192	1.000002238526545	0.3101678457442421	0.0057742226508218876	-0.010298532305498008
0.002896729035477656	1.0000024494435638	0.31016730715749236	0.006040149168686361	-0.01077284204817792
0.0031036382522974886	1.0000028118285256	0.31016638178887745	0.006471590279909514	-0.0115423715002769
0.0033105474691173214	1.00000319919623	0.3101653926238845	0.006903031781104742	-0.01231190937997529
0.003517456685937154	1.000003611544812	0.31016433966694323	0.007334473698268568	-0.013081456249045798
0.0037243659027569867	1.0000040488722868	0.31016322292276916	0.007765916057397205	-0.013851012669248102
0.0039312751195768195	1.0000045111765485	0.3101620423963637	0.008197358884486531	-0.014620579202328043
0.0041381843363966515	1.0000049984553718	0.31016079809301406	0.00862880220553207	-0.015390156410016792
0.004345093553216484	1.0000055107064103	0.3101594900182935	0.009060246046528978	-0.01615974485403004
0.004552002770036317	1.0000060479271975	0.31015811817806116	0.009491690433472014	-0.01692934509606719
0.004758911986856149	1.0000066101151468	0.310156682578462	0.009923135392355528	-0.017698957697810505
0.00484982035654606	1.0000068650140181	0.3101560316691215	0.010112696772114106	-0.018037101481386143
0.004965821203675982	1.000007197267551	0.31015518322592706	0.010354580949173438	-0.018468583220924324
0.005172730420495815	1.0000078093815827	0.31015362012717335	0.01078602712991921	-0.019238222227054215
0.005379639637315648	1.000008446454294	0.3101519932892038	0.011217473960585833	-0.020007875277826166
0.00558654885413548	1.000009108482617	0.3101503027193074	0.011648921467165813	-0.020777542934845756
0.005793458070955312	1.0000097954633629	0.3101485484250592	0.012080369675651135	-0.021547225759697336
0.006000367287775145	1.0000105073932228	0.3101467304143202	0.012511818612033255	-0.022316924313943196
0.006207276504594977	1.000011244268768	0.3101448486952377	0.01294326830230308	-0.02308663915912275
0.00641418572141481	1.0000120060864484	0.31014290327624483	0.013374718772450937	-0.023856370856751703
0.006621094938234643	1.0000127928425941	0.3101408941660611	0.013806170048466565	-0.02462611996832122
0.006828004155054475	1.0000136045334151	0.31013882137369203	0.014237622156339088	-0.025395887055297106
0.007034913371874308	1.0000144411550007	0.3101366849084293	0.014669075122056995	-0.026165672679118977
0.0072418225886941405	1.0000153027033194	0.310134484779851	0.015100528971608119	-0.026935477401199413
0.007448731805513973	1.00001618917422	0.3101322209978212	0.015531983730979622	-0.027705301782923148
0.007655641022333805	1.0000171005634306	0.3101298935724903	0.015963439426157966	-0.028475146385646216
0.007862550239153639	1.0000180368665592	0.3101275025142953	0.016394896083128895	-0.02924501177069514
0.00806945945597347	1.000018998079093	0.310125047833959	0.016826353727877424	-0.030014898499366078
0.008276368672793303	1.0000199841963988	0.31012252954249103	0.0172578123863878	-0.030784807132923985
0.008483277889613136	1.0000209952137231	0.31011994765118717	0.017689272084643496	-0.03155473823260179
0.008690187106432969	1.0000220311261925	0.31011730217162964	0.018120732848627183	-0.03232469235959955
0.008785790063991203	1.000022518179842	0.3101160583456225	0.018320090816886358	-0.032680459658818876
0.008897096323252801	1.0000230919288122	0.31011459311568723	0.01855219470432071	-0.0330946700750836
0.009104005540072634	1.0000241776164676	0.3101118204955151	0.018983657677705084	-0.03386467194018572
0.009310914756892467	1.0000252881839238	0.31010898432355505	0.019415121794760445	-0.03463469851600231
0.009517823973712298	1.000026423625825	0.3101060846125353	0.01984658708146606	-0.03540475036359349
0.009724733190532131	1.000027583936695	0.31010312137547086	0.020278053563800268	-0.0361748280439823
0.009931642407351964	1.0000287691109375	0.31010009462566324	0.020709521267740498	-0.036944932118153875
0.010138551624171797	1.0000299791428355	0.3100970043767006	0.021140990219263224	-0.03771506314705451
0.01034546084099163	1.0000312140265517	0.3100938506424581	0.021572460444343945	-0.03848522169159089
0.010552370057811462	1.0000324737561281	0.3100906334370972	0.022003931968957165	-0.03925540831262919
0.010759279274631295	1.0000337583254864	0.3100873527750666	0.022435404819076382	-0.040025623570994255
0.010966188491451126	1.0000350677284275	0.3100840086711016	0.02286687902067405	-0.040795868027468714
0.01117309770827096	1.0000364019586325	0.31008060114022445	0.02329835459972156	-0.04156614224279213
0.011380006925090792	1.0000377610096611	0.31007713019774436	0.02372983158218923	-0.04233644677766014
0.011586916141910625	1.0000391448749533	0.3100735958592574	0.024161309994046264	-0.04310678219272362
0.011793825358730458	1.000040553547828	0.31006999814064684	0.02459278986126075	-0.04387714904858778
0.01200073457555029	1.000041987021484	0.3100663370580829	0.02502427120979962	-0.04464754790581131
0.012207643792370122	1.0000434452889995	0.31006261262802287	0.02545575406562863	-0.04541797932490554
0.012414553009189954	1.0000449283433317	0.31005882486721137	0.025887238454712358	-0.04618844386633354
0.012621462226009787	1.0000464361773176	0.3100549737926801	0.026318724403014145	-0.046958942090509256
0.01282837144282962	1.0000479687836739	0.31005105942174804	0.026750211936496106	-0.04772947455779664
0.013035280659649453	1.0000495261549964	0.31004708177202145	0.027181701081119086	-0.04850004182850878
0.013242189876469286	1.0000511082837604	0.31004304086139406	0.02761319186284264	-0.04927064446290703
0.013449099093289119	1.0000527151623209	0.31003893670804694	0.028044684307625023	-0.050041283021200075
0.01365600831010895	1.0000543467829115	0.3100347693304486	0.028476178441423146	-0.05081195806354314
0.013751611267667186	1.0000551090325738	0.31003282243223657	0.02867555203881672	-0.0511680630086489
0.013862917526928782	1.0000560031376462	0.3100305387473551	0.02890767429019257	-0.05158267015003703
0.014069826743748615	1.0000576842185178	0.31002624497781006	0.029339171879887466	-0.05235341984072728
0.014276735960568448	1.0000593900173986	0.31002188804114483	0.029770671236460614	-0.053124207695603255
0.014483645177388281	1.0000611205260406	0.3100174679569783	0.030202172385863355	-0.05389503427459727
0.014690554394208114	1.0000628757360743	0.31001298474521716	0.030633675354045573	-0.054665900137583684
0.014897463611027947	1.000064655639011	0.31000843842605585	0.03106518016695569	-0.05543680584437801
0.015104372827847778	1.0000664602262397	0.3100038290199768	0.03149668685054061	-0.05620775195473602
0.01531128204466761	1.0000682894890298	0.30999915654775023	0.03192819543074572	-0.05697873902835284
0.015518191261487443	1.00007014341853	0.3099944210304344	0.03235970593351486	-0.057749767624862065
0.015725100478307278	1.000072022005768	0.3099896224893755	0.032791218384790266	-0.0585208383038348
0.01593200969512711	1.0000739252416506	0.309984760946208	0.03322273281051262	-0.05929195162477885
0.01613891891194694	1.0000758531169647	0.30997983642285437	0.033654249236620935	-0.06006310814713769
0.016345828128766775	1.0000778056223756	0.3099748489415253	0.0340857676890526	-0.06083430843028964
0.016552737345586606	1.0000797827484282	0.30996979852472	0.034517288193743306	-0.061605553033546936
0.01675964656240644	1.0000817844855472	0.3099646851952257	0.034948810776627065	-0.06237684251615478
0.01696655577922627	1.0000838108240357	0.3099595089761182	0.035380335463636135	-0.06314817743729044
0.017173464996046106	1.0000858617540767	0.3099542698907618	0.035811862280701046	-0.0639195583560623
0.017380374212865937	1.000087937265732	0.30994896796280935	0.03624339125375052	-0.06469098583150903
0.01758728342968577	1.000090037348943	0.30994360321620223	0.0366749224087115	-0.0654624604225985
0.017794192646505603	1.0000921619935301	0.3099381756751706	0.03710645577150907	-0.06623398268822699
0.018001101863325434	1.000094311189193	0.3099326853642334	0.03753799136806647	-0.06700555318721814
0.01820801108014527	1.00009648492551	0.3099271323081982	0.037969529224305056	-0.06777717247832211
0.0184149202969651	1.0000986831919398	0.3099215165321616	0.038401069366144264	-0.06854884112021462
0.018621829513784934	1.0001009059778196	0.30991583806150924	0.03883261181950159	-0.06932055967149592
0.01871743247134317	1.0001019413010015	0.3099131931395203	0.03903200795333007	-0.06967715130697655
0.018828738730604765	1.0001031532723654	0.30991009692191557	0.039264156610292554	-0.07009232869068996
0.019035647947424596	1.0001054250646728	0.30990429313934437	0.0396957037644307	-0.07086414873624336
0.01924255716424443	1.0001077213437164	0.3098984267400485	0.04012725330782753	-0.07163602036652449
0.019449466381064262	1.0001100420983502	0.30989249775057004	0.04055880526639251	-0.07240794413982249
0.019656375597884097	1.0001123873173068	0.30988650619774044	0.04099035966603301	-0.07317992061434639
0.019863284814703928	1.0001147569891984	0.30988045210868065	0.041421916532654326	-0.07395195034822401
0.020070194031523762	1.000117151102516	0.30987433551080085	0.041853475892159576	-0.07472403389950112
0.020277103248343593	1.0001195696456298	0.30986815643180105	0.042285037770449736	-0.0754961718261404
0.020484012465163424	1.000122012606789	0.3098619148996707	0.0427166021934236	-0.0762683646860205
0.02069092168198326	1.0001244799741218	0.30985561094268915	0.04314816918697772	-0.07704061303693503
0.02089783089880309	1.0001269717356356	0.3098492445894253	0.04357973877700641	-0.07781291743659165
0.021104740115622925	1.0001294878792168	0.3098428158687382	0.04401131098940169	-0.07858527844261098
0.021311649332442756	1.0001320283926307	0.3098363248097766	0.044442885850053286	-0.07935769661252574
0.02151855854926259	1.0001345932635215	0.30982977144197943	0.04487446338484858	-0.08013017250377964
0.02172546776608242	1.000137182479413	0.30982315579507574	0.04530604361967258	-0.0809027066737265
0.021932376982902253	1.0001397960277072	0.30981647789908473	0.0457376265804079	-0.08167529967962914
0.022139286199722087	1.0001424338956852	0.30980973778431586	0.046169212292934705	-0.08244795207865847
0.02234619541654192	1.0001450960705078	0.30980293548136906	0.04660080078313074	-0.08322066442789247
0.022553104633361753	1.000147782539214	0.3097960710211346	0.04703239207687122	-0.08399343728431512
0.022760013850181584	1.0001504932887217	0.3097891444347934	0.04746398620002885	-0.08476627120481546
0.022966923067001415	1.000153228305828	0.3097821557538168	0.04789558317847378	-0.08553916674618657
0.02317383228382125	1.000155987577209	0.30977510500996713	0.04832718303807359	-0.0863121244651245
0.02338074150064108	1.0001587710894195	0.30976799223529733	0.04875878580469322	-0.08708514491822729
0.023587650717460915	1.000161578828893	0.30976081746215123	0.049190391504194984	-0.08785822866199396
0.02368325367501915	1.0001628843319512	0.30975748140665554	0.04938981707093813	-0.08821545560755818
0.023794559934280746	1.000164410781942	0.3097535807231638	0.04962200016243849	-0.0886313762528234
0.02400146915110058	1.000167266934758	0.30974628205126076	0.05005361180528065	-0.08940458824701346
0.024208378367920412	1.0001701472734117	0.30973892147965937	0.05048522645857564	-0.09017786520075978
0.024415287584740243	1.0001730517838512	0.30973149904186786	0.05091684414817482	-0.09095120767015484
0.024622196801560078	1.000175980451905	0.30972401477168593	0.05134846489992678	-0.0917246162111869
0.02482910601837991	1.0001789332632796	0.30971646870320463	0.05178008873967725	-0.09249809137973891
0.025036015235199743	1.0001819102035603	0.3097088608708065	0.05221171569326907	-0.09327163373158748
0.025242924452019574	1.000184911258211	0.30970119130916596	0.05264334578654219	-0.09404524382240186
0.02544983366883941	1.0001879364125752	0.3096934600532487	0.05307497904533358	-0.09481892220774278
0.02565674288565924	1.0001909856518743	0.3096856671383127	0.05350661549547727	-0.09559266944306152
0.02586365210247907	1.0001940589612084	0.3096778125999074	0.05393825516280425	-0.09636648608369872
0.026070561319298906	1.0001971563255567	0.30966989647387455	0.05436989807314247	-0.09714037268488335
0.026277470536118737	1.0002002777297772	0.3096619187963479	0.05480154425231679	-0.09791432980173165
0.02648437975293857	1.0002034231586059	0.30965387960375335	0.05523319372614896	-0.09868835798924601
0.026691288969758403	1.0002065925966581	0.3096457789328091	0.055664846520457556	-0.09946245780231393
0.026898198186578237	1.0002097860284276	0.3096376168205257	0.05609650266105799	-0.10023662979570687
0.027105107403398068	1.0002130034382866	0.3096293933042064	0.05652816217376243	-0.10101087452407918
0.0273120166202179	1.0002162448104859	0.30962110842144674	0.05695982508437977	-0.10178519254196705
0.027518925837037734	1.0002195101291553	0.3096127622101352	0.05739149141871564	-0.10255958440378729
0.027725835053857565	1.000222799378303	0.3096043547084528	0.0578231612025723	-0.10333405066383634
0.0279327442706774	1.0002261125418157	0.30959588595487375	0.058254834461748645	-0.10410859187628907
0.02813965348749723	1.0002294496034583	0.309587355988165	0.058686511222040175	-0.10488320859519772
0.028346562704317065	1.0002328105468752	0.3095787648473867	0.059118191509238915	-0.1056579013744907
0.028553471921136896	1.000236195355588	0.30957011257189226	0.05954987534913344	-0.10643267076797158
0.02864907487869513	1.0002377673719638	0.3095660941261792	0.059749337230189735	-0.10679068107206795
0.028760381137956727	1.0002396040129982	0.30956139920132825	0.05998156276750877	-0.10720751732931784
0.028967290354776562	1.0002430365023849	0.3095526247756348	0.06041325379014637	-0.10798244161207977
0.029174199571596393	1.0002464928069057	0.3095437893350454	0.060844948442824114	-0.1087574441696794
0.029381108788416228	1.000249972909597	0.3095348929200873	0.06127664675131622	-0.10953252555540924
0.02958801800523606	1.0002534767933735	0.30952593557158137	0.06170834874139325	-0.11030768632243118
0.029794927222055893	1.0002570044410286	0.30951691733064246	0.06214005443882202	-0.11108292702377534
0.030001836438875724	1.0002605558352335	0.3095078382386792	0.06257176386936561	-0.1118582482123389
0.030208745655695556	1.0002641309585383	0.3094986983373944	0.06300347705878329	-0.11263365044088494
0.03041565487251539	1.0002677297933713	0.30948949766878486	0.06343519403283049	-0.11340913426204126
0.03062256408933522	1.0002713523220392	0.3094802362751419	0.06386691481725877	-0.11418470022829916
0.030829473306155056	1.0002749985267272	0.309470914199051	0.06429863943781576	-0.11496034889201237
0.031036382522974887	1.0002786683894984	0.30946153148339217	0.06473036792024514	-0.11573608080539576
0.03124329173979472	1.000282361892295	0.3094520881713402	0.06516210029028657	-0.11651189652052414
0.031450200956614556	1.0002860790169366	0.3094425843063643	0.06559383657367568	-0.1172877965893312
0.03165711017343439	1.0002898197451213	0.30943301993222866	0.06602557679614399	-0.11806378156360813
0.03186401939025422	1.0002935840584264	0.30942339509299255	0.06645732098341893	-0.11883985199500252
0.03207092860707405	1.0002973719383061	0.30941370983301	0.06688906916122372	-0.11961600843501714
0.03227783782389388	1.000301183366094	0.3094039641969304	0.0673208213552774	-0.12039225143500867
0.03248474704071372	1.000305018323001	0.30939415822969835	0.0677525775912947	-0.12116858154618654
0.03269165625753355	1.0003088767901167	0.30938429197655387	0.06818433789498611	-0.12194499931961163
0.03289856547435338	1.0003127587484089	0.3093743654830325	0.06861610229205772	-0.1227215053061951
0.03310547469117321	1.0003166641787233	0.3093643787949653	0.06904787080821126	-0.12349810005669716
0.03331238390799304	1.0003205930617842	0.3093543319584792	0.06947964346914401	-0.12427478412172571
0.03351929312481288	1.0003245453781937	0.309344225019997	0.06991142030054878	-0.12505155805173523
0.033614896082371115	1.00032637946631	0.309339534794141	0.07011092535722249	-0.1254104990321217
0.03372620234163271	1.000328521108432	0.3093340580262373	0.07034320132811386	-0.12582842239702546
0.03393311155845254	1.0003325202328577	0.30932383102421496	0.07077498657752296	-0.1266053777077401
0.034140020775272374	1.000336542731707	0.309313544061241	0.07120677607445515	-0.1273824245338656
0.03434692999209221	1.0003405885850947	0.3093031971849227	0.07163856984458487	-0.1281595634252299
0.03455383920891204	1.0003446577730135	0.30929279044316393	0.07207036791358186	-0.1289367949315011
0.034760748425731874	1.000348750275334	0.309282323884165	0.07250217030711106	-0.12971411960218612
0.034967657642551705	1.0003528660718053	0.309271797556423	0.07293397705083265	-0.13049153798662966
0.03517456685937154	1.0003570051420536	0.3092612115087317	0.07336578817040192	-0.13126905063401254
0.035381476076191375	1.0003611674655841	0.30925056579018195	0.07379760369146929	-0.13204665809335067
0.035588385293011206	1.0003653530217793	0.3092398604501616	0.07422942363968021	-0.1328243609134937
0.03579529450983104	1.0003695617898998	0.3092290955383556	0.07466124804067516	-0.1336021596431236
0.03600220372665087	1.0003737937490846	0.3092182711047463	0.07509307692008955	-0.1343800548307534
0.0362091129434707	1.00037804887835	0.30920738719961344	0.07552491030355372	-0.13515804702472592
0.03641602216029054	1.0003823271565904	0.30919644387353423	0.07595674821669285	-0.1359361367732123
0.03662293137711037	1.0003866285625784	0.3091854411773836	0.07638859068512692	-0.1367143246242109
0.0368298405939302	1.0003909530749644	0.30917437916233437	0.07682043773447068	-0.13749261112554562
0.03703674981075003	1.0003953006722763	0.309163257879857	0.07725228939033359	-0.13827099682486482
0.03724365902756987	1.0003996713329202	0.3091520773817203	0.07768414567831974	-0.13904948226963992
0.0374505682443897	1.00040406503518	0.30914083771999107	0.07811600662402785	-0.1398280680071639
0.03765747746120953	1.0004084817572172	0.30912953894703443	0.07854787225305115	-0.14060675458455016
0.03786438667802936	1.0004129214770712	0.30911818111551387	0.07897974259097745	-0.1413855425487308
0.03807129589484919	1.0004173841726596	0.30910676427839157	0.07941161766338892	-0.1421644324464557
0.03827820511166903	1.000421869821777	0.30909528848892825	0.07984349749586216	-0.1429434248242907
0.03848511432848886	1.0004263784020964	0.3090837538006834	0.0802753821139681	-0.14372252022861642
0.038580717286047096	1.000428469343018	0.3090784042876194	0.08047493718152607	-0.14408253829688705
0.03869202354530869	1.0004309098911683	0.30907216026751555	0.08070727154327201	-0.14450171920562688
0.038898932762128524	1.0004354642664208	0.30906050794358225	0.0811391658093333	-0.14528102230132803
0.039105841978948355	1.00044004150516	0.30904879688334014	0.08157106493770563	-0.14606043006153627
0.03931275119576819	1.0004446415845696	0.3090370271415453	0.08200296895393676	-0.1468399430318772
0.039519660412588024	1.0004492644817105	0.30902519877325313	0.08243487788356853	-0.14761956175778407
0.039726569629407855	1.000453910173522	0.3090133118338187	0.08286679175213678	-0.14839928678449638
0.03993347884622769	1.0004585786368205	0.3090013663788967	0.0832987105851713	-0.14917911865705838
0.040140388063047525	1.0004632698483005	0.30898936246444164	0.08373063440819581	-0.14995905792031777
0.040347297279867356	1.0004679837845334	0.3089773001467081	0.08416256324672784	-0.1507391051189241
0.04055420649668719	1.000472720421969	0.30896517948225066	0.08459449712627876	-0.15151926079732742
0.04076111571350702	1.0004774797369342	0.3089530005279241	0.0850264360723536	-0.15229952549977668
0.04096802493032685	1.0004822617056335	0.3089407633408836	0.08545838011045115	-0.1530798997703184
0.04117493414714669	1.0004870663041492	0.30892846797858486	0.08589032926606371	-0.15386038415279515
0.04138184336396652	1.0004918935084406	0.30891611449878403	0.08632228356467724	-0.15464097919084396
0.04158875258078635	1.0004967432943452	0.30890370295953823	0.08675424303177111	-0.155421685427895
0.04179566179760618	1.0005016156375777	0.30889123341920527	0.0871862076928182	-0.1562025034071699
0.04200257101442601	1.0005065105137299	0.3088787059364441	0.08761817757328472	-0.15698343367168038
0.04220948023124585	1.0005114278982716	0.3088661205702148	0.0880501526986302	-0.1577644767642267
0.04241638944806568	1.00051636776655	0.3088534773797786	0.08848213309430747	-0.1585456332273961
0.04262329866488551	1.0005213300937896	0.30884077642469826	0.08891411878576251	-0.15932690360356122
0.04283020788170534	1.000526314855092	0.3088280177648381	0.08934610979843446	-0.1601082884348788
0.04303711709852518	1.000531322025437	0.30881520146036406	0.08977810615775551	-0.16088978826328781
0.04324402631534501	1.000536351579681	0.308802327571744	0.0902101078891509	-0.16167140363050816
0.04345093553216484	1.0005414034925582	0.3087893961597475	0.0906421150180388	-0.16245313507803905
0.04354653848972308	1.00054374528753	0.30878340175330854	0.09084172689865835	-0.16281437554499165
0.043657844748984674	1.00054647773868	0.3087764072854465	0.09107412756983023	-0.16323498314715731
0.043864753965804505	1.0005515742925357	0.3087633610102149	0.09150614556992909	-0.16401694837891603
0.04407166318262434	1.0005566931284908	0.30875025739572926	0.09193816904373199	-0.16479903131414284
0.044278572399444174	1.0005618342207891	0.3087370965039683	0.09237019801662827	-0.16558123249343826
0.044485481616264005	1.0005669975435514	0.30872387839721355	0.0928022325139999	-0.1663635524571743
0.04469239083308384	1.000572183070776	0.3087106031380493	0.09323427256122135	-0.16714599174549274
0.04489930004990367	1.0005773907763376	0.3086972707893627	0.0936663181836597	-0.1679285508983035
0.045106209266723506	1.0005826206339892	0.308683881414344	0.09409836940667435	-0.16871123045528313
0.04531311848354334	1.000587872617361	0.30867043507648645	0.09453042625561713	-0.169494030955873
0.04552002770036317	1.0005931466999594	0.30865693183958676	0.09496248875583217	-0.17027695293927791
0.045726936917183	1.000598442855169	0.30864337176774503	0.09539455693265579	-0.17105999694446425
0.04593384613400283	1.0006037610562515	0.30862975492536493	0.09582663081141653	-0.17184316351015844
0.04614075535082267	1.0006091012763454	0.30861608137715396	0.09625871041743497	-0.1726264531748453
0.0463476645676425	1.0006144634884664	0.30860235118812324	0.09669079577602376	-0.17340986647676623
0.04655457378446233	1.000619847665508	0.3085885644235881	0.09712288691248748	-0.17419340395391786
0.04676148300128216	1.00062525378024	0.30857472114916795	0.0975549838521226	-0.17497706614405
0.046968392218102	1.00063068180531	0.30856082143078634	0.09798708662021746	-0.1757608535846642
0.04717530143492183	1.0006361317132422	0.30854686533467135	0.09841919524205207	-0.17654476681301196
0.04738221065174166	1.000641603476438	0.30853285292735555	0.09885130974289817	-0.17732880636609305
0.04758911986856149	1.0006470970671766	0.3085187842756763	0.09928343014801909	-0.17811297278065383
0.047796029085381324	1.0006526124576134	0.3085046594467756	0.09971555648266968	-0.17889726659318547
0.04800293830220116	1.000658149619781	0.30849047850810046	0.10014768877209627	-0.1796816883399223
0.04820984751902099	1.0006637085255896	0.30847624152740305	0.10057982704153659	-0.18046623855683996
0.048416756735840824	1.0006692891468258	0.30846194857274073	0.10101197131621965	-0.18125091777965383
0.04851235969339906	1.0006718750148362	0.3084553255872378	0.10121164677064964	-0.18161352463836436
0.048623665952660655	1.000674891455154	0.30844759971247626	0.10144412162136575	-0.18203572654381708
0.048830575169480486	1.0006805154221146	0.30843319501527783	0.1018762779821863	-0.1828206653845191
0.049037484386300324	1.0006861610191258	0.30841873455011937	0.10230844042388386	-0.18360573483668358
0.049244393603120155	1.0006918282174826	0.3084042183862805	0.10274060897165196	-0.18439093543496687
0.049451302819939986	1.0006975169883567	0.30838964659334683	0.10317278365067513	-0.1851762677137561
0.04965821203675982	1.0007032273027974	0.3083750192412101	0.1036049644861287	-0.18596173220716736
0.049865121253579656	1.0007089591317302	0.30836033640006794	0.10403715150317884	-0.1867473294490441
0.05007203047039949	1.000714712445958	0.3083455981404247	0.10446934472698241	-0.18753305997295505
0.05027893968721932	1.0007204872161608	0.3083308045330911	0.10490154418268692	-0.18831892431219266
0.05048584890403915	1.0007262834128947	0.30831595564918424	0.10533374989543043	-0.189104922999771
0.05069275812085898	1.000732101006594	0.30830105156012827	0.10576596189034149	-0.18989105656842423
0.05089966733767882	1.0007379399675684	0.3082860923376541	0.10619818019253902	-0.19067732555060454
0.05110657655449865	1.0007438002660058	0.30827107805379966	0.1066304048271323	-0.19146373047848037
0.05131348577131848	1.0007496818719706	0.30825600878091003	0.10706263581922083	-0.19225027188393454
0.05152039498813831	1.0007555847554035	0.3082408845916377	0.1074948731938943	-0.19303695029856244
0.05172730420495814	1.0007615088861226	0.3082257055589425	0.10792711697623242	-0.19382376625367007
0.05193421342177798	1.0007674542338227	0.3082104717560919	0.10835936719130496	-0.19461072028027218
0.05214112263859781	1.0007734207680756	0.30819518325666106	0.10879162386417156	-0.19539781290909047
0.05234803185541764	1.00077940845833	0.308179840134533	0.10922388701988174	-0.19618504467055153
0.052554941072237474	1.0007854172739106	0.30816444246389874	0.10965615668347474	-0.19697241609478502
0.05276185028905731	1.0007914471840202	0.3081489903192574	0.11008843287997949	-0.1977599277116218
0.05296875950587714	1.0007974981577374	0.3081334837754165	0.11052071563441448	-0.19854758005059184
0.053175668722696974	1.0008035701640179	0.3081179229074918	0.11095300497178773	-0.1993353736409225
0.053382577939516805	1.0008096631716945	0.3081023077909077	0.11138530091709664	-0.20012330901153635
0.05347818089707504	1.0008124855472316	0.30809507448175316	0.11158504665485389	-0.20048742469500033
0.053589487156336636	1.0008157771494761	0.3080866385013972	0.11181760349532796	-0.20091138669104944
0.053796396373156474	1.000821912065949	0.30807091511500234	0.11224991273145771	-0.20169960720776917
0.054003305589976305	1.000828067889576	0.3080551377080738	0.112682228650451	-0.20248797108969235
0.054210214806796136	1.0008342445886969	0.3080393063572716	0.11311455127726208	-0.20327647886450337
0.05441712402361597	1.0008404421315273	0.30802342113956493	0.11354688063683414	-0.2040651310595719
0.0546240332404358	1.000846660486161	0.3080074821322322	0.1139792167540993	-0.20485392820195122
0.05483094245725564	1.0008528996205674	0.3079914894128616	0.11441155965397846	-0.20564287081837604
0.05503785167407547	1.000859159502593	0.3079754430593506	0.11484390936138124	-0.20643195943526044
0.0552447608908953	1.0008654400999613	0.30795934314990686	0.11527626590120589	-0.20722119457869598
0.05545167010771513	1.0008717413802717	0.3079431897630476	0.11570862929833921	-0.2080105767744495
0.05565857932453497	1.0008780633110013	0.3079269829776003	0.11614099957765642	-0.2088001065479613
0.0558654885413548	1.000884405859503	0.3079107228727025	0.11657337676402114	-0.20958978442434284
0.05607239775817463	1.000890768993007	0.30789440952780206	0.11700576088228523	-0.21037961092837482
0.05627930697499446	1.0008971526786201	0.3078780430226574	0.11743815195728871	-0.21116958658450505
0.05648621619181429	1.0009035568833253	0.30786162343733753	0.1178705500138597	-0.21195971191684645
0.05669312540863413	1.000909981573983	0.3078451508522219	0.11830295507681429	-0.21274998744917478
0.05690003462545396	1.0009164267173298	0.3078286253480012	0.11873536717095648	-0.2135404137049268
0.05710694384227379	1.0009228922799789	0.3078120470056769	0.11916778632107806	-0.21433099120719787
0.057313853059093624	1.0009293782284203	0.3077954159065615	0.11960021255195852	-0.21512172047874
0.057520762275913455	1.0009358845290206	0.30777873213227896	0.12003264588836496	-0.21591260204195978
0.05772767149273329	1.0009424111480234	0.30776199576476454	0.120465086355052	-0.21670363641891602
0.057934580709553124	1.0009489580515483	0.30774520688626494	0.12089753397676167	-0.21749482413131777
0.058141489926372955	1.0009555252055922	0.3077283655793387	0.1213299887782233	-0.21828616570052214
0.058348399143192786	1.000962112576028	0.3077114719268559	0.12176245078415347	-0.2190776616475321
0.05844400210075102	1.0009651631072283	0.3077036485116475	0.12196227345207947	-0.21944342675774361
0.058555308360012624	1.0009687201286057	0.3076945260119987	0.12219492001925587	-0.2198693124929942
0.058762217576832455	1.0009753478289518	0.3076775279182613	0.12262739650822123	-0.22066111875719666
0.058969126793652286	1.0009819956425694	0.30766047772945	0.12305988027572715	-0.22145308096006683
0.05917603601047212	1.0009886635348382	0.3076433755296834	0.1234923713464381	-0.22224519962116926
0.05938294522729195	1.0009953514710144	0.30762622140339263	0.12392486974500529	-0.2230374752597033
0.05958985444411179	1.0010020594162312	0.3076090154353213	0.1243573754960665	-0.22382990839450095
0.05979676366093162	1.0010087873354983	0.30759175771052577	0.12478988862424607	-0.22462249954402463
0.06000367287775145	1.0010155351937018	0.30757444831437514	0.12522240915415475	-0.22541524922636488
0.06021058209457128	1.0010223029556042	0.3075570873325515	0.1256549371103896	-0.22620815795923813
0.06041749131139111	1.0010290905858454	0.3075396748510501	0.1260874725175339	-0.22700122625998448
0.06062440052821095	1.0010358980489413	0.30752221095617926	0.12652001540015706	-0.22779445464556528
0.06083130974503078	1.0010427253092846	0.3075046957345607	0.1269525657828144	-0.22858784363256102
0.06103821896185061	1.0010495723311446	0.3074871292731296	0.12738512369004729	-0.22938139373716887
0.06124512817867044	1.001056439078667	0.30746951165913466	0.12781768914638275	-0.2301751054752005
0.06145203739549028	1.0010633255158747	0.3074518429801384	0.12825026217633362	-0.23096897936207972
0.06165894661231011	1.0010702316066666	0.30743412332401704	0.12868284280439818	-0.23176301591284001
0.06186585582912994	1.0010771573148185	0.3074163527789609	0.12911543105506026	-0.23255721564212242
0.062072765045949774	1.001084102603983	0.3073985314334743	0.12954802695278914	-0.2333515790641731
0.062279674262769605	1.001091067437689	0.3073806593763757	0.12998063052203915	-0.23414610669284083
0.06248658347958944	1.0010980517793422	0.30736273669679803	0.13041324178724997	-0.2349407990415749
0.06269349269640927	1.0011050555922245	0.30734476348418854	0.13084586077284618	-0.23573565662342247
0.06290040191322911	1.0011120788394956	0.3073267398283091	0.1312784875032374	-0.23653067995102636
0.06310731113004894	1.0011191214841904	0.3073086658192364	0.13171112200281795	-0.2373258695366226
0.06331422034686877	1.001126183489221	0.30729054154736163	0.13214376429596694	-0.2381212258920379
0.063409823304427	1.001129453036634	0.3072821502267518	0.13234367046497275	-0.23848877889741468
0.0635211295636886	1.0011332648173772	0.3072723671033912	0.13257641440704807	-0.23891674952868747
0.06372803878050844	1.0011403654313233	0.30725414257834643	0.13300907236040946	-0.23971244095757227
0.06393494799732827	1.0011474852936024	0.3072358680635639	0.13344173818038363	-0.24050830068927687
0.0641418572141481	1.0011546243666327	0.30721754365069537	0.1338744118912874	-0.2413043292339668
0.06434876643096793	1.0011617826127102	0.30719916943170805	0.13430709351742168	-0.2421005271013862
0.06455567564778776	1.0011689599940066	0.3071807454988847	0.13473978308307136	-0.24289689480085516
0.06476258486460759	1.0011761564725707	0.30716227194482365	0.13517248061250534	-0.24369343284126752
0.06496949408142744	1.0011833720103285	0.30714374886243906	0.13560518612997624	-0.2444901417310881
0.06517640329824727	1.0011906065690819	0.3071251763449609	0.13603789965972038	-0.2452870219783503
0.0653833125150671	1.0011978601105098	0.30710655448593516	0.13647062122595763	-0.2460840740906537
0.06559022173188693	1.0012051325961677	0.30708788337922377	0.13690335085289132	-0.24688129857516122
0.06579713094870676	1.0012124239874884	0.3070691631190052	0.13733608856470805	-0.24767869593859698
0.06600404016552659	1.0012197342457807	0.3070503937997738	0.13776883438557766	-0.24847626668724335
0.06621094938234642	1.0012270633322304	0.3070315755163407	0.13820158833965307	-0.24927401132693866
0.06641785859916625	1.0012344112079	0.3070127083638334	0.13863435045107014	-0.25007193036307457
0.06662476781598609	1.0012417778337288	0.3069937924376961	0.13906712074394761	-0.2508700243005934
0.06683167703280593	1.0012491631705331	0.3069748278336897	0.1394998992423869	-0.2516682936439856
0.06703858624962576	1.0012565671790055	0.30695581464789196	0.13993268597047198	-0.25246673889728705
0.06724549546644559	1.0012639898197158	0.30693675297669776	0.14036548095226942	-0.2532653605640767
0.06745240468326542	1.0012714310531101	0.30691764291681883	0.14079828421182802	-0.25406415914747366
0.06765931390008526	1.001278890839512	0.3068984845652843	0.14123109577317886	-0.2548631351501346
0.06786622311690509	1.0012863691391216	0.3068792780194403	0.14166391566033507	-0.25566228907425115
0.06807313233372492	1.0012938659120156	0.3068600233769507	0.1420967438972918	-0.2564616214215475
0.06828004155054475	1.001301381118148	0.30684072073579655	0.14252958050802605	-0.25726113269327705
0.06837564450810299	1.0013048597543743	0.3068317857133749	0.14272957665785893	-0.2576306095914111
0.06848695076736458	1.0013089147173488	0.3068213701942767	0.1429624255164965	-0.2580608233902206
0.06869385998418442	1.0013164666693264	0.30680197185100755	0.14339527894664342	-0.25886069401268275
0.06890076920100426	1.0013240369336645	0.3067825258049234	0.1438281408223886	-0.25966074506049
0.06910767841782409	1.0013316254698248	0.30676303215527634	0.14426101116763512	-0.2604609770329874
0.06931458763464392	1.0013392322371453	0.30674349100163656	0.14469389000626726	-0.26126139042903634
0.06952149685146375	1.001346857194841	0.30672390244389225	0.14512677736215038	-0.26206198574701134
0.06972840606828358	1.0013545003020046	0.30670426658224986	0.1455596732591308	-0.26286276348479765
0.06993531528510341	1.0013621615176045	0.306684583517234	0.14599257772103563	-0.2636637241397882
0.07014222450192324	1.0013698408004872	0.30666485334968774	0.14642549077167272	-0.26446486820888115
0.07034913371874307	1.0013775381093757	0.30664507618077264	0.14685841243483033	-0.26526619618847685
0.0705560429355629	1.0013852534028702	0.30662525211196867	0.14729134273427733	-0.266067708574475
0.07076295215238275	1.0013929866394478	0.3066053812450747	0.14772428169376267	-0.2668694058622721
0.07096986136920258	1.0014007377774625	0.30658546368220807	0.14815722933701558	-0.2676712885467584
0.07117677058602241	1.001408506775146	0.3065654995258051	0.14859018568774526	-0.2684733571223152
0.07138367980284224	1.0014162935906064	0.306545488878621	0.1490231507696408	-0.2692756120828118
0.07159058901966207	1.0014240981818294	0.30652543184372993	0.14945612460637095	-0.270078053921603
0.0717974982364819	1.0014319205066777	0.3065053285245252	0.14988910722158416	-0.27088068313152586
0.07200440745330174	1.001439760522891	0.30648517902471933	0.1503220986389083	-0.271683500204897
0.07221131667012157	1.0014476181880867	0.306464983448344	0.15075509888195057	-0.2724865056335098
0.0724182258869414	1.0014554934597588	0.30644474189975024	0.15118810797429733	-0.2732896999086312
0.07262513510376124	1.0014633862952789	0.3064244544836085	0.15162112593951402	-0.27409308352099915
0.07283204432058107	1.0014712966518957	0.3064041213049088	0.15205415280114493	-0.2748966569608193
0.0730389535374009	1.0014792244867354	0.30638374246896066	0.15248718858271318	-0.27570042071776235
0.07324586275422074	1.001487169756801	0.30636331808139333	0.15292023330772045	-0.27650437528096106
0.07334146571177896	1.0014908467673005	0.306353865581704	0.15312032580959392	-0.2768759092237924
0.07345277197104057	1.0014951324189738	0.3063428482481557	0.15335328699964695	-0.2773085211390071
0.0736596811878604	1.0015031124300113	0.3063223330755166	0.15378634968195118	-0.27811285877994835
0.07386659040468023	1.0015111097465494	0.30630177267006453	0.15421942137806982	-0.27891738869128563
0.07407349962150006	1.001519124325101	0.3062811671387082	0.15465250211141768	-0.2797221113599699
0.07428040883831989	1.001527156122056	0.3062605165886761	0.15508559190538737	-0.2805270272723991
0.07448731805513974	1.0015352050936823	0.3062398211275171	0.1555186907833493	-0.28133213691441533
0.07469422727195957	1.0015432711961256	0.3062190808630999	0.15595179876865145	-0.2821374407713016
0.0749011364887794	1.0015513543854087	0.3061982959036137	0.15638491588461934	-0.2829429393277789
0.07510804570559923	1.0015594546174316	0.3061774663575679	0.15681804215455572	-0.28374863306800324
0.07531495492241906	1.0015675718479724	0.3061565923337922	0.15725117760174057	-0.2845545224755621
0.07552186413923889	1.001575706032687	0.3061356739414369	0.1576843222494308	-0.28536060803347213
0.07572877335605872	1.0015838571271085	0.3061147112899727	0.15811747612086025	-0.2861668902241753
0.07593568257287855	1.001592025086648	0.3060937044891908	0.15855063923923943	-0.2869733695295363
0.07614259178969839	1.0016002098665941	0.306072653649203	0.15898381162775546	-0.287780046430839
0.07634950100651822	1.0016084114221133	0.30605155888044194	0.15941699330957182	-0.28858692140878384
0.07655641022333806	1.0016166297082496	0.3060304202936608	0.1598501843078283	-0.28939399494348417
0.07676331944015789	1.0016248646799255	0.30600923799993357	0.1602833846456407	-0.29020126751446346
0.07697022865697772	1.0016331162919407	0.30598801211065524	0.1607165943461009	-0.2910087396006518
0.07717713787379755	1.001641384498973	0.3059667427375415	0.16114981343227638	-0.29181641168038314
0.07738404709061739	1.0016496692555785	0.305945429992629	0.16158304192721049	-0.29262428423139164
0.07759095630743722	1.0016579705161905	0.3059240739882756	0.1620162798539219	-0.2934323577308088
0.07779786552425705	1.0016662882351208	0.3059026748371599	0.16244952723540462	-0.29424063265516004
0.07800477474107688	1.0016746223665596	0.3058812326522817	0.16288278409462786	-0.2950491094803616
0.07821168395789671	1.0016829728645744	0.305859747546962	0.16331605045453587	-0.2958577886817173
0.07830728691545495	1.001686836749958	0.3058498058306679	0.16351624555147554	-0.2962315095604018
0.07841859317471656	1.0016913396831113	0.30583821963484287	0.1637493263380477	-0.29666667073391506
0.07862550239153639	1.0016997227759947	0.30581664902988764	0.16418261176805704	-0.29747575611102395
0.07883241160835622	1.0017081220969266	0.30579503584638096	0.16461590676743224	-0.2982850452864907
0.07903932082517605	1.001716537599488	0.30577338019892863	0.16504921135901587	-0.2990945387331364
0.07924623004199588	1.001724969237138	0.3057516822024579	0.16548252556562482	-0.2999042369231534
0.07945313925881571	1.0017334169632135	0.3057299419722173	0.16591584941004994	-0.3007141403281016
0.07966004847563554	1.0017418807309302	0.30570815962377684	0.16634918291505602	-0.30152424941890565
0.07986695769245537	1.0017503604933822	0.30568633527302796	0.16678252610338154	-0.3023345646658512
0.0800738669092752	1.0017588562035424	0.3056644690361835	0.16721587899773852	-0.30314508653858147
0.08028077612609505	1.0017673678142616	0.30564256102977777	0.16764924162081235	-0.3039558155060944
0.08048768534291488	1.0017758952782696	0.30562061137066665	0.1680826139952617	-0.30476675203673875
0.08069459455973471	1.0017844385481747	0.3055986201760277	0.1685159961437182	-0.3055778965982109
0.08090150377655454	1.0017929975764635	0.3055765875633597	0.16894938808878646	-0.3063892496575514
0.08110841299337437	1.001801572315502	0.3055545136504834	0.16938278985304372	-0.3072008116811417
0.0813153222101942	1.0018101627175346	0.30553239855554093	0.16981620145903983	-0.3080125831347006
0.08152223142701404	1.0018187687346845	0.3055102423969961	0.17024962292929696	-0.3088245644832806
0.08172914064383387	1.0018273903189534	0.3054880452936344	0.17068305428630956	-0.3096367561912649
0.0819360498606537	1.0018360274222229	0.3054658073645629	0.17111649555254402	-0.31044915872236356
0.08214295907747353	1.0018446799962526	0.3054435287292105	0.17154994675043866	-0.3112617725396101
0.08234986829429337	1.0018533479926817	0.30542120950732754	0.1719834079024035	-0.3120745981053582
0.0825567775111132	1.0018620313630282	0.3053988498189863	0.17241687903081995	-0.3128876358812777
0.08276368672793304	1.001870730058689	0.30537644978458056	0.17285036015804098	-0.31370088632835175
0.08297059594475287	1.0018794440309409	0.305354009524826	0.17328385130639054	-0.3145143499068727
0.0831775051615727	1.0018881732309395	0.3053315291607599	0.17371735249816364	-0.3153280270764389
0.08327310811913094	1.001892211711116	0.3053211285358485	0.17391765628293665	-0.3157040610634259
0.08338441437839253	1.0018969176097192	0.3053090088137412	0.1741508637556261	-0.31614191829595095
0.08359132359521236	1.0019056771181951	0.3052864486054506	0.1745843851010144	-0.31695602402360823
0.08379823281203219	1.00191445170716	0.3052638486578906	0.17501791655653545	-0.31777034471690524
0.08400514202885202	1.001923241327288	0.30524120909338526	0.1754514581443665	-0.3185848808326281
0.08421205124567187	1.0019320459291312	0.3052185300345804	0.1758850098866548	-0.3193996328268508
0.0844189604624917	1.001940865463122	0.30519581160444353	0.17631857180551758	-0.32021460115493167
0.08462586967931153	1.0019496998795727	0.3051730539262639	0.17675214392304184	-0.3210297862715098
0.08483277889613136	1.0019585491286744	0.3051502571236523	0.17718572626128415	-0.3218451886305011
0.08503968811295119	1.0019674131604992	0.30512742132054127	0.17761931884227036	-0.3226608086850951
0.08524659732977102	1.0019762919249982	0.30510454664118497	0.17805292168799564	-0.32347664688775085
0.08545350654659085	1.0019851853720025	0.30508163321015913	0.1784865348204241	-0.3242927036901934
0.08566041576341069	1.0019940934512235	0.3050586811523612	0.1789201582614887	-0.32510897954341017
0.08586732498023052	1.0020030161122524	0.30503569059300994	0.179353792033091	-0.3259254748976471
0.08607423419705036	1.0020119533045606	0.305012661657646	0.1797874361571011	-0.3267421902024051
0.08628114341387019	1.0020209049775	0.3049895944721313	0.18022109065535732	-0.3275591259064358
0.08648805263069002	1.002029871080302	0.3049664891626494	0.18065475554966612	-0.3283762824577387
0.08669496184750985	1.0020388515620788	0.3049433458557052	0.18108843086180174	-0.3291936603035565
0.08690187106432969	1.0020478463718234	0.3049201646781251	0.18152211661350626	-0.3300112598903719
0.08710878028114952	1.0020568554584086	0.30489694575705695	0.1819558128264892	-0.33082908166390346
0.08731568949796935	1.0020658787705878	0.3048736892199698	0.18238951952242743	-0.33164712606910196
0.08752259871478918	1.0020749162569955	0.3048503951946542	0.18282323672296497	-0.3324653935501466
0.08772950793160901	1.0020839678661464	0.30482706380922175	0.18325696444971276	-0.33328388455044117
0.08793641714842884	1.0020930335464364	0.30480369519210543	0.1836907027242485	-0.33410259951261
0.08814332636524869	1.0021021132461416	0.30478028947205943	0.18412445156811652	-0.33492153887849435
0.08823892932280691	1.002106313266707	0.304769462299864	0.18432486995863143	-0.33530000792465864
0.08835023558206852	1.0021112069134197	0.30475684677815895	0.18455821100282743	-0.3357407030891484
0.08855714479888835	1.0021203144963093	0.30473336723980027	0.18499198104985803	-0.33656009258483544
0.08876405401570818	1.0021294359427295	0.30470985098670084	0.18542576173065115	-0.33737970780502385
0.08897096323252801	1.0021385712004813	0.3046862981488989	0.1858595530666153	-0.3381995491883834
0.08917787244934784	1.0021477202172464	0.30466270885675373	0.18629335507912473	-0.339019617172781
0.08938478166616767	1.0021568829405882	0.3046390832409453	0.18672716778951892	-0.33983991219527715
0.0895916908829875	1.0021660593179513	0.30461542143247455	0.18716099121910265	-0.3406604346921216
0.08979860009980734	1.0021752492966618	0.30459172356266295	0.18759482538914563	-0.34148118509874975
0.09000550931662718	1.0021844528239274	0.3045679897631528	0.1880286703208824	-0.34230216384977835
0.09021241853344701	1.0021936698468374	0.30454422016590676	0.18846252603551208	-0.34312337137900173
0.09041932775026684	1.0022029003123631	0.30452041490320825	0.18889639255419816	-0.34394480811938766
0.09062623696708667	1.0022121441673575	0.3044965741076608	0.18933026989806834	-0.34476647450307346
0.0908331461839065	1.002221401358555	0.30447269791218856	0.18976415808821429	-0.34558837096136186
0.09104005540072634	1.002230671832573	0.30444878645003576	0.1901980571456915	-0.34641049792471695
0.09124696461754617	1.0022399555359105	0.30442483985476687	0.190631967091519	-0.3472328558227602
0.091453873834366	1.0022492524149487	0.3044008582602665	0.1910658879466792	-0.34805544508426633
0.09166078305118583	1.0022585624159506	0.30437684180073926	0.1914998197321177	-0.34887826613715933
0.09186769226800566	1.0022678854850626	0.3043527906107095	0.19193376246874305	-0.3497013194085081
0.0920746014848255	1.002277221568313	0.3043287048250216	0.19236771617742654	-0.35052460532452284
0.09228151070164534	1.0022865706116122	0.30430458457883947	0.192801680879002	-0.3513481243105502
0.09248841991846517	1.0022959325607546	0.30428043000764676	0.1932356565942657	-0.3521718767910698
0.092695329135285	1.002305307361416	0.30425624124724665	0.19366964334397588	-0.35299586318968984
0.09290223835210483	1.0023146949591561	0.3042320184337616	0.19410364114885284	-0.35382008392914277
0.09310914756892466	1.0023240952994168	0.30420776170363345	0.19453765002957848	-0.3546445394312814
0.0932047505264829	1.0023284430407238	0.30419654239832244	0.19473818874166682	-0.3550255607163824
0.09331605678574449	1.0023335083275233	0.3041834711936232	0.1949716700067963	-0.3554692301170745
0.09352296600256432	1.0023429339886845	0.30415914704081093	0.195405701101111	-0.3562941564066027
0.09372987521938415	1.0023523722279917	0.30413478938259575	0.19583974333308843	-0.35711931871905433
0.093936784436204	1.00236182299042	0.3041103983566954	0.1962737967232552	-0.35794471747272094
0.09414369365302383	1.0023712862208285	0.30408597410114657	0.1967078612920987	-0.35877035308499333
0.09435060286984366	1.0023807618639589	0.30406151675430443	0.1971419370600666	-0.35959622597235724
0.09455751208666349	1.0023902498644373	0.30403702645484254	0.19757602404756694	-0.36042233655038886
0.09476442130348332	1.0023997501667734	0.3040125033417529	0.19801012227496761	-0.3612486852337509
0.09497133052030315	1.0024092627153607	0.3039879475543456	0.1984442317625964	-0.362075272436188
0.09517823973712299	1.002418787454477	0.30396335923224893	0.19887835253074063	-0.3629020985705226
0.09538514895394282	1.002428324328284	0.3039387385154089	0.19931248459964687	-0.36372916404865047
0.09559205817076265	1.002437873280828	0.3039140855440895	0.19974662798952098	-0.36455646928153657
0.09579896738758249	1.0024474342560388	0.30388940045887214	0.20018078272052758	-0.36538401467921044
0.09600587660440232	1.002457007197732	0.30386468340065587	0.20061494881279007	-0.3662118006507622
0.09621278582122215	1.0024665920496065	0.303839934510657	0.20104912628639027	-0.36703982760433773
0.09641969503804199	1.002476188755247	0.3038151539304089	0.20148331516136822	-0.3678680959471347
0.09662660425486182	1.002485797258122	0.30379034180176223	0.20191751545772205	-0.3686966060853979
0.09683351347168165	1.0024954175015859	0.30376549826688415	0.2023517271954076	-0.3695253584244149
0.09704042268850148	1.0025050494288779	0.3037406234682588	0.20278595039433833	-0.3703543533685117
0.09724733190532131	1.002514692983122	0.3037157175486866	0.20322018507438505	-0.3711835913210482
0.09745424112214114	1.0025243481073276	0.30369078065128446	0.20365443125537563	-0.37201307268441375
0.09766115033896097	1.0025340147443902	0.30366581291948547	0.2040886889570949	-0.3728427978600228
0.09786805955578082	1.00254369283709	0.3036408144970386	0.2045229581992843	-0.3736727672483101
0.09807496877260065	1.0025533823280937	0.30361578552800866	0.2049572390016417	-0.3745029812487267
0.09817057173015888	1.0025578632174672	0.3036042105480722	0.20515790351916377	-0.3748866665840115
0.09828187798942048	1.0025630831599532	0.3035907261567762	0.2053915313838213	-0.37533344025973514
0.09848878720624031	1.0025727952751067	0.30356563652803703	0.20582583536543309	-0.3761641446788048
0.09869569642306014	1.002582518615878	0.3035405167868024	0.20626015096604292	-0.37699509490240773
0.09890260563987997	1.0025922531244782	0.30351536707839843	0.20669447820517217	-0.37782629132601386
0.0991095148566998	1.0026019987430035	0.3034901875484662	0.2071288171022974	-0.37865773434408645
0.09931642407351964	1.0026117554134373	0.30346497834296143	0.20756316767685037	-0.3794894243500776
0.09952333329033947	1.0026215230776494	0.30343973960815435	0.20799752994821752	-0.3803213617364238
0.09973024250715931	1.0026313016773964	0.3034144714906293	0.20843190393573993	-0.38115354689454084
0.09993715172397914	1.0026410911543218	0.30338917413728467	0.20886628965871307	-0.38198598021481994
0.10014406094079897	1.0026508914499563	0.30336384769533287	0.20930068713638647	-0.3828186620866224
0.1003509701576188	1.0026607025057175	0.30333849231229965	0.20973509638796353	-0.38365159289827544
0.10055787937443864	1.0026705242629104	0.3033131081360243	0.21016951743260132	-0.3844847730370674
0.10076478859125847	1.0026803566627274	0.3032876953146592	0.21060395028941034	-0.3853182028892431
0.1009716978080783	1.0026901996462487	0.30326225399666973	0.2110383949774542	-0.3861518828399991
0.10117860702489813	1.0027000531544423	0.30323678433083384	0.21147285151574946	-0.3869858132734791
0.10138551624171796	1.0027099171281635	0.303211286466242	0.2119073199232654	-0.38781999457276917
0.1015924254585378	1.0027197915081565	0.303185760552297	0.21234180021892365	-0.3886544271198932
0.10179933467535764	1.002729676235053	0.3031602067387135	0.2127762924215982	-0.3894891112958079
0.10200624389217747	1.0027395712493736	0.3031346251755178	0.21321079655011485	-0.39032404748039823
0.1022131531089973	1.0027494764915268	0.30310901601304796	0.21364531262325123	-0.3911592360524728
0.10242006232581713	1.00275939190181	0.3030833794019529	0.21407984065973637	-0.39199467738975885
0.10262697154263696	1.0027693174204098	0.3030577154931929	0.2145143806782506	-0.3928303718688976
0.10283388075945679	1.0027792529874013	0.3030320244380386	0.21494893269742524	-0.39366631986543926
0.10304078997627662	1.0027891985427486	0.30300630638807136	0.21538349673584226	-0.3945025217538387
0.10313639293383486	1.0027937972703476	0.30299441421821616	0.215584292278096	-0.39488897693627917
0.10324769919309645	1.0027991540263055	0.3029805614951825	0.21581807281203425	-0.39533897790745015
0.10345460840991628	1.002809119377815	0.30295478991157343	0.21625266094448398	-0.3961756886985227
0.10366151762673613	1.0028190945369098	0.302928991789755	0.21668726115162426	-0.39701265449819517
0.10386842684355596	1.0028290794431123	0.3029031672825476	0.21712187345183762	-0.3978498756764916
0.10407533606037579	1.0028390740358346	0.30287731654308053	0.21755649786345616	-0.3986873526023161
0.10428224527719562	1.0028490782543793	0.302851439724792	0.21799113440476117	-0.39952508564344813
0.10448915449401545	1.002859092037939	0.30282553698142856	0.218425783093983	-0.4003630751665376
0.10469606371083529	1.0028691153255969	0.302799608467045	0.21886044394930074	-0.4012013215370998
0.10490297292765512	1.0028791480563266	0.30277365433600406	0.219295116988842	-0.4020398251195109
0.10510988214447495	1.0028891901689925	0.30274767474297604	0.21972980223068259	-0.40287858627700257
0.10531679136129478	1.00289924160235	0.3027216698429385	0.22016449969284638	-0.4037176053716572
0.10552370057811462	1.0029093022950455	0.302695639791176	0.22059920939330502	-0.4045568827644031
0.10573060979493445	1.002919372185617	0.30266958474327965	0.22103393134997754	-0.4053964188150094
0.10593751901175429	1.0029294512124936	0.302643504855147	0.22146866558073033	-0.40623621388208103
0.10614442822857412	1.0029395393139964	0.3026174002829816	0.2219034121033767	-0.4070762683230539
0.10635133744539395	1.0029496364283377	0.30259127118329265	0.2223381709356767	-0.40791658249418977
0.10655824666221378	1.0029597424936223	0.30256511771289474	0.22277294209533685	-0.4087571567505712
0.10676515587903361	1.0029698574478474	0.3025389400289074	0.22320772560000987	-0.40959799144609693
0.10697206509585344	1.002979981228902	0.3025127382887549	0.2236425214672945	-0.410439086933476
0.10717897431267327	1.002990113774568	0.3024865126501659	0.2240773297147351	-0.4112804435642238
0.10738588352949312	1.0030002550225199	0.30246026327117287	0.22451215035982147	-0.412122061688656
0.10759279274631295	1.0030104049103252	0.30243399031011203	0.22494698341998867	-0.4129639416558842
0.10779970196313278	1.0030205633754445	0.3024076939256229	0.2253818289126166	-0.4138060838138104
0.10800661117995261	1.0030307303552317	0.3023813742766478	0.2258166868550298	-0.4146484885091222
0.10810221413751084	1.0030354308940919	0.30236920539840173	0.22601761834148743	-0.4150378126275997
0.10821352039677244	1.0030409057869343	0.3023550315224317	0.2262515572644973	-0.41549115608728765
0.10842042961359227	1.0030510896076934	0.3023286658225217	0.2266864401582322	-0.41633408689254986
0.1086273388304121	1.0030612817545441	0.3023022773367668	0.2271213355533914	-0.4171772812679223
0.10883424804723194	1.003071482164415	0.3022758662253172	0.2275562434670755	-0.4180207395551832
0.10904115726405177	1.0030816907741305	0.30224943264862447	0.22799116391632845	-0.41886446209487094
0.1092480664808716	1.0030919075204074	0.3022229767674405	0.2284260969181372	-0.4197084492262783
0.10945497569769144	1.0031021323398588	0.3021964987428177	0.2288610424894315	-0.42055270128744776
0.10966188491451127	1.0031123651689924	0.30216999873610817	0.22929600064708378	-0.42139721861516605
0.1098687941313311	1.0031226059442102	0.3021434769089636	0.22973097140790852	-0.42224200154495906
0.11007570334815094	1.0031328546018106	0.3021169334233348	0.23016595478866242	-0.4230870504110866
0.11028261256497077	1.003143111077987	0.30209036844147097	0.2306009508060438	-0.4239323655465372
0.1104895217817906	1.0031533753088282	0.3020637821259199	0.23103595947669242	-0.42477794728302287
0.11069643099861043	1.0031636472303194	0.30203717463952695	0.23147098081718936	-0.4256237959509738
0.11090334021543026	1.003173926778342	0.302010546145435	0.2319060148440565	-0.42646991187953326
0.11111024943225009	1.0031842138886735	0.3019838968070838	0.2323410615737565	-0.42731629539655214
0.11131715864906994	1.0031945084969882	0.3019572267882098	0.2327761210226923	-0.4281629468285838
0.11152406786588977	1.003204810538857	0.30193053625284544	0.23321119320720698	-0.42900986650087886
0.1117309770827096	1.0032151199497479	0.3019038253653189	0.2336462781435835	-0.4298570547373797
0.11193788629952943	1.003225436665026	0.30187709429025344	0.23408137584804434	-0.4307045118607151
0.11214479551634926	1.0032357606199545	0.3018503431925672	0.2345164863367513	-0.4315522381921955
0.11235170473316909	1.0032460917496933	0.3018235722374727	0.23495160962580516	-0.4324002340518069
0.11255861394998892	1.0032564299893012	0.3017967815904762	0.23538674573124554	-0.4332484997582059
0.11276552316680875	1.0032667752737343	0.30176997141737727	0.2358218946690504	-0.4340970356287144
0.11297243238362858	1.0032771275378476	0.30174314188426865	0.23625705645513598	-0.43494584197931413
0.11306803534118683	1.0032819131686581	0.3017307387334987	0.2364581284675847	-0.4353381266740425
0.11317934160044843	1.0032874867163946	0.30171629315753534	0.2366922311053564	-0.4357949191246413
0.11338625081726826	1.0032978527440277	0.3016894254038543	0.2371274186355034	-0.43664426737798123
0.11359316003408809	1.003308225555298	0.30166253879019406	0.23756261906130613	-0.43749388705126296
0.11380006925090792	1.0033186050846565	0.30163563348381406	0.23799783239843078	-0.43834377845505373
0.11400697846772775	1.0033289912664531	0.30160870965226433	0.23843305866248032	-0.43919394189855376
0.11421388768454759	1.0033393840349383	0.30158176746338483	0.23886829786899433	-0.44004437768959076
0.11442079690136742	1.0033497833242617	0.3015548070853051	0.23930355003344853	-0.44089508613461437
0.11462770611818725	1.0033601890684738	0.3015278286864434	0.23973881517125462	-0.44174606753869095
0.11483461533500708	1.0033706012015253	0.3015008324355069	0.24017409329776004	-0.4425973222054978
0.11504152455182691	1.0033810196572681	0.30147381850149035	0.24060938442824753	-0.4434488504373181
0.11524843376864675	1.0033914443694547	0.3014467870536761	0.24104468857793504	-0.44430065253503503
0.11545534298546659	1.0034018752717389	0.30141973826163343	0.24148000576197529	-0.4451527287981266
0.11566225220228642	1.003412312297676	0.30139267229521793	0.24191533599545556	-0.44600507952466006
0.11586916141910625	1.0034227553807233	0.3013655893245709	0.24235067929339738	-0.44685770501128624
0.11607607063592608	1.00343320445424	0.3013384895201192	0.24278603567075627	-0.4477106055532343
0.11628297985274591	1.0034436594514875	0.30131137305257427	0.2432214051424214	-0.44856378144430586
0.11648988906956574	1.00345412030563	0.30128424009293164	0.24365678772321547	-0.44941723297687003
0.11669679828638557	1.0034645869497338	0.3012570908124706	0.24409218342789415	-0.45027096044185716
0.1169037075032054	1.0034750593167692	0.30122992538275356	0.24452759227114604	-0.45112496412875386
0.11711061672002525	1.0034855373396092	0.3012027439756252	0.24496301426759218	-0.45197924432559716
0.11731752593684508	1.0034960209510306	0.30117554676321234	0.24539844943178601	-0.45283380131896894
0.11752443515366491	1.003506510083714	0.30114833391792295	0.24583389777821285	-0.4536886353939906
0.11773134437048474	1.0035170046702442	0.30112110561244587	0.24626935932128968	-0.4545437468343171
0.11793825358730457	1.0035275046431105	0.3010938620197501	0.24670483407536492	-0.45539913592213155
0.11803385654486281	1.0035323579843032	0.30108126892922	0.24690605081759104	-0.45579446459976297
0.1181451628041244	1.0035380099347064	0.3010666033130841	0.24714032205471806	-0.45625480293813975
0.11835207202094424	1.003548520477331	0.30103932966597535	0.24757582327355945	-0.4571107481615643
0.11855898123776407	1.0035590362031879	0.3010120412522297	0.24801133774602988	-0.45796697187013913
0.1187658904545839	1.003569557044387	0.30098473824593075	0.2484468654862004	-0.45882347434010384
0.11897279967140374	1.0035800829329433	0.3009574208214391	0.24888240650807203	-0.45968025584619815
0.11917970888822357	1.0035906138007786	0.30093008915339203	0.24931796082557536	-0.46053731666165587
0.1193866181050434	1.0036011495797201	0.3009027434167026	0.24975352845257043	-0.46139465705819993
0.11959352732186324	1.0036116902015022	0.30087538378655904	0.2501891094028462	-0.46225227730603596
0.11980043653868307	1.0036222355977664	0.3008480104384243	0.2506247036901206	-0.4631101776738471
0.1200073457555029	1.003632785700061	0.30082062354803524	0.25106031132803974	-0.46396835842878825
0.12021425497232273	1.0036433404398424	0.3007932232914019	0.25149593233017814	-0.4648268198364802
0.12042116418914256	1.0036538997484736	0.30076580984480716	0.2519315667100381	-0.4656855621610041
0.12062807340596239	1.0036644635572272	0.3007383833848058	0.25236721448104954	-0.4665445856648956
0.12083498262278222	1.0036750317972831	0.3007109440882238	0.2528028756565696	-0.46740389060913934
0.12104189183960207	1.0036856043997304	0.300683492132158	0.2532385502498825	-0.46826347725316303
0.1212488010564219	1.0036961812955671	0.300656027693975	0.2536742382741991	-0.4691233458548318
0.12145571027324173	1.0037067624157001	0.3006285509513108	0.2541099397426566	-0.4699834966704425
0.12166261949006156	1.003717347690947	0.30060106208206994	0.25454565466831847	-0.47084392995471785
0.12186952870688139	1.0037279370520338	0.3005735612644249	0.2549813830641738	-0.4717046459608008
0.12207643792370122	1.0037385304295978	0.3005460486768152	0.25541712494313723	-0.4725656449402487
0.12228334714052105	1.0037491277541866	0.3005185244979471	0.25585288031804865	-0.4734269271430276
0.12249025635734088	1.0037597289562583	0.3004909889067923	0.2562886492016728	-0.47428849281750624
0.12269716557416072	1.0037703339661828	0.3004634420825879	0.2567244316066991	-0.47515034221045066
0.12290407479098056	1.0037809427142408	0.3004358842048351	0.2571602275457412	-0.47601247556701803
0.12299967774853879	1.0037858457579738	0.30042314732987807	0.25736159280096493	-0.47641092257520334
0.12311098400780039	1.0037915551306251	0.30040831545329866	0.2575960370313367	-0.47687489313075115
0.12331789322462022	1.0038021711454408	0.30038073600800635	0.258031860075947	-0.47773759514357245
0.12352480244144005	1.003812790688705	0.30035314604924795	0.25846769669195685	-0.47860058184577825
0.12373171165825989	1.003823413690348	0.30032554575757475	0.25890354689167416	-0.4794638534760329
0.12393862087507972	1.003834040080213	0.3002979353137984	0.2593394106873295	-0.48032741027136305
0.12414553009189955	1.0038446697880563	0.30027031489899064	0.2597752880910761	-0.4811912524671518
0.12435243930871938	1.0038553027435486	0.3002426846944821	0.26021117911498926	-0.4820553802971327
0.12455934852553921	1.0038659388762743	0.30021504488186196	0.2606470837710662	-0.48291979399338414
0.12476625774235905	1.0038765781157322	0.3001873956429767	0.26108300207122576	-0.4837844937863233
0.12497316695917889	1.0038872203913356	0.30015973715992966	0.26151893402730797	-0.48464947990470064
0.12518007617599872	1.0038978656324136	0.30013206961508015	0.2619548796510739	-0.4855147525755934
0.12538698539281853	1.0039085137682102	0.3001043931910426	0.2623908389542053	-0.48638031202440046
0.12559389460963838	1.0039191647278856	0.3000767080706858	0.2628268119483042	-0.487246158474836
0.12580080382645822	1.0039298184405152	0.30004901443713217	0.2632627986448928	-0.48811229214892365
0.12600771304327804	1.003940474835092	0.30002131247375674	0.26369879905541305	-0.48897871326699094
0.1262146222600979	1.0039511338405254	0.29999360236418654	0.2641348131912262	-0.489845422047663
0.1264215314769177	1.0039617953856415	0.29996588429229964	0.26457084106361284	-0.490712418707857
0.12662844069373755	1.0039724593991843	0.2999381584422245	0.26500688268377226	-0.4915797034627759
0.12683534991055737	1.0039831258098162	0.29991042499833875	0.26544293806282226	-0.49244727652590303
0.1270422591273772	1.003993794546117	0.2998826841452688	0.265879007211799	-0.4933151381089956
0.12724916834419703	1.0040044655365856	0.2998549360678887	0.2663150901416565	-0.49418328842207926
0.12745607756101687	1.0040151387096394	0.29982718095131944	0.26675118686326627	-0.495051727673442
0.12766298677783672	1.0040258139936156	0.29979941898092777	0.26718729738741726	-0.49592045606962826
0.12786989599465653	1.004036491316771	0.29977165034232583	0.26762342172481535	-0.49678947381543287
0.12796549895221476	1.0040414254713919	0.29975881756769096	0.2678249388111648	-0.4971911035821154
0.12807680521147638	1.004047170607282	0.2997438752213699	0.26805955988608315	-0.49765878111389533
0.1282837144282962	1.0040578517932461	0.2997160938041596	0.2684957118817595	-0.4985283781662937
0.12849062364511604	1.0040685348026814	0.299688306277037	0.26893187772229965	-0.4993982651721388
0.12869753286193586	1.0040792195635266	0.29966051282658585	0.2693680574180741	-0.5002684423291681
0.1289044420787557	1.0040899060036428	0.2996327136396305	0.2698042509793693	-0.5011389098333402
0.12911135129557552	1.0041005940508125	0.29960490890323505	0.27024045841638644	-0.5020096678788281
0.12931826051239537	1.0041112836327408	0.2995770988047025	0.27067667973924175	-0.5028807166580138
0.12952516972921518	1.004121974677055	0.29954928353157373	0.271112914957966	-0.5037520563614826
0.12973207894603503	1.0041326671113062	0.2995214632716266	0.27154916408250407	-0.5046236871780163
0.12993898816285487	1.0041433608629682	0.29949363821287517	0.2719854271227148	-0.5054956092945881
0.1301458973796747	1.0041540558594395	0.29946580854356836	0.27242170408837046	-0.5063678228963561
0.13035280659649454	1.004164752028042	0.29943797445218956	0.27285799498915686	-0.5072403281666574
0.13055971581331435	1.0041754492960226	0.2994101361274551	0.2732942998346726	-0.5081131252870023
0.1307666250301342	1.0041861475905538	0.2993822937583138	0.27373061863442905	-0.5089862144370682
0.13097353424695402	1.0041968468387323	0.29935444753394563	0.2741669513978497	-0.5098595957946936
0.13118044346377386	1.004207546967582	0.29932659764376085	0.27460329813427037	-0.5107332695358724
0.13138735268059368	1.0042182479040518	0.2992987442773992	0.27503965885293835	-0.5116072358347474
0.13159426189741352	1.0042289495750183	0.2992708876247286	0.27547603356301253	-0.5124814948636047
0.13180117111423337	1.0042396519072845	0.2992430278758444	0.2759124222735628	-0.5133560467928678
0.13200808033105318	1.004250354827581	0.2992151652210682	0.2763488249935698	-0.514230891791091
0.13221498954787303	1.0042610582625662	0.2991872998509472	0.2767852417319247	-0.5151060300249545
0.13242189876469285	1.004271762138827	0.2991594319562526	0.2772216724974289	-0.5159814616592571
0.1326288079815127	1.004282466382879	0.29913156172797906	0.2776581172987935	-0.5168571868569111
0.1328357171983325	1.004293170921167	0.2991036893573435	0.2780945761446393	-0.517733205778936
0.13293132015589076	1.0042981170607186	0.29909081018330086	0.2782962478690373	-0.5181380719233372
0.13304262641515235	1.0043038756800649	0.2990758150357841	0.2785310490434962	-0.5186095185844529
0.13324953563197217	1.0043145805858766	0.2990479389549592	0.2789675360038031	-0.5194861254306777
0.13345644484879202	1.004325285564837	0.2990200613067463	0.2794040370339073	-0.5203630264729158
0.13366335406561186	1.0043359905431115	0.2989921822832409	0.27984055214206477	-0.5212402218645559
0.13387026328243168	1.0043466954467963	0.2989643020767558	0.28027708133643914	-0.5221177117570638
0.13407717249925152	1.00435740020192	0.2989364208798194	0.2807136246251018	-0.5229954962999767
0.13428408171607134	1.0043681047344428	0.2989085388851753	0.2811501820160314	-0.523873575640897
0.13449099093289119	1.0043788089702579	0.2988806562857807	0.2815867535171139	-0.5247519499254865
0.134697900149711	1.0043895128351907	0.2988527732748055	0.2820233391361417	-0.5256306192974601
0.13490480936653085	1.004400216255001	0.29882489004563145	0.28245993888081367	-0.5265095838985802
0.13511171858335067	1.0044109191553818	0.2987970067918505	0.28289655275873493	-0.52738884386865
0.1353186278001705	1.0044216214619608	0.2987691237072642	0.2833331807774162	-0.5282683993455087
0.13552553701699036	1.0044323231003003	0.2987412409858824	0.28376982294427383	-0.5291482504650242
0.13573244623381017	1.0044430239958975	0.2987133588219219	0.28420647926662923	-0.5300283973610878
0.13593935545063002	1.0044537240741858	0.2986854774098057	0.2846431497517087	-0.530908840165608
0.13614626466744983	1.0044644232605346	0.2986575969441618	0.28507983440664303	-0.5317895790085051
0.13635317388426968	1.0044751214802496	0.2986297176198215	0.2855165332384674	-0.5326706140177039
0.1365600831010895	1.004485818658574	0.2986018396318192	0.2859532462541206	-0.5335519453191292
0.13676699231790934	1.004496514720688	0.2985739631753904	0.2863899734604453	-0.5344335730366986
0.13697390153472916	1.0045072095917098	0.298546088445971	0.2868267148641873	-0.5353154972923173
0.137180810751549	1.0045179031966966	0.2985182156391959	0.2872634704719955	-0.5361977182058718
0.13738771996836885	1.004528595460644	0.298490344950898	0.2877002402904214	-0.5370802358952238
0.13759462918518867	1.004539286308487	0.2984624765771068	0.28813702432591876	-0.5379630504762046
0.1378015384020085	1.0045499756651006	0.2984346107140474	0.2885738225848435	-0.5388461620626086
0.13789714135956674	1.0045549141864052	0.29842173611991757	0.2887756511957768	-0.5392543064866985
0.13800844761882833	1.0045606634553002	0.2984067475581393	0.2890106350734532	-0.5397295707661879
0.13821535683564817	1.0045713496038418	0.2983788873059949	0.289447461797907	-0.5406132766966457
0.138422266052468	1.0045820340354226	0.29835103015441855	0.2898843027642648	-0.5414972799616309
0.13862917526928784	1.0045927166746815	0.29832317630040545	0.29032115797848773	-0.5423815806667319
0.13883608448610765	1.0046033974462003	0.29829532594114	0.2907580274464371	-0.5432661789154704
0.1390429937029275	1.004614076274503	0.29826747927399494	0.2911949111738744	-0.5441510748092958
0.13924990291974731	1.0046247530840566	0.29823963649652996	0.29163180916646125	-0.5450362684475791
0.13945681213656716	1.0046354277992726	0.29821179780649026	0.2920687214297584	-0.5459217599276069
0.139663721353387	1.0046461003445057	0.29818396340180575	0.29250564796922623	-0.5468075493445756
0.13987063057020682	1.0046567706440561	0.2981561334805893	0.2929425887902238	-0.5476936367915852
0.14007753978702667	1.004667438622169	0.29812830824113573	0.29337954389800885	-0.5485800223596335
0.14028444900384648	1.004678104203035	0.29810048788192056	0.29381651329773745	-0.5494667061376103
0.14049135822066633	1.0046887673107916	0.29807267260159853	0.2942534969944636	-0.550353688212291
0.14069826743748615	1.0046994278695223	0.2980448625990024	0.29469049499313915	-0.5512409686683316
0.140905176654306	1.0047100858032578	0.2980170580731417	0.29512750729861315	-0.5521285475882615
0.1411120858711258	1.0047207410359775	0.2979892592232014	0.29556453391563176	-0.5530164250524787
0.14131899508794565	1.004731393491608	0.2979614662485404	0.2960015748488379	-0.5539046011392432
0.1415259043047655	1.0047420430940253	0.2979336793486906	0.296438630102771	-0.5547930759246714
0.14173281352158532	1.0047526897670542	0.29790589872335504	0.2968756996818666	-0.5556818494827304
0.14193972273840516	1.0047633334344697	0.29787812457240714	0.29731278359045604	-0.5565709218852313
0.14214663195522498	1.004773974019997	0.2978503570958888	0.2977498818327662	-0.5574602932018241
0.14235354117204482	1.0047846114473122	0.29782259649400955	0.2981869944129191	-0.5583499634999918
0.14256045038886464	1.0047952456400429	0.29779484296714476	0.298624121334932	-0.5592399328450439
0.14276735960568449	1.004805876521768	0.2977670967158345	0.29906126260271626	-0.560130201300111
0.1428629625632427	1.0048107874095669	0.29775427899924917	0.29926324974245655	-0.560541653271322
0.1429742688225043	1.0048165040160195	0.2977393579407821	0.29949841822007794	-0.5610207689261392
0.14318117803932415	1.0048271280462826	0.2977116268428528	0.299935588190717	-0.5619116357818833
0.143388087256144	1.004837748535995	0.2976839036230723	0.3003727725182268	-0.5628028019239019
0.1435949964729638	1.0048483654085494	0.2976561884826254	0.30080997120609454	-0.563694267406551
0.14380190568978365	1.0048589785872928	0.29762848162285455	0.3012471842577002	-0.5645860322819788
0.14400881490660347	1.0048695879955272	0.29760078324525857	0.3016844116763166	-0.5654780966001188
0.14421572412342332	1.0048801935565106	0.29757309355149103	0.302121653465109	-0.566370460408685
0.14442263334024313	1.004890795193457	0.29754541274335894	0.30255890962713483	-0.5672631237531657
0.14462954255706298	1.004901392829537	0.29751774102282125	0.30299618016534346	-0.5681560866768175
0.1448364517738828	1.004911986387879	0.2974900785919875	0.30343346508257574	-0.5690493492206599
0.14504336099070264	1.0049225757915694	0.2974624256531162	0.30387076438156374	-0.5699429114234691
0.14525027020752249	1.0049331609636525	0.29743478240861365	0.30430807806493054	-0.5708367733217727
0.1454571794243423	1.004943741827132	0.2974071490610321	0.3047454061351899	-0.5717309349498435
0.14566408864116215	1.0049543183049714	0.2973795258130686	0.3051827485947458	-0.572625396339694
0.14587099785798197	1.0049648903200936	0.29735191286756324	0.3056201054458924	-0.5735201575210706
0.1460779070748018	1.004975457795383	0.2973243104274981	0.30605747669081357	-0.5744152185214476
0.14628481629162163	1.0049860206536851	0.29729671869599505	0.3064948623315826	-0.5753105793660219
0.14649172550844147	1.004996578817807	0.297269137876315	0.30693226237016186	-0.5762062400777073
0.1466986347252613	1.0050071322105187	0.29724156817185576	0.30736967680840277	-0.5771022006771279
0.14690554394208113	1.0050176807545528	0.2972140097861511	0.30780710564804514	-0.5779984611826139
0.14711245315890098	1.0050282243726059	0.29718646292286865	0.308244548890717	-0.5788950216101946
0.1473193623757208	1.0050387629873385	0.29715892778580866	0.3086820065379345	-0.5797918819735932
0.14752627159254064	1.005049296521376	0.29713140457890264	0.3091194785911013	-0.5806890422842214
0.14773318080936046	1.0050598248973093	0.29710389350621125	0.3095569650515085	-0.5815865025511733
0.1478287837669187	1.0050646877978622	0.29709118609662655	0.30975911170845866	-0.5820012777891667
0.1479400900261803	1.0050703480376948	0.2970763947719234	0.3099944659203342	-0.5824842627812201
0.14814699924300012	1.0050808658650563	0.2970489085803542	0.3104319811986434	-0.5833823229788042
0.14835390845981997	1.0050913783018838	0.29702143513594353	0.31086951088738746	-0.5842806831460339
0.14856081767663978	1.0051018852706357	0.2969939746432546	0.31130705498740396	-0.5851793432826775
0.14876772689345963	1.0051123866937388	0.2969665273069722	0.3117446134994164	-0.5860783033861577
0.14897463611027947	1.0051228824935883	0.296939093331901	0.31218218642403384	-0.5869775634515464
0.1491815453270993	1.0051333725925493	0.2969116729229642	0.3126197737617506	-0.5878771234715586
0.14938845454391914	1.0051438569129572	0.2968842662852019	0.3130573755129462	-0.5887769834365475
0.14959536376073895	1.005154335377118	0.2968568736237693	0.3134949916778847	-0.589677143334498
0.1498022729775588	1.0051648079073092	0.2968294951439349	0.31393262225671464	-0.5905776031510224
0.15000918219437862	1.0051752744257803	0.2968021310510796	0.31437026724946876	-0.5914783628693538
0.15021609141119846	1.005185734854753	0.29677478155069414	0.31480792665606366	-0.5923794224703413
0.15042300062801828	1.0051961891164232	0.2967474468483782	0.3152456004762995	-0.5932807819324439
0.15062990984483812	1.0052066371329598	0.2967201271498382	0.3156832887098596	-0.5941824412317259
0.15083681906165794	1.0052170788265067	0.29669282266088604	0.31612099135631055	-0.5950844003418506
0.15104372827847778	1.0052275141191824	0.29666553358743697	0.31655870841510136	-0.5959866592340752
0.15125063749529763	1.005237942933082	0.29663826013550854	0.31699643988556364	-0.5968892178772456
0.15145754671211745	1.005248365190276	0.2966110025112183	0.3174341857669112	-0.5977920762377906
0.1516644559289373	1.0052587808128128	0.29658376092078237	0.31787194605823943	-0.5986952342797166
0.1518713651457571	1.005269189722718	0.2965565355705138	0.3183097207585257	-0.5995986919646025
0.15207827436257695	1.0052795918419952	0.29652932666682086	0.31874750986662836	-0.6005024492515939
0.15228518357939677	1.005289987092628	0.29650213441620493	0.3191853133812869	-0.6014065060973982
0.15249209279621662	1.0053003753965786	0.29647495902525944	0.31962313130112163	-0.602310862456279
0.15269900201303643	1.0053107566757897	0.2964478007006675	0.3200609636246331	-0.6032155182800507
0.1527946049705947	1.005315550979234	0.29643525794594566	0.3202632700865777	-0.603633618062434
0.15290591122985628	1.005321130852185	0.2964206596492006	0.3204988103502023	-0.6041204735180735
0.15311282044667612	1.00533149784767	0.2963935360777166	0.32093667147608984	-0.6050257281172482
0.15331972966349594	1.0053418575841317	0.2963664301931581	0.32137454700043633	-0.6059312820220102
0.15352663888031579	1.0053522099834404	0.2963393422025506	0.3218124369212614	-0.606837135174325
0.1537335480971356	1.0053625549674503	0.29631227231300084	0.32225034123646384	-0.6077432875136831
0.15394045731395545	1.0053728924579988	0.2962852207316948	0.3226882599438214	-0.6086497389770938
0.15414736653077526	1.005383222376909	0.2962581876658961	0.32312619304099016	-0.6095564894990813
0.1543542757475951	1.0053935446459892	0.29623117332294435	0.32356414052550464	-0.6104635390116784
0.15456118496441493	1.0054038591870338	0.2962041779102529	0.32400210239477717	-0.611370887444422
0.15476809418123477	1.0054141659218239	0.2961772016353073	0.32444007864609803	-0.6122785347243479
0.15497500339805462	1.0054244647721287	0.29615024470566365	0.32487806927663465	-0.6131864807759856
0.15518191261487443	1.005434755659705	0.2961233073289463	0.32531607428343196	-0.6140947255213529
0.15538882183169428	1.0054450385062987	0.29609638971284663	0.3257540936634116	-0.6150032688799515
0.1555957310485141	1.0054553132336455	0.29606949206512057	0.32619212741337195	-0.6159121107687615
0.15580264026533394	1.005465579763471	0.29604261459358716	0.32663017552998774	-0.6168212511022363
0.15600954948215376	1.0054758380174917	0.29601575750612674	0.32706823800980983	-0.6177306897922977
0.1562164586989736	1.0054860879174161	0.29598892101067864	0.32750631484926496	-0.6186404267483313
0.15642336791579342	1.0054963293849446	0.29596210531523987	0.32794440604465547	-0.6195504618771809
0.15663027713261327	1.0055065623417707	0.29593531062786277	0.328382511592159	-0.6204607950831437
0.1568371863494331	1.0055167867095818	0.29590853715665344	0.3288206314878283	-0.6213714262679658
0.15704409556625293	1.0055270024100598	0.2958817851097697	0.32925876572759105	-0.6222823553308369
0.15725100478307277	1.005537209364881	0.29585505469541923	0.32969691430724923	-0.6231935821683854
0.1574579139998926	1.005547407495718	0.29582834612185754	0.3301350772224794	-0.6241051066746737
0.15766482321671244	1.00555759672424	0.29580165959738625	0.330573254468832	-0.6250169287411935
0.15776042617427066	1.0055623016558837	0.2957893365226436	0.3307757202779726	-0.6254383390451308
0.15787173243353225	1.0055677769721134	0.29577499533035106	0.3310114460417314	-0.6259290482568607
0.1580786416503521	1.005577948161002	0.2957483535291398	0.3314496519364754	-0.6268414651080104
0.15828555086717191	1.0055881102125692	0.2957217344021805	0.3318878721482352	-0.627754179178393
0.15849246008399176	1.0055982630484768	0.2956951381579395	0.3323261066720549	-0.6286671903491685
0.1586993693008116	1.0056084065903867	0.2956685650049195	0.33276435550285166	-0.6295804984989024
0.15890627851763142	1.0056185407599625	0.29564201515165733	0.33320261863541484	-0.6304941035035605
0.15911318773445127	1.0056286654788684	0.29561548880672245	0.33364089606440644	-0.6314080052365048
0.15932009695127108	1.0056387806687714	0.2955889861787146	0.33407918778436024	-0.6323222035684882
0.15952700616809093	1.0056488862513409	0.2955625074762619	0.3345174937896821	-0.6332366983676508
0.15973391538491075	1.0056589821482502	0.29553605290801893	0.33495581407464925	-0.6341514894995144
0.1599408246017306	1.0056690682811775	0.2955096226826648	0.33539414863341027	-0.635066576826978
0.1601477338185504	1.0056791445718054	0.2954832170089008	0.33583249745998495	-0.635981960210314
0.16035464303537025	1.005689210941823	0.29545683609544887	0.3362708605482639	-0.6368976395071628
0.1605615522521901	1.0056992673129255	0.2954304801510491	0.33670923789200813	-0.637813614572529
0.16076846146900992	1.0057093136068158	0.2954041493844581	0.3371476294848494	-0.6387298852587766
0.16097537068582976	1.0057193497452048	0.29537784400444667	0.33758603532028936	-0.6396464514156244
0.16118227990264958	1.0057293756498122	0.29535156421979797	0.33802445539169956	-0.6405633128901418
0.16138918911946942	1.0057393912423676	0.29532531023930525	0.33846288969232136	-0.6414804695267445
0.16159609833628924	1.0057493964446105	0.2952990822717701	0.33890133821526547	-0.64239792116719
0.16180300755310909	1.0057593911782918	0.295272880526	0.33933980095351196	-0.6433156676505732
0.1620099167699289	1.005769375365174	0.2952467052108065	0.3397782778999096	-0.6442337088133222
0.16221682598674875	1.0057793489270324	0.2952205565350032	0.3402167690471763	-0.6451520444891942
0.16242373520356856	1.0057893117856556	0.29519443470740336	0.3406552743878982	-0.6460706745092706
0.1626306444203884	1.0057992638628461	0.2951683399368182	0.34109379391452993	-0.6469895987019536
0.16272624737794664	1.005803858583409	0.2951562919752124	0.3412964178252813	-0.6474142894005364
0.16283755363720825	1.0058092050804222	0.2951422724320544	0.3415323276193941	-0.6479088168929618
0.16304446285402807	1.0058191353602166	0.29511623240191215	0.34197087549468136	-0.6488283289053253
0.16325137207084792	1.0058290546240791	0.29509022005518337	0.34240943753244985	-0.6497481345593825
0.16345828128766773	1.0058389627938766	0.29506423560064887	0.34284801372462514	-0.6506682336727758
0.16366519050448758	1.005848859791494	0.29503827924707693	0.3432866040630002	-0.6515886260604471
0.1638720997213074	1.005858745538835	0.29501235120322067	0.3437252085392348	-0.6525093115346341
0.16407900893812724	1.0058686199578224	0.29498645167781623	0.3441638271448557	-0.6534302899048661
0.16428591815494706	1.0058784829703997	0.2949605808795803	0.3446024598712561	-0.6543515609779602
0.1644928273717669	1.0058883344985314	0.2949347390172084	0.34504110670969557	-0.6552731245580173
0.16469973658858675	1.0058981744642037	0.2949089262993722	0.34547976765129995	-0.6561949804464183
0.16490664580540657	1.0059080027894256	0.2948831429347177	0.3459184426870609	-0.6571171284418198
0.1651135550222264	1.0059178193962295	0.294857389131863	0.346357131807836	-0.6580395683401506
0.16532046423904623	1.0059276242066717	0.29483166509939596	0.34679583500434824	-0.6589622999346079
0.16552737345586607	1.0059374171428341	0.29480597104587214	0.34723455226718597	-0.6598853230156531
0.1657342826726859	1.0059471981268238	0.29478030717981263	0.34767328358680283	-0.6608086373710086
0.16594119188950573	1.0059569670807749	0.2947546737097017	0.3481120289535173	-0.6617322427856537
0.16614810110632555	1.0059667239268486	0.29472907084398475	0.34855078835751246	-0.6626561390418211
0.1663550103231454	1.0059764685872346	0.29470349879106583	0.3489895617888363	-0.663580325918993
0.16656191953996524	1.0059862009841514	0.2946779577593057	0.34942834923740085	-0.6645048031938976
0.16676882875678506	1.0059959210398473	0.29465244795701956	0.3498671506929826	-0.6654295706405057
0.1669757379736049	1.006005628676601	0.2946269695924745	0.35030596614522164	-0.6663546280300268
0.16718264719042472	1.006015323816723	0.2946015228738877	0.3507447955836223	-0.6672799751309059
0.16738955640724457	1.006025006382556	0.29457610800942374	0.35118363899755217	-0.6682056117088198
0.16759646562406438	1.0060346762964751	0.2945507252071927	0.3516224963762425	-0.6691315375266734
0.16769206858162264	1.0060391400111088	0.29453900790289006	0.3518252763168491	-0.6695594616606124
0.16780337484088423	1.0060443334808904	0.2945253746752477	0.35206136770878765	-0.670057752344597
0.16801028405770405	1.0060539778582454	0.2945000566215827	0.352500252984145	-0.6709842559199424
0.1682171932745239	1.0060636093510196	0.29447477125412996	0.352939152191135	-0.6719110480072793
0.16842410249134374	1.0060732278817293	0.2944495187807582	0.3533780653184406	-0.6728381283583927
0.16863101170816355	1.0060828333729273	0.29442429940927006	0.35381699235460745	-0.6737654967222793
0.1688379209249834	1.0060924257472041	0.2943991133473997	0.3542559332880434	-0.6746931528451438
0.16904483014180322	1.00610200492719	0.29437396080281064	0.35469488810701855	-0.6756210964703964
0.16925173935862306	1.006111570835554	0.2943488419830934	0.35513385679966514	-0.6765493273386491
0.16945864857544288	1.0061211233950056	0.29432375709576325	0.35557283935397704	-0.6774778451877134
0.16966555779226272	1.0061306625282962	0.2942987063482578	0.3560118357578099	-0.6784066497525959
0.16987246700908254	1.0061401881582186	0.2942736899479345	0.35645084599888094	-0.6793357407654963
0.17007937622590238	1.0061497002076087	0.2942487081020688	0.35688987006476863	-0.680265117955804
0.17028628544272223	1.0061591985993463	0.2942237610178512	0.3573289079429128	-0.6811947810500952
0.17049319465954205	1.0061686832563561	0.29419884890238535	0.35776795962061403	-0.68212472977213
0.1707001038763619	1.0061781541016075	0.2941739719626854	0.35820702508503405	-0.6830549638428492
0.1709070130931817	1.006187611058117	0.2941491304056739	0.3586461043231952	-0.6839854829803719
0.17111392231000155	1.0061970540489473	0.2941243244381792	0.3590851973219804	-0.6849162868999922
0.17132083152682137	1.0062064829972102	0.29409955426693307	0.35952430406813307	-0.6858473753141769
0.17152774074364122	1.0062158978260654	0.29407482009856856	0.35996342454825675	-0.6867787479325625
0.17173464996046103	1.0062252984587228	0.29405012213961734	0.3604025587488152	-0.6877104044619525
0.17194155917728088	1.0062346848184425	0.29402546059650747	0.3608417066561322	-0.6886423446063146
0.17214846839410072	1.0062440568285365	0.29400083567556096	0.36128086825639133	-0.6895745680667784
0.17235537761092054	1.0062534144123685	0.2939762475829912	0.36172004353563586	-0.6905070745416325
0.17256228682774039	1.0062627574933554	0.29395169652490083	0.3621592324797686	-0.6914398637263224
0.1726578897852986	1.0062670695690574	0.29394036520912414	0.3623621655188634	-0.6918709568728745
0.1727691960445602	1.0062720859949685	0.2939271827072792	0.3625984350745519	-0.6923729353134475
0.17297610526138005	1.0062813998407336	0.2939027063359998	0.36303765130560733	-0.6933062889927589
0.17318301447819986	1.006290698954232	0.29387826761681796	0.3634768811584156	-0.694239924451157
0.1733899236950197	1.0062999832591017	0.2938538667553685	0.3639161246183164	-0.6951738413726891
0.17359683291183953	1.0063092526790387	0.2938295039571632	0.36435538167050857	-0.6961080394385469
0.17380374212865937	1.0063185071377962	0.2938051794275881	0.3647946523000494	-0.6970425183270645
0.1740106513454792	1.0063277465591873	0.2937808933719016	0.3652339364918552	-0.6979772777137162
0.17421756056229903	1.0063369708670853	0.2937566459952315	0.3656732342307004	-0.6989123172711138
0.17442446977911888	1.0063461799854239	0.29373243750257266	0.3661125455012183	-0.6998476366690048
0.1746313789959387	1.0063553738381985	0.2937082680987848	0.36655187028790015	-0.7007832355742706
0.17483828821275854	1.0063645523494675	0.2936841379885896	0.36699120857509554	-0.7017191136509235
0.17504519742957836	1.0063737154433532	0.29366004737656853	0.36743056034701216	-0.702655270560106
0.1752521066463982	1.0063828630440412	0.2936359964671602	0.3678699255877156	-0.7035917059600875
0.17545901586321802	1.0063919950757838	0.29361198546465794	0.3683093042811293	-0.7045284195062632
0.17566592508003787	1.0064011114628981	0.2935880145732073	0.3687486964110346	-0.7054654108511519
0.17587283429685768	1.0064102121297693	0.29356408399680356	0.3691881019610703	-0.7064026796443942
0.17607974351367753	1.00641929700085	0.2935401939392891	0.36962752091473294	-0.7073402255327508
0.17628665273049737	1.0064283660006619	0.293516344604351	0.3700669532553763	-0.7082780481601005
0.1764935619473172	1.0064374190537964	0.2934925361955185	0.3705063989662118	-0.7092161471674391
0.17670047116413704	1.0064464560849151	0.29346876891616047	0.37094585803030783	-0.7101545221928767
0.17690738038095685	1.006455477018752	0.2934450429694829	0.3713853304305902	-0.711093172871637
0.1771142895977767	1.0064644817801125	0.29342135855852636	0.37182481614984164	-0.7120320988360554
0.17732119881459651	1.006473470293876	0.2933977158861633	0.372264315170702	-0.7129712997155777
0.17752810803141636	1.006482442484996	0.2933741151550958	0.372703827475668	-0.7139107751367579
0.1776237109889746	1.0064865825757945	0.29336322459689557	0.3729069097949387	-0.714344954898685
0.17773501724823618	1.0064913982785009	0.2933505565678528	0.3731433530470932	-0.7148505247232578
0.17794192646505602	1.006500337599495	0.29332704032678764	0.37358289186718785	-0.715790548095845
0.17814883568187587	1.0065092603731596	0.29330356663407536	0.37402244391801903	-0.7167308448723915
0.17835574489869568	1.0065181665247542	0.2932801356917104	0.3744620091815103	-0.7176714146678728
0.17856265411551553	1.0065270559796164	0.2932567477015038	0.3749015876394418	-0.7186122570943665
0.17876956333233535	1.0065359286631639	0.29323340286508065	0.37534117927345023	-0.7195533717610509
0.1789764725491552	1.0065447845008946	0.2932101013838777	0.37578078406502846	-0.7204947582742045
0.179183381765975	1.0065536234183876	0.2931868434591405	0.376220401995526	-0.7214364162372039
0.17939029098279485	1.0065624453413051	0.2931636292919209	0.37666003304614837	-0.7223783452505238
0.17959720019961467	1.0065712501953918	0.29314045908307484	0.37709967719795745	-0.7233205449117354
0.17980410941643452	1.006580037906477	0.293117333033259	0.37753933443187127	-0.7242630148155056
0.18001101863325436	1.0065888084004748	0.2930942513429289	0.3779790047286639	-0.7252057545535961
0.18021792785007418	1.0065975616033855	0.29307121421233584	0.37841868806896556	-0.7261487637148628
0.18042483706689402	1.006606297441296	0.2930482218415246	0.3788583844332624	-0.7270920418852547
0.18063174628371384	1.0066150158403813	0.29302527443033066	0.3792980938018966	-0.7280355886478131
0.18083865550053368	1.0066237167269048	0.29300237217837755	0.37973781615506613	-0.7289794035826715
0.1810455647173535	1.00663240002722	0.29297951528507427	0.38017755147282506	-0.7299234862670544
0.18125247393417335	1.0066410656677707	0.2929567039496129	0.380617299735083	-0.7308678362752767
0.18145938315099316	1.0066497135750923	0.2929339383709654	0.3810570609216057	-0.7318124531787435
0.181666292367813	1.006658343675812	0.29291121874788156	0.38149683501201437	-0.7327573365459499
0.18187320158463285	1.0066669558966517	0.29288854527888614	0.3819366219857862	-0.7337024859424793
0.18208011080145267	1.0066755501644258	0.2928659181622762	0.3823764218222539	-0.7346479009310047
0.18228702001827252	1.0066841264060455	0.2928433375961183	0.38281623450060603	-0.7355935810712873
0.18249392923509233	1.0066926845485171	0.2928208037782462	0.3832560599998867	-0.7365395259201765
0.18258953219265056	1.006696632727549	0.2928104078124497	0.38345928687402303	-0.7369766915578327
0.18270083845191218	1.0067012245189442	0.29279831690625807	0.38369589829899575	-0.7374857350316095
0.182907747668732	1.0067097462445287	0.2927758771775136	0.3841357493766886	-0.7384322079566119
0.18311465688555184	1.0067182496525706	0.29275348478913166	0.38457561321157624	-0.7393789442432966
0.18332156610237166	1.0067267346704707	0.29273113993798744	0.38501548978212535	-0.7403259434368643
0.1835284753191915	1.0067352012257298	0.2927088428207099	0.38545537906665817	-0.7412732050796035
0.18373538453601132	1.0067436492459507	0.2926865936336791	0.3858952810433526	-0.7422207287108903
0.18394229375283117	1.0067520786588386	0.29266439257302335	0.3863351956902419	-0.7431685138671887
0.184149202969651	1.0067604893922029	0.2926422398346167	0.38677512298521516	-0.7441165600820512
0.18435611218647083	1.0067688813739568	0.29262013561407624	0.387215062906017	-0.7450648668861177
0.18456302140329067	1.006777254532119	0.2925980801067593	0.38765501543024755	-0.7460134338071175
0.1847699306201105	1.0067856087948146	0.2925760735077611	0.3880949805353626	-0.7469622603698681
0.18497683983693033	1.0067939440902764	0.2925541160119115	0.3885349581986736	-0.7479113460962769
0.18518374905375015	1.0068022603468452	0.29253220781377276	0.3889749483973475	-0.7488606905053404
0.18539065827057	1.0068105574929707	0.2925103491076368	0.38941495110840696	-0.7498102931131458
0.18559756748738981	1.0068188354572127	0.2924885400875223	0.3898549663087304	-0.7507601534328708
0.18580447670420966	1.006827094168243	0.292466780947172	0.3902949939750517	-0.7517102709747846
0.1860113859210295	1.0068353335548437	0.29244507188005037	0.39073503408396065	-0.7526606452462483
0.18621829513784932	1.0068435535459115	0.2924234130793404	0.3911750866119027	-0.7536112757517162
0.18642520435466917	1.006851754070456	0.2924018047379412	0.39161515153517906	-0.7545621619927355
0.18663211357148898	1.006859935057602	0.29238024704846527	0.3920552288299468	-0.7555133034679484
0.18683902278830883	1.0068680964365897	0.29235874020323566	0.39249531847221875	-0.7564646996730923
0.18704593200512865	1.0068762381367766	0.29233728439428336	0.39293542043786367	-0.7574163501010006
0.1872528412219485	1.0068843600876374	0.29231587981334445	0.3933755347026062	-0.7583682542416041
0.1874597504387683	1.0068924622187654	0.29229452665185757	0.39381566124202705	-0.7593204115819323
0.18755535339632656	1.0068961991160912	0.29228467778750866	0.3940190270270976	-0.759760443811152
0.18766665965558815	1.0069005444598738	0.29227322510096104	0.39425580003156274	-0.7602728216061135
0.187873568872408	1.0069086067407955	0.2922519753514903	0.3946959510465061	-0.7612254837953775
0.18808047808922781	1.006916648991486	0.2922307775939749	0.39513611426200596	-0.7621783976280552
0.18828738730604766	1.0069246711420223	0.29220963201863603	0.39557628965306724	-0.7631315625795814
0.18849429652286748	1.0069326731226047	0.29218853881538376	0.39601647719455135	-0.764084978122495
0.18870120573968732	1.0069406548635584	0.29216749817381416	0.3964566768611757	-0.7650386437264414
0.18890811495650714	1.0069486162953336	0.29214651028320665	0.3968968886275143	-0.765992558858173
0.18911502417332698	1.006956557348506	0.2921255753325213	0.3973371124679976	-0.7669467229815516
0.1893219333901468	1.0069644779537794	0.29210469351039603	0.3977773483569123	-0.7679011355575498
0.18952884260696665	1.006972378041985	0.29208386500514394	0.398217596268402	-0.7688557960442519
0.1897357518237865	1.0069802575440834	0.2920630900047505	0.39865785617646676	-0.7698107038968569
0.1899426610406063	1.006988116391165	0.2920423686968708	0.39909812805496353	-0.7707658585676792
0.19014957025742615	1.006995954514451	0.2920217012688268	0.39953841187760597	-0.7717212595061511
0.19035647947424597	1.0070037718452947	0.29200108790760476	0.3999787076179648	-0.7726769061588243
0.19056338869106582	1.0070115683151821	0.2919805287998522	0.4004190152494675	-0.7736327979693723
0.19077029790788563	1.007019343855733	0.2919600241318754	0.400859334745399	-0.7745889343785919
0.19097720712470548	1.0070270983987022	0.29193957408963644	0.4012996660789011	-0.7755453148244057
0.1911841163415253	1.0070348318759792	0.29191917885875074	0.4017400092229732	-0.7765019387418639
0.19139102555834514	1.0070425442195914	0.29189883862448396	0.40218036415047187	-0.7774588055631472
0.19159793477516499	1.007050235361703	0.2918785535717495	0.40262073083411126	-0.7784159147175679
0.1918048439919848	1.0070579052346167	0.29185832388510563	0.4030611092464632	-0.7793732656315735
0.19201175320880465	1.0070655537707751	0.2918381497487528	0.4035014993599572	-0.7803308577287483
0.19221866242562446	1.0070731809027609	0.2918180313465307	0.40394190114688067	-0.7812886904298161
0.1924255716424443	1.0070807865632982	0.29179796886191606	0.4043823145793789	-0.7822467631526425
0.19252117460000254	1.0070842935080273	0.2917887178754023	0.40458581271071825	-0.7826895241298635
0.19263248085926413	1.0070883706852536	0.291777962478019	0.40482273962945536	-0.7832050753122379
0.19283939007608397	1.007095933201637	0.2917580123775811	0.4052631762689717	-0.78416362632076
0.1930462992929038	1.007103474045602	0.2917381187429722	0.40570362446964786	-0.785122415587516
0.19325320850972363	1.007110993150448	0.29171828175618764	0.40614408420306236	-0.7860814425189663
0.19346011772654348	1.0071184904496204	0.29169850159884586	0.40658455544065225	-0.7870407065187265
0.1936670269433633	1.0071259658767115	0.2916787784521852	0.4070250381537134	-0.7880002069875707
0.19387393616018314	1.0071334193654617	0.29165911249706145	0.40746553231340044	-0.7889599433234343
0.19408084537700296	1.0071408508497603	0.2916395039139449	0.4079060378907272	-0.7899199149214174
0.1942877545938228	1.0071482602636468	0.2916199528829177	0.40834655485656657	-0.7908801211737871
0.19449466381064262	1.0071556475413113	0.2916004595836711	0.40878708318165086	-0.7918405614699817
0.19470157302746247	1.0071630126170958	0.29158102419550264	0.4092276228365717	-0.7928012351966129
0.19490848224428228	1.0071703554254954	0.2915616468973134	0.4096681737917806	-0.7937621417374696
0.19511539146110213	1.0071776759011581	0.29154232786760526	0.41010873601758874	-0.7947232804735213
0.19532230067792195	1.0071849739788874	0.29152306728447813	0.41054930948416724	-0.7956846507829213
0.1955292098947418	1.007192249593642	0.2915038653256273	0.4109898941615474	-0.79664625204101
0.19573611911156164	1.0071995026805376	0.2914847221683404	0.4114304900196209	-0.7976080836203193
0.19594302832838145	1.0072067331748469	0.2914656379894951	0.41187109702813973	-0.7985701448905748
0.1961499375452013	1.007213941012001	0.2914466129655558	0.4123117151567166	-0.7995324352187007
0.19635684676202111	1.007221126127591	0.2914276472725715	0.4127523443748252	-0.8004949539688228
0.19656375597884096	1.007228288457368	0.29140874108617243	0.41319298465180004	-0.8014577005022727
0.19677066519566078	1.0072354279372444	0.2913898945815677	0.4136336359568369	-0.8024206741775916
0.19697757441248062	1.0072425445032946	0.29137110793354254	0.414074298258993	-0.8033838743505335
0.19718448362930044	1.0072496380917568	0.29135238131645536	0.4145149715271871	-0.8043473003740707
0.19739139284612028	1.007256708639033	0.2913337149042351	0.4149556557301997	-0.805310951598396
0.1974869958036785	1.0072599678040575	0.2913251104221653	0.41515927873077424	-0.8057562851123107
0.19759830206294013	1.0072637560816897	0.2913151088703784	0.4153963508366734	-0.8062748273709287
0.19780521127975995	1.0072707803564604	0.29129656338794724	0.415837056815113	-0.807238927036317
0.1980121204965798	1.0072777814002452	0.2912780786295655	0.41627777363388546	-0.8082032499364437
0.1982190297133996	1.0072847591501117	0.2912596547674169	0.4167185012612206	-0.8091677954104294
0.19842593893021945	1.0072917135432968	0.2912412919732419	0.41715923966521096	-0.8101325627946376
0.19863284814703927	1.0072986445172067	0.29122299041833494	0.4175999888138121	-0.8110975514226791
0.19883975736385912	1.0073055520094192	0.291204750273542	0.41804074867484275	-0.8120627606254159
0.19904666658067893	1.0073124359576824	0.2911865717092575	0.4184815192159853	-0.8130281897309666
0.19925357579749878	1.0073192962999185	0.2911684548954218	0.41892230040478573	-0.8139938380647103
0.19946048501431862	1.0073261329742216	0.29115040000151854	0.4193630922086539	-0.8149597049492917
0.19966739423113844	1.0073329459188618	0.29113240719657146	0.419803894594864	-0.8159257897046259
0.19987430344795828	1.0073397350722837	0.29111447664914236	0.4202447075305544	-0.8168920916479032
0.2000812126647781	1.0073465003731081	0.29109660852732777	0.42068553098272826	-0.8178586100935937
0.20028812188159795	1.0073532417601336	0.29107880299875666	0.42112636491825356	-0.8188253443534528
0.20049503109841776	1.0073599591723366	0.2910610602305873	0.4215672093038635	-0.8197922937365255
0.2007019403152376	1.007366652548873	0.29104338038950506	0.4220080641061565	-0.8207594575491524
0.20090884953205743	1.007373321829078	0.2910257636417192	0.42244892929159666	-0.821726835094974
0.20111575874887727	1.0073799669524683	0.2910082101529606	0.4228898048265141	-0.8226944256749369
0.20132266796569712	1.0073865878587427	0.29099072008847854	0.42333069067710494	-0.8236622285872979
0.20152957718251693	1.0073931844877824	0.2909732936130386	0.4237715868094318	-0.8246302431276304
0.20173648639933678	1.0073997567796524	0.2909559308909194	0.4242124931894238	-0.8255984685888293
0.2019433956161566	1.0074063046746022	0.29093863208591036	0.4246534097828772	-0.8265669042611168
0.20215030483297644	1.0074128281130674	0.2909213973613087	0.42509433655545537	-0.8275355494320474
0.20235721404979626	1.0074193270356697	0.29090422687991674	0.42553527347268927	-0.8285044033865143
0.2024528170073545	1.007422321583053	0.2908963149576329	0.42573901297275146	-0.8289521352724469
0.2025641232666161	1.0074258013832182	0.29088712080403956	0.4259762204999775	-0.8294734654067547
0.20277103248343592	1.0074322510967104	0.2908700792954819	0.4264171776025869	-0.8304427347723553
0.20297794170025577	1.007438676117333	0.29085310251554575	0.4268581447456524	-0.8314122107602588
0.2031848509170756	1.007445076386463	0.29083619062502747	0.4272991218941778	-0.8323818926447693
0.20339176013389543	1.0074514518456688	0.29081934378421537	0.42774010901303566	-0.833351779697558
0.20359866935071527	1.0074578024367098	0.2908025621528868	0.42818110606696785	-0.8343218711876703
0.2038055785675351	1.007464128101539	0.2907858458903056	0.4286221130205857	-0.8352921663815306
0.20401248778435493	1.0074704287823033	0.2907691951552194	0.4290631298383705	-0.8362626645429494
0.20421939700117475	1.007476704421344	0.290752610105857	0.42950415648467355	-0.837233364933129
0.2044263062179946	1.007482954961198	0.29073609089992575	0.4299451929237166	-0.8382042668106704
0.20463321543481441	1.0074891803445991	0.2907196376946088	0.4303862391195922	-0.8391753694315787
0.20484012465163426	1.0074953805144782	0.2907032506465625	0.4308272950362638	-0.8401466720492705
0.2050470338684541	1.0075015554139641	0.29068692991191375	0.4312683606375666	-0.8411181739145799
0.20525394308527392	1.0075077049863859	0.29067067564625737	0.43170943588720717	-0.8420898742757651
0.20546085230209377	1.0075138291752719	0.2906544880046536	0.4321505207487643	-0.843061772378515
0.20566776151891358	1.0075199279243519	0.2906383671416252	0.4325916151856891	-0.8440338674659562
0.20587467073573343	1.007526001177557	0.2906223132111551	0.4330327191613054	-0.8450061587786594
0.20608157995255325	1.007532048879022	0.2906063263666836	0.43347383263881006	-0.8459786455546463
0.2062884891693731	1.0075380709730846	0.29059040676110576	0.43391495558127335	-0.8469513270293969
0.2064953983861929	1.0075440674042875	0.2905745545467689	0.4343560879516392	-0.8479242024358556
0.20670230760301275	1.0075500381173788	0.2905587698754701	0.4347972297127257	-0.8488972710044393
0.20690921681983257	1.0075559830573129	0.29054305289845317	0.4352383808272254	-0.8498705319630437
0.20711612603665241	1.007561902169251	0.29052740376640657	0.4356795412577054	-0.8508439845370507
0.20732303525347226	1.0075677953985633	0.29051182262946057	0.43612071096660815	-0.8518176279493355
0.2074186382110305	1.0075705096234067	0.2905046463317911	0.43632455773524004	-0.852267566738503
0.20752994447029208	1.0075736626908283	0.2904963096371846	0.43656188991625156	-0.8527914614202744
0.20773685368711192	1.0075795039918345	0.2904808649385849	0.4370030780688294	-0.8537654841677516
0.20794376290393174	1.0075853192475812	0.2904654886821016	0.43744427538641156	-0.8547396954071668
0.20815067212075158	1.0075911084042795	0.2904501810156067	0.4378854818309446	-0.8557140943514426
0.2083575813375714	1.0075968714083525	0.29043494208640097	0.4383266973642521	-0.8566886802110327
0.20856449055439125	1.0076026082064369	0.2904197720412116	0.438767921948035	-0.8576634521939283
0.20877139977121106	1.007608318745384	0.2904046710261899	0.4392091555438718	-0.8586384095056669
0.2089783089880309	1.0076140029722591	0.2903896391869083	0.43965039811321927	-0.8596135513493397
0.20918521820485075	1.0076196608343446	0.29037467666835814	0.4400916496174126	-0.860588876925599
0.20939212742167057	1.0076252922791393	0.2903597836149471	0.4405329100176659	-0.8615643854326669
0.20959903663849042	1.0076308972543593	0.29034496017049655	0.44097417927507265	-0.8625400760663425
0.20980594585531023	1.0076364757079397	0.2903302064782392	0.4414154573506058	-0.8635159480200105
0.21001285507213008	1.0076420275880345	0.2903155226808165	0.4418567442051185	-0.8644920004846486
0.2102197642889499	1.007647552843018	0.29030090892027616	0.44229803979934446	-0.8654682326488364
0.21042667350576974	1.0076530514214859	0.2902863653380695	0.44273934409389815	-0.8664446436987634
0.21063358272258956	1.0076585232722555	0.2902718920750494	0.4431806570492754	-0.8674212328182367
0.2108404919394094	1.007663968344367	0.2902574892714672	0.44362197862585373	-0.86839799918869
0.21104740115622925	1.0076693865870838	0.29024315706697085	0.44406330878389283	-0.8693749419891922
0.21125431037304906	1.0076747779498942	0.29022889560060194	0.4445046474835349	-0.8703520603964549
0.2114612195898689	1.0076801423825115	0.29021470501079366	0.4449459946848051	-0.8713293535848418
0.21166812880668873	1.0076854798348749	0.29020058543536786	0.44538735034761207	-0.8723068207263771
0.21187503802350857	1.007690790257151	0.29018653701153313	0.4458287144317482	-0.8732844609907541
0.2120819472403284	1.007696073599734	0.29017255987588203	0.44627008689689013	-0.8742622735453437
0.21228885645714823	1.007701329813246	0.29015865416438874	0.4467114677025993	-0.8752402575552037
0.21238445941470646	1.0077037492836796	0.2901522531558384	0.44691541169149734	-0.8756921953660702
0.21249576567396805	1.0077065588485394	0.29014482001240666	0.4471528568083221	-0.8762184121830874
0.2127026748907879	1.0077117606566963	0.29013105755466595	0.4475942541733908	-0.8771967365894523
0.21290958410760774	1.0077169351890298	0.29011736692527124	0.4480356597570234	-0.8781752299324695
0.21311649332442756	1.007722082397085	0.290103748257699	0.4484770735183246	-0.8791538913680325
0.2133234025412474	1.0077272022326398	0.29009020168479543	0.4489184954162858	-0.8801327200497664
0.21353031175806722	1.0077322946477048	0.29007672733877393	0.44935992540978603	-0.8811117151290372
0.21373722097488707	1.007737359594526	0.29006332535121265	0.449801363457592	-0.8820908757549606
0.21394413019170688	1.0077423970255834	0.2900499958530523	0.4502428095183587	-0.8830702010744119
0.21415103940852673	1.0077474068935934	0.2900367389745937	0.45068426355063	-0.8840496902320351
0.21435794862534654	1.007752389151509	0.2900235548454954	0.451125725512839	-0.8850293423702521
0.2145648578421664	1.0077573437525205	0.29001044359477135	0.4515671953633085	-0.8860091566292726
0.21477176705898623	1.0077622706500564	0.2899974053507886	0.45200867306025144	-0.8869891321471035
0.21497867627580605	1.0077671697977844	0.28998444024126513	0.4524501585617714	-0.8879692680595584
0.2151855854926259	1.007772041149612	0.28997154839326705	0.45289165182586316	-0.8889495635002674
0.21539249470944571	1.007776884659687	0.289958729933207	0.45333315281041314	-0.8899300176006871
0.21559940392626556	1.0077817002823992	0.28994598498684115	0.45377466147319984	-0.8909106294901097
0.21580631314308538	1.0077864879723795	0.28993331367926733	0.4542161777718944	-0.8918913982956738
0.21601322235990522	1.0077912476845028	0.2899207161349228	0.45465770166406094	-0.8928723231423732
0.21622013157672504	1.0077959793738867	0.28990819247758165	0.4550992331071574	-0.8938534031530684
0.21642704079354488	1.007800682995894	0.2898957428303528	0.45554077205853555	-0.894834637448495
0.2166339500103647	1.0078053585061324	0.2898833673156776	0.45598231847544196	-0.8958160251472752
0.21684085922718455	1.0078100058604553	0.28987106605532775	0.45642387231501824	-0.8967975653659269
0.2170477684440044	1.0078146250149635	0.28985883917040295	0.4568654335343016	-0.897779257218875
0.2172546776608242	1.0078192159260044	0.28984668678132874	0.45730700209022535	-0.8987610998184606
0.21735028061838244	1.0078213276168289	0.28984109693330634	0.45751103248978797	-0.8992148134916718
0.21746158687764405	1.0078237785501742	0.2898346090078541	0.4577485779396195	-0.8997430922749522
0.21766849609446387	1.0078283128443182	0.2898226059690496	0.4581901610392111	-0.9007252336965555
0.21787540531128372	1.0078328187655305	0.2898106777833049	0.4586317513456251	-0.9017075231894247
0.21808231452810353	1.0078372962711568	0.28979882456832656	0.4590733488153844	-0.902689959857672
0.21828922374492338	1.0078417453187931	0.28978704644113623	0.4595149534049108	-0.9036725428033789
0.2184961329617432	1.0078461658662878	0.2897753435180681	0.45995656507052524	-0.9046552711266068
0.21870304217856304	1.0078505578717416	0.2897637159147668	0.46039818376844854	-0.9056381439254075
0.21890995139538288	1.0078549212935086	0.2897521637461855	0.4608398094548018	-0.9066211602958341
0.2191168606122027	1.007859256090197	0.2897406871265835	0.46128144208560706	-0.9076043193319515
0.21932376982902255	1.0078635622206704	0.2897292861695243	0.46172308161678766	-0.9085876201258481
0.21953067904584236	1.0078678396440466	0.28971796098787334	0.4621647280041689	-0.909571061767646
0.2197375882626622	1.007872088319701	0.2897067116937961	0.46260638120347874	-0.9105546433455121
0.21994449747948203	1.007876308207265	0.28969553839875567	0.46304804117034803	-0.9115383639456696
0.22015140669630187	1.007880499266628	0.28968444121351106	0.4634897078603112	-0.9125222226524086
0.2203583159131217	1.0078846614579373	0.289673420248115	0.463931381228807	-0.9135062185480975
0.22056522512994153	1.0078887947416	0.2896624756119116	0.4643730612311787	-0.9144903507131947
0.22077213434676138	1.007892899078282	0.28965160741353485	0.4648147478226751	-0.9154746182262589
0.2209790435635812	1.0078969744289106	0.28964081576090595	0.4652564409584506	-0.9164590201639612
0.22118595278040104	1.007901020754673	0.2896301007612319	0.4656981405935662	-0.9174435556010964
0.22139286199722086	1.0079050380170191	0.28961946252100307	0.4661398466829897	-0.9184282236105943
0.2215997712140407	1.0079090261776609	0.2896089011459913	0.4665815591815966	-0.919413023263531
0.22180668043086052	1.0079129851985733	0.289598416741248	0.4670232780441706	-0.9203979536291415
0.22201358964768036	1.0079169150419953	0.289588009411102	0.4674650032254039	-0.9213830137748297
0.22222049886450018	1.0079208156704302	0.28957767925915795	0.46790673467989813	-0.9223682027661816
0.22231610182205844	1.007922608087886	0.28957293228203007	0.4681108399873576	-0.9228234552382195
0.22242740808132003	1.0079246870466463	0.28956742638829386	0.46834847236216476	-0.9233535196669761
0.22263431729813987	1.0079285291336777	0.2895572509006594	0.4687902162266258	-0.9243389635391971
0.2228412265149597	1.007932341894825	0.28954715289767424	0.4692319662276142	-0.9253245334430457
0.22304813573177953	1.0079361252936556	0.2895371324800256	0.46967372231937465	-0.9263102284369511
0.22325504494859935	1.0079398792940049	0.28952718974766667	0.470115484456064	-0.9272960475775839
0.2234619541654192	1.0079436038599765	0.2895173247998147	0.470557252591752	-0.9282819899198668
0.223668863382239	1.0079472989559428	0.289507537734949	0.47099902668042193	-0.9292680545169877
0.22387577259905886	1.0079509645465459	0.28949782865080925	0.4714408066759709	-0.9302542404204112
0.22408268181587868	1.0079546005966984	0.2894881976443935	0.4718825925322108	-0.9312405466798908
0.22428959103269852	1.0079582070715831	0.2894786448119561	0.4723243842028688	-0.9322269723434813
0.22449650024951837	1.007961783936655	0.28946917024900654	0.47276618164158796	-0.9332135164575514
0.22470340946633818	1.0079653311576406	0.2894597740503069	0.4732079848019277	-0.9342001780667951
0.22491031868315803	1.0079688487005396	0.2894504563098704	0.4736497936373646	-0.935186956214245
0.22511722789997785	1.0079723365316242	0.2894412171209596	0.474091608101293	-0.9361738499412839
0.2253241371167977	1.0079757946174415	0.2894320565760846	0.4745334281470256	-0.9371608582876584
0.2255310463336175	1.007979222924812	0.2894229747670012	0.474975253727794	-0.9381479802914898
0.22573795555043735	1.0079826214208323	0.28941397178470907	0.4754170847967493	-0.9391352149892883
0.22594486476725717	1.0079859900728738	0.2894050477194502	0.47585892130696306	-0.9401225614159646
0.22615177398407701	1.007989328848585	0.28939620266070715	0.4763007632114275	-0.941110018604843
0.22635868320089686	1.0079926377158905	0.2893874366972012	0.4767426104630564	-0.9420975855876739
0.22656559241771668	1.0079959166429928	0.28937874991689055	0.47718446301468564	-0.9430852613946467
0.22677250163453652	1.0079991655983718	0.2893701424069691	0.4776263208190738	-0.9440730450544025
0.22697941085135634	1.0080023845507866	0.28936161425386425	0.47806818382890304	-0.9450609355940471
0.22718632006817618	1.008005573469275	0.28935316554323537	0.4785100519967794	-0.946048932039164
0.2272819230257344	1.008007036764444	0.28934928865092924	0.4787142200957846	-0.9465054739431424
0.227393229284996	1.0080087323231544	0.2893447963599724	0.47895192527523356	-0.9470370334138267
0.22760013850181585	1.0080118610820226	0.28933650678819384	0.47939380361672174	-0.9480252387406128
0.22780704771863566	1.0080149597157582	0.2893282969112455	0.479835686973626	-0.9490135470406161
0.2280139569354555	1.0080180281945208	0.2893201668116986	0.4802775752982551	-0.95000195733346
0.22822086615227533	1.0080210664887523	0.28931211657134825	0.48071946854284503	-0.950990468637311
0.22842777536909517	1.0080240745691766	0.28930414627121187	0.4811613666595598	-0.9519790799688912
0.22863468458591502	1.0080270524068005	0.2892962559915277	0.481603269600492	-0.9529677903434921
0.22884159380273483	1.008029999972914	0.28928844581175317	0.48204517731766355	-0.9539565987749877
0.22904850301955468	1.008032917239092	0.28928071581056336	0.4824870897630262	-0.9549455042758476
0.2292554122363745	1.0080358041771929	0.28927306606584946	0.48292900688846235	-0.9559345058571508
0.22946232145319434	1.0080386607593603	0.28926549665471724	0.48337092864578574	-0.9569236025285988
0.22966923067001416	1.0080414869580232	0.28925800765348564	0.4838128549867419	-0.9579127932985287
0.229876139886834	1.0080442827458969	0.28925059913768525	0.4842547858630092	-0.958902077173928
0.23008304910365382	1.0080470480959827	0.28924327118205667	0.4846967212261991	-0.9598914531604462
0.23028995832047366	1.0080497829815693	0.2892360238605495	0.48513866102785713	-0.9608809202624102
0.2304968675372935	1.0080524873762324	0.28922885724632014	0.4855806052194634	-0.9618704774828367
0.23070377675411333	1.0080551612538362	0.2892217714117313	0.48602255375243336	-0.9628601238234465
0.23091068597093317	1.0080578045885327	0.2892147664283497	0.48646450657811857	-0.9638498582846778
0.231117595187753	1.0080604173547631	0.28920784236694536	0.48690646364780715	-0.9648396798657004
0.23132450440457283	1.0080629995272576	0.28920099929748977	0.4873484249127247	-0.9658295875644288
0.23153141362139265	1.0080655510810366	0.2891942372891548	0.48779039032403476	-0.9668195803775369
0.2317383228382125	1.0080680719914106	0.28918755641031096	0.48823235983283986	-0.9678096573004711
0.2319452320550323	1.0080705622339805	0.28918095672852673	0.48867433339018174	-0.9687998173274643
0.23215214127185216	1.0080730217846388	0.28917443831056644	0.4891163109470424	-0.9697900594515505
0.23224774422941039	1.008074147853103	0.28917145392511084	0.48932052919775526	-0.9702476309267437
0.232359050488672	1.008075450619569	0.2891680012223896	0.4895582924543448	-0.970780382664578
0.23256595970549182	1.0080778487152477	0.28916164552914925	0.4900002778629532	-0.9717707859572235
0.23277286892231167	1.0080802160484426	0.28915537129519076	0.4904422671236743	-0.9727612683190069
0.23297977813913148	1.0080825525962152	0.2891491785840506	0.49088426018725767	-0.9737518287383043
0.23318668735595133	1.0080848583359197	0.28914306745845514	0.4913262570043966	-0.9747424662023629
0.23339359657277114	1.0080871332452046	0.28913703798031926	0.4917682575257286	-0.9757331796973149
0.233600505789591	1.0080893773020119	0.28913109021074523	0.49221026170183646	-0.9767239682081915
0.2338074150064108	1.0080915904845789	0.28912522421002157	0.49265226948324853	-0.9777148307189376
0.23401432422323065	1.0080937727714367	0.28911944003762174	0.4930942808204398	-0.9787057662124257
0.2342212334400505	1.008095924141413	0.28911373775220295	0.4935362956638324	-0.9796967736704701
0.23442814265687031	1.00809804457363	0.28910811741160514	0.4939783139637963	-0.9806878520738417
0.23463505187369016	1.008100134047507	0.2891025790728497	0.4944203356706503	-0.9816790004022818
0.23484196109050998	1.0081021925427593	0.2890971227921385	0.4948623607346624	-0.982670217634517
0.23504887030732982	1.0081042200393988	0.28909174862485265	0.4953043891060507	-0.9836615027482732
0.23525577952414964	1.008106216517735	0.28908645662555127	0.49574642073498404	-0.9846528547202904
0.23546268874096948	1.0081081819583748	0.2890812468479708	0.4961884555715829	-0.985644272526337
0.2356695979577893	1.008110116342223	0.28907611934502364	0.49663049356592	-0.9866357551412243
0.23587650717460915	1.008112019650483	0.28907107416879707	0.4970725346680208	-0.9876273015388211
0.236083416391429	1.0081138918646564	0.2890661113705525	0.4975145788278647	-0.9886189106920683
0.2362903256082488	1.0081157329665438	0.28906123100072406	0.4979566259953854	-0.9896105815729939
0.23649723482506865	1.0081175429382454	0.289056433108918	0.4983986761204719	-0.9906023131527265
0.23670414404188847	1.008119321762161	0.28905171774391136	0.4988407291529688	-0.9915941044015116
0.23691105325870832	1.00812106942099	0.28904708495365133	0.4992827850426776	-0.9925859542887246
0.23711796247552813	1.0081227858977324	0.28904253478525394	0.49972484373935694	-0.993577861782887
0.2372135654330864	1.0081235684633092	0.2890404602880334	0.49992909907779504	-0.9940361944679689
0.23732487169234798	1.0081244711756887	0.2890380672850034	0.5001669051927238	-0.9945698258516801
0.2375317809091678	1.0081261252384603	0.2890336824983511	0.5006089693524536	-0.9955618454619602
0.23773869012598764	1.00812774806995	0.28902938046991467	0.5010510361681818	-0.9965539195797738
0.23794559934280748	1.0081293396543618	0.2890251612434771	0.5014931055895038	-0.9975460471703715
0.2381525085596273	1.0081308999762018	0.28902102486198583	0.5019351775659762	-0.9985382271982238
0.23835941777644715	1.0081324290202776	0.2890169713675521	0.5023772520471173	-0.9995304586270352
0.23856632699326696	1.0081339267717	0.2890130008014498	0.5028193289824081	-1.0005227404197599
0.2387732362100868	1.0081353932158819	0.2890091132041149	0.5032614083212926	-1.0015150715386159
0.23898014542690663	1.008136828338539	0.2890053086151444	0.5037034900131793	-1.0025074509451004
0.23918705464372647	1.0081382321256909	0.2890015870732959	0.5041455740074408	-1.0034998776000053
0.2393939638605463	1.0081396045636597	0.2889979486164864	0.5045876602534158	-1.004492350463431
0.23960087307736613	1.008140945639072	0.288994393281792	0.5050297487004091	-1.0054848684948026
0.23980778229418595	1.0081422553388577	0.2889909211054466	0.5054718392976922	-1.0064774306528839
0.2400146915110058	1.0081435336502513	0.28898753212284173	0.505913931994505	-1.0074700358957935
0.24022160072782564	1.008144780560792	0.28898422636852555	0.5063560267400554	-1.0084626831810188
0.24042850994464546	1.0081459960583226	0.2889810038762021	0.5067981234835208	-1.0094553714654324
0.2406354191614653	1.0081471801309918	0.28897786467873093	0.5072402221740485	-1.010448099705306
0.24084232837828512	1.008148332767253	0.2889748088081261	0.5076823227607569	-1.0114408668563262
0.24104923759510496	1.0081494539558649	0.2889718362955556	0.5081244251927355	-1.0124336718736096
0.24125614681192478	1.008150543685892	0.28896894717134114	0.5085665294190463	-1.013426513711718
0.24146305602874463	1.008151601946704	0.28896614146495686	0.5090086353887248	-1.0144193913246735
0.24166996524556444	1.008152628727977	0.2889634192050293	0.5094507430507795	-1.0154123036659737
0.2418768744623843	1.008153624019693	0.2889607804193366	0.5098928523541942	-1.016405249688607
0.24208378367920413	1.0081545878121407	0.2889582251348079	0.5103349632479276	-1.0173982283450675
0.24217938663676236	1.0081550224928104	0.2889570726704233	0.5105392422929852	-1.0178570475239626
0.24229069289602395	1.0081555200959145	0.2889557533775229	0.5107770756809148	-1.0183912385873715
0.2424976021128438	1.008156420861916	0.28895336517271125	0.5112191896020675	-1.0193842793670709
0.2427045113296636	1.0081572901013538	0.2889510605447523	0.5116613049602753	-1.0203773496352704
0.24291142054648346	1.0081581278057432	0.2889488395171741	0.5121034217044059	-1.0213704483426416
0.24311832976330328	1.0081589339669064	0.28894670211265344	0.5125455397833066	-1.0223635744394381
0.24332523898012312	1.0081597085769736	0.28894464835301514	0.5129876591458042	-1.0233567268755124
0.24353214819694294	1.0081604516283817	0.28894267825923164	0.5134297797407065	-1.0243499046003297
0.24373905741376278	1.008161163113876	0.28894079185142263	0.5138719015168025	-1.0253431065629837
0.24394596663058263	1.008161843026509	0.2889389891488546	0.5143140244228637	-1.0263363317122123
0.24415287584740245	1.0081624913596408	0.2889372701699405	0.5147561484076443	-1.0273295789964132
0.2443597850642223	1.00816310810694	0.2889356349322392	0.5151982734198826	-1.028322847363658
0.2445666942810421	1.0081636932623834	0.28893408345245547	0.5156403994083012	-1.0293161357617098
0.24477360349786195	1.0081642468202556	0.2889326157464394	0.5160825263216081	-1.030309443138036
0.24498051271468177	1.0081647687751498	0.288931231829186	0.5165246541084975	-1.0313027684398262
0.24518742193150161	1.0081652591219674	0.28892993171483516	0.5169667827176501	-1.0322961106140056
0.24539433114832143	1.0081657178559185	0.2889287154166712	0.5174089120977345	-1.0332894686072525
0.24560124036514128	1.0081661449725214	0.2889275829471226	0.5178510421974077	-1.0342828413660115
0.24580814958196112	1.0081665404676041	0.28892653431776194	0.5182931729653159	-1.0352762278365109
0.24601505879878094	1.0081669043373023	0.28892556953930526	0.5187353043500949	-1.036269626964777
0.24622196801560078	1.0081672365780612	0.2889246886216123	0.5191774363003714	-1.0372630376966505
0.2464288772324206	1.0081675371866343	0.28892389157368603	0.5196195687647639	-1.0382564589778007
0.24663578644924045	1.0081678061600847	0.28892317840367254	0.5200617016918828	-1.0392498897537423
0.24684269566606026	1.0081680434957845	0.2889225491188609	0.5205038350303316	-1.0402433289698503
0.2470496048828801	1.0081682491914141	0.28892200372568294	0.5209459687287076	-1.0412367755713754
0.24714520784043834	1.0081683335459108	0.2889217800631839	0.5211502578950228	-1.041695802435398
0.24725651409969993	1.008168423244964	0.2889215422297133	0.5213881027356027	-1.0422302285034597
0.24746342331651977	1.0081685656547332	0.2889211646356689	0.5218302369996041	-1.0432236867111524
0.24767033253333962	1.0081686764193303	0.28892087094740954	0.5222723714692952	-1.044217149139425
0.24787724175015943	1.0081687555376728	0.2889206611679371	0.5227145060932563	-1.0452106147331868
0.24808415096697928	1.0081688030089875	0.2889205352993959	0.5231566408200654	-1.0462040824373005
0.2482910601837991	1.0081688188328106	0.2889204933430725	0.5235987755982989	-1.0471975511965979
0.24849796940061894	1.0081688030089875	0.2889205352993959	0.5240409103765323	-1.0481910199558953
0.24870487861743876	1.0081687555376728	0.2889206611679371	0.5244830451033415	-1.0491844876600092
0.2489117878342586	1.0081686764193303	0.28892087094740954	0.5249251797273027	-1.0501779532537707
0.24911869705107842	1.0081685656547332	0.2889211646356689	0.5253673141969938	-1.0511714156820433
0.24932560626789826	1.008168423244964	0.2889215422297133	0.5258094484609952	-1.052164873889736
0.2495325154847181	1.0081682491914141	0.28892200372568294	0.5262515824678903	-1.0531583268218205
0.24973942470153793	1.0081680434957845	0.2889225491188609	0.5266937161662663	-1.0541517734233454
0.24994633391835777	1.0081678061600847	0.28892317840367254	0.5271358495047149	-1.0551452126394534
0.2501532431351776	1.0081675371866343	0.28892389157368603	0.5275779824318338	-1.056138643415395
0.25036015235199743	1.0081672365780612	0.2889246886216123	0.5280201148962264	-1.0571320646965452
0.25056706156881725	1.0081669043373023	0.28892556953930526	0.528462246846503	-1.0581254754284186
0.25077397078563707	1.0081665404676041	0.28892653431776194	0.528904378231282	-1.0591188745566849
0.25098088000245694	1.0081661449725214	0.2889275829471226	0.5293465089991901	-1.0601122610271843
0.25118778921927676	1.0081657178559185	0.2889287154166712	0.5297886390988633	-1.0611056337859432
0.2513946984360966	1.0081652591219674	0.28892993171483516	0.5302307684789478	-1.06209899177919
0.25160160765291645	1.0081647687751498	0.288931231829186	0.5306728970881004	-1.0630923339533698
0.25180851686973627	1.0081642468202556	0.2889326157464394	0.5311150248749896	-1.0640856592551597
0.2520154260865561	1.0081636932623834	0.28893408345245547	0.5315571517882965	-1.0650789666314862
0.2521110290441143	1.0081634268163515	0.2889347899073793	0.5317614374029342	-1.0655379206173625
0.2522223353033759	1.00816310810694	0.2889356349322392	0.5319992777767152	-1.0660722550295376
0.2524292445201958	1.0081624913596408	0.2889372701699405	0.5324414027889535	-1.0670655233967827
0.2526361537370156	1.008161843026509	0.2889389891488546	0.5328835267737342	-1.0680587706809834
0.2528430629538354	1.008161163113876	0.28894079185142263	0.5333256496797953	-1.0690519958302123
0.2530499721706552	1.0081604516283817	0.28894267825923164	0.5337677714558913	-1.0700451977928662
0.2532568813874751	1.0081597085769736	0.28894464835301514	0.5342098920507935	-1.0710383755176833
0.2534637906042949	1.0081589339669064	0.28894670211265344	0.5346520114132912	-1.0720315279537576
0.25367069982111473	1.0081581278057432	0.2889488395171741	0.5350941294921918	-1.0730246540505544
0.2538776090379346	1.0081572901013538	0.2889510605447523	0.5355362462363226	-1.0740177527579253
0.2540845182547544	1.008156420861916	0.28895336517271125	0.5359783615945303	-1.0750108230261248
0.25429142747157424	1.0081555200959145	0.2889557533775229	0.5364204755156831	-1.0760038638058245
0.25449833668839406	1.0081545878121407	0.2889582251348079	0.5368625879486701	-1.0769968740481284
0.25470524590521393	1.008153624019693	0.2889607804193366	0.5373046988424036	-1.077989852704589
0.25491215512203375	1.008152628727977	0.2889634192050293	0.5377468081458182	-1.078982798727222
0.25511906433885356	1.008151601946704	0.28896614146495686	0.538188915807873	-1.0799757110685222
0.25532597355567344	1.008150543685892	0.28896894717134114	0.5386310217775514	-1.0809685886814777
0.25553288277249325	1.0081494539558649	0.2889718362955556	0.5390731260038624	-1.0819614305195862
0.25573979198931307	1.008148332767253	0.2889748088081261	0.539515228435841	-1.0829542355368695
0.2559467012061329	1.0081471801309918	0.28897786467873093	0.5399573290225493	-1.08394700268789
0.25615361042295276	1.0081459960583226	0.2889810038762021	0.540399427713077	-1.0849397309277635
0.2563605196397726	1.008144780560792	0.28898422636852555	0.5408415244565424	-1.0859324192121769
0.2565674288565924	1.0081435336502513	0.28898753212284173	0.5412836192020928	-1.0869250664974024
0.2567743380734122	1.0081422553388577	0.2889909211054466	0.5417257118989055	-1.0879176717403118
0.2569812472902321	1.008140945639072	0.288994393281792	0.5421678024961888	-1.0889102338983931
0.2570768502477903	1.0081403298901657	0.28899602570096106	0.5423720709169696	-1.0893688350590545
0.2571881565070519	1.0081396045636597	0.2889979486164864	0.542609890943182	-1.0899027519297646
0.2573950657238717	1.0081382321256909	0.2890015870732959	0.543051977189157	-1.0908952247931905
0.2576019749406916	1.008136828338539	0.2890053086151444	0.5434940611834186	-1.0918876514480953
0.2578088841575114	1.0081353932158819	0.2890091132041149	0.5439361428753051	-1.09288003085458
0.2580157933743312	1.0081339267717	0.2890130008014498	0.5443782222141897	-1.093872361973436
0.25822270259115104	1.0081324290202776	0.2890169713675521	0.5448202991494805	-1.0948646437661607
0.2584296118079709	1.0081308999762018	0.28902102486198583	0.5452623736306216	-1.095856875194972
0.25863652102479073	1.0081293396543618	0.2890251612434771	0.545704445607094	-1.0968490552228243
0.25884343024161055	1.00812774806995	0.28902938046991467	0.546146515028416	-1.097841182813422
0.25905033945843037	1.0081261252384603	0.2890336824983511	0.5465885818441442	-1.0988332569312356
0.25925724867525024	1.0081244711756887	0.2890380672850034	0.5470306460038741	-1.0998252765415157
0.25946415789207006	1.0081227858977324	0.28904253478525394	0.5474727074572409	-1.1008172406103087
0.2596710671088899	1.00812106942099	0.28904708495365133	0.5479147661539202	-1.1018091481044712
0.25987797632570975	1.008119321762161	0.28905171774391136	0.548356822043629	-1.1028009979916842
0.26008488554252956	1.0081175429382454	0.289056433108918	0.5487988750761259	-1.1037927892404693
0.2602917947593494	1.0081157329665438	0.28906123100072406	0.5492409252012124	-1.104784520820202
0.2604987039761692	1.0081138918646564	0.2890661113705525	0.5496829723687331	-1.1057761917011275
0.26070561319298907	1.008112019650483	0.28907107416879707	0.550125016528577	-1.1067678008543749
0.2609125224098089	1.008110116342223	0.28907611934502364	0.5505670576306778	-1.1077593472519716
0.2611194316266287	1.0081081819583748	0.2890812468479708	0.5510090956250149	-1.108750829866859
0.2613263408434486	1.008106216517735	0.28908645662555127	0.5514511304616138	-1.1097422476729053
0.2615332500602684	1.0081042200393988	0.2890917486248526	0.5518931620905472	-1.1107335996449226
0.2617401592770882	1.0081021925427593	0.2890971227921385	0.5523351904619354	-1.1117248847586787
0.26194706849390803	1.008100134047507	0.2891025790728497	0.5527772155259475	-1.112716101990914
0.26204267145146626	1.0080991724493102	0.28910512788230974	0.5529814532591979	-1.1131740733547644
0.2621539777107279	1.00809804457363	0.28910811741160514	0.5532192372328015	-1.1137072503193541
0.2623608869275477	1.008095924141413	0.28911373775220295	0.5536612555327655	-1.1146983287227257
0.26256779614436754	1.0080937727714367	0.2891194400376217	0.554103270376158	-1.11568933618077
0.26277470536118736	1.0080915904845789	0.28912522421002157	0.5545452817133493	-1.116680271674258
0.26298161457800723	1.0080893773020119	0.28913109021074523	0.5549872894947614	-1.1176711341850043
0.26318852379482705	1.0080871332452046	0.28913703798031926	0.5554292936708691	-1.118661922695881
0.26339543301164686	1.0080848583359197	0.28914306745845514	0.5558712941922013	-1.1196526361908328
0.26360234222846674	1.0080825525962152	0.2891491785840506	0.5563132910093401	-1.1206432736548915
0.26380925144528655	1.0080802160484426	0.28915537129519076	0.5567552840729235	-1.121633834074189
0.26401616066210637	1.0080778487152477	0.28916164552914925	0.5571972733336447	-1.1226243164359722
0.2642230698789262	1.008075450619569	0.2891680012223896	0.5576392587422531	-1.123614719728618
0.26442997909574606	1.0080730217846388	0.28917443831056644	0.5580812402495554	-1.1246050429416452
0.2646368883125659	1.0080705622339805	0.28918095672852673	0.5585232178064161	-1.1255952850657314
0.2648437975293857	1.0080680719914106	0.28918755641031096	0.558965191363758	-1.1265854450927248
0.26505070674620557	1.0080655510810366	0.2891942372891548	0.559407160872563	-1.127575522015659
0.2652576159630254	1.0080629995272576	0.28920099929748977	0.5598491262838732	-1.128565514828767
0.2654645251798452	1.0080604173547631	0.28920784236694536	0.5602910875487906	-1.1295554225274955
0.265671434396665	1.0080578045885327	0.2892147664283497	0.5607330446184793	-1.130545244108518
0.2658783436134849	1.0080551612538362	0.2892217714117313	0.5611749974441644	-1.1315349785697493
0.2660852528303047	1.0080524873762324	0.28922885724632014	0.5616169459771344	-1.132524624910359
0.2662921620471245	1.0080497829815693	0.2892360238605494	0.5620588901687407	-1.1335141821307855
0.26649907126394434	1.0080470480959827	0.28924327118205667	0.5625008299703987	-1.1345036492327496
0.2667059804807642	1.0080442827458969	0.2892505991376852	0.5629427653335886	-1.1354930252192679
0.26691288969758403	1.0080414869580232	0.28925800765348564	0.5633846962098559	-1.136482309094667
0.26700849265514226	1.0080401848831717	0.2892614579683808	0.5635888900253738	-1.1369393789694473
0.26711979891440385	1.0080386607593603	0.28926549665471724	0.5638266225508121	-1.1374714998645972
0.2673267081312237	1.0080358041771929	0.28927306606584946	0.5642685443081354	-1.138460596536045
0.26753361734804354	1.008032917239092	0.28928071581056336	0.5647104614335716	-1.1394495981173483
0.26774052656486336	1.008029999972914	0.28928844581175317	0.5651523738789342	-1.140438503618208
0.2679474357816832	1.0080270524068005	0.2892962559915277	0.5655942815961058	-1.1414273120497036
0.26815434499850305	1.0080240745691766	0.28930414627121187	0.566036184537038	-1.1424160224243045
0.26836125421532286	1.0080210664887523	0.28931211657134825	0.5664780826537528	-1.1434046337558847
0.2685681634321427	1.0080180281945208	0.2893201668116986	0.5669199758983428	-1.1443931450597358
0.2687750726489625	1.0080149597157582	0.2893282969112455	0.5673618642229719	-1.1453815553525797
0.26898198186578237	1.0080118610820226	0.28933650678819384	0.5678037475798761	-1.146369863652583
0.2691888910826022	1.0080087323231544	0.28934479635997234	0.5682456259213643	-1.147358068979369
0.269395800299422	1.008005573469275	0.28935316554323537	0.5686874991998184	-1.1483461703540319
0.2696027095162419	1.0080023845507866	0.2893616142538642	0.5691293673676948	-1.1493341667991486
0.2698096187330617	1.0079991655983718	0.2893701424069691	0.569571230377524	-1.1503220573387933
0.2700165279498815	1.0079959166429928	0.28937874991689055	0.5700130881819122	-1.1513098409985492
0.27022343716670133	1.0079926377158905	0.28938743669720113	0.5704549407335414	-1.1522975168055218
0.2704303463835212	1.007989328848585	0.28939620266070715	0.5708967879851703	-1.1532850837883528
0.270637255600341	1.0079859900728738	0.2894050477194502	0.5713386298896347	-1.1542725409772312
0.27084416481716084	1.0079826214208323	0.289413971784709	0.5717804663998485	-1.1552598874039075
0.2710510740339807	1.007979222924812	0.2894229747670012	0.5722222974688038	-1.156247122101706
0.2712579832508005	1.0079757946174412	0.2894320565760846	0.5726641230495721	-1.1572342441055374
0.27146489246762034	1.0079723365316242	0.2894412171209596	0.5731059430953047	-1.1582212524519118
0.27167180168444016	1.0079688487005396	0.2894504563098704	0.5735477575592332	-1.1592081461789507
0.27187871090126003	1.0079653311576406	0.2894597740503069	0.5739895663946701	-1.1601949243264007
0.27197431385881826	1.0079636958410274	0.2894641058439548	0.5741937034357985	-1.1606508285057595
0.27208562011807985	1.007961783936655	0.28946917024900654	0.5744313695550098	-1.1611815859356445
0.27229252933489967	1.0079582070715831	0.2894786448119561	0.5748731669937289	-1.1621681300497144
0.2724994385517195	1.0079546005966984	0.28948819764439343	0.575314958664387	-1.1631545557133052
0.27270634776853936	1.0079509645465459	0.28949782865080925	0.5757567445206269	-1.1641408619727847
0.2729132569853592	1.0079472989559428	0.289507537734949	0.5761985245161759	-1.1651270478762081
0.273120166202179	1.0079436038599765	0.2895173247998147	0.5766402986048458	-1.166113112473329
0.27332707541899887	1.0079398792940049	0.28952718974766667	0.5770820667405338	-1.167099054815612
0.2735339846358187	1.0079361252936556	0.2895371324800256	0.5775238288772232	-1.1680848739562446
0.2737408938526385	1.007932341894825	0.28954715289767424	0.5779655849689836	-1.1690705689501502
0.2739478030694583	1.0079285291336777	0.2895572509006594	0.578407334969972	-1.1700561388539987
0.2741547122862782	1.0079246870466463	0.2895674263882938	0.578849078834433	-1.1710415827262197
0.274361621503098	1.0079208156704302	0.28957767925915795	0.5792908165166997	-1.1720268996270142
0.2745685307199178	1.0079169150419953	0.289588009411102	0.5797325479711939	-1.1730120886183661
0.2747754399367377	1.0079129851985733	0.2895984167412479	0.5801742731524272	-1.1739971487640544
0.2749823491535575	1.0079090261776609	0.28960890114599125	0.5806159920150011	-1.1749820791296648
0.27518925837037733	1.0079050380170191	0.28961946252100307	0.5810577045136082	-1.1759668787826016
0.27539616758719715	1.007901020754673	0.2896301007612319	0.5814994106030317	-1.1769515467920995
0.275603076804017	1.0078969744289106	0.28964081576090595	0.5819411102381472	-1.1779360822292346
0.27580998602083684	1.007892899078282	0.2896516074135348	0.5823828033739227	-1.178920484166937
0.27601689523765666	1.0078887947416	0.2896624756119116	0.5828244899654191	-1.179904751680001
0.2762238044544765	1.0078846614579373	0.289673420248115	0.5832661699677908	-1.1808888838450982
0.27643071367129635	1.0078804992666277	0.28968444121351106	0.5837078433362866	-1.1818728797407871
0.27663762288811616	1.007876308207265	0.2896955383987556	0.5841495100262498	-1.1828567384475261
0.276844532104936	1.007872088319701	0.289706711693796	0.584591169993119	-1.1838404590476836
0.2769401350624942	1.0078701287830854	0.28971190002181485	0.5847952378799931	-1.1842949428820115
0.27705144132175585	1.0078678396440466	0.28971796098787334	0.5850328231924289	-1.18482404062555
0.27725835053857567	1.0078635622206702	0.28972928616952426	0.5854744695798102	-1.1858074822673477
0.2774652597553955	1.007859256090197	0.28974068712658346	0.5859161091109908	-1.1867907830612443
0.2776721689722153	1.0078549212935086	0.28975216374618545	0.586357741741796	-1.1877739420973619
0.2778790781890352	1.0078505578717416	0.2897637159147668	0.5867993674281493	-1.1887569584677882
0.278085987405855	1.0078461658662878	0.28977534351806805	0.5872409861260726	-1.189739831266589
0.2782928966226748	1.0078417453187931	0.28978704644113623	0.5876825977916871	-1.1907225595898168
0.27849980583949463	1.0078372962711568	0.28979882456832656	0.5881242023812134	-1.1917051425355238
0.2787067150563145	1.0078328187655305	0.2898106777833048	0.5885657998509727	-1.192687579203771
0.2789136242731343	1.0078283128443182	0.2898226059690496	0.5890073901573867	-1.1936698686966403
0.27912053348995414	1.0078237785501742	0.2898346090078541	0.5894489732569783	-1.1946520101182436
0.279327442706774	1.0078192159260044	0.28984668678132874	0.5898905491063724	-1.1956340025747352
0.2795343519235938	1.0078146250149635	0.28985883917040295	0.5903321176622962	-1.1966158451743207
0.27974126114041364	1.0078100058604553	0.28987106605532775	0.5907736788815795	-1.197597537027269
0.27994817035723346	1.0078053585061324	0.2898833673156776	0.5912152327211558	-1.1985790772459206
0.28015507957405333	1.007800682995894	0.28989574283035274	0.5916567791380622	-1.1995604649447007
0.28036198879087315	1.0077959793738867	0.28990819247758165	0.5920983180894405	-1.2005416992401274
0.28056889800769297	1.0077912476845028	0.2899207161349228	0.5925398495325368	-1.2015227792508225
0.28077580722451284	1.0077864879723795	0.28993331367926733	0.5929813734247035	-1.2025037040975222
0.28098271644133266	1.0077817002823992	0.2899459849868411	0.593422889723398	-1.203484472903086
0.2811896256581525	1.007776884659687	0.289958729933207	0.5938643983861847	-1.2044650847925087
0.2813965348749723	1.007772041149612	0.28997154839326705	0.5943058993707346	-1.2054455388929284
0.28160344409179217	1.0077671697977844	0.2899844402412651	0.5947473926348263	-1.2064258343336374
0.281810353308612	1.0077622706500564	0.2899974053507886	0.5951888781363464	-1.2074059702460922
0.2819059562661702	1.0077599976098053	0.290003420624896	0.595392865060613	-1.2078587905438827
0.2820172625254318	1.0077573437525205	0.2900104435947713	0.5956303558332893	-1.2083859457639232
0.2822241717422516	1.007752389151509	0.29002355484549536	0.5960718256837587	-1.2093657600229437
0.2824310809590715	1.0077474068935934	0.2900367389745937	0.5965132876459678	-1.2103454121611608
0.2826379901758913	1.0077423970255834	0.2900499958530523	0.5969547416782391	-1.211324901318784
0.2828448993927111	1.007737359594526	0.29006332535121265	0.5973961877390058	-1.2123042266382351
0.283051808609531	1.0077322946477048	0.29007672733877393	0.5978376257868118	-1.2132833872641586
0.2832587178263508	1.0077272022326398	0.29009020168479543	0.5982790557803119	-1.2142623823434293
0.28346562704317063	1.007722082397085	0.29010374825769897	0.5987204776782732	-1.2152412110251634
0.28367253625999045	1.0077169351890298	0.29011736692527124	0.5991618914395743	-1.2162198724607263
0.2838794454768103	1.0077117606566963	0.29013105755466595	0.599603297023207	-1.2171983658037435
0.28408635469363014	1.0077065588485394	0.29014482001240666	0.6000446943882757	-1.2181766902101083
0.28429326391044996	1.007701329813246	0.29015865416438874	0.6004860834939986	-1.219154844837992
0.28450017312726983	1.007696073599734	0.29017255987588203	0.6009274642997077	-1.2201328288478521
0.28470708234408965	1.007690790257151	0.29018653701153313	0.6013688367648496	-1.2211106414024417
0.28491399156090946	1.0076854798348749	0.29020058543536786	0.6018102008489857	-1.2220882816668186
0.2851209007777293	1.0076801423825115	0.2902147050107936	0.6022515565117926	-1.223065748808354
0.28532780999454915	1.007674777949894	0.29022889560060194	0.6026929037130629	-1.224043041996741
0.28553471921136897	1.0076693865870838	0.29024315706697085	0.603134242412705	-1.2250201604040036
0.2857416284281888	1.007663968344367	0.29025748927146716	0.603575572570744	-1.2259971032045058
0.2859485376450086	1.0076585232722555	0.29027189207504933	0.6040168941473224	-1.2269738695749592
0.2861554468618285	1.0076530514214859	0.2902863653380695	0.6044582071026997	-1.2279504586944325
0.2863623560786483	1.007647552843018	0.2903009089202761	0.6048995113972534	-1.2289268697443594
0.2865692652954681	1.0076420275880345	0.2903155226808165	0.6053408069914793	-1.2299031019085471
0.286776174512288	1.0076364757079397	0.2903302064782392	0.605782093845992	-1.2308791543731854
0.2868717774698462	1.0076339014679463	0.2903370147833402	0.6059859886555843	-1.2313300811048915
0.2869830837291078	1.0076308972543593	0.29034496017049655	0.6062233719215252	-1.2318550263268533
0.2871899929459276	1.0076252922791393	0.2903597836149471	0.6066646411789319	-1.2328307169605288
0.28739690216274744	1.0076196608343446	0.29037467666835814	0.6071059015791852	-1.2338062254675968
0.2876038113795673	1.0076140029722591	0.29038963918690824	0.6075471530833786	-1.2347815510438562
0.2878107205963871	1.007608318745384	0.2904046710261899	0.607988395652726	-1.2357566928875288
0.28801762981320694	1.0076026082064369	0.2904197720412116	0.6084296292485628	-1.2367316501992676
0.2882245390300268	1.0075968714083525	0.2904349420864009	0.6088708538323456	-1.2377064221821632
0.28843144824684663	1.0075911084042795	0.29045018101560666	0.6093120693656532	-1.2386810080417532
0.28863835746366645	1.0075853192475812	0.2904654886821016	0.6097532758101862	-1.239655406986029
0.28884526668048627	1.0075795039918345	0.2904808649385848	0.6101944731277684	-1.2406296182254442
0.28905217589730614	1.0075736626908283	0.2904963096371846	0.6106356612803462	-1.2416036409729214
0.28925908511412596	1.0075677953985633	0.29051182262946057	0.6110768402299896	-1.2425774744438602
0.2894659943309458	1.007561902169251	0.29052740376640657	0.6115180099388924	-1.2435511178561451
0.2896729035477656	1.0075559830573129	0.2905430528984531	0.6119591703693724	-1.244524570430152
0.28987981276458546	1.0075500381173788	0.29055876987547	0.612400321483872	-1.2454978313887564
0.2900867219814053	1.0075440674042875	0.2905745545467689	0.6128414632449586	-1.2464708999573402
0.2902936311982251	1.0075380709730846	0.2905904067611057	0.6132825956153245	-1.247443775363799
0.29050054041504497	1.007532048879022	0.2906063263666836	0.6137237185577877	-1.2484164568385494
0.2907074496318648	1.007526001177557	0.2906223132111551	0.6141648320352924	-1.2493889436145365
0.2909143588486846	1.0075199279243519	0.2906383671416252	0.6146059360109087	-1.2503612349272397
0.2911212680655044	1.0075138291752719	0.2906544880046536	0.6150470304478335	-1.2513333300146807
0.2913281772823243	1.0075077049863859	0.29067067564625737	0.6154881153093906	-1.2523052281174307
0.2915350864991441	1.0075015554139641	0.2906869299119137	0.6159291905590312	-1.2532769284786158
0.29174199571596393	1.0074953805144782	0.29070325064656244	0.616370256160334	-1.2542484303439252
0.29183759867352216	1.0074925188465513	0.2907108140939977	0.6165740484332035	-1.2546972481266803
0.29194890493278375	1.0074891803445991	0.2907196376946088	0.6168113120770057	-1.255219732961617
0.2921558141496036	1.007482954961198	0.29073609089992575	0.6172523582728812	-1.2561908355825253
0.29236272336642344	1.007476704421344	0.290752610105857	0.6176933947119242	-1.2571617374600668
0.29256963258324326	1.0074704287823033	0.2907691951552194	0.6181344213582273	-1.2581324378502465
0.29277654180006313	1.007464128101539	0.29078584589030554	0.618575438176012	-1.2591029360116652
0.29298345101688295	1.0074578024367098	0.2908025621528868	0.6190164451296299	-1.2600732312055256
0.29319036023370276	1.0074514518456688	0.29081934378421537	0.6194574421835621	-1.2610433226956377
0.2933972694505226	1.007445076386463	0.29083619062502747	0.61989842930242	-1.2620132097484265
0.29360417866734245	1.007438676117333	0.2908531025155457	0.6203394064509454	-1.2629828916329369
0.29381108788416227	1.0074322510967104	0.29087007929548186	0.620780373594011	-1.2639523676208404
0.2940179971009821	1.0074258013832182	0.29088712080403956	0.6212213306966202	-1.2649216369864411
0.29422490631780196	1.0074193270356697	0.29090422687991674	0.6216622777239085	-1.2658906990066814
0.2944318155346218	1.0074128281130674	0.2909213973613086	0.6221032146411424	-1.2668595529611484
0.2946387247514416	1.0074063046746022	0.29093863208591036	0.6225441414137206	-1.2678281981320791
0.2948456339682614	1.0073997567796524	0.2909559308909194	0.6229850580071741	-1.2687966338043664
0.2950525431850813	1.0073931844877824	0.2909732936130386	0.623425964387166	-1.2697648592655653
0.2952594524019011	1.0073865878587427	0.29099072008847854	0.6238668605194928	-1.2707328738058978
0.2954663616187209	1.0073799669524683	0.2910082101529606	0.6243077463700837	-1.2717006767182588
0.29567327083554074	1.007373321829078	0.2910257636417192	0.6247486219050011	-1.2726682672982217
0.2958801800523606	1.007366652548873	0.29104338038950506	0.6251894870904413	-1.2736356448440436
0.2960870892691804	1.0073599591723366	0.2910610602305873	0.6256303418927344	-1.2746028086566703
0.29629399848600024	1.0073532417601336	0.2910788029987566	0.6260711862783442	-1.2755697580397432
0.2965009077028201	1.0073465003731081	0.29109660852732777	0.6265120202138695	-1.276536492299602
0.29670781691963993	1.0073397350722835	0.29111447664914236	0.6269528436660434	-1.2775030107452925
0.29680341987719816	1.0073366010864568	0.2911227537584997	0.627156523772091	-1.2779495200936217
0.29691472613645975	1.0073329459188618	0.29113240719657146	0.6273936566017339	-1.2784693126885698
0.29712163535327957	1.0073261329742216	0.2911504000015185	0.6278344589879439	-1.279435397443904
0.29732854457009944	1.0073192962999182	0.2911684548954218	0.6282752507918121	-1.2804012643284854
0.29753545378691926	1.0073124359576824	0.2911865717092575	0.6287160319806125	-1.2813669126622291
0.2977423630037391	1.0073055520094192	0.291204750273542	0.629156802521755	-1.2823323417677799
0.29794927222055895	1.0072986445172067	0.29122299041833494	0.6295975623827857	-1.2832975509705167
0.29815618143737876	1.0072917135432968	0.2912412919732419	0.6300383115313868	-1.284262539598558
0.2983630906541986	1.0072847591501117	0.2912596547674169	0.6304790499353772	-1.2852273069827664
0.2985699998710184	1.0072777814002452	0.2912780786295655	0.6309197775627123	-1.2861918524567522
0.29877690908783827	1.0072707803564604	0.29129656338794724	0.6313604943814848	-1.2871561753568788
0.2989838183046581	1.0072637560816897	0.2913151088703784	0.6318012003599244	-1.2881202750222671
0.2991907275214779	1.007256708639033	0.29133371490423504	0.6322418954663981	-1.2890841507947997
0.2993976367382977	1.0072496380917568	0.29135238131645536	0.6326825796694108	-1.290047802019125
0.2996045459551176	1.0072425445032946	0.29137110793354254	0.6331232529376049	-1.2910112280426622
0.2998114551719374	1.0072354279372444	0.2913898945815677	0.633563915239761	-1.2919744282156043
0.30001836438875723	1.007228288457368	0.2914087410861724	0.6340045665447978	-1.292937401890923
0.3002252736055771	1.007221126127591	0.2914276472725715	0.6344452068217726	-1.293900148424373
0.3004321828223969	1.007213941012001	0.2914466129655558	0.6348858360398811	-1.2948626671744952
0.30063909203921674	1.0072067331748467	0.29146563798949504	0.6353264541684581	-1.295824957502621
0.30084600125603655	1.0071995026805376	0.29148472216834037	0.6357670611769769	-1.2967870187728765
0.3010529104728564	1.007192249593642	0.2915038653256273	0.6362076570350503	-1.2977488503521857
0.30125981968967624	1.0071849739788874	0.29152306728447813	0.6366482417124305	-1.2987104516102745
0.30146672890649606	1.0071776759011581	0.29154232786760526	0.6370888151790091	-1.2996718219196746
0.3016736381233159	1.0071703554254954	0.2915616468973134	0.6375293774048172	-1.3006329606557263
0.30176924108087416	1.0071669654327744	0.29157059299901295	0.6377329365556031	-1.3010769789901961
0.30188054734013575	1.0071630126170958	0.29158102419550264	0.6379699283600261	-1.301593867196583
0.30208745655695557	1.0071556475413113	0.2916004595836711	0.6384104680149469	-1.302554540923214
0.3022943657737754	1.0071482602636468	0.2916199528829177	0.6388509963400312	-1.3035149812194087
0.30250127499059526	1.0071408508497603	0.29163950391394483	0.6392915133058706	-1.3044751874717784
0.3027081842074151	1.0071334193654617	0.2916591124970614	0.6397320188831973	-1.3054351590697615
0.3029150934242349	1.0071259658767115	0.29167877845218515	0.6401725130428844	-1.306394895405625
0.3031220026410547	1.0071184904496204	0.2916985015988458	0.6406129957559455	-1.3073543958744693
0.3033289118578746	1.007110993150448	0.2917182817561876	0.6410534669935354	-1.3083136598742295
0.3035358210746944	1.007103474045602	0.2917381187429721	0.6414939267269499	-1.3092726868056799
0.3037427302915142	1.007095933201637	0.2917580123775811	0.6419343749276261	-1.3102314760724358
0.3039496395083341	1.0070883706852536	0.29177796247801896	0.6423748115671424	-1.3111900270809578
0.3041565487251539	1.0070807865632982	0.291797968861916	0.6428152366172188	-1.3121483392405533
0.3043634579419737	1.0070731809027609	0.2918180313465307	0.6432556500497171	-1.3131064119633797
0.30457036715879354	1.0070655537707751	0.2918381497487527	0.6436960518366406	-1.3140642446644475
0.3047772763756134	1.0070579052346167	0.2918583238851056	0.6441364419501346	-1.3150218367616222
0.30498418559243323	1.007050235361703	0.29187855357174947	0.6445768203624865	-1.315979187675628
0.30519109480925305	1.0070425442195914	0.29189883862448396	0.645017187046126	-1.3169362968300486
0.30539800402607287	1.0070348318759792	0.29191917885875074	0.6454575419736246	-1.3178931636513318
0.30560491324289274	1.0070270983987022	0.29193957408963644	0.6458978851176966	-1.3188497875687901
0.30581182245971256	1.007019343855733	0.29196002413187533	0.6463382164511988	-1.3198061680146038
0.3060187316765324	1.0070115683151821	0.29198052879985215	0.6467785359471303	-1.3207623044238235
0.30622564089335225	1.0070037718452947	0.2920010879076047	0.647218843578633	-1.3217181962343714
0.30643255011017206	1.006995954514451	0.29202170126882676	0.6476591393189919	-1.3226738428870446
0.3066394593269919	1.006988116391165	0.2920423686968707	0.6480994231416343	-1.3236292438255166
0.3067350622845501	1.0069844877612222	0.2920519363478025	0.6483028534277806	-1.324070606237818
0.3068463685438117	1.0069802575440834	0.29206309000475045	0.6485396950201311	-1.3245843984963388
0.30705327776063157	1.006972378041985	0.29208386500514394	0.6489799549281958	-1.3255393063489438
0.3072601869774514	1.0069644779537794	0.29210469351039603	0.6494202028396855	-1.3264939668356461
0.3074670961942712	1.006956557348506	0.29212557533252126	0.6498604387286002	-1.327448379411644
0.3076740054110911	1.0069486162953336	0.2921465102832066	0.6503006625690835	-1.3284025435350229
0.3078809146279109	1.0069406548635584	0.29216749817381416	0.650740874335422	-1.3293564586667546
0.3080878238447307	1.0069326731226047	0.29218853881538376	0.6511810740020465	-1.3303101242707007
0.30829473306155053	1.0069246711420223	0.29220963201863603	0.6516212615435305	-1.3312635398136146
0.3085016422783704	1.006916648991486	0.29223077759397487	0.6520614369345918	-1.3322167047651405
0.3087085514951902	1.0069086067407955	0.2922519753514903	0.6525016001500917	-1.3331696185978184
0.30891546071201004	1.0069005444598738	0.29227322510096104	0.6529417511650351	-1.3341222807870823
0.30912236992882985	1.0068924622187654	0.2922945266518575	0.6533818899545708	-1.3350746908112636
0.3093292791456497	1.0068843600876374	0.2923158798133444	0.6538220164939916	-1.3360268481515916
0.30953618836246954	1.0068762381367766	0.2923372843942833	0.6542621307587341	-1.3369787522921952
0.30974309757928936	1.0068680964365897	0.29235874020323566	0.654702232724379	-1.3379304027201036
0.30995000679610923	1.006859935057602	0.29238024704846527	0.655142322366651	-1.3388817989252473
0.31015691601292905	1.006851754070456	0.2924018047379412	0.6555823996614187	-1.3398329404004603
0.31036382522974887	1.0068435535459115	0.29242341307934033	0.6560224645846952	-1.3407838266414798
0.3105707344465687	1.0068353335548437	0.2924450718800503	0.6564625171126371	-1.3417344571469474
0.31077764366338856	1.006827094168243	0.292466780947172	0.6569025572215461	-1.3426848314184112
0.3109845528802084	1.0068188354572127	0.29248854008752223	0.6573425848878675	-1.343634948960325
0.3111914620970282	1.0068105574929707	0.2925103491076368	0.6577826000881908	-1.34458480928005
0.311398371313848	1.0068022603468452	0.29253220781377276	0.6582226027992503	-1.3455344118878554
0.3116052805306679	1.0067939440902764	0.29255411601191145	0.6586625929979242	-1.346483756296919
0.3117008834882261	1.0067900951065094	0.29256425541671066	0.6588658874144236	-1.3469223160759307
0.3118121897474877	1.0067856087948146	0.29257607350776105	0.6591025706612351	-1.3474328420233277
0.3120190989643075	1.006777254532119	0.2925980801067593	0.6595425357663502	-1.3483816685860783
0.3122260081811274	1.0067688813739568	0.2926201356140762	0.6599824882905808	-1.349330235507078
0.3124329173979472	1.0067604893922029	0.2926422398346167	0.6604224282113826	-1.3502785423111447
0.312639826614767	1.0067520786588386	0.29266439257302335	0.660862355506356	-1.351226588526007
0.31284673583158684	1.0067436492459505	0.2926865936336791	0.6613022701532453	-1.3521743736823055
0.3130536450484067	1.0067352012257298	0.2927088428207099	0.6617421721299396	-1.3531218973135923
0.31326055426522653	1.0067267346704707	0.29273113993798744	0.6621820614144724	-1.3540691589563314
0.31346746348204635	1.0067182496525706	0.2927534847891316	0.6626219379850216	-1.3550161581498992
0.3136743726988662	1.0067097462445287	0.2927758771775136	0.6630618018199093	-1.3559628944365838
0.31388128191568604	1.0067012245189442	0.292798316906258	0.6635016528976021	-1.3569093673615862
0.31408819113250586	1.0066926845485171	0.2928208037782462	0.6639414911967111	-1.3578555764730194
0.3142951003493257	1.0066841264060455	0.29284333759611825	0.6643813166959918	-1.3588015213219085
0.31450200956614555	1.0066755501644258	0.29286591816227614	0.6648211293743439	-1.3597472014621912
0.31470891878296536	1.0066669558966514	0.29288854527888614	0.6652609292108116	-1.3606926164507165
0.3149158279997852	1.006658343675812	0.2929112187478815	0.6657007161845834	-1.361637765847246
0.315122737216605	1.0066497135750923	0.2929339383709653	0.6661404902749921	-1.3625826492144522
0.31532964643342487	1.0066410656677707	0.2929567039496128	0.6665802514615148	-1.3635272661179192
0.3155365556502447	1.00663240002722	0.29297951528507427	0.6670199997237728	-1.3644716161261414
0.3157434648670645	1.0066237167269048	0.2930023721783775	0.6674597350415317	-1.3654156988105242
0.3159503740838844	1.0066150158403813	0.2930252744303306	0.6678994573947012	-1.3663595137453826
0.3161572833007042	1.006606297441296	0.29304822184152457	0.6683391667633354	-1.367303060507941
0.316364192517524	1.0065975616033855	0.2930712142123358	0.6687788631276322	-1.368246338678333
0.31657110173434383	1.0065888084004748	0.2930942513429288	0.6692185464679339	-1.3691893478395998
0.3166667046919021	1.0065847581146996	0.2931049107739789	0.6694216989278533	-1.3696249767683206
0.3167780109511637	1.006580037906477	0.293117333033259	0.6696582167647266	-1.3701320875776903
0.3169849201679835	1.0065712501953918	0.2931404590830748	0.6700978739986404	-1.3710745574814605
0.31719182938480334	1.0065624453413051	0.2931636292919209	0.6705375181504495	-1.372016757142672
0.3173987386016232	1.0065536234183876	0.2931868434591404	0.6709771492010718	-1.372958686155992
0.317605647818443	1.0065447845008946	0.29321010138387765	0.6714167671315693	-1.3739003441189914
0.31781255703526284	1.0065359286631639	0.29323340286508065	0.6718563719231476	-1.3748417306321448
0.31801946625208266	1.0065270559796164	0.2932567477015038	0.672295963557156	-1.3757828452988294
0.31822637546890253	1.0065181665247542	0.29328013569171035	0.6727355420150876	-1.376723687725323
0.31843328468572235	1.0065092603731596	0.2933035666340753	0.6731751072785788	-1.3776642575208042
0.31864019390254217	1.0065003375994948	0.2933270403267876	0.67361465932941	-1.3786045542973508
0.318847103119362	1.0064913982785009	0.2933505565678528	0.6740541981495046	-1.379544577669938
0.31905401233618186	1.006482442484996	0.29337411515509576	0.6744937237209297	-1.3804843272564378
0.3192609215530017	1.006473470293876	0.2933977158861633	0.6749332360258958	-1.3814238026776182
0.3194678307698215	1.0064644817801125	0.29342135855852636	0.6753727350467561	-1.3823630035571404
0.31967473998664137	1.006455477018752	0.2934450429694829	0.6758122207660076	-1.3833019295215587
0.3198816492034612	1.0064464560849151	0.29346876891616047	0.67625169316629	-1.384240580200319
0.320088558420281	1.0064374190537964	0.29349253619551846	0.676691152230386	-1.3851789552257567
0.3202954676371008	1.0064283660006619	0.29351634460435094	0.6771305979412214	-1.3861170542330952
0.3205023768539207	1.00641929700085	0.2935401939392891	0.6775700302818649	-1.3870548768604452
0.3207092860707405	1.0064102121297693	0.29356408399680356	0.6780094492355275	-1.3879924227488016
0.3209161952875603	1.0064011114628981	0.2935880145732073	0.6784488547855632	-1.388929691542044
0.3211231045043802	1.0063919950757838	0.29361198546465794	0.6788882469154685	-1.3898666828869326
0.3213300137212	1.0063828630440412	0.29363599646716015	0.6793276256088823	-1.3908033964331084
0.32153692293801983	1.0063737154433532	0.2936600473765685	0.6797669908495857	-1.3917398318330898
0.32163252589557806	1.0063694835321966	0.2936711735864853	0.6799699961868788	-1.3921724202708097
0.32174383215483965	1.0063645523494675	0.29368413798858956	0.6802063426215023	-1.3926759887422722
0.3219507413716595	1.0063553738381985	0.29370826809878475	0.6806456809086977	-1.3936118668189252
0.32215765058847934	1.0063461799854239	0.29373243750257266	0.6810850056953796	-1.394547465724191
0.32236455980529916	1.0063369708670853	0.29375664599523144	0.6815243169658973	-1.3954827851220821
0.322571469022119	1.0063277465591873	0.29378089337190155	0.6819636147047426	-1.3964178246794796
0.32277837823893885	1.0063185071377962	0.2938051794275881	0.6824028988965484	-1.3973525840661312
0.32298528745575866	1.0063092526790385	0.2938295039571631	0.6828421695260892	-1.3982870629546489
0.3231921966725785	1.0062999832591017	0.2938538667553685	0.6832814265782814	-1.3992212610205068
0.32339910588939835	1.006290698954232	0.29387826761681796	0.6837206700381823	-1.4001551779420387
0.32360601510621817	1.0062813998407336	0.29390270633599974	0.6841598998909905	-1.401088813400437
0.323812924323038	1.0062720859949685	0.2939271827072792	0.6845991161220458	-1.4020221670797484
0.3240198335398578	1.0062627574933554	0.29395169652490083	0.6850383187168292	-1.4029552386668733
0.3242267427566777	1.0062534144123685	0.2939762475829912	0.6854775076609619	-1.4038880278515633
0.3244336519734975	1.0062440568285365	0.2940008356755609	0.6859166829402065	-1.4048205343264175
0.3246405611903173	1.0062346848184425	0.29402546059650747	0.6863558445404656	-1.4057527577868811
0.32484747040713713	1.0062252984587228	0.29405012213961734	0.6867949924477826	-1.4066846979312433
0.325054379623957	1.0062158978260654	0.29407482009856856	0.687234126648341	-1.4076163544606333
0.3252612888407768	1.0062064829972102	0.29409955426693307	0.6876732471284648	-1.4085477270790188
0.32546819805759664	1.0061970540489473	0.29412432443817915	0.6881123538746174	-1.4094788154932036
0.3256751072744165	1.006187611058117	0.2941491304056739	0.6885514468734026	-1.410409619412824
0.3258820164912363	1.0061781541016075	0.2941739719626854	0.6889905261115638	-1.4113401385503466
0.32608892570805614	1.0061686832563561	0.2941988489023853	0.6894295915759838	-1.412270372621066
0.32629583492487596	1.0061591985993463	0.2942237610178512	0.689868643253685	-1.4132003213431006
0.32650274414169583	1.0061497002076087	0.29424870810206877	0.6903076811318292	-1.4141299844373918
0.32659834709925406	1.0061453068324258	0.2942602467232006	0.6905105350941563	-1.4145594412050273
0.32670965335851565	1.0061401881582186	0.2942736899479345	0.6907467051977169	-1.4150593616276996
0.32691656257533547	1.0061306625282962	0.2942987063482577	0.6911857154387879	-1.4159884526406
0.32712347179215534	1.0061211233950056	0.29432375709576325	0.6916247118426208	-1.4169172572054824
0.32733038100897516	1.006111570835554	0.29434884198309336	0.6920636943969327	-1.4178457750545466
0.327537290225795	1.00610200492719	0.2943739608028106	0.6925026630895792	-1.4187740059227996
0.3277441994426148	1.0060924257472041	0.29439911334739965	0.6929416179085545	-1.419701949548052
0.32795110865943466	1.006082833372927	0.29442429940927	0.6933805588419903	-1.4206296056709165
0.3281580178762545	1.0060732278817293	0.2944495187807582	0.6938194858781572	-1.421556974034803
0.3283649270930743	1.0060636093510196	0.2944747712541299	0.6942583990054628	-1.4224840543859165
0.3285718363098941	1.0060539778582454	0.29450005662158263	0.6946972982124527	-1.4234108464732536
0.328778745526714	1.0060443334808902	0.2945253746752477	0.6951361834878101	-1.4243373500485987
0.3289856547435338	1.0060346762964751	0.29455072520719267	0.6955750548203553	-1.4252635648665224
0.3291925639603536	1.006025006382556	0.2945761080094237	0.6960139121990456	-1.4261894906843762
0.3293994731771735	1.006015323816723	0.29460152287388763	0.6964527556129755	-1.42711512726229
0.3296063823939933	1.006005628676601	0.2946269695924745	0.6968915850513762	-1.428040474363169
0.32981329161081313	1.0059959210398473	0.2946524479570195	0.6973304005036153	-1.4289655317526901
0.33002020082763295	1.0059862009841514	0.29467795775930566	0.6977692019591969	-1.4298902991992983
0.3302271100444528	1.0059764685872346	0.2947034987910658	0.6982079894077615	-1.430814776474203
0.33043401926127264	1.0059667239268486	0.2947290708439847	0.6986467628390853	-1.4317389633513748
0.33064092847809246	1.0059569670807749	0.2947546737097017	0.6990855222430805	-1.4326628596075421
0.33084783769491233	1.0059471981268238	0.29478030717981263	0.6995242676097949	-1.4335864650221872
0.33105474691173215	1.005937417142834	0.29480597104587214	0.6999629989294118	-1.4345097793775428
0.33126165612855196	1.0059276242066717	0.2948316650993959	0.7004017161922496	-1.435432802458588
0.3314685653453718	1.0059178193962295	0.29485738913186293	0.7008404193887618	-1.4363555340530452
0.33156416830293	1.0059132850681067	0.29486928505818794	0.7010431186213494	-1.4367817861421612
0.33167547456219165	1.0059080027894256	0.2948831429347177	0.7012791085095369	-1.437277973951376
0.33188238377901147	1.0058981744642037	0.29490892629937215	0.7017177835452979	-1.4382001219467775
0.3320892929958313	1.0058883344985314	0.29493473901720835	0.7021564444869023	-1.4391219778351785
0.3322962022126511	1.0058784829703997	0.29496058087958027	0.7025950913253417	-1.4400435414152357
0.332503111429471	1.0058686199578224	0.2949864516778162	0.703033724051742	-1.4409648124883299
0.3327100206462908	1.005858745538835	0.2950123512032206	0.7034723426573629	-1.4418857908585618
0.3329169298631106	1.005848859791494	0.2950382792470769	0.7039109471335976	-1.4428064763327486
0.3331238390799305	1.0058389627938766	0.2950642356006488	0.7043495374719726	-1.4437268687204199
0.3333307482967503	1.0058290546240791	0.2950902200551833	0.704788113664148	-1.4446469678338132
0.3335376575135701	1.0058191353602166	0.29511623240191215	0.7052266757019164	-1.4455667734878705
0.33374456673038994	1.0058092050804222	0.2951422724320543	0.7056652235772036	-1.446486285500234
0.3339514759472098	1.0057992638628461	0.2951683399368181	0.7061037572820679	-1.447405503691242
0.3341583851640296	1.0057893117856556	0.29519443470740336	0.7065422768086996	-1.4483244278839253
0.33436529438084944	1.0057793489270324	0.2952205565350031	0.7069807821494215	-1.4492430579040017
0.33457220359766926	1.005769375365174	0.2952467052108065	0.7074192732966882	-1.4501613935798736
0.33477911281448913	1.0057593911782918	0.2952728805259999	0.7078577502430858	-1.4510794347426226
0.33498602203130895	1.0057493964446105	0.29529908227177004	0.7082962129813323	-1.4519971812260057
0.33519293124812877	1.0057393912423676	0.29532531023930525	0.7087346615042764	-1.4529146328664513
0.33539984046494864	1.0057293756498122	0.2953515642197979	0.7091730958048983	-1.453831789503054
0.33560674968176846	1.0057193497452048	0.2953778440044466	0.7096115158763084	-1.4547486509775713
0.3358136588985883	1.0057093136068158	0.295404149384458	0.7100499217117484	-1.455665217134419
0.3360205681154081	1.0056992673129255	0.29543048015104906	0.7104883133045896	-1.4565814878206667
0.33622747733222796	1.005689210941823	0.2954568360954488	0.7109266906483339	-1.457497462886033
0.3364343865490478	1.0056791445718054	0.2954832170089008	0.7113650537366129	-1.4584131421828819
0.336529989506606	1.0056744900229355	0.29549541475658603	0.7115675957582741	-1.4588361343105845
0.3366412957658676	1.0056690682811775	0.29550962268266473	0.7118034025631875	-1.4593285255662178
0.33684820498268747	1.0056589821482502	0.2955360529080189	0.7122417371219486	-1.4602436128936815
0.3370551141995073	1.0056488862513409	0.29556250747626184	0.7126800574069158	-1.461158404025545
0.3372620234163271	1.0056387806687712	0.29558898617871454	0.7131183634122376	-1.4620728988247076
0.3374689326331469	1.0056286654788684	0.2956154888067224	0.7135566551321914	-1.4629870971566912
0.3376758418499668	1.0056185407599625	0.2956420151516573	0.713994932561183	-1.4639009988896354
0.3378827510667866	1.0056084065903867	0.29566856500491945	0.7144331956937462	-1.4648146038942935
0.33808966028360643	1.0055982630484768	0.29569513815793946	0.7148714445245429	-1.4657279120440272
0.33829656950042625	1.0055881102125692	0.29572173440218047	0.7153096790483626	-1.4666409232148028
0.3385034787172461	1.005577948161002	0.29574835352913975	0.7157478992601224	-1.4675536372851854
0.33871038793406594	1.0055677769721134	0.295774995330351	0.7161861051548664	-1.4684660541363352
0.33891729715088575	1.00555759672424	0.2958016595973862	0.7166242967277658	-1.4693781736520024
0.3391242063677056	1.005547407495718	0.2958283461218575	0.7170624739741184	-1.470289995718522
0.33933111558452544	1.005537209364881	0.2958550546954192	0.7175006368893486	-1.4712015202248105
0.33953802480134526	1.0055270024100595	0.2958817851097697	0.7179387854690068	-1.472112747062359
0.3397449340181651	1.0055167867095818	0.2959085371566534	0.7183769197087695	-1.47302367612523
0.33995184323498495	1.0055065623417707	0.2959353106278627	0.7188150396044388	-1.4739343073100521
0.34015875245180477	1.0054963293849446	0.2959621053152398	0.7192531451519424	-1.474844640516015
0.3403656616686246	1.0054860879174161	0.2959889210106786	0.7196912363473329	-1.4757546756448645
0.34057257088544446	1.0054758380174917	0.2960157575061267	0.720129313186788	-1.476664412600898
0.3407794801022643	1.005465579763471	0.29604261459358716	0.7205673756666101	-1.4775738512909595
0.3409863893190841	1.0054553132336455	0.2960694920651205	0.7210054237832259	-1.4784829916244344
0.3411932985359039	1.0054450385062987	0.2960963897128466	0.7214434575331862	-1.4793918335132443
0.3414002077527238	1.005434755659705	0.2961233073289463	0.7218814769131658	-1.480300376871843
0.341495810710282	1.0054300017221434	0.29613575137270526	0.7220838600856493	-1.4807200709045325
0.3416071169695436	1.0054244647721287	0.2961502447056636	0.7223194819199631	-1.4812086216172102
0.3418140261863634	1.0054141659218239	0.2961772016353073	0.7227574725504998	-1.482116567668848
0.34202093540318323	1.0054038591870338	0.29620417791025283	0.7231954488018206	-1.4830242149487738
0.3422278446200031	1.0053935446459892	0.29623117332294435	0.7236334106710932	-1.4839315633815175
0.3424347538368229	1.005383222376909	0.2962581876658961	0.7240713581556076	-1.4848386128941145
0.34264166305364274	1.0053728924579988	0.2962852207316947	0.7245092912527764	-1.485745363416102
0.3428485722704626	1.0053625549674503	0.2963122723130008	0.724947209960134	-1.4866518148795127
0.34305548148728243	1.0053522099834404	0.2963393422025506	0.7253851142753365	-1.4875579672188708
0.34326239070410225	1.0053418575841317	0.29636643019315806	0.7258230041961615	-1.4884638203711857
0.34346929992092207	1.00533149784767	0.29639353607771657	0.7262608797205079	-1.4893693742759477
0.34367620913774194	1.005321130852185	0.29642065964920056	0.7266987408463955	-1.4902746288751223
0.34388311835456176	1.0053107566757897	0.29644780070066745	0.7271365875719648	-1.4911795841131452
0.3440900275713816	1.0053003753965786	0.2964749590252594	0.7275744198954762	-1.492084239936917
0.34429693678820145	1.005289987092628	0.29650213441620493	0.7280122378153109	-1.4929885962957976
0.34450384600502126	1.0052795918419952	0.2965293266668208	0.7284500413299695	-1.493892653141602
0.3447107552218411	1.0052691897227177	0.2965565355705138	0.7288878304380721	-1.4947964104285933
0.3449176644386609	1.0052587808128128	0.2965837609207823	0.7293256051383583	-1.4956998681134792
0.34512457365548077	1.005248365190276	0.29661100251121825	0.7297633654296867	-1.4966030261554053
0.3453314828723006	1.005237942933082	0.2966382601355085	0.7302011113110342	-1.4975058845159501
0.3455383920891204	1.0052275141191824	0.29666553358743697	0.7306388427814965	-1.4984084431591207
0.3457453013059402	1.0052170788265067	0.296692822660886	0.7310765598402873	-1.4993107020513452
0.3459522105227601	1.0052066371329598	0.2967201271498382	0.7315142624867381	-1.50021266116147
0.3461591197395799	1.0051961891164232	0.29674744684837817	0.7319519507202983	-1.501114320460752
0.34636602895639973	1.005185734854753	0.29677478155069414	0.7323896245405341	-1.5020156799228546
0.34646163191395796	1.0051809023473013	0.29678741663391706	0.7325918480323725	-1.5024320541918608
0.3465729381732196	1.0051752744257803	0.29680213105107955	0.732827283947129	-1.502916739523842
0.3467798473900394	1.0051648079073092	0.29682949514393486	0.7332649289398832	-1.5038174992421733
0.34698675660685924	1.005154335377118	0.2968568736237692	0.7337025595187131	-1.5047179590586979
0.34719366582367905	1.0051438569129572	0.29688426628520187	0.7341401756836516	-1.5056181189566484
0.3474005750404989	1.0051333725925493	0.2969116729229642	0.7345777774348472	-1.5065179789216372
0.34760748425731874	1.0051228824935883	0.29693909333190094	0.735015364772564	-1.5074175389416495
0.34781439347413856	1.0051123866937388	0.29696652730697215	0.7354529376971815	-1.508316799007038
0.3480213026909584	1.0051018852706357	0.2969939746432546	0.7358904962091938	-1.5092157591105184
0.34822821190777825	1.0050913783018838	0.29702143513594353	0.7363280403092103	-1.5101144192471618
0.34843512112459807	1.0050808658650563	0.29704890858035415	0.7367655699979544	-1.5110127794143917
0.3486420303414179	1.0050703480376948	0.2970763947719234	0.7372030852762635	-1.5119108396119758
0.34884893955823776	1.0050598248973093	0.2971038935062112	0.7376405861450893	-1.5128085998420226
0.3490558487750576	1.005049296521376	0.2971314045789026	0.7380780726054965	-1.5137060601089745
0.3492627579918774	1.0050387629873385	0.29715892778580866	0.7385155446586633	-1.5146032204196027
0.3494696672086972	1.0050282243726059	0.2971864629228686	0.7389530023058808	-1.5155000807830012
0.3496765764255171	1.0050176807545528	0.29721400978615103	0.7393904455485527	-1.5163966412105818
0.3498834856423369	1.0050071322105187	0.29724156817185576	0.7398278743881951	-1.517292901716068
0.3500903948591567	1.004996578817807	0.2972691378763149	0.7402652888264359	-1.5181888623154887
0.3502973040759766	1.0049860206536851	0.297296718695995	0.7407026888650152	-1.519084523027174
0.3505042132927964	1.004975457795383	0.297324310427498	0.7411400745057842	-1.5199798838717482
0.3507111225096162	1.0049648903200936	0.2973519128675632	0.7415774457507054	-1.5208749448721253
0.35091803172643604	1.0049543183049714	0.29737952581306853	0.742014802601852	-1.5217697060535018
0.3511249409432559	1.004943741827132	0.29740714906103205	0.7424521450614079	-1.5226641674433523
0.35133185016007573	1.0049331609636525	0.2974347824086136	0.7428894731316672	-1.5235583290714232
0.35142745311763396	1.0049282705873623	0.2974475538260233	0.7430915368776737	-1.5239713776029273
0.35153875937689555	1.0049225757915694	0.29746242565311615	0.7433267868150341	-1.5244521909697268
0.35174566859371537	1.004911986387879	0.29749007859198745	0.7437640861140221	-1.525345753172536
0.35195257781053524	1.004901392829537	0.2975177410228212	0.7442013710312543	-1.5262390157163783
0.35215948702735506	1.004890795193457	0.2975454127433589	0.7446386415694629	-1.5271319786400301
0.3523663962441749	1.0048801935565106	0.297573093551491	0.7450758977314889	-1.528024641984511
0.35257330546099475	1.0048695879955272	0.2976007832452585	0.7455131395202812	-1.528917005793077
0.35278021467781456	1.0048589785872928	0.2976284816228545	0.7459503669388976	-1.529809070111217
0.3529871238946344	1.0048483654085494	0.2976561884826253	0.7463875799905032	-1.5307008349866449
0.3531940331114542	1.004837748535995	0.29768390362307223	0.7468247786783709	-1.531592300469294
0.35340094232827407	1.0048271280462824	0.29771162684285274	0.7472619630058809	-1.5324834666113125
0.3536078515450939	1.0048165040160195	0.29773935794078205	0.7476991329765198	-1.5333743334670566
0.3538147607619137	1.004805876521768	0.29776709671583446	0.7481362885938815	-1.5342649010930849
0.3540216699787336	1.0047952456400429	0.2977948429671447	0.7485734298616659	-1.535155169548152
0.3542285791955534	1.0047846114473122	0.29782259649400955	0.7490105567836787	-1.5360451388932042
0.3544354884123732	1.004773974019997	0.2978503570958888	0.7494476693638317	-1.5369348091913717
0.35464239762919303	1.0047633334344697	0.2978781245724071	0.7498847676061418	-1.5378241805079647
0.3548493068460129	1.0047526897670542	0.297905898723355	0.7503218515147312	-1.5387132529104655
0.3550562160628327	1.0047420430940253	0.2979336793486905	0.7507589210938268	-1.5396020264685244
0.35526312527965254	1.004731393491608	0.29796146624854036	0.7511959763477599	-1.5404905012539527
0.35547003449647235	1.0047207410359775	0.29798925922320135	0.7516330172809661	-1.5413786773407172
0.3556769437132922	1.0047100858032578	0.29801705807314166	0.7520700438979847	-1.5422665548049344
0.35588385293011204	1.0046994278695223	0.29804486259900237	0.7525070562034586	-1.5431541337248642
0.35609076214693186	1.0046887673107916	0.2980726726015985	0.7529440542021342	-1.5440414141809047
0.35629767136375173	1.004678104203035	0.2981004878819205	0.7533810378988604	-1.5449283962555855
0.35639327432130996	1.0046731764456045	0.29811334173420656	0.7535829425563639	-1.5453381279360916
0.35650458058057155	1.004667438622169	0.2981283082411357	0.7538180072985889	-1.5458150800335624
0.35671148979739137	1.0046567706440561	0.2981561334805892	0.754254962406374	-1.5467014656016107
0.3569183990142112	1.0046461003445057	0.2981839634018057	0.7546919032273716	-1.5475875530486203
0.35712530823103106	1.0046354277992724	0.2982117978064902	0.7551288297668394	-1.548473342465589
0.3573322174478509	1.0046247530840566	0.2982396364965299	0.7555657420301366	-1.5493588339456168
0.3575391266646707	1.004614076274503	0.29826747927399494	0.7560026400227233	-1.5502440275839
0.3577460358814905	1.0046033974462003	0.29829532594113994	0.7564395237501608	-1.5511289234777255
0.3579529450983104	1.0045927166746815	0.2983231763004054	0.7568763932181101	-1.552013521726464
0.3581598543151302	1.0045820340354223	0.2983510301544185	0.7573132484323329	-1.5528978224315648
0.35836676353195	1.0045713496038418	0.2983788873059948	0.7577500893986908	-1.55378182569655
0.3585736727487699	1.0045606634553002	0.29840674755813923	0.7581869161231446	-1.554665531627008
0.3587805819655897	1.0045499756651006	0.29843461071404737	0.7586237286117543	-1.5555489403305873
0.3589874911824095	1.004539286308487	0.2984624765771068	0.759060526870679	-1.5564320519169912
0.35919440039922934	1.004528595460644	0.29849034495089793	0.7594973109061764	-1.5573148664979721
0.3594013096160492	1.0045179031966966	0.29851821563919584	0.7599340807246022	-1.558197384187324
0.35960821883286903	1.0045072095917098	0.29854608844597097	0.7603708363324104	-1.5590796051008786
0.35981512804968885	1.004496514720688	0.29857396317539037	0.7608075777361525	-1.5599615293564972
0.3600220372665087	1.004485818658574	0.29860183963181913	0.7612443049424772	-1.5608431570740666
0.36022894648332854	1.0044751214802496	0.29862971761982143	0.7616810179581305	-1.561724488375492
0.36043585570014836	1.0044644232605346	0.2986575969441617	0.7621177167899548	-1.5626055233846907
0.3606427649169682	1.0044537240741858	0.29868547740980567	0.7625544014448891	-1.5634862622275878
0.36084967413378805	1.0044430239958975	0.29871335882192185	0.7629910719299686	-1.5643667050321082
0.36105658335060786	1.0044323231003003	0.29874124098588234	0.763427728252324	-1.5652468519281717
0.3612634925674277	1.0044216214619608	0.29876912370726416	0.7638643704191816	-1.566126703047687
0.3613590955249859	1.0044166765110931	0.298782007127761	0.7640661173220196	-1.5665331407447562
0.3614704017842475	1.0044109191553818	0.29879700679185045	0.7643009984378629	-1.5670062585245457
0.36167731100106737	1.004400216255001	0.2988248900456314	0.7647376123157842	-1.5678855184946157
0.3618842202178872	1.0043895128351907	0.29885277327480547	0.7651742120604561	-1.5687644830957357
0.362091129434707	1.0043788089702579	0.29888065628578064	0.7656107976794839	-1.5696431524677095
0.3622980386515269	1.0043681047344428	0.29890853888517527	0.7660473691805664	-1.570521526752299
0.3625049478683467	1.00435740020192	0.2989364208798194	0.766483926571496	-1.5713996060932192
0.3627118570851665	1.0043466954467963	0.2989643020767558	0.7669204698601587	-1.572277390636132
0.36291876630198633	1.0043359905431115	0.29899218228324087	0.767356999054533	-1.57315488052864
0.3631256755188062	1.004325285564837	0.29902006130674624	0.7677935141626905	-1.57403207592028
0.363332584735626	1.0043145805858766	0.2990479389549591	0.7682300151927948	-1.5749089769625182
0.36353949395244584	1.0043038756800649	0.29907581503578407	0.7686665021531016	-1.575785583808743
0.3637464031692657	1.004293170921167	0.29910368935734344	0.7691029750519585	-1.5766618966142598
0.3639533123860855	1.004282466382879	0.299131561727979	0.7695394338978043	-1.5775379155362848
0.36416022160290534	1.004271762138827	0.29915943195625255	0.769975878699169	-1.5784136407339389
0.36436713081972516	1.0042610582625662	0.29918729985094716	0.7704123094646731	-1.5792890723682413
0.36457404003654503	1.004250354827581	0.29921516522106817	0.770848726203028	-1.5801642106021048
0.36478094925336485	1.0042396519072845	0.29924302787584434	0.771285128923035	-1.581039055600328
0.36498785847018467	1.0042289495750183	0.29927088762472853	0.7717215176335853	-1.5819136075295912
0.3651947676870045	1.0042182479040518	0.29929874427739916	0.7721578923436595	-1.5827878665584485
0.36540167690382436	1.004207546967582	0.2993265976437608	0.7725942530623274	-1.5836618328573235
0.3656085861206442	1.0041968468387323	0.2993544475339456	0.7730305997987481	-1.5845355065985023
0.365815495337464	1.0041861475905538	0.29938229375831377	0.7734669325621688	-1.5854088879561277
0.36602240455428386	1.0041754492960226	0.29941013612745504	0.7739032513619252	-1.5862819771061936
0.3662293137711037	1.004164752028042	0.2994379744521895	0.7743395562074409	-1.5871547742265384
0.3663249167286619	1.004159809693665	0.2994508358061841	0.7745411473186363	-1.5875579538826794
0.3664362229879235	1.0041540558594395	0.2994658085435683	0.7747758471082273	-1.5880272794968397
0.3666431322047433	1.0041433608629682	0.2994936382128751	0.7752121240738831	-1.5888994930986078
0.3668500414215632	1.0041326671113062	0.29952146327162654	0.7756483871140937	-1.5897714152151796
0.367056950638383	1.004121974677055	0.2995492835315737	0.7760846362386318	-1.5906430460317134
0.3672638598552028	1.0041112836327408	0.29957709880470246	0.776520871457356	-1.5915143857351821
0.36747076907202264	1.0041005940508125	0.299604908903235	0.7769570927802114	-1.5923854345143678
0.3676776782888425	1.0040899060036428	0.29963271363963045	0.7773933002172285	-1.5932561925598556
0.36788458750566233	1.0040792195635266	0.2996605128265858	0.7778294937785237	-1.5941266600640278
0.36809149672248215	1.0040685348026814	0.29968830627703696	0.7782656734742982	-1.594996837221057
0.368298405939302	1.0040578517932461	0.29971609380415953	0.7787018393148383	-1.5958667242269022
0.36850531515612184	1.004047170607282	0.29974387522136986	0.7791379913105146	-1.5967363212793007
0.36871222437294165	1.0040364913167708	0.2997716503423258	0.7795741294717825	-1.5976056285777631
0.36891913358976147	1.0040258139936156	0.2997994189809277	0.7800102538091805	-1.5984746463235677
0.36912604280658134	1.0040151387096394	0.2998271809513194	0.7804463643333316	-1.5993433747197539
0.36933295202340116	1.0040044655365854	0.29985493606788866	0.7808824610549413	-1.6002118139711166
0.369539861240221	1.003993794546117	0.29988268414526875	0.7813185439847988	-1.6010799642842002
0.36974677045704085	1.0039831258098162	0.2999104249983387	0.7817546131337755	-1.6019478258672928
0.36995367967386067	1.0039724593991843	0.29993815844222443	0.7821906685128256	-1.60281539893042
0.3701605888906805	1.0039617953856415	0.2999658842922996	0.7826267101329849	-1.6036826836853388
0.3703674981075003	1.0039511338405251	0.2999936023641865	0.7830627380053716	-1.6045496803455328
0.3705744073243202	1.003940474835092	0.3000213124737567	0.7834987521411848	-1.605416389126205
0.37078131654114	1.0039298184405152	0.3000490144371321	0.783934752551705	-1.6062828102442723
0.3709882257579598	1.0039191647278856	0.30007670807068576	0.7843707392482936	-1.60714894391836
0.37119513497477963	1.0039085137682102	0.30010439319104254	0.7848067122423925	-1.6080147903687954
0.3712907379323379	1.0039035934133145	0.30011718224872347	0.7850081501063446	-1.6084147600843994
0.3714020441915995	1.0038978656324136	0.3001320696150801	0.785242671545524	-1.6088803498176025
0.3716089534084193	1.0038872203913356	0.3001597371599296	0.7856786171692899	-1.6097456224884952
0.37181586262523914	1.003876578115732	0.30018739564297664	0.786114549125372	-1.6106106086068726
0.372022771842059	1.0038659388762743	0.3002150448818619	0.7865504674255316	-1.6114753083998117
0.3722296810588788	1.0038553027435486	0.30024268469448206	0.7869863720816085	-1.6123397220960631
0.37243659027569864	1.0038446697880563	0.3002703148989906	0.7874222631055217	-1.6132038499260442
0.37264349949251846	1.003834040080213	0.30029793531379834	0.7878581405092683	-1.6140676921218329
0.37285040870933833	1.003823413690348	0.3003255457575747	0.7882940043049237	-1.614931248917163
0.37305731792615815	1.003812790688705	0.3003531460492479	0.788729854504641	-1.6157945205474176
0.37326422714297797	1.0038021711454408	0.3003807360080063	0.7891656911206508	-1.6166575072496234
0.37347113635979784	1.0037915551306251	0.3004083154532986	0.7896015141652611	-1.6175202092624448
0.37367804557661766	1.0037809427142408	0.300435884204835	0.7900373236508567	-1.6183826268261778
0.3738849547934375	1.0037703339661828	0.30046344208258785	0.7904731195898986	-1.6192447601827453
0.3740918640102573	1.0037597289562583	0.30049098890679227	0.7909089019949249	-1.6201066095756897
0.37429877322707716	1.0037491277541863	0.300518524497947	0.7913446708785491	-1.6209681752501683
0.374505682443897	1.0037385304295976	0.30054604867681517	0.7917804262534606	-1.621829457452947
0.3747125916607168	1.0037279370520336	0.30057356126442486	0.792216168132424	-1.622690456432395
0.3749195008775366	1.003717347690947	0.3006010620820699	0.7926518965282793	-1.6235511724384781
0.3751264100943565	1.0037067624157001	0.30062855095131075	0.7930876114539411	-1.6244116057227533
0.3753333193111763	1.003696181295567	0.3006560276939749	0.7935233129223987	-1.625271756538364
0.3755402285279961	1.0036856043997304	0.30068349213215795	0.7939590009467153	-1.6261316251400328
0.375747137744816	1.0036750317972831	0.30071094408822374	0.7943946755400282	-1.6269912117840566
0.3759540469616358	1.0036644635572272	0.30073838338480574	0.7948303367155483	-1.6278505167283002
0.37616095617845563	1.0036538997484736	0.3007658098448071	0.7952659844865597	-1.6287095402321918
0.37625655913601386	1.0036490202282118	0.30077847792920215	0.7954672721814724	-1.629106359351325
0.37636786539527545	1.0036433404398424	0.30079322329140185	0.7957016188664197	-1.6295682825567157
0.3765747746120953	1.003632785700061	0.3008206235480351	0.7961372398685581	-1.6304267439644076
0.37678168382891514	1.0036222355977664	0.30084801043842424	0.7965728475064773	-1.6312849247193488
0.37698859304573495	1.0036116902015022	0.300875383786559	0.7970084417937515	-1.63214282508716
0.3771955022625548	1.00360114957972	0.30090274341670253	0.7974440227440274	-1.633000445334996
0.37740241147937464	1.0035906138007784	0.300930089153392	0.7978795903710224	-1.63385778573154
0.37760932069619446	1.0035800829329433	0.30095742082143906	0.7983151446885258	-1.6347148465469978
0.3778162299130143	1.003569557044387	0.3009847382459307	0.7987506857103974	-1.635571628053092
0.37802313912983415	1.0035590362031879	0.30101204125222963	0.799186213450568	-1.6364281305230568
0.37823004834665397	1.003548520477331	0.3010393296659753	0.7996217279230383	-1.6372843542316315
0.3784369575634738	1.0035380099347064	0.30106660331308405	0.8000572291418797	-1.6381402994550562
0.3786438667802936	1.0035275046431105	0.30109386201975	0.8004927171212329	-1.6389959664710643
0.3788507759971135	1.0035170046702442	0.3011211056124458	0.8009281918753082	-1.6398513555588787
0.3790576852139333	1.003506510083714	0.3011483339179229	0.801363653418385	-1.6407064669992053
0.3792645944307531	1.0034960209510306	0.3011755467632123	0.8017991017648118	-1.641561301074227
0.379471503647573	1.0034855373396092	0.30120274397562513	0.8022345369290056	-1.6424158580675987
0.3796784128643928	1.0034750593167692	0.3012299253827535	0.8026699589254518	-1.6432701382644421
0.3798853220812126	1.0034645869497338	0.30125709081247054	0.8031053677687037	-1.6441241419513388
0.38009223129803243	1.0034541203056297	0.3012842400929316	0.8035407634733823	-1.644977869416326
0.3802991405148523	1.0034436594514875	0.30131137305257416	0.8039761460541764	-1.64583132094889
0.3805060497316721	1.00343320445424	0.30133848952011916	0.8044115155258416	-1.6466844968399617
0.38071295894849194	1.0034227553807233	0.30136558932457086	0.8048468719032005	-1.6475373973819096
0.38091986816531176	1.003412312297676	0.3013926722952178	0.8052822152011423	-1.6483900228685358
0.38112677738213163	1.0034018752717389	0.3014197382616334	0.8057175454346225	-1.6492423735950692
0.38122238033968986	1.003397054880339	0.3014322383731359	0.805918686525789	-1.6496361118058613
0.38133368659895145	1.0033914443694547	0.30144678705367606	0.8061528626186627	-1.650094449858161
0.38154059581577127	1.0033810196572681	0.3014738185014903	0.8065881667683502	-1.6509462519558777
0.38174750503259114	1.0033706012015253	0.30150083243550685	0.8070234578988378	-1.6517977801876982
0.38195441424941096	1.0033601890684738	0.30152782868644334	0.8074587360253432	-1.6526490348545049
0.3821613234662308	1.0033497833242617	0.301554807085305	0.8078940011631492	-1.6535000162585816
0.3823682326830506	1.0033393840349383	0.3015817674633848	0.8083292533276035	-1.6543507247036051
0.38257514189987046	1.0033289912664531	0.3016087096522643	0.8087644925341174	-1.6552011604946422
0.3827820511166903	1.0033186050846565	0.301635633483814	0.809199718798167	-1.6560513239381423
0.3829889603335101	1.003308225555298	0.301662538790194	0.8096349321352917	-1.656901215341933
0.38319586955032997	1.0032978527440277	0.30168942540385424	0.8100701325610944	-1.6577508350152146
0.3834027787671498	1.0032874867163946	0.3017162931575353	0.8105053200912414	-1.6586001832685546
0.3836096879839696	1.0032771275378476	0.3017431418842686	0.8109404947414618	-1.6594492604138817
0.3838165972007894	1.0032667752737343	0.3017699714173772	0.8113756565275474	-1.6602980667644816
0.3840235064176093	1.0032564299893012	0.3017967815904761	0.8118108054653522	-1.66114660263499
0.3842304156344291	1.0032460917496933	0.30182357223747264	0.8122459415707927	-1.661994868341389
0.38443732485124893	1.0032357606199545	0.30185034319256715	0.8126810648598465	-1.6628428642010005
0.38464423406806875	1.003225436665026	0.30187709429025333	0.8131161753485535	-1.6636905905324808
0.3848511432848886	1.0032151199497479	0.3019038253653188	0.8135512730530143	-1.6645380476558163
0.38505805250170844	1.003204810538857	0.3019305362528454	0.8139863579893908	-1.6653852358923171
0.38526496171852825	1.0031945084969882	0.30195722678820974	0.8144214301739056	-1.666232155564612
0.3854718709353481	1.0031842138886735	0.30198389680708376	0.8148564896228413	-1.6670788069966438
0.38567878015216794	1.003173926778342	0.30201054614543493	0.8152915363525413	-1.6679251905136627
0.38588568936898776	1.0031636472303194	0.3020371746395269	0.8157265703794084	-1.668771306442222
0.3860925985858076	1.0031533753088282	0.30206378212591983	0.8161615917199054	-1.669617155110173
0.38618820154336586	1.0031486317338154	0.3020760690451781	0.8163625902143671	-1.670007891569523
0.38629950780262745	1.003143111077987	0.3020903684414709	0.816596600390554	-1.6704627368466587
0.38650641701944727	1.0031328546018106	0.3021169334233347	0.8170315964079354	-1.6713080519821093
0.3867133262362671	1.0031226059442102	0.30214347690896354	0.8174665797886893	-1.6721531008482369
0.38692023545308696	1.0031123651689924	0.30216999873610806	0.8179015505495141	-1.67299788377803
0.3871271446699068	1.0031021323398588	0.3021964987428176	0.8183365087071663	-1.6738424011057482
0.3873340538867266	1.0030919075204074	0.3022229767674404	0.8187714542784607	-1.6746866531669176
0.3875409631035464	1.0030816907741302	0.3022494326486244	0.8192063872802694	-1.675530640298325
0.3877478723203663	1.003071482164415	0.30227586622531716	0.8196413077295223	-1.6763743628380128
0.3879547815371861	1.0030612817545441	0.30230227733676673	0.8200762156432064	-1.6772178211252735
0.3881616907540059	1.0030510896076934	0.30232866582252166	0.8205111110383656	-1.6780610155006461
0.38836859997082573	1.0030409057869343	0.30235503152243165	0.8209459939321005	-1.6789039463059083
0.3885755091876456	1.0030307303552317	0.30238137427664774	0.821380864341568	-1.6797466138840738
0.3887824184044654	1.0030205633754445	0.30240769392562283	0.8218157222839813	-1.6805890185793855
0.38898932762128524	1.0030104049103252	0.302433990310112	0.8222505677766091	-1.6814311607373118
0.3891962368381051	1.0030002550225199	0.3024602632711728	0.8226854008367763	-1.6822730407045399
0.38940314605492493	1.0029901137745678	0.30248651265016585	0.8231202214818627	-1.683114658828972
0.38961005527174475	1.002979981228902	0.30251273828875486	0.8235550297293033	-1.68395601545972
0.38981696448856457	1.0029698574478474	0.30253894002890735	0.823989825596588	-1.684797110947099
0.39002387370538444	1.0029597424936223	0.3025651177128947	0.8244246091012609	-1.6856379456426247
0.39023078292220426	1.0029496364283377	0.3025912711832926	0.8248593802609211	-1.6864785198990062
0.3904376921390241	1.0029395393139962	0.30261740028298156	0.8252941390932211	-1.687318834070142
0.3906446013558439	1.0029294512124936	0.3026435048551469	0.8257288856158674	-1.688158888511115
0.39085151057266376	1.002919372185617	0.30266958474327954	0.8261636198466202	-1.6889986835781865
0.3910584197894836	1.0029093022950455	0.3026956397911759	0.8265983418032928	-1.6898382196287929
0.3911540227470418	1.0029046525782144	0.3027076701622296	0.8267992021062902	-1.6902260421192166
0.3912653290063034	1.00289924160235	0.30272166984293847	0.8270330515037514	-1.6906774970215388
0.39147223822312327	1.0028891901689925	0.302747674742976	0.8274677489659152	-1.6915165161161934
0.3916791474399431	1.0028791480563266	0.302773654336004	0.8279024342077558	-1.692355277273685
0.3918860566567629	1.0028691153255969	0.3027996084670449	0.828337107247297	-1.6931937808560962
0.3920929658735827	1.002859092037939	0.30282553698142844	0.8287717681026148	-1.6940320272266582
0.3922998750904026	1.0028490782543793	0.30285143972479195	0.8292064167918366	-1.6948700167497477
0.3925067843072224	1.0028390740358346	0.3028773165430805	0.8296410533331416	-1.69570774979088
0.39271369352404223	1.0028290794431123	0.3029031672825475	0.8300756777447602	-1.6965452267167043
0.3929206027408621	1.0028190945369098	0.30292899178975496	0.8305102900449736	-1.6973824478950008
0.3931275119576819	1.002809119377815	0.3029547899115733	0.8309448902521138	-1.698219413694673
0.39333442117450174	1.0027991540263055	0.30298056149518243	0.8313794783845636	-1.6990561244857458
0.39354133039132155	1.0027891985427486	0.3030063063880713	0.8318140544607555	-1.6998925806393572
0.3937482396081414	1.0027792529874011	0.30303202443803856	0.8322486184991725	-1.7007287825277566
0.39395514882496124	1.0027693174204098	0.3030577154931928	0.8326831705183472	-1.7015647305242985
0.39416205804178106	1.00275939190181	0.30308337940195285	0.8331177105368615	-1.702400425003437
0.3943689672586009	1.0027494764915268	0.30310901601304785	0.8335522385733466	-1.703235866340723
0.39457587647542075	1.0027395712493736	0.30313462517551776	0.833986754646483	-1.7040710549127978
0.39478278569224057	1.002729676235053	0.3031602067387134	0.8344212587749996	-1.704905991097388
0.3949896949090604	1.0027197915081565	0.30318576055229696	0.8348557509776742	-1.7057406752733026
0.39519660412588026	1.0027099171281635	0.30321128646624196	0.8352902312733325	-1.7065751078204268
0.3954035133427001	1.002700053154442	0.3032367843308338	0.8357246996808484	-1.7074092891197168
0.3956104225595199	1.0026901996462487	0.3032622539966697	0.8361591562191436	-1.708243219553197
0.3958173317763397	1.0026803566627274	0.30328769531465916	0.8365936009071875	-1.7090768995039527
0.3960242409931596	1.0026705242629104	0.30331310813602425	0.8370280337639965	-1.7099103293561284
0.3961198439507178	1.0026659847674753	0.3033248405316218	0.8372287606375411	-1.7102953334808138
0.3962311502099794	1.0026607025057175	0.3033384923122996	0.8374624548086342	-1.7107435094949204
0.3964380594267992	1.0026508914499563	0.30336384769533276	0.8378968640602114	-1.7115764403065736
0.3966449686436191	1.0026410911543218	0.3033891741372846	0.8383312615378847	-1.712409122178376
0.3968518778604389	1.0026313016773964	0.3034144714906292	0.8387656472608579	-1.713241555498655
0.3970587870772587	1.0026215230776494	0.3034397396081543	0.8392000212483803	-1.714073740656772
0.39726569629407854	1.0026117554134373	0.3034649783429614	0.8396343835197474	-1.7149056780431182
0.3974726055108984	1.0026019987430035	0.30349018754846613	0.8400687340943004	-1.7157373680491095
0.39767951472771823	1.0025922531244782	0.3035153670783984	0.8405030729914257	-1.7165688110671822
0.39788642394453805	1.002582518615878	0.30354051678680233	0.8409374002305549	-1.7174000074907882
0.39809333316135787	1.0025727952751067	0.303565636528037	0.8413717158311648	-1.718230957714391
0.39830024237817774	1.0025630831599532	0.3035907261567761	0.8418060198127765	-1.7190616621334607
0.39850715159499756	1.0025533823280937	0.3036157855280086	0.8422403121949561	-1.719892121144469
0.3987140608118174	1.00254369283709	0.3036408144970385	0.8426745929973135	-1.7207223351448857
0.39892097002863725	1.0025340147443902	0.3036658129194854	0.8431088622395029	-1.721552304533173
0.39912787924545706	1.0025243481073276	0.3036907806512844	0.8435431199412222	-1.7223820297087822
0.3993347884622769	1.002514692983122	0.30371571754868654	0.8439773661222127	-1.7232115110721478
0.3995416976790967	1.0025050494288779	0.3037406234682587	0.8444116008022595	-1.7240407490246843
0.39974860689591657	1.0024954175015859	0.3037654982668841	0.8448458240011902	-1.724869743968781
0.3999555161127364	1.002485797258122	0.3037903418017622	0.8452800357388758	-1.7256984963077981
0.4001624253295562	1.0024761887552467	0.30381515393040887	0.8457142360352295	-1.7265270064460612
0.400369334546376	1.0024665920496065	0.30383993451065694	0.8461484249102076	-1.7273552747888583
0.4005762437631959	1.002457007197732	0.3038646834006558	0.8465826023838078	-1.7281833017424337
0.4007831529800157	1.0024474342560388	0.3038894004588721	0.8470167684760702	-1.7290110877139855
0.40099006219683553	1.002437873280828	0.30391408554408944	0.8474509232070768	-1.7298386331116593
0.40108566515439376	1.002433459664165	0.3039254805151246	0.84765152173089	-1.7302209215322002
0.4011969714136554	1.002428324328284	0.30393873851540887	0.847885066596951	-1.7306659383445455
0.4014038806304752	1.002418787454477	0.3039633592322489	0.8483191986658571	-1.7314930038226732
0.40161078984729504	1.0024092627153607	0.30398794755434555	0.8487533194340015	-1.732319829957008
0.40181769906411485	1.0023997501667734	0.30401250334175284	0.8491874289216302	-1.733146417159445
0.4020246082809347	1.0023902498644373	0.3040370264548425	0.8496215271490308	-1.733972765842807
0.40223151749775454	1.0023807618639589	0.3040615167543044	0.8500556141365312	-1.7347988764208386
0.40243842671457436	1.0023712862208285	0.3040859741011465	0.8504896899044991	-1.7356247493082027
0.40264533593139423	1.00236182299042	0.30411039835669534	0.8509237544733426	-1.736450384920475
0.40285224514821405	1.0023523722279915	0.30413478938259564	0.8513578078635093	-1.7372757836741417
0.40305915436503387	1.0023429339886845	0.3041591470408109	0.8517918500954869	-1.7381009459865933
0.4032660635818537	1.0023335083275233	0.3041834711936231	0.8522258811898015	-1.7389258722761214
0.40347297279867356	1.0023240952994168	0.30420776170363334	0.8526599011670193	-1.7397505629619145
0.4036798820154934	1.0023146949591561	0.3042320184337615	0.8530939100477449	-1.7405750184640532
0.4038867912323132	1.002305307361416	0.3042562412472466	0.8535279078526219	-1.741399239203506
0.404093700449133	1.0022959325607546	0.3042804300076467	0.8539618946023321	-1.7422232256021262
0.4043006096659529	1.0022865706116122	0.3043045845788394	0.8543958703175958	-1.7430469780826456
0.4045075188827727	1.0022772215683127	0.3043287048250215	0.8548298350191713	-1.7438704970686731
0.4047144280995925	1.0022678854850626	0.30435279061070947	0.8552637887278548	-1.7446937829846878
0.4049213373164124	1.0022585624159506	0.3043768418007392	0.8556977314644801	-1.7455168362560367
0.4051282465332322	1.0022492524149484	0.30440085826026647	0.8561316632499186	-1.7463396573089296
0.405335155750052	1.0022399555359105	0.3044248398547668	0.8565655841050788	-1.7471622465704357
0.40554206496687184	1.002230671832573	0.30444878645003565	0.8569994940509064	-1.747984604468479
0.4057489741836917	1.002221401358555	0.30447269791218845	0.8574333931083835	-1.748806731431834
0.40595588340051153	1.0022121441673575	0.30449657410766073	0.8578672812985295	-1.7496286278901225
0.40605148635806976	1.0022078713587579	0.30450759421862983	0.8580677568335171	-1.7500083096099952
0.40616279261733135	1.0022029003123631	0.30452041490320814	0.8583011586423996	-1.7504502942738083
0.4063697018341512	1.0021936698468374	0.3045442201659067	0.8587350251610857	-1.7512717310141943
0.40657661105097104	1.0021844528239274	0.3045679897631527	0.8591688808757154	-1.7520929385434176
0.40678352026779085	1.0021752492966618	0.3045917235626629	0.8596027258074522	-1.7529139172944461
0.40699042948461067	1.0021660593179513	0.30461542143247444	0.8600365599774952	-1.7537346677010743
0.40719733870143054	1.0021568829405882	0.30463908324094524	0.8604703834070789	-1.7545551901979188
0.40740424791825036	1.0021477202172464	0.3046627088567536	0.860904196117473	-1.7553754852204149
0.4076111571350702	1.0021385712004813	0.30468629814889886	0.8613379981299825	-1.7561955532048126
0.40781806635189	1.0021294359427295	0.3047098509867008	0.8617717894659467	-1.7570153945881721
0.40802497556870987	1.0021203144963093	0.3047333672398002	0.8622055701467398	-1.7578350098083606
0.4082318847855297	1.0021112069134197	0.30475684677815884	0.8626393401937704	-1.7586543993040475
0.4084387940023495	1.0021021132461416	0.3047802894720594	0.8630730996284813	-1.7594735635147016
0.4086457032191694	1.0020930335464362	0.3048036951921054	0.8635068484723493	-1.760292502880586
0.4088526124359892	1.0020839678661464	0.30482706380922164	0.863940586746885	-1.7611112178427548
0.409059521652809	1.0020749162569955	0.3048503951946541	0.8643743144736329	-1.7619297088430492
0.40926643086962883	1.0020658787705878	0.30487368921996977	0.8648080316741704	-1.762747976324094
0.4094733400864487	1.0020568554584086	0.3048969457570569	0.8652417383701086	-1.7635660207292925
0.4096802493032685	1.0020478463718234	0.30492016467812505	0.8656754345830916	-1.764383842502824
0.40988715852008833	1.0020388515620788	0.3049433458557051	0.866109120334796	-1.7652014420896394
0.4100940677369082	1.002029871080302	0.3049664891626493	0.8665427956469317	-1.7660188199354572
0.410300976953728	1.0020209049775	0.3049895944721312	0.8669764605412404	-1.76683597648676
0.41050788617054784	1.0020119533045606	0.3050126616576459	0.8674101150394967	-1.767652912190791
0.41071479538736766	1.0020030161122524	0.3050356905930099	0.8678437591635069	-1.7684696274955487
0.41092170460418753	1.0019940934512235	0.30505868115236107	0.8682773929351091	-1.7692861228497858
0.41101730756174576	1.001989975634088	0.3050692910046775	0.8684777510894807	-1.7696633125453898
0.41112861382100735	1.0019851853720023	0.3050816332101591	0.8687110163761738	-1.7701023987030025
0.41133552303782717	1.0019762919249982	0.3051045466411849	0.8691446295086022	-1.7709184555054451
0.411542432254647	1.0019674131604992	0.3051274213205412	0.8695782323543274	-1.7717342937081009
0.41174934147146686	1.0019585491286744	0.30515025712365224	0.8700118249353137	-1.7725499137626948
0.4119562506882867	1.0019496998795725	0.3051730539262638	0.870445407273556	-1.7733653161216862
0.4121631599051065	1.001940865463122	0.3051958116044435	0.8708789793910803	-1.7741805012382643
0.41237006912192636	1.0019320459291312	0.3052185300345803	0.8713125413099431	-1.7749954695663452
0.4125769783387462	1.001923241327288	0.30524120909338515	0.8717460930522313	-1.7758102215605678
0.412783887555566	1.00191445170716	0.3052638486578905	0.8721796346400623	-1.7766247576762906
0.4129907967723858	1.001905677118195	0.3052864486054505	0.8726131660955834	-1.7774390783695877
0.4131977059892057	1.0018969176097192	0.3053090088137411	0.8730466874409717	-1.778253184097245
0.4134046152060255	1.0018881732309393	0.30533152916075984	0.8734801986984342	-1.779067075316757
0.4136115244228453	1.0018794440309409	0.30535400952482594	0.8739136998902073	-1.7798807524863232
0.41381843363966514	1.001870730058689	0.3053764497845805	0.8743471910385568	-1.7806942160648442
0.414025342856485	1.0018620313630282	0.3053988498189862	0.8747806721657778	-1.7815074665119182
0.41423225207330483	1.0018533479926817	0.30542120950732743	0.8752141432941943	-1.7823205042878378
0.41443916129012465	1.0018446799962526	0.3054435287292104	0.8756476044461592	-1.7831333298535859
0.4146460705069445	1.0018360274222229	0.30546580736456286	0.8760810556440538	-1.7839459436708325
0.41485297972376434	1.0018273903189534	0.3054880452936343	0.8765144969102883	-1.784758346201931
0.41505988894058415	1.0018187687346845	0.30551024239699603	0.8769479282673008	-1.7855705379099154
0.41526679815740397	1.0018101627175346	0.3055323985555409	0.877381349737558	-1.7863825192584954
0.41547370737422384	1.001801572315502	0.3055545136504833	0.8778147613435541	-1.7871942907120542
0.41568061659104366	1.0017929975764635	0.30557658756335965	0.8782481631078114	-1.7880058527356446
0.4158875258078635	1.0017844385481744	0.30559862017602757	0.8786815550528796	-1.7888172057949852
0.4159831287654217	1.0017804891461108	0.305608786420941	0.8788818016509566	-1.7891920231950103
0.41609443502468335	1.0017758952782696	0.3056206113706666	0.8791149372013362	-1.7896283503564572
0.41630134424150317	1.0017673678142616	0.30564256102977766	0.8795483095757854	-1.7904392868871015
0.416508253458323	1.0017588562035424	0.3056644690361834	0.8799816721988593	-1.7912500158546145
0.4167151626751428	1.0017503604933822	0.3056863352730279	0.8804150250932162	-1.7920605377273449
0.4169220718919627	1.0017418807309302	0.3057081596237768	0.8808483682815418	-1.7928708529742903
0.4171289811087825	1.0017334169632133	0.30572994197221726	0.8812817017865479	-1.7936809620650944
0.4173358903256023	1.001724969237138	0.3057516822024578	0.881715025630973	-1.7944908654700427
0.4175427995424221	1.001716537599488	0.3057733801989285	0.8821483398375819	-1.7953005636600596
0.417749708759242	1.0017081220969266	0.30579503584638085	0.8825816444291655	-1.7961100571067052
0.4179566179760618	1.0016997227759947	0.30581664902988753	0.8830149394285408	-1.796919346282172
0.41816352719288163	1.0016913396831113	0.30583821963484276	0.8834482248585501	-1.797728431659281
0.4183704364097015	1.0016829728645744	0.3058597475469619	0.883881500742062	-1.7985373137114786
0.4185773456265213	1.0016746223665596	0.3058812326522816	0.88431476710197	-1.7993459929128344
0.41878425484334114	1.0016662882351208	0.30590267483715977	0.8847480239611932	-1.8001544697380358
0.41899116406016096	1.0016579705161905	0.30592407398827554	0.8851812713426759	-1.8009627446623873
0.41919807327698083	1.0016496692555785	0.30594542999262897	0.8856145092693873	-1.8017708181618044
0.41940498249380065	1.001641384498973	0.3059667427375414	0.8860477377643214	-1.8025786907128127
0.41961189171062047	1.0016331162919407	0.3059880121106551	0.8864809568504969	-1.8033863627925442
0.41981880092744034	1.0016248646799255	0.3060092379999335	0.8869141665509571	-1.8041938348787325
0.42002571014426016	1.0016166297082496	0.3060304202936607	0.8873473668887695	-1.8050011074497119
0.42023261936108	1.001608411422113	0.30605155888044183	0.887780557887026	-1.8058081809844122
0.4204395285778998	1.0016002098665941	0.30607265364920294	0.8882137395688423	-1.806615055962357
0.42064643779471966	1.001592025086648	0.3060937044891907	0.8886469119573583	-1.8074217328636597
0.4208533470115395	1.0015838571271085	0.30611471128997264	0.8890800750757376	-1.8082282121690207
0.4209489499690977	1.001580088793409	0.3061244026327363	0.8892802161294543	-1.8086007814820095
0.4210602562283593	1.001575706032687	0.30613567394143687	0.889513228947167	-1.8090344943597239
0.4212671654451791	1.0015675718479724	0.30615659233379217	0.8899463735948573	-1.8098405799176338
0.421474074661999	1.0015594546174316	0.3061774663575678	0.8903795090420421	-1.8106464693251927
0.4216809838788188	1.0015513543854087	0.3061982959036136	0.8908126353119785	-1.811452163065417
0.4218878930956386	1.0015432711961256	0.3062190808630998	0.8912457524279463	-1.8122576616218944
0.4220948023124585	1.0015352050936823	0.30623982112751696	0.8916788604132485	-1.8130629654787807
0.4223017115292783	1.0015271561220558	0.30626051658867603	0.8921119592912105	-1.813868075120797
0.42250862074609813	1.001519124325101	0.3062811671387081	0.8925450490851802	-1.8146729910332262
0.42271552996291795	1.0015111097465494	0.3063017726700645	0.892978129818528	-1.8154777137019102
0.4229224391797378	1.0015031124300113	0.3063223330755165	0.8934112015146466	-1.8162822436132475
0.42312934839655764	1.0014951324189738	0.3063428482481556	0.8938442641969508	-1.8170865812541888
0.42333625761337745	1.001487169756801	0.3063633180813932	0.8942773178888773	-1.8178907271122349
0.42354316683019727	1.0014792244867352	0.3063837424689606	0.8947103626138846	-1.8186946816754337
0.42375007604701714	1.0014712966518957	0.3064041213049087	0.8951433983954529	-1.8194984454323766
0.42395698526383696	1.0014633862952789	0.3064244544836084	0.8955764252570838	-1.8203020188721968
0.4241638944806568	1.0014554934597588	0.30644474189975013	0.8960094432223005	-1.8211054024845648
0.42437080369747665	1.0014476181880867	0.3064649834483439	0.8964424523146473	-1.8219085967596862
0.42457771291429647	1.001439760522891	0.3064851790247193	0.8968754525576895	-1.822711602188299
0.4247846221311163	1.0014319205066777	0.30650532852452517	0.8973084439750136	-1.8235144192616701
0.4249915313479361	1.0014240981818294	0.3065254318437299	0.8977414265902268	-1.824317048471593
0.425198440564756	1.0014162935906064	0.3065454888786209	0.8981744004269571	-1.8251194903103842
0.4254053497815758	1.001408506775146	0.30656549952580503	0.8986073655088526	-1.825921745270881
0.4256122589983956	1.0014007377774625	0.30658546368220796	0.8990403218595823	-1.8267238138464377
0.4258191682152155	1.0013929866394478	0.3066053812450746	0.8994732695028351	-1.827525696530924
0.4259147711727737	1.0013894112494681	0.3066145684418882	0.899673311185889	-1.8278961459201508
0.4260260774320353	1.0013852534028702	0.3066252521119686	0.8999062084623205	-1.828327393818721
0.4262329866488551	1.0013775381093757	0.3066450761807725	0.9003391387617675	-1.8291289062047191
0.42643989586567493	1.0013698408004872	0.3066648533496877	0.9007720604249251	-1.8299302341843149
0.4266468050824948	1.0013621615176045	0.3066845835172339	0.9012049734755622	-1.8307313782534078
0.4268537142993146	1.0013545003020043	0.30670426658224975	0.901637877937467	-1.8315323389083984
0.42706062351613444	1.001346857194841	0.3067239024438922	0.9020707738344474	-1.8323331166461847
0.42726753273295426	1.0013392322371453	0.3067434910016365	0.9025036611903305	-1.8331337119641598
0.42747444194977413	1.0013316254698248	0.3067630321552763	0.9029365400289627	-1.8339341253602086
0.42768135116659395	1.0013240369336645	0.30678252580492327	0.9033694103742093	-1.834734357332706
0.42788826038341377	1.0013164666693264	0.30680197185100744	0.9038022722499544	-1.8355344083805132
0.42809516960023364	1.0013089147173488	0.3068213701942766	0.9042351256801013	-1.8363342790029755
0.42830207881705346	1.001301381118148	0.3068407207357965	0.9046679706885717	-1.837133969699919
0.4285089880338733	1.0012938659120156	0.3068600233769506	0.905100807299306	-1.8379334809716485
0.4287158972506931	1.0012863691391216	0.3068792780194402	0.9055336355362628	-1.838732813318945
0.42892280646751296	1.001278890839512	0.3068984845652842	0.9059664554234189	-1.8395319672430614
0.4291297156843328	1.0012714310531101	0.3069176429168188	0.9063992669847698	-1.8403309432457224
0.4293366249011526	1.0012639898197155	0.30693675297669765	0.9068320702443284	-1.8411297418291193
0.42954353411797247	1.0012565671790055	0.3069558146478919	0.9072648652261258	-1.841928363495909
0.4297504433347923	1.001249163170533	0.30697482783368957	0.9076976519542109	-1.8427268087492104
0.4299573525516121	1.0012417778337288	0.306993792437696	0.9081304304526502	-1.8435250780926027
0.4301642617684319	1.0012344112079	0.3070127083638333	0.9085632007455277	-1.8443231720301214
0.4303711709852518	1.0012270633322304	0.3070315755163406	0.9089959628569447	-1.8451210910662572
0.4305780802020716	1.0012197342457807	0.3070503937997737	0.9094287168110201	-1.8459188357059526
0.43078498941889143	1.0012124239874884	0.30706916311900506	0.9098614626318898	-1.8467164064545991
0.43088059237644966	1.0012090526334751	0.30707781896814085	0.9100614112564672	-1.8470848675587852
0.43099189863571125	1.0012051325961677	0.3070878833792237	0.9102942003437064	-1.8475138038180348
0.4311988078525311	1.0011978601105096	0.30710655448593505	0.9107269299706402	-1.8483110283025423
0.43140571706935094	1.0011906065690819	0.30712517634496084	0.9111596515368774	-1.8491080804148456
0.43161262628617075	1.0011833720103285	0.307143748862439	0.9115923650666216	-1.8499049606621079
0.4318195355029906	1.0011761564725707	0.3071622719448236	0.9120250705840924	-1.8507016695519285
0.43202644471981044	1.0011689599940063	0.3071807454988846	0.9124577681135264	-1.8514982075923407
0.43223335393663026	1.0011617826127102	0.30719916943170794	0.9128904576791762	-1.8522945752918099
0.4324402631534501	1.0011546243666327	0.30721754365069526	0.9133231393053104	-1.8530907731592292
0.43264717237026995	1.0011474852936024	0.3072358680635638	0.9137558130162142	-1.8538868017039192
0.43285408158708977	1.0011403654313233	0.3072541425783463	0.9141884788361884	-1.8546826614356238
0.4330609908039096	1.001133264817377	0.3072723671033911	0.9146211367895497	-1.8554783528645085
0.4332679000207294	1.001126183489221	0.3072905415473615	0.9150537869006309	-1.8562738765011582
0.4334748092375493	1.0011191214841904	0.30730866581923627	0.9154864291937799	-1.8570692328565734
0.4336817184543691	1.0011120788394954	0.30732673982830905	0.9159190636933604	-1.8578644224421696
0.4338886276711889	1.0011050555922245	0.30734476348418843	0.9163516904237516	-1.8586594457697736
0.4340955368880088	1.001098051779342	0.3073627366967979	0.9167843094093479	-1.859454303351621
0.4343024461048286	1.001091067437689	0.3073806593763756	0.9172169206745586	-1.8602489957003552
0.4345093553216484	1.001084102603983	0.30739853143347423	0.9176495242438087	-1.861043523329023
0.43471626453846823	1.0010771573148185	0.30741635277896084	0.9180821201415376	-1.8618378867510736
0.4349231737552881	1.0010702316066666	0.307434123324017	0.9185147083921996	-1.862632086480356
0.4351300829721079	1.0010633255158747	0.3074518429801383	0.9189472890202642	-1.8634261230311162
0.43533699218892774	1.001056439078667	0.30746951165913455	0.919379862050215	-1.8642199969179956
0.4355439014057476	1.0010495723311446	0.3074871292731295	0.9198124275065506	-1.8650137086560272
0.43575081062256743	1.0010427253092846	0.30750469573456063	0.9202449854137834	-1.865807258760635
0.43584641358012566	1.001039568297237	0.30751279506295703	0.9204448474097598	-1.866173866258537
0.43595771983938725	1.0010358980489413	0.30752221095617915	0.9206775357964407	-1.8666006477476307
0.43616462905620706	1.0010290905858454	0.30753967485105	0.9211100786790639	-1.8673938761332116
0.43637153827302694	1.0010223029556042	0.30755708733255144	0.9215426140862082	-1.8681869444339578
0.43657844748984675	1.0010155351937018	0.307574448314375	0.921975142042443	-1.8689798531668311
0.43678535670666657	1.0010087873354983	0.30759175771052566	0.9224076625723517	-1.8697726028491715
0.4369922659234864	1.0010020594162312	0.3076090154353212	0.9228401757005313	-1.8705651939986951
0.43719917514030626	1.0009953514710144	0.3076262214033925	0.9232726814515926	-1.8713576271334926
0.4374060843571261	1.0009886635348382	0.3076433755296833	0.9237051798501598	-1.8721499027720268
0.4376129935739459	1.0009819956425692	0.3076604777294499	0.9241376709208706	-1.8729420214331292
0.43781990279076577	1.0009753478289518	0.3076775279182612	0.9245701546883766	-1.8737339836359994
0.4380268120075856	1.0009687201286057	0.3076945260119986	0.9250026311773419	-1.8745257899002017
0.4382337212244054	1.000962112576028	0.3077114719268558	0.9254351004124444	-1.8753174407456639
0.4384406304412252	1.0009555252055922	0.3077283655793386	0.9258675624183745	-1.8761089366926738
0.4386475396580451	1.0009489580515483	0.30774520688626483	0.9263000172198361	-1.8769002782618782
0.4388544488748649	1.0009424111480234	0.30776199576476443	0.9267324648415458	-1.87769146597428
0.43906135809168473	1.0009358845290206	0.30777873213227885	0.9271649053082328	-1.8784825003512362
0.4392682673085046	1.00092937822842	0.3077954159065614	0.9275973386446393	-1.879273381914456
0.4394751765253244	1.0009228922799789	0.30781204700567677	0.9280297648755198	-1.8800641111859981
0.43968208574214424	1.0009164267173298	0.30782862534800115	0.9284621840256413	-1.880854688688269
0.43988899495896405	1.000909981573983	0.30784515085222186	0.9288945961197835	-1.8816451149440212
0.4400959041757839	1.0009035568833253	0.3078616234373374	0.9293270011827381	-1.8824353904763496
0.44030281339260374	1.0008971526786201	0.30787804302265737	0.9297593992393091	-1.883225515808691
0.44050972260942356	1.000890768993007	0.307894409527802	0.9301917903143125	-1.8840154914648213
0.4407166318262434	1.000884405859503	0.3079107228727024	0.9306241744325767	-1.884805317968853
0.44081223478380166	1.000881472707696	0.30791824251918787	0.9308239563290658	-1.8851702091853872
0.44092354104306325	1.0008780633110013	0.3079269829776002	0.9310565516189414	-1.8855949958452347
0.44113045025988307	1.0008717413802717	0.3079431897630475	0.9314889218982586	-1.8863845256187466
0.4413373594767029	1.0008654400999613	0.30795934314990675	0.931921285295392	-1.8871739078145
0.44154426869352276	1.000859159502593	0.30797544305935054	0.9323536418352166	-1.8879631429579355
0.4417511779103426	1.0008528996205674	0.3079914894128615	0.9327859915426193	-1.88875223157482
0.4419580871271624	1.000846660486161	0.3080074821322321	0.9332183344424985	-1.8895411741912447
0.4421649963439822	1.0008404421315273	0.3080234211395648	0.9336506705597637	-1.8903299713336241
0.4423719055608021	1.0008342445886966	0.30803930635727156	0.9340829999193357	-1.8911186235286928
0.4425788147776219	1.000828067889576	0.30805513770807375	0.9345153225461468	-1.8919071313035036
0.4427857239944417	1.000821912065949	0.30807091511500223	0.9349476384651401	-1.892695495185427
0.4429926332112616	1.0008157771494761	0.30808663850139717	0.9353799477012699	-1.8934837157021467
0.4431995424280814	1.0008096631716943	0.3081023077909076	0.9358122502795012	-1.8942717933816597
0.4434064516449012	1.0008035701640179	0.3081179229074917	0.9362445462248101	-1.8950597287522735
0.44361336086172104	1.0007974981577372	0.3081334837754164	0.9366768355621833	-1.8958475223426041
0.4438202700785409	1.00079144718402	0.3081489903192573	0.9371091183166184	-1.8966351746815742
0.44402717929536073	1.0007854172739106	0.3081644424638986	0.937541394513123	-1.897422686298411
0.44423408851218055	1.00077940845833	0.30817984013453287	0.9379736641767161	-1.8982100577226444
0.44444099772900036	1.0007734207680756	0.30819518325666095	0.9384059273324262	-1.8989972894841056
0.44464790694582024	1.0007674542338227	0.3082104717560918	0.9388381840052928	-1.8997843821129239
0.44485481616264005	1.0007615088861224	0.3082257055589424	0.9392704342203654	-1.900571336139526
0.44506172537945987	1.0007555847554033	0.3082408845916376	0.9397026780027036	-1.9013581520946337
0.44526863459627974	1.0007496818719706	0.3082560087809099	0.9401349153773769	-1.9021448305092614
0.44547554381309956	1.0007438002660058	0.30827107805379955	0.9405671463694655	-1.9029313719147156
0.4456824530299194	1.0007379399675684	0.308286092337654	0.9409993710040588	-1.9037177768425915
0.4457780559874776	1.00073523940639	0.30829301113384494	0.9411990794131712	-1.9040810913938717
0.4458893622467392	1.000732101006594	0.3083010515601282	0.9414315893062564	-1.9045040458247717
0.44609627146355907	1.0007262834128947	0.3083159556491842	0.9418638013011674	-1.905290179393425
0.4463031806803789	1.0007204872161606	0.308330804533091	0.9422960070139109	-1.9060761780810034
0.4465100898971987	1.000714712445958	0.30834559814042467	0.9427282064696154	-1.906862042420241
0.4467169991140185	1.0007089591317302	0.3083603364000679	0.943160399693419	-1.9076477729441519
0.4469239083308384	1.0007032273027974	0.30837501924120997	0.9435925867104691	-1.9084333701860288
0.4471308175476582	1.0006975169883567	0.3083896465933468	0.9440247675459227	-1.9092188346794399
0.447337726764478	1.0006918282174826	0.3084042183862804	0.9444569422249458	-1.910004166958229
0.4475446359812979	1.0006861610191258	0.3084187345501193	0.944889110772714	-1.9107893675565124
0.4477515451981177	1.0006805154221146	0.3084331950152778	0.9453212732144115	-1.911574437008677
0.44795845441493753	1.000674891455154	0.30844759971247615	0.9457534295752321	-1.9123593758493789
0.44816536363175735	1.0006692891468258	0.3084619485727407	0.9461855798803782	-1.9131441846135422
0.4483722728485772	1.0006637085255896	0.30847624152740294	0.9466177241550612	-1.913928863836356
0.44857918206539704	1.000658149619781	0.30849047850810035	0.9470498624245015	-1.9147134140532738
0.44878609128221686	1.0006526124576134	0.30850465944677546	0.9474819947139281	-1.9154978358000105
0.44899300049903673	1.0006470970671766	0.3085187842756762	0.9479141210485788	-1.9162821296125423
0.44919990971585655	1.000641603476438	0.3085328529273555	0.9483462414536996	-1.917066296027103
0.44940681893267637	1.0006361317132422	0.30854686533467124	0.9487783559545457	-1.9178503355801841
0.4496137281494962	1.00063068180531	0.3085608214307862	0.9492104645763804	-1.918634248808532
0.44982063736631606	1.00062525378024	0.30857472114916784	0.9496425673444752	-1.919418036249146
0.4500275465831359	1.000619847665508	0.308588564423588	0.9500746642841104	-1.9202016984392782
0.4502344557999557	1.0006144634884664	0.3086023511881232	0.9505067554205741	-1.92098523591643
0.4504413650167755	1.0006091012763452	0.30861608137715385	0.9509388407791628	-1.9217686492183508
0.4506482742335954	1.0006037610562515	0.3086297549253649	0.9513709203851813	-1.9225519388830377
0.4507438771911536	1.000601301029051	0.30863605367516783	0.9515705619878386	-1.9229138183575032
0.4508551834504152	1.0005984428551689	0.3086433717677449	0.951802994263942	-1.9233351054487318
0.451062092667235	1.0005931466999594	0.30865693183958665	0.9522350624407656	-1.9241181494539181
0.4512690018840549	1.0005878726173607	0.30867043507648634	0.9526671249409807	-1.924901071437323
0.4514759111008747	1.0005826206339892	0.3086838814143439	0.9530991817899235	-1.925683871937913
0.4516828203176945	1.0005773907763376	0.30869727078936265	0.9535312330129381	-1.9264665514948924
0.45188972953451434	1.000572183070776	0.3087106031380492	0.9539632786353764	-1.9272491106477032
0.4520966387513342	1.0005669975435514	0.30872387839721344	0.954395318682598	-1.9280315499360217
0.45230354796815403	1.0005618342207891	0.3087370965039682	0.9548273531799696	-1.928813869899758
0.45251045718497385	1.0005566931284908	0.30875025739572914	0.9552593821528659	-1.9295960710790532
0.4527173664017937	1.0005515742925355	0.30876336101021484	0.9556914056266688	-1.93037815401428
0.45292427561861354	1.00054647773868	0.30877640728544636	0.9561234236267676	-1.9311601192460388
0.45313118483543335	1.0005414034925582	0.3087893961597474	0.956555436178559	-1.931941967315157
0.45333809405225317	1.000536351579681	0.30880232757174386	0.9569874433074469	-1.932723698762688
0.45354500326907304	1.0005313220254368	0.308815201460364	0.9574194450388422	-1.9335053141299083
0.45375191248589286	1.000526314855092	0.308828017764838	0.9578514413981634	-1.9342868139583174
0.4539588217027127	1.0005213300937896	0.30884077642469815	0.9582834324108354	-1.9350681987896348
0.4541657309195325	1.00051636776655	0.3088534773797785	0.9587154181022903	-1.9358494691658
0.45437264013635237	1.0005114278982716	0.3088661205702147	0.9591473984979676	-1.9366306256289694
0.4545795493531722	1.0005065105137299	0.308878705936444	0.9595793736233131	-1.9374116687215157
0.454786458569992	1.0005016156375777	0.30889123341920516	0.9600113435037796	-1.9381925989860262
0.4549933677868119	1.0004967432943452	0.3089037029595381	0.9604433081648267	-1.938973416965301
0.4552002770036317	1.0004918935084406	0.3089161144987839	0.9608752676319205	-1.939754123202352
0.4554071862204515	1.0004870663041492	0.30892846797858475	0.9613072219305341	-1.940534718240401
0.4556140954372713	1.0004822617056335	0.3089407633408835	0.9617391710861467	-1.9413152026228777
0.4557096983948296	1.0004800493703088	0.3089464247994244	0.9619387526197888	-1.9416757902955357
0.4558210046540912	1.0004774797369342	0.308953000527924	0.9621711151242442	-1.9420955768934194
0.456027913870911	1.000472720421969	0.30896517948225055	0.9626030540703191	-1.9428758415958687
0.45623482308773083	1.0004679837845334	0.308977300146708	0.96303498794987	-1.943655997274272
0.45644173230455065	1.0004632698483003	0.30898936246444153	0.963466916788402	-1.9444360444728783
0.4566486415213705	1.0004585786368205	0.3090013663788966	0.9638988406114265	-1.9452159837361376
0.45685555073819034	1.000453910173522	0.3090133118338186	0.964330759444461	-1.9459958156086996
0.45706245995501016	1.0004492644817105	0.309025198773253	0.9647626733130293	-1.946775540635412
0.45726936917183003	1.0004446415845696	0.3090370271415452	0.9651945822426611	-1.9475551593613187
0.45747627838864985	1.00044004150516	0.30904879688334	0.9656264862588921	-1.9483346723316597
0.45768318760546967	1.0004354642664208	0.30906050794358214	0.9660583853872645	-1.949114080091868
0.4578900968222895	1.0004309098911683	0.3090721602675155	0.9664902796533258	-1.949893383187569
0.45809700603910936	1.0004263784020964	0.3090837538006833	0.9669221690826297	-1.9506725821645796
0.4583039152559292	1.000421869821777	0.30909528848892814	0.9673540537007357	-1.9514516775689053
0.458510824472749	1.0004173841726596	0.3091067642783915	0.9677859335332089	-1.9522306699467404
0.45871773368956886	1.0004129214770712	0.3091181811155138	0.9682178086056203	-1.9530095598444652
0.4589246429063887	1.0004084817572172	0.3091295389470343	0.9686496789435467	-1.953788347808646
0.4591315521232085	1.00040406503518	0.30914083771999096	0.96908154457257	-1.9545670343860322
0.4593384613400283	1.0003996713329202	0.30915207738172024	0.969513405518278	-1.9553456201235562
0.4595453705568482	1.0003953006722763	0.30916325787985693	0.9699452618062643	-1.9561241055683312
0.459752279773668	1.0003909530749644	0.30917437916233426	0.9703771134621272	-1.9569024912676505
0.4599591889904878	1.0003866285625784	0.3091854411773835	0.9708089605114709	-1.957680777768985
0.46016609820730764	1.0003823271565904	0.3091964438735341	0.971240802979905	-1.9584589656199838
0.4603730074241275	1.0003780488783498	0.3092073871996133	0.9716726408930441	-1.9592370553684701
0.46057991664094733	1.0003737937490846	0.3092182711047462	0.9721044742765083	-1.9600150475624427
0.46067551959850556	1.0003718354801623	0.30922327995744725	0.9723040025245226	-1.960374488139168
0.46078682585776715	1.0003695617898998	0.30922909553835554	0.9725363031559227	-1.9607929427500725
0.460993735074587	1.0003653530217793	0.3092398604501615	0.9729681275569176	-1.9615707414797023
0.46120064429140684	1.0003611674655841	0.30925056579018184	0.9733999475051285	-1.9623484442998453
0.46140755350822665	1.0003570051420536	0.3092612115087316	0.9738317630261959	-1.9631260517591835
0.46161446272504647	1.0003528660718053	0.30927179755642287	0.9742635741457651	-1.9639035644065663
0.46182137194186634	1.000348750275334	0.3092823238841649	0.9746953808894867	-1.9646809827910099
0.46202828115868616	1.0003446577730135	0.3092927904431638	0.975127183283016	-1.965458307461695
0.462235190375506	1.0003405885850947	0.3093031971849226	0.9755589813520129	-1.9662355389679662
0.46244209959232585	1.000336542731707	0.3093135440612409	0.9759907751221427	-1.9670126778593304
0.46264900880914567	1.0003325202328575	0.30932383102421485	0.9764225646190748	-1.9677897246854559
0.4628559180259655	1.000328521108432	0.3093340580262372	0.976854349868484	-1.9685666799961705
0.4630628272427853	1.0003245453781937	0.3093442250199969	0.977286130896049	-1.9693435443414609
0.4632697364596052	1.0003205930617842	0.3093543319584791	0.9777179077274538	-1.9701203182714704
0.463476645676425	1.0003166641787233	0.3093643787949652	0.9781496803883866	-1.970897002336499
0.4636835548932448	1.0003127587484089	0.3093743654830324	0.9785814489045401	-1.971673597087001
0.4638904641100646	1.0003088767901167	0.30938429197655376	0.9790132133016117	-1.9724501030735844
0.4640973733268845	1.000305018323001	0.30939415822969824	0.9794449736053031	-1.9732265208470094
0.4643042825437043	1.000301183366094	0.3094039641969303	0.9798767298413205	-1.9740028509581875
0.46451119176052413	1.0002973719383061	0.30941370983300986	0.9803084820353741	-1.9747790939581789
0.464718100977344	1.0002935840584264	0.30942339509299244	0.9807402302131789	-1.9755552503981935
0.4649250101941638	1.0002898197451213	0.3094330199322286	0.9811719744004538	-1.9763313208295878
0.46513191941098364	1.0002860790169363	0.3094425843063642	0.9816037146229222	-1.9771073058038648
0.46533882862780346	1.000282361892295	0.30945208817134007	0.9820354509063113	-1.9778832058726719
0.46554573784462333	1.0002786683894984	0.3094615314833921	0.9824671832763526	-1.9786590215878004
0.46564134080218156	1.0002769697805012	0.3094658743258228	0.9826666650590538	-1.9790174609765745
0.46575264706144315	1.0002749985267272	0.3094709141990509	0.9828989117587821	-1.9794347535011838
0.46595955627826297	1.0002713523220392	0.3094802362751418	0.983330636379339	-1.980210402164897
0.46616646549508284	1.0002677297933713	0.3094894976687848	0.9837623571637674	-1.9809859681311548
0.46637337471190266	1.0002641309585383	0.3094986983373943	0.9841940741378146	-1.9817614519523112
0.4665802839287225	1.0002605558352335	0.3095078382386791	0.9846257873272322	-1.9825368541808572
0.4667871931455423	1.0002570044410286	0.30951691733064235	0.9850574967577758	-1.9833121753694207
0.46699410236236216	1.0002534767933735	0.30952593557158126	0.9854892024552045	-1.9840874160707649
0.467201011579182	1.000249972909597	0.3095348929200872	0.9859209044452816	-1.9848625768377868
0.4674079207960018	1.0002464928069057	0.3095437893350453	0.9863526027537737	-1.9856376582235167
0.4676148300128216	1.0002430365023849	0.30955262477563467	0.9867842974064515	-1.9864126607811163
0.4678217392296415	1.0002396040129982	0.30956139920132814	0.9872159884290891	-1.9871875850638783
0.4680286484464613	1.000236195355588	0.30957011257189215	0.9876476758474644	-1.9879624316252245
0.4682355576632811	1.000232810546875	0.3095787648473866	0.9880793596873589	-1.9887372010187054
0.468442466880101	1.0002294496034583	0.3095873559881649	0.9885110399745577	-1.9895118937979983
0.4686493760969208	1.0002261125418157	0.30959588595487364	0.9889427167348491	-1.990286510516907
0.46885628531374063	1.000222799378303	0.3096043547084527	0.9893743899940255	-1.9910610517293597
0.46906319453056045	1.0002195101291553	0.30961276221013506	0.9898060597778822	-1.9918355179894087
0.4692701037473803	1.0002162448104859	0.30962110842144663	0.990237726112218	-1.992609909851229
0.46947701296420014	1.0002130034382863	0.3096293933042063	0.9906693890228354	-1.993384227869117
0.46968392218101995	1.0002097860284276	0.3096376168205256	0.9911010485355398	-1.9941584725974892
0.46989083139783977	1.0002065925966581	0.309645778932809	0.9915327046761403	-1.9949326445908822
0.47009774061465964	1.0002034231586059	0.30965387960375323	0.9919643574704489	-1.99570674440395
0.47030464983147946	1.0002002777297772	0.3096619187963478	0.992396006944281	-1.9964807725914644
0.4705115590482993	1.0001971563255567	0.3096698964738745	0.9928276531234553	-1.9972547297083127
0.4706071620058575	1.0001957221914721	0.3096735617929156	0.993027095290436	-1.9976123148142664
0.47071846826511915	1.0001940589612084	0.3096778125999073	0.9932592960337936	-1.9980286163094974
0.47092537748193897	1.0001909856518743	0.3096856671383126	0.9936909357011205	-1.9988024329501346
0.4711322866987588	1.0001879364125752	0.3096934600532486	0.9941225721512642	-1.9995761801854532
0.4713391959155786	1.000184911258211	0.30970119130916585	0.9945542054100557	-2.0003498585707944
0.4715461051323985	1.00018191020356	0.30970886087080646	0.9949858355033288	-2.0011234686616084
0.4717530143492183	1.0001789332632796	0.3097164687032045	0.9954174624569205	-2.0018970110134573
0.4719599235660381	1.000175980451905	0.3097240147716858	0.995849086296671	-2.002670486182009
0.472166832782858	1.0001730517838512	0.30973149904186775	0.996280707048423	-2.0034438947230413
0.4723737419996778	1.0001701472734115	0.30973892147965926	0.9967123247380222	-2.0042172371924365
0.4725806512164976	1.000167266934758	0.3097462820512607	0.9971439393913172	-2.004990514146183
0.47278756043331743	1.000164410781942	0.30975358072316367	0.9975755510341593	-2.0057637261403727
0.4729944696501373	1.000161578828893	0.3097608174621511	0.9980071596924028	-2.006536873731202
0.4732013788669571	1.0001587710894195	0.3097679922352972	0.9984387653919046	-2.007309957474969
0.47340828808377694	1.000155987577209	0.309775105009967	0.9988703681585243	-2.0080829779280718
0.47361519730059676	1.000153228305828	0.3097821557538167	0.999301968018124	-2.0088559356470097
0.47382210651741663	1.0001504932887217	0.3097891444347933	0.999733564996569	-2.0096288311883805
0.47402901573423645	1.000147782539214	0.3097960710211345	1.0001651591197267	-2.010401665108881
0.47423592495105626	1.0001450960705078	0.30980293548136895	1.0005967504134672	-2.0111744379653036
0.47444283416787614	1.0001424338956852	0.30980973778431575	1.0010283389036632	-2.0119471503145374
0.47464974338469595	1.0001397960277072	0.3098164778990846	1.00145992461619	-2.012719802713567
0.47485665260151577	1.000137182479413	0.30982315579507563	1.0018915075769252	-2.0134923957194695
0.4750635618183356	1.0001345932635215	0.3098297714419793	1.0023230878117493	-2.0142649298894164
0.47527047103515546	1.0001320283926305	0.30983632480977646	1.0027546653465444	-2.0150374057806704
0.4754773802519753	1.0001294878792166	0.3098428158687381	1.003186240207196	-2.015809823950585
0.4755729832095335	1.0001283222589124	0.3098457940255152	1.0033856496308733	-2.0161667024917036
0.4756842894687951	1.0001269717356356	0.3098492445894252	1.0036178124195914	-2.0165821849566044
0.47589119868561497	1.0001244799741218	0.30985561094268904	1.0040493820096201	-2.017354489356261
0.4760981079024348	1.000122012606789	0.30986191489967063	1.0044809490031743	-2.0181267377071754
0.4763050171192546	1.0001195696456298	0.30986815643180093	1.004912513426148	-2.0188989305670555
0.4765119263360744	1.000117151102516	0.30987433551080074	1.0053440753044383	-2.019671068493695
0.4767188355528943	1.0001147569891984	0.30988045210868054	1.0057756346639435	-2.020443152044972
0.4769257447697141	1.0001123873173068	0.3098865061977404	1.0062071915305648	-2.0212151817788495
0.47713265398653393	1.00011004209835	0.30989249775056993	1.0066387459302053	-2.0219871582533737
0.47733956320335375	1.0001077213437164	0.3098984267400484	1.0070702978887702	-2.0227590820266714
0.4775464724201736	1.0001054250646726	0.3099042931393443	1.007501847432167	-2.0235309536569526
0.47775338163699343	1.0001031532723652	0.30991009692191546	1.0079333945863054	-2.024302773702506
0.47796029085381325	1.0001009059778196	0.30991583806150913	1.0083649393770961	-2.0250745427217
0.4781672000706331	1.0000986831919398	0.3099215165321615	1.0087964818304536	-2.0258462612729815
0.47837410928745294	1.00009648492551	0.30992713230819807	1.0092280219722927	-2.026617929914874
0.47858101850427276	1.0000943111891927	0.3099326853642333	1.0096595598285314	-2.027389549205978
0.4787879277210926	1.0000921619935301	0.3099381756751705	1.0100910954250888	-2.028161119704969
0.47899483693791245	1.000090037348943	0.3099436032162021	1.0105226287878863	-2.0289326419705978
0.47920174615473227	1.000087937265732	0.30994896796280924	1.0109541599428473	-2.029704116561687
0.4794086553715521	1.0000858617540767	0.3099542698907617	1.0113856889158968	-2.0304755440371336
0.4796155645883719	1.0000838108240357	0.30995950897611807	1.0118172157329617	-2.0312469249559055
0.4798224738051918	1.0000817844855472	0.3099646851952256	1.0122487404199707	-2.0320182598770415
0.4800293830220116	1.0000797827484282	0.3099697985247199	1.0126802630028544	-2.032789549359649
0.4802362922388314	1.0000778056223754	0.30997484894152527	1.0131117835075452	-2.0335607939629066
0.4804432014556513	1.0000758531169647	0.30997983642285426	1.0135433019599769	-2.0343319942460583
0.4805388044132095	1.000074959275418	0.3099821196378227	1.0137426855301541	-2.034688314586427
0.4806501106724711	1.0000739252416506	0.3099847609462079	1.0139748183860853	-2.035103150768417
0.4808570198892909	1.000072022005768	0.3099896224893754	1.0144063328118076	-2.0358742640893612
0.48106392910611073	1.00007014341853	0.3099944210304343	1.014837845263083	-2.036645334768334
0.4812708383229306	1.0000682894890298	0.3099991565477501	1.015269355765852	-2.0374163633648434
0.4814777475397504	1.0000664602262397	0.3100038290199767	1.0157008643460572	-2.03818735043846
0.48168465675657024	1.000064655639011	0.31000843842605574	1.0161323710296422	-2.038958296548818
0.4818915659733901	1.0000628757360743	0.31001298474521705	1.0165638758425521	-2.0397292022556126
0.48209847519020993	1.0000611205260403	0.3100174679569782	1.0169953788107344	-2.040500068118599
0.48230538440702975	1.0000593900173986	0.3100218880411447	1.0174268799601371	-2.041270894697593
0.48251229362384956	1.0000576842185178	0.31002624497780995	1.0178583793167104	-2.042041682552469
0.48271920284066944	1.0000560031376462	0.310030538747355	1.0182898769064053	-2.042812432243159
0.48292611205748925	1.0000543467829115	0.3100347693304485	1.0187213727551747	-2.043583144329653
0.48313302127430907	1.0000527151623209	0.31003893670804683	1.0191528668889729	-2.044353819371996
0.4833399304911289	1.0000511082837604	0.31004304086139395	1.0195843593337552	-2.045124457930289
0.48354683970794876	1.0000495261549964	0.31004708177202134	1.0200158501154788	-2.0458950605646873
0.4837537489247686	1.0000479687836739	0.31005105942174793	1.0204473392601017	-2.0466656278353996
0.4839606581415884	1.0000464361773176	0.31005497379268	1.0208788267935838	-2.047436160302687
0.48416756735840827	1.0000449283433317	0.31005882486721126	1.0213103127418854	-2.048206658526863
0.4843744765752281	1.0000434452889995	0.31006261262802276	1.0217417971309692	-2.0489771230682905
0.4845813857920479	1.000041987021484	0.3100663370580828	1.0221732799867982	-2.049747554487385
0.4847882950088677	1.000040553547828	0.31006999814064673	1.022604761335337	-2.0505179533446083
0.4849952042256876	1.0000391448749533	0.3100735958592573	1.0230362412025515	-2.0512883202004724
0.4852021134425074	1.0000377610096611	0.31007713019774424	1.0234677196144086	-2.052058655615536
0.4854090226593272	1.0000364019586325	0.31008060114022434	1.0238991965968762	-2.052828960150404
0.48550462561688545	1.0000357823888695	0.3100821834807166	1.0240985612161433	-2.053184871147886
0.4856159318761471	1.0000350677284275	0.3100840086711015	1.0243306721759238	-2.0535992343657274
0.4858228410929669	1.0000337583254864	0.3100873527750665	1.0247621463775214	-2.0543694788222018
0.48602975030978673	1.0000324737561281	0.3100906334370971	1.0251936192276407	-2.055139694080567
0.48623665952660655	1.0000312140265517	0.310093850642458	1.025625090752254	-2.055909880701605
0.4864435687434264	1.0000299791428355	0.3100970043767005	1.0260565609773347	-2.0566800392461415
0.48665047796024624	1.0000287691109375	0.3101000946256631	1.0264880299288572	-2.0574501702750423
0.48685738717706606	1.0000275839366948	0.31010312137547075	1.0269194976327976	-2.058220274349214
0.4870642963938859	1.0000264236258247	0.3101060846125352	1.0273509641151317	-2.0589903520296025
0.48727120561070575	1.0000252881839238	0.31010898432355494	1.0277824294018374	-2.0597604038771937
0.48747811482752557	1.0000241776164676	0.310111820495515	1.0282138935188927	-2.0605304304530105
0.4876850240443454	1.0000230919288122	0.3101145931156871	1.028645356492277	-2.0613004323181126
0.48789193326116526	1.0000220311261925	0.3101173021716295	1.0290768183479706	-2.0620704100335967
0.4880988424779851	1.0000209952137231	0.31011994765118706	1.0295082791119543	-2.062840364160594
0.4883057516948049	1.0000199841963986	0.3101225295424909	1.02993973881021	-2.063610295260272
0.4885126609116247	1.000018998079093	0.3101250478339589	1.0303711974687204	-2.06438020389383
0.4887195701284446	1.0000180368665592	0.31012750251429516	1.030802655113469	-2.065150090622501
0.4889264793452644	1.0000171005634306	0.3101298935724902	1.0312341117704398	-2.06591995600755
0.4891333885620842	1.00001618917422	0.31013222099782106	1.031665567465618	-2.066689800610273
0.48934029777890403	1.0000153027033194	0.3101344847798509	1.0320970222249897	-2.0674596249919968
0.4895472069957239	1.0000144411550005	0.3101366849084292	1.0325284760745408	-2.0682294297140773
0.4897541162125437	1.0000136045334151	0.3101388213736919	1.0329599290402587	-2.068999215337899
0.48996102542936354	1.0000127928425941	0.310140894166061	1.0333913811481312	-2.069768982424875
0.4901679346461834	1.0000120060864484	0.3101429032762447	1.033822832424147	-2.0705387315364443
0.49037484386300323	1.0000112442687679	0.31014484869523756	1.0342542828942947	-2.0713084632340735
0.49047044682056146	1.0000109006934232	0.3101457260657196	1.0344536354740876	-2.0716641140993426
0.49058175307982305	1.0000105073932228	0.3101467304143201	1.0346857325845646	-2.072078178079253
0.49078866229664286	1.0000097954633629	0.31014854842505907	1.0351171815209468	-2.072847876633499
0.49099557151346274	1.000009108482617	0.31015030271930727	1.035548629729432	-2.0736175594583504
0.49120248073028255	1.000008446454294	0.3101519932892037	1.035980077236012	-2.07438722711537
0.49140938994710237	1.0000078093815827	0.31015362012717324	1.0364115240666787	-2.075156880166142
0.49161629916392224	1.000007197267551	0.31015518322592694	1.0368429702474244	-2.075926519172272
0.49182320838074206	1.0000066101151468	0.3101566825784619	1.0372744158042424	-2.0766961446953855
0.4920301175975619	1.0000060479271975	0.31015811817806105	1.0377058607631258	-2.077465757297129
0.4922370268143817	1.0000055107064103	0.3101594900182934	1.0381373051500689	-2.078235357539166
0.49244393603120157	1.0000049984553718	0.31016079809301395	1.0385687489910658	-2.079004945983179
0.4926508452480214	1.0000045111765485	0.3101620423963636	1.0390001923121113	-2.079774523190868
0.4928577544648412	1.0000040488722868	0.31016322292276904	1.0394316351392006	-2.080544089723948
0.493064663681661	1.000003611544812	0.3101643396669431	1.0398630774983293	-2.0813136461441504
0.4932715728984809	1.00000319919623	0.3101653926238844	1.0402945194154931	-2.082083193013221
0.4934784821153007	1.0000028118285256	0.31016638178887734	1.0407259609166883	-2.0828527308929194
0.4936853913321205	1.0000024494435638	0.31016730715749224	1.0411574020279115	-2.083622260345018
0.4938923005489404	1.0000021120430889	0.3101681687255854	1.0415888427751594	-2.084391781931303
0.4940992097657602	1.0000017996287252	0.3101689664892987	1.0420202831844292	-2.085161296213569
0.49430611898258003	1.0000015122019763	0.3101697004450601	1.042451723281718	-2.085930803753624
0.49451302819939985	1.000001249764226	0.31017037058958313	1.0428831630930238	-2.0867003051132844
0.4947199374162197	1.0000010123167378	0.3101709769198673	1.0433146026443438	-2.0874698008543757
0.49492684663303954	1.000000799860654	0.3101715194331979	1.0437460419616766	-2.088239291538732
0.49513375584985936	1.0000006123969976	0.31017199812714585	1.04417748107102	-2.0890087777281936
0.49534066506667923	1.0000004499266706	0.31017241299956805	1.0446089199983726	-2.089778259984609
0.49543626802423746	1.0000003832991062	0.3101725831347883	1.044808267455517	-2.0901338001484757
0.49554757428349905	1.0000003124504553	0.31017276404860705	1.0450403587697326	-2.09054773886983
0.49575448350031887	1.0000001999690131	0.3101730512726912	1.0454717974110985	-2.0913172149457164
0.4959613927171387	1.0000001124828857	0.3101732746705346	1.0459032359484695	-2.09208668877413
0.49616830193395856	1.000000049992494	0.31017343424113714	1.0463346744078437	-2.092856160916935
0.4963752111507784	1.0000000124981385	0.3101735299837844	1.0467661128152201	-2.0936256319360007
0.4965821203675982	1.	0.3101735618980478	1.0471975511965979	-2.094395102393196
0.4965821203675982	1.	0.3101735618980478	1.0471975511965979	-2.094395102393196


==> anc/data-ver2/orbit_4_90.tsv <==
0.	1.	0.4896144338645078	0.	0.
4.40739365169707e-6	1.0000000000073013	0.4896144338494604	7.97060830152716e-6	-5.609565802921557e-6
0.000019976073395971358	1.0000000001499867	0.48961443355539463	0.000036125989424153425	-0.00002542479913510618
0.00006016479437173673	1.000000001360559	0.48961443106048114	0.00010880580397147654	-0.00007657550078791783
0.00016390726452319081	1.0000000100978501	0.4896144130534738	0.000296420222665082	-0.00020861504996744681
0.0003530105426399804	1.0000000468390178	0.48961433733223375	0.0006384065112465344	-0.0004492987542863633
0.0004317062850398018	1.0000000700501568	0.4896142894955286	0.0007807248569702542	-0.0005494598665944094
0.0007060210852799608	1.0000001873559194	0.4896140477356424	0.0012768130812815662	-0.0008985983381630722
0.0009347857054212355	1.0000003284398533	0.48961375697031123	0.0016905255337808847	-0.0011897628520792574
0.001059031627919941	1.0000004215502518	0.48961356507542625	0.0019152197688940133	-0.0013478995812234874
0.0014120421705599215	1.000000749421258	0.48961288935273967	0.0025536266328736335	-0.001797203313067
0.001765052713199902	1.0000011709678795	0.4896120205691986	0.003192033732011446	-0.0022465103633020466
0.0020125350279961486	1.0000015223539596	0.489611296381697	0.003639596929802581	-0.00256150493466675
0.002118063255839882	1.000001686188755	0.4896109587268809	0.0038304411251001516	-0.0026958215615491238
0.002471073798479863	1.0000022950822205	0.489609703828326	0.00446884887093455	-0.003145137737443804
0.002824084341119843	1.0000029976463096	0.4896082558765353	0.005107257028311965	-0.0035944597206397488
0.0031770948837598232	1.0000037938787536	0.48960661487497203	0.00574566565603266	-0.004043788340811725
0.003530105426399804	1.0000046837769805	0.4896047808275613	0.006384074812900262	-0.004493124427658619
0.003883115969039784	1.0000056673381164	0.4896027537386903	0.007022484557722177	-0.004942468810906448
0.004236126511679764	1.0000067445589842	0.489600533613208	0.007660894949310016	-0.00539182232031138
0.004321402286827775	1.0000070188251546	0.48959996835629666	0.007815114075919784	-0.005500372859578008
0.004589137054319745	1.0000079154361048	0.48959812045642576	0.008299306046480008	-0.005841185785662741
0.004942147596959726	1.000009179965696	0.48959551427411685	0.008937717908053429	-0.006290560036786033
0.005295158139599705	1.000010538143673	0.489592715072517	0.00957613059285701	-0.006739945903545944
0.005648168682239686	1.000011989965648	0.48958972285832414	0.010214544159723369	-0.00718934421584936
0.006001179224879667	1.0000135354269315	0.4895865376386987	0.010852958667491423	-0.007638755803648386
0.0063541897675196465	1.0000151745225294	0.48958315942126357	0.011491374175006806	-0.008088181496943344
0.006707200310159627	1.0000169072471465	0.48957958821410436	0.0121297907411223	-0.008537622125785797
0.007060210852799608	1.000018733595184	0.4895758240257694	0.012768208424698241	-0.00898707852028155
0.0074132213954395875	1.0000206535607399	0.4895718668652698	0.013406627284602946	-0.009436551510593668
0.007756454281764571	1.000022610105273	0.4895678342900701	0.014027364456468534	-0.009873591737206124
0.007766231938079568	1.0000226671376098	0.48956771674207983	0.014045047379713132	-0.009886041926945484
0.008119242480719548	1.000024774319286	0.48956337366613684	0.014683468768914328	-0.010335550599623607
0.008472253023359529	1.000026975098958	0.48955883764784136	0.015321891511101306	-0.010785078358980932
0.00882526356599951	1.000029269469512	0.48955410869805743	0.015960315665178488	-0.011234626035439647
0.00917827410863949	1.000031657423531	0.4895491868281126	0.016598741290060382	-0.011684194459494243
0.00953128465127947	1.0000341389532952	0.4895440720497982	0.01723716844467197	-0.012133784461714519
0.009884295193919451	1.000036714050781	0.48953876437536936	0.017875597187949167	-0.01258339687274859
0.01023730573655943	1.0000393827076621	0.4895332638175454	0.018514027578839198	-0.013033032523325893
0.01059031627919941	1.0000421449153083	0.4895275703895098	0.019152459676301057	-0.013482692244260184
0.010943326821839391	1.0000450006647863	0.48952168410491037	0.019790893539305885	-0.01393237686645256
0.011296337364479372	1.000047949946859	0.4895156049778598	0.020429329226837427	-0.014382087220894443
0.011649347907119353	1.0000509927519863	0.48950933302293526	0.021067766797892414	-0.014831824138670595
0.012002358449759333	1.0000541290703238	0.4895028682551793	0.021706206311481003	-0.01528158845096211
0.012355368992399312	1.0000573588917239	0.4894962106900994	0.022344647826627196	-0.01573138098904943
0.012708379535039293	1.0000606822057347	0.48948936034366863	0.022983091402369246	-0.016181202584315324
0.013061390077679274	1.0000640990016014	0.48948231723232566	0.02362153709776007	-0.01663105406824791
0.013414400620319254	1.0000676092682643	0.4894750813729752	0.024259984971867685	-0.01708093627244363
0.013767411162959235	1.00007121299436	0.4894676527829878	0.024898435083775615	-0.01753085002861027
0.014120421705599216	1.0000749101682216	0.4894600314802008	0.0255368874925833	-0.017980796168569936
0.014254631239666834	1.000076340295368	0.4894570834134471	0.02577961853609667	-0.018151867892858716
0.014473432248239196	1.0000787007778769	0.4894522174829178	0.026175342257406524	-0.01843077552426206
0.014826442790879175	1.0000825848110504	0.4894442108099095	0.02681379943737782	-0.018880788927746393
0.015179453333519156	1.0000865622551618	0.48943601148041366	0.02745225909164691	-0.019330837211205994
0.015532463876159136	1.0000906330973267	0.4894276195141355	0.02809072127938108	-0.019780921206950224
0.015885474418799117	1.000094797324356	0.4894190349312479	0.028729186059765637	-0.020231041747417744
0.016238484961439096	1.0000990549227553	0.48941025775239166	0.029367653492004302	-0.020681199665179485
0.01659149550407908	1.000103405878727	0.48940128799867605	0.030006123635319622	-0.021131395792941654
0.016944506046719057	1.0001078501781675	0.4893921256916786	0.030644596548953407	-0.021581630963548714
0.01729751658935904	1.0001123878066684	0.489382770853446	0.03128307229216712	-0.022031906009986377
0.01765052713199902	1.0001170187495168	0.48937322350649387	0.0319215509242423	-0.02248222176538457
0.018003537674638997	1.000121742991694	0.4893634836738075	0.03256003250448099	-0.022932579063020438
0.01835654821727898	1.0001265605178766	0.4893535513788418	0.03319851709220612	-0.023382978736321315
0.01870955875991896	1.0001314713124358	0.48934342664552194	0.03383700474676197	-0.023833421618867708
0.01906256930255894	1.000136475359437	0.48933310949824355	0.03447549552751451	-0.02428390854439627
0.01941557984519892	1.0001415726426404	0.489322599961873	0.035113989493851895	-0.02473444034680279
0.019768590387838902	1.0001467631455003	0.48931189806174796	0.03575248670518483	-0.025185017860145157
0.02012160093047888	1.0001520468511653	0.4893010038236774	0.03639098722094696	-0.02563564191864633
0.02047461147311886	1.0001574237424777	0.48928991727394233	0.03702949110059537	-0.026086313356697335
0.020827622015758843	1.0001628938019747	0.489278638439296	0.03766799840361089	-0.0265370330088602
0.02118063255839882	1.000168457011886	0.48926716734696407	0.038306509189498586	-0.026987801709870963
0.021533643101038804	1.0001741133541362	0.48925550402464546	0.038945023517788134	-0.027438620294642613
0.021886653643678783	1.0001798628103427	0.48924364850051233	0.03958354144803425	-0.027889489598268064
0.022239664186318765	1.0001857053618164	0.4892316008032106	0.04022206303981706	-0.028340410456023122
0.022592674728958744	1.000191640989562	0.4892193609618604	0.04086058835274258	-0.02879138370336945
0.02272688426302636	1.000193922045707	0.48921465714470236	0.04110334748712998	-0.028962851168681573
0.022945685271598723	1.000197669674277	0.48920692900605645	0.04149911744644307	-0.02924241017595752
0.023298695814238705	1.000203791396352	0.48919430496586847	0.04213765038057746	-0.029693490709629577
0.023651706356878684	1.00021000613587	0.48918148887184154	0.04277618721483176	-0.03014462614042261
0.024004716899518667	1.000216313872608	0.4891684807549966	0.04341472800891947	-0.03059581730457128
0.024357727442158646	1.0002227145860338	0.4891552806468309	0.044053272822582	-0.031047065038510895
0.024710737984798625	1.0002292082553095	0.4891418885793184	0.044691821715589046	-0.03149837017888035
0.025063748527438607	1.0002357948592882	0.48912830458491013	0.045330374747739044	-0.031949733562525104
0.025416759070078586	1.0002424743765155	0.48911452869653493	0.04596893197885953	-0.03240115602650007
0.025769769612718568	1.000249246785229	0.48910056094759946	0.04660749346880759	-0.032852638408072635
0.026122780155358547	1.0002561120633588	0.48908640137198905	0.04724605927747023	-0.033304181544725545
0.02647579069799853	1.0002630701885256	0.4890720500040681	0.0478846294647648	-0.033755786274159864
0.02682880124063851	1.000270121138042	0.4890575068786804	0.04852320409063941	-0.03420745343429793
0.027181811783278487	1.0002772648889122	0.4890427720311497	0.049161783215073335	-0.03465918386328628
0.02753482232591847	1.0002845014178314	0.48902784549728034	0.049800366898077375	-0.03511097839949858
0.02788783286855845	1.0002918307011859	0.48901272731335754	0.05043895519969434	-0.035562837881538564
0.02824084341119843	1.0002992527150527	0.48899741751614795	0.05107754817999937	-0.036014763148242965
0.02859385395383841	1.0003067674351998	0.4889819161429003	0.05171614589910041	-0.03646675503868444
0.028946864496478392	1.000314374837085	0.4889662232313458	0.052354748417138566	-0.036918814392174516
0.02929987503911837	1.0003220748958577	0.4889503388196987	0.05299335579428854	-0.03737094204826648
0.02965288558175835	1.000329867586356	0.4889342629466567	0.053631968090759	-0.03782313884675831
0.030005896124398333	1.0003377528831086	0.48891799565140176	0.05427058536679301	-0.03827540562769563
0.03035890666703831	1.0003457307603345	0.4889015369736004	0.05490920768266843	-0.03872774323137457
0.030711917209678294	1.0003538011919415	0.48888488695340443	0.0555478350986983	-0.03918015249834473
0.031064927752318273	1.0003619641515273	0.4888680456314513	0.05618646767523126	-0.03963263426941206
0.031199137286385892	1.0003650918618274	0.4888615926208965	0.05642926796749211	-0.03980468053219345
0.03141793829495825	1.0003702196123785	0.48885101304886486	0.05682510547265193	-0.04008518938564178
0.031770948837598234	1.0003785675474712	0.48883378924725585	0.05746374855138134	-0.040537818688361295
0.032123959380238216	1.0003870079294697	0.48881637426872243	0.058102396971877295	-0.040990523019163075
0.03247696992287819	1.0003955407307275	0.48879876815585094	0.05874105079463479	-0.04144330321990757
0.032829980465518174	1.0004041659232863	0.48878097095171624	0.059379710080186436	-0.04189616013272613
0.03318299100815816	1.000412883478876	0.4887629826998826	0.060018374889102805	-0.04234909460002387
0.03353600155079814	1.0004216933689145	0.488744803444404	0.060657045281992866	-0.04280210746448256
0.033889012093438114	1.000430595564508	0.48872643322982506	0.06129572131950436	-0.04325519956906355
0.0342420226360781	1.00043959003645	0.4887078721011813	0.06193440306232422	-0.04370837175701062
0.03459503317871808	1.000448676755221	0.48868912010400006	0.06257309057117896	-0.04416162487185288
0.034948043721358055	1.0004578556909896	0.4886701772843011	0.06321178390683505	-0.04461495975740766
0.03530105426399804	1.0004671268136105	0.4886510436885971	0.06385048313009933	-0.04506837725778338
0.03565406480663802	1.000476490092626	0.4886317193638943	0.06448918830181942	-0.04552187821738242
0.036007075349277995	1.000485945497264	0.4886122043576934	0.06512789948288406	-0.045975463480904005
0.03636008589191798	1.00049549299644	0.48859249871798993	0.06576661673422356	-0.046429133893347053
0.03671309643455796	1.0005051325587546	0.48857260249327517	0.06640534011681018	-0.04688289030001308
0.03706610697719794	1.0005148641524948	0.48855251573253644	0.0670440696916585	-0.04733673354650901
0.03741911751983792	1.0005246877456326	0.4885322384852584	0.06768280551982585	-0.04779066447875008
0.0377721280624779	1.0005346033058264	0.488511770801423	0.06832154766241262	-0.048244683942962684
0.03812513860511788	1.0005446108004195	0.48849111273151075	0.06896029618056278	-0.04869879278568722
0.03847814914775786	1.0005547101964392	0.48847026432650126	0.06959905113546414	-0.049152991853780935
0.03883115969039784	1.000564901460599	0.4884492256378737	0.07023781258834884	-0.049607281994420785
0.03918417023303782	1.0005751845592963	0.48842799671760795	0.07087658060049366	-0.05006166405510627
0.039537180775677805	1.0005855594586124	0.4884065776181849	0.07151535523322049	-0.05051613888366229
0.03967139030974542	1.000589527924205	0.488398384499435	0.07175820991647977	-0.05068894819619728
0.03989019131831778	1.000596026124313	0.48838496839258744	0.07215413654789661	-0.05097070732824195
0.04024320186095776	1.0006065845218473	0.4883631690943011	0.0727929246059352	-0.05142537023732943
0.040596212403597745	1.0006172346163484	0.48834117977731495	0.07343171946879563	-0.051880128459742776
0.04094922294623772	1.0006279763726327	0.4883190004961219	0.07407052119798391	-0.05233498284463676
0.0413022334888777	1.000638809755199	0.4882966313057201	0.074709329855053	-0.05278993424150568
0.041655244031517685	1.0006497347282297	0.4882740722616132	0.07534814550160329	-0.05324498350018619
0.04200825457415767	1.0006607512555887	0.4882513234198112	0.07598696819928291	-0.053700131470860106
0.04236126511679764	1.0006718593008233	0.4882283848368315	0.07662579800978815	-0.05415537900405723
0.042714275659437625	1.0006830588271618	0.4882052565696994	0.07726463499486383	-0.05461072695065814
0.04306728620207761	1.000694349797515	0.48818193867594895	0.07790347921630367	-0.05506617616189701
0.04342029674471758	1.0007057321744746	0.48815843121362384	0.0785423307359507	-0.05552172748936439
0.043773307287357566	1.0007172059203138	0.4881347342412781	0.07918118961569762	-0.05597738178501003
0.04412631782999755	1.0007287709969865	0.488110847817977	0.07982005591748718	-0.056433139901145624
0.04447932837263753	1.0007404273661276	0.48808677200329775	0.08045892970331257	-0.056889002690447665
0.044832338915277506	1.000752174989052	0.4880625068573305	0.08109781103521779	-0.057344971005960164
0.04518534945791749	1.0007640138267548	0.48803805244067894	0.08173669997529803	-0.05780104570109746
0.04553836000055747	1.0007759438399115	0.48801340881446126	0.08237559658570005	-0.05825722762964701
0.045891370543197446	1.0007879649888762	0.48798857604031115	0.08301450092862254	-0.0587135176457721
0.04624438108583743	1.000800077233683	0.48796355418037834	0.08365341306631656	-0.0591699166040147
0.04659739162847741	1.0008122805340443	0.4879383432973297	0.08429233306108577	-0.059626425359298144
0.04695040217111739	1.0008245748493518	0.48791294345434993	0.084931260975287	-0.06008304476692993
0.04730341271375737	1.0008369601386757	0.48788735471514266	0.08557019687133045	-0.06053977568260447
0.04765642325639735	1.0008494363607634	0.4878615771439311	0.08620914081168017	-0.06099661896240584
0.048009433799037333	1.0008620034740412	0.48783561080545895	0.08684809285885439	-0.061453575462810495
0.048143643333104946	1.000866805147675	0.4878256892647716	0.0870910153827226	-0.061627333639170806
0.04836244434167731	1.000874661436612	0.4878094557649915	0.08748705307542587	-0.061910646040690055
0.04871545488431729	1.0008874102062566	0.4877831120883163	0.08812602152402234	-0.06236783155331402
0.049068465426957274	1.0009002497404322	0.4877565798417443	0.0887649982673268	-0.06282513285835248
0.04942147596959725	1.0009131799962734	0.48772985909211036	0.08940398336807792	-0.06328255081387886
0.04977448651223723	1.00092620093059	0.48770294990677465	0.09004297688907043	-0.06374008627837267
0.050127497054877214	1.0009393124998684	0.4876758523536233	0.0906819788931554	-0.06419774011072216
0.050480507597517196	1.0009525146602711	0.4876485665010694	0.09132098944324073	-0.06465551317022707
0.05083351814015717	1.000965807367635	0.4876210924180539	0.09196000860229141	-0.06511340631660133
0.051186528682797154	1.000979190577473	0.4875934301740466	0.09259903643332995	-0.06557142040997578
0.051539539225437137	1.000992664244972	0.4875655798390472	0.09323807299943672	-0.06602955631090084
0.05189254976807711	1.0010062283249939	0.487537541483586	0.09387711836375032	-0.06648781488034917
0.052245560310717094	1.0010198827720742	0.48750931517872526	0.09451617258946789	-0.06694619697971847
0.05259857085335708	1.0010336275404228	0.4874809009960597	0.09515523573984558	-0.06740470347083402
0.05295158139599706	1.0010474625839225	0.48745229900771786	0.09579430787819881	-0.06786333521595148
0.053304591938637035	1.0010613878561292	0.487423509286363	0.09643338906790269	-0.06832209307775944
0.05365760248127702	1.0010754033102722	0.4873945319051941	0.09707247937239233	-0.06878097791938223
0.054010613023917	1.0010895088992526	0.4873653669379467	0.09771157885516324	-0.06923999060438243
0.054363623566556975	1.001103704575644	0.4873360144588941	0.09835068757977165	-0.06969913199676364
0.05471663410919696	1.0011179902916916	0.4873064745428483	0.09898980560983495	-0.07015840296097306
0.05506964465183694	1.0011323659993123	0.48727674726516124	0.09962893300903189	-0.07061780436190417
0.05542265519447692	1.0011468316500938	0.48724683270172536	0.10026806984110308	-0.07107733706489935
0.0557756657371169	1.0011613871952947	0.4872167309289751	0.10090721616985131	-0.07153700193575253
0.05612867627975688	1.001176032585844	0.4871864420238878	0.10154637205914181	-0.07199679984071179
0.05648168682239686	1.0011907677723408	0.4871559660639845	0.10218553757290275	-0.07245673164648203
0.056615896356464475	1.0011963934272663	0.4871443304819978	0.10242854165216853	-0.07263162641904405
0.05683469736503684	1.001205592705054	0.48712530312733154	0.10282471277512545	-0.0729167982202275
0.05718770790767682	1.0012205073339218	0.48709445329254114	0.10346389772986483	-0.0733770004295745
0.0575407184503168	1.001235511608551	0.4870634166387727	0.10410309250123972	-0.07383733914261392
0.057893728992956785	1.0012506054782178	0.48703219324573377	0.1047422971534332	-0.07429781522790391
0.05824673953559676	1.0012657888918661	0.48700078319368134	0.10538151175069294	-0.07475842955447236
0.05859975007823674	1.001281061798108	0.48696918656342275	0.10602073635733157	-0.07521918299181958
0.058952760620876725	1.0012964241452231	0.4869374034363169	0.10665997103772704	-0.07568007640992086
0.0593057711635167	1.0013118758811583	0.4869054338942752	0.10729921585632289	-0.076141110679229
0.05965878170615668	1.001327416953527	0.4868732780197629	0.10793847087762869	-0.07660228667067694
0.060011792248796665	1.001343047309609	0.48684093589580013	0.10857773616622031	-0.07706360525568026
0.06036480279143665	1.001358766896351	0.48680840760596295	0.10921701178674027	-0.07752506730613978
0.06071781333407662	1.0013745756603647	0.4867756932343847	0.10985629780389813	-0.07798667369444408
0.061070823876716605	1.001390473547927	0.48674279286575695	0.11049559428247076	-0.07844842529347204
0.06142383441935659	1.0014064605049802	0.48670970658533064	0.11113490128730269	-0.07891032297659539
0.06177684496199656	1.001422536477131	0.4866764344789175	0.11177421888330652	-0.07937236761768124
0.062129855504636546	1.0014387014096502	0.4866429766328909	0.11241354713546317	-0.07983456009109459
0.06248286604727653	1.001454955247472	0.4866093331341873	0.11305288610882222	-0.08029690127170083
0.0628358765899165	1.0014712979351952	0.48657550407030714	0.1136922358685023	-0.08075939203486827
0.06318888713255649	1.0014877294170803	0.4865414895293164	0.11433159647969139	-0.08122203325647064
0.06354189767519647	1.0015042496370512	0.4865072895998475	0.11497096800764714	-0.08168482581288955
0.06389490821783644	1.0015208585386934	0.4864729043711006	0.11561035051769719	-0.08214777058101705
0.06424791876047643	1.0015375560652549	0.4864383339328448	0.11624974407523954	-0.082610868438258
0.06460092930311641	1.0015543421596445	0.4864035783754195	0.11688914874574285	-0.08307412026253266
0.06495393984575638	1.0015712167644324	0.4863686377897354	0.1175285645947468	-0.08353752693227905
0.065088149379824	1.001577655456486	0.4863553053556886	0.11777166425593107	-0.08371374829574123
0.06530695038839637	1.0015881798218493	0.48633351226727584	0.11816799168786232	-0.08400108932645549
0.06565996093103635	1.001605231273786	0.4862982019000982	0.11880743009077203	-0.08446480832454296
0.06601297147367632	1.0016223710617933	0.4862627067808349	0.11944687986923053	-0.0849286848065477
0.06636598201631631	1.0016395991270812	0.4862270270026946	0.12008634108906466	-0.0853927196530034
0.06671899255895629	1.0016569154105184	0.486191162659464	0.12072581381617388	-0.08585691374497388
0.06707200310159628	1.0016743198526328	0.48615511384550836	0.1213652981165306	-0.08632126796405536
0.06742501364423625	1.0016918123936096	0.48611888065577347	0.12200479405618044	-0.08678578319237888
0.06777802418687623	1.0017093929732925	0.4860824631857863	0.12264430170124259	-0.0872504603126128
0.06813103472951622	1.001727061531182	0.48604586153165696	0.12328382111791013	-0.08771530020796506
0.0684840452721562	1.0017448180064354	0.4860090757900794	0.12392335237245032	-0.08818030376218566
0.06883705581479617	1.0017626623378666	0.4859721060583332	0.12456289553120493	-0.08864547185956906
0.06919006635743616	1.0017805944639455	0.4859349524342844	0.12520245066059055	-0.08911080538495643
0.06954307690007613	1.0017986143227973	0.48589761501638734	0.12584201782709886	-0.08957630522373816
0.06989608744271611	1.0018167218522027	0.4858600939036856	0.126481597097297	-0.0900419722618561
0.0702490979853561	1.0018349169895968	0.4858223891958136	0.12712118853782792	-0.09050780738580601
0.07060210852799607	1.001853199672069	0.48578450099299775	0.12776079221541048	-0.09097381148263978
0.07095511907063605	1.0018715698363623	0.4857464293960579	0.12840040819684	-0.09143998543996787
0.07130812961327604	1.0018900274188733	0.48570817450640863	0.1290400365489885	-0.09190633014596156
0.07166114015591601	1.0019085723556518	0.4856697364260608	0.12967967733880478	-0.0923728464893553
0.07201415069855599	1.0019272045823993	0.4856311152576227	0.13031933063331513	-0.09283953535944901
0.07236716124119598	1.0019459240344695	0.4855923111043016	0.13095899649962325	-0.09330639764611036
0.07272017178383595	1.0019647306468682	0.4855533240699051	0.1315986750049108	-0.09377343423977705
0.07307318232647594	1.0019836243542517	0.48551415425884237	0.13223836621643748	-0.09424064603145912
0.07342619286911592	1.002002605090927	0.4854748017761258	0.1328780702015416	-0.09470803391274121
0.07356040240318354	1.0020098441137402	0.48545979262347255	0.13312127982679486	-0.0948857744520301
0.0737792034117559	1.0020216727908515	0.4854352667273723	0.13351778702764014	-0.09517559877578478
0.07413221395439588	1.0020408273876324	0.48539554921880473	0.13415751676222912	-0.09564334151333043
0.07448522449703586	1.0020600688145254	0.4853556493572533	0.1347972594728839	-0.09611126301870006
0.07483823503967584	1.002079397004436	0.48531556725015706	0.13543701522725957	-0.09657936418579917
0.07519124558231582	1.002098811889917	0.4852753030055654	0.13607678409309099	-0.09704764590911905
0.0755442561249558	1.0021183134031697	0.4852348567321391	0.1367165661381933	-0.09751610908373898
0.07589726666759578	1.0021379014760425	0.48519422853915256	0.13735636143046215	-0.09798475460532849
0.07625027721023576	1.0021575760400308	0.4851534185364945	0.13799617003787396	-0.09845358337014948
0.07660328775287574	1.0021773370262759	0.48511242683466993	0.1386359920284862	-0.09892259627505844
0.07695629829551572	1.0021971843655657	0.4850712535448013	0.13927582747043765	-0.09939179421750864
0.0773093088381557	1.0022171179883332	0.4850298987786302	0.13991567643194883	-0.09986117809555226
0.07766231938079568	1.0022371378246562	0.4849883626485188	0.140555538981322	-0.10033074880784254
0.07801532992343567	1.0022572438042572	0.48494664526745146	0.14119541518694176	-0.100800507253636
0.07836834046607564	1.0022774358565023	0.484904746749036	0.14183530511727507	-0.10127045433279444
0.07872135100871562	1.0022977139104015	0.48486266720750537	0.14247520884087167	-0.1017405909457872
0.07907436155135561	1.0023180778946075	0.48482040675771926	0.1431151264263643	-0.10221091799369317
0.07942737209399559	1.0023385277374155	0.4847779655151654	0.14375505794246893	-0.10268143637820296
0.07978038263663556	1.0023590633667625	0.4847353435959614	0.14439500345798514	-0.10315214700162093
0.08013339317927555	1.0023796847102273	0.48469254111685595	0.1450349630417963	-0.10362305076686733
0.08048640372191553	1.0024003916950295	0.4846495581952308	0.1456749367628699	-0.10409414857748034
0.0808394142645555	1.0024211842480288	0.48460639494910196	0.14631492469025772	-0.10456544133761812
0.08119242480719549	1.0024420622957257	0.48456305149712137	0.1469549268930962	-0.1050369299520609
0.08154543534983547	1.002463025764259	0.4845195279585786	0.1475949434406066	-0.10550861532621293
0.08189844589247544	1.0024840745794075	0.4844758244534024	0.14823497440209543	-0.10598049836610463
0.08203265542654306	1.0024920994126791	0.48445916181736204	0.1484783087698621	-0.10615995356388726
0.08225145643511543	1.0025052086665875	0.4844319411021622	0.14887501984695442	-0.10645257997839448
0.0826044669777554	1.002526427950854	0.4843878780260697	0.14951507984466114	-0.10692486107037114
0.08295747752039538	1.002547732356898	0.4843436353469807	0.15015515446477892	-0.10739734254995531
0.08331048806303537	1.0025691218090491	0.4842992131873965	0.15079524377695736	-0.10787002532570185
0.08366349860567535	1.002590596231272	0.4842546116704655	0.15143534785093238	-0.10834291030680163
0.08401650914831534	1.0026121555471674	0.4842098309199852	0.15207546675652664	-0.10881599840308359
0.08436951969095531	1.0026337996799715	0.48416487106040335	0.15271560056364966	-0.10928929052501658
0.08472253023359529	1.002655528552555	0.48411973221681986	0.1533557493422982	-0.10976278758371137
0.08507554077623528	1.0026773420874224	0.48407441451498856	0.15399591316255634	-0.11023649049092256
0.08542855131887525	1.0026992402067127	0.48402891808131854	0.15463609209459586	-0.11071040015905045
0.08578156186151523	1.0027212228321973	0.4839832430428762	0.15527628620867642	-0.11118451750114297
0.08613457240415522	1.0027432898852806	0.4839373895273867	0.1559164955751458	-0.11165884343089755
0.08648758294679519	1.0027654412869986	0.48389135766323554	0.1565567202644402	-0.11213337886266302
0.08684059348943517	1.0027876769580188	0.48384514757947067	0.15719696034708436	-0.11260812471144142
0.08719360403207516	1.0028099968186401	0.4837987594058038	0.15783721589369193	-0.11308308189288989
0.08754661457471513	1.002832400788791	0.4837521932726123	0.1584774869749656	-0.11355825132332248
0.0878996251173551	1.0028548887880304	0.48370544931094084	0.1591177736616974	-0.11403363391971197
0.0882526356599951	1.002877460735546	0.4836585276525031	0.15975807602476888	-0.11450923059969169
0.08860564620263507	1.0029001165501548	0.48361142842968374	0.1603983941351513	-0.1149850422815573
0.08895865674527506	1.0029228561503012	0.48356415177553985	0.16103872806390604	-0.11546106988426862
0.08931166728791504	1.0029456794540579	0.48351669782380274	0.1616790778821846	-0.11593731432745132
0.08966467783055501	1.0029685863791238	0.48346906670887996	0.16231944366122894	-0.11641377653139869
0.090017688373195	1.0029915768428248	0.4834212585658567	0.1629598254723717	-0.11689045741707348
0.09037069891583498	1.0030146507621123	0.4833732735304979	0.1636002233870364	-0.11736735790610947
0.0905049084499026	1.003023445012892	0.48335498392811244	0.1638436977088419	-0.11754872642481907
0.09072370945847495	1.0030378080535636	0.4833251117392498	0.16424063747673762	-0.11784447892081332
0.09107672000111494	1.0030610486333797	0.4832767733292419	0.1648810678130813	-0.1183218213841662
0.09142973054375492	1.0030843724173868	0.48322825843828854	0.1655215144677648	-0.11879938621982548
0.09178274108639489	1.0031077793210341	0.4831795672048909	0.16616197751257739	-0.11927717435212641
0.09213575162903488	1.0031312692593934	0.4831306997682388	0.16680245701940014	-0.1197551867060838
0.09248876217167486	1.0031548421471599	0.4830816562682125	0.16744295306020632	-0.12023342420739362
0.09284177271431483	1.0031784978986498	0.4830324368453844	0.16808346570706154	-0.12071188778243465
0.09319478325695482	1.0032022364278006	0.48298304164102107	0.16872399503212396	-0.12119057835827012
0.0935477937995948	1.0032260576481704	0.48293347079708493	0.16936454110764457	-0.12166949686264925
0.09390080434223479	1.003249961472938	0.4828837244562364	0.1700051040059672	-0.12214864422400888
0.09425381488487476	1.0032739478149009	0.48283380276183524	0.17064568379952894	-0.12262802137147502
0.09460682542751474	1.0032980165864753	0.482783705857943	0.17128628056086018	-0.12310762923486444
0.09495983597015473	1.0033221676996964	0.48273343388932455	0.17192689436258482	-0.12358746874468614
0.0953128465127947	1.0033464010662165	0.4826829870014499	0.1725675252774206	-0.12406754083214291
0.09566585705543468	1.003370716597305	0.48263236534049647	0.1732081733781791	-0.12454784642913289
0.09601886759807467	1.0033951142038477	0.4825815690533506	0.17384883873776596	-0.12502838646825096
0.09637187814071464	1.0034195937963464	0.48253059828760975	0.17448952142918125	-0.1255091618827903
0.09672488868335462	1.0034441552849178	0.48247945319158414	0.17513022152551944	-0.1259901736067438
0.09707789922599461	1.0034687985792934	0.4824281339142989	0.17577093909996963	-0.12647142257480556
0.09743090976863458	1.0034935235888187	0.482376640605496	0.1764116742258158	-0.12695290972237225
0.09778392031127456	1.0035183302224524	0.48232497341563607	0.1770524269764369	-0.12743463598554455
0.09813693085391455	1.003543218388766	0.4822731324959003	0.17769319742530712	-0.12791660230112858
0.09848994139655452	1.0035681879959433	0.4822211179981926	0.17833398564599595	-0.12839880960663727
0.0988429519391945	1.003593238951779	0.48216893007514156	0.17897479171216843	-0.12888125884029164
0.09897716147326212	1.003602784288747	0.48214904350839854	0.1792184216648047	-0.12906474277261126
0.09919596248183449	1.0036183711636795	0.48211656888010207	0.17961561569758527	-0.1293639509410223
0.09954897302447446	1.0036435845386604	0.4820640345671578	0.1802564576761031	-0.12984688684847057
0.09990198356711445	1.003668878983348	0.48201132729112284	0.1808973177216745	-0.13033006750299006
0.10025499410975443	1.0036942544039766	0.4819584472075438	0.18153819590834824	-0.1308134938456477
0.1006080046523944	1.0037197107063895	0.481905394472702	0.18217909231026946	-0.1312971668182252
0.10096101519503439	1.0037452477960374	0.4818521692436149	0.18282000700167977	-0.13178108736322022
0.10131402573767437	1.0037708655779778	0.481798771678039	0.18346094005691743	-0.13226525642384765
0.10166703628031434	1.003796563956875	0.481745201934471	0.1841018915504175	-0.13274967494404083
0.10202004682295433	1.0038223428369992	0.4816914601721506	0.184742861556712	-0.13323434386845276
0.10237305736559431	1.003848202122225	0.4816375465510619	0.18538385015043	-0.13371926414245724
0.10272606790823428	1.003874141716032	0.48158346123193585	0.18602485740629784	-0.13420443671215013
0.10307907845087427	1.0039001615215035	0.48152920437625224	0.18666588339913928	-0.1346898625243504
0.10343208899351425	1.003926261441326	0.48147477614624157	0.1873069282038755	-0.13517554252660138
0.10378509953615422	1.003952441377788	0.4814201767048874	0.18794799189552544	-0.13566147766717176
0.10413811007879421	1.003978701232781	0.4813654062159284	0.18858907454920573	-0.1361476688950568
0.10449112062143419	1.004005040907796	0.4813104648438602	0.18923017624013103	-0.1366341171599793
0.10484413116407418	1.0040314603039262	0.48125535275393766	0.18987129704361397	-0.13712082341239074
0.10519714170671415	1.0040579593218635	0.48120007011217714	0.1905124370350654	-0.13760778860347225
0.10555015224935413	1.0040845378618992	0.48114461708535833	0.19115359628999443	-0.13809501368513571
0.10590316279199412	1.0041111958239237	0.48108899384102655	0.19179477488400865	-0.13858249961002467
0.1062561733346341	1.0041379331074243	0.4810332005474947	0.19243597289281417	-0.13907024733151538
0.10660918387727407	1.004164749611486	0.48097723737384573	0.19307719039221577	-0.13955825780371778
0.10696219441991406	1.0041916452347903	0.4809211044899345	0.19371842745811696	-0.14004653198147635
0.10731520496255403	1.0042186198756147	0.48086480206639004	0.19435968416652025	-0.14053507082037112
0.10744941449662165	1.004228895956374	0.4808433522489258	0.19460348591881396	-0.14072087590099203
0.10766821550519401	1.004245673431831	0.48080833027461767	0.19500096059352703	-0.14102387527671853
0.108021226047834	1.0042728058009063	0.48075168928680134	0.19564225681533787	-0.14151294630757227
0.10837423659047397	1.004300016879901	0.48069487927590554	0.1962835729082525	-0.14200228487072425
0.10872724713311395	1.0043273065654688	0.4806379004156777	0.19692490894867	-0.14249189192470538
0.10908025767575394	1.0043546747538554	0.4805807528806504	0.1975662650130889	-0.1429817684287863
0.10943326821839391	1.0043821213408985	0.48052343684614335	0.19820764117810713	-0.1434719153429783
0.10978627876103389	1.004409646222027	0.48046595248826585	0.1988490375204223	-0.14396233362803412
0.11013928930367388	1.0044372492922597	0.48040829998391893	0.19949045411683167	-0.14445302424544856
0.11049229984631385	1.004464930446205	0.48035047951079757	0.20013189104423232	-0.14494398815745932
0.11084531038895384	1.0044926895780601	0.48029249124739287	0.20077334837962119	-0.1454352263270477
0.11119832093159382	1.004520526581611	0.4802343353729944	0.2014148262000951	-0.14592673971793924
0.1115513314742338	1.0045484413502308	0.4801760120676925	0.202056324582851	-0.14641852929460444
0.11190434201687378	1.004576433776879	0.4801175215123803	0.2026978436051859	-0.14691059602225942
0.11225735255951376	1.0046045037541016	0.48005886388875635	0.20333938334449694	-0.14740294086686648
0.11261036310215373	1.00463265117403	0.4800000393793265	0.20398094387828158	-0.14789556479513466
0.11296337364479372	1.00466087592838	0.47994104816740657	0.20462252528413763	-0.14838846877452053
0.1133163841874337	1.0046891779084515	0.47988189043712437	0.20526412763976318	-0.1488816537732285
0.11366939473007368	1.0047175570051274	0.4798225663734221	0.20590575102295686	-0.14937512076021145
0.11402240527271366	1.0047460131088737	0.4797630761620586	0.20654739551161777	-0.1498688707051713
0.11437541581535364	1.0047745461097373	0.4797034199896119	0.20718906118374558	-0.1503629045785594
0.11472842635799362	1.0048031558973465	0.4796435980434812	0.20783074811744057	-0.15085722335157697
0.1150814369006336	1.0048318423609102	0.4795836105118896	0.20847245639090375	-0.15135182799617572
0.11543444744327358	1.0048606053892164	0.47952345758388587	0.2091141860824368	-0.151846719485058
0.11578745798591357	1.0048894448706325	0.47946313944934743	0.20975593727044217	-0.15234189879167742
0.11592166751998118	1.0049004292621064	0.47944016405714857	0.20999992750368665	-0.15253023456184286
0.11614046852855354	1.0049183606931036	0.4794026562989825	0.2103977100334231	-0.15283736689023908
0.11649347907119352	1.0049473527441521	0.47934200832433205	0.21103950444998382	-0.15333312475569996
0.11684648961383351	1.0049764209108778	0.47928119571777295	0.21168132059882924	-0.15382917336376917
0.11719950015647349	1.0050055650799554	0.47922021867251957	0.21232315855876532	-0.15432551369090836
0.11755251069911346	1.0050347851376356	0.47915907738262675	0.21296501840869894	-0.1548221467143319
0.11790552124175345	1.0050640809697429	0.4790977720429919	0.21360690022763798	-0.15531907341200712
0.11825853178439343	1.0050934524616757	0.47903630284935755	0.2142488040946913	-0.15581629476265457
0.1186115423270334	1.0051228994984058	0.47897466999831356	0.21489073008906875	-0.15631381174574813
0.11896455286967339	1.0051524219644767	0.4789128736872999	0.2155326782900813	-0.1568116253415153
0.11931756341231337	1.0051820197440033	0.4788509141146086	0.2161746487771409	-0.15730973653093716
0.11967057395495334	1.0052116927206716	0.4787887914793868	0.21681664162976066	-0.1578081462957487
0.12002358449759333	1.0052414407777368	0.4787265059816385	0.21745865692755467	-0.15830685561843869
0.1203765950402333	1.005271263798024	0.4786640578222276	0.2181006947502382	-0.15880586548224984
0.1207296055828733	1.0053011616639265	0.47860144720288006	0.21874275517762748	-0.15930517687117887
0.12108261612551327	1.005331134257405	0.4785386743261864	0.21938483828963998	-0.15980479076997645
0.12143562666815325	1.0053611814599874	0.47847573939560434	0.22002694416629412	-0.16030470816414713
0.12178863721079324	1.0053913031527677	0.47841264261546107	0.22066907288770946	-0.16080493003994942
0.12214164775343321	1.005421499216405	0.4783493841909559	0.22131122453410662	-0.16130545738439564
0.12249465829607319	1.0054517695311231	0.4782859643281626	0.22195339918580725	-0.16180629118525175
0.12284766883871318	1.0054821139767098	0.47822238323403227	0.22259559692323408	-0.16230743243103735
0.12320067938135315	1.0055125324325158	0.4781586411163953	0.2232378178269107	-0.1628088821110254
0.12355368992399313	1.005543024777454	0.4780947381839643	0.22388006197746194	-0.1633106412152421
0.12390670046663312	1.005573590889999	0.47803067464633675	0.22452232945561332	-0.1638127107344666
0.12425971100927309	1.0056042306481856	0.47796645071399707	0.2251646203421915	-0.16431509166023084
0.12439392054334071	1.0056158987402795	0.4779419916603628	0.22540881626320705	-0.16450617157507863
0.12461272155191307	1.0056349439296093	0.4779020665983195	0.22580693471812388	-0.16481778498481922
0.12496573209455306	1.0056657306114243	0.47783752251157074	0.22644927266443884	-0.16532079170126826
0.12531874263719303	1.005696590570343	0.4777728186669121	0.2270916342622655	-0.1658241128033663
0.125671753179833	1.0057275236826355	0.4777079552784026	0.22773401959283374	-0.16632774928565322
0.12602476372247298	1.0057585298241292	0.47764293256100104	0.22837642873747424	-0.1668317021434198
0.12637777426511299	1.005789608870207	0.47757775073056913	0.22901886177761827	-0.16733597237270761
0.12673078480775296	1.0058207606958067	0.47751241000387357	0.22966131879479773	-0.1678405609703083
0.12708379535039294	1.005851985175421	0.4774469105985889	0.23030379987064512	-0.1683454689337632
0.1274368058930329	1.0058832821830965	0.4773812527333003	0.2309463050868934	-0.16885069726136281
0.1277898164356729	1.0059146515924318	0.4773154366275057	0.23158883452537593	-0.16935624695214627
0.12814282697831286	1.005946093276578	0.477249462501619	0.2322313882680265	-0.16986211900590073
0.12849583752095287	1.0059776071082376	0.47718333057697226	0.23287396639687916	-0.17036831442316075
0.12884884806359284	1.0060091929596628	0.47711704107581854	0.23351656899406809	-0.17087483420520763
0.12920185860623282	1.0060408507026564	0.4770505942213346	0.23415919614182767	-0.17138167935406887
0.1295548691488728	1.006072580208569	0.4769839902376233	0.23480184792249234	-0.17188885087251723
0.12990787969151277	1.0061043813483	0.47691722934971664	0.23544452441849648	-0.1723963497640702
0.13026089023415277	1.0061362539922956	0.4768503117835781	0.23608722571237425	-0.1729041770329891
0.13061390077679275	1.0061681980105481	0.47678323776610554	0.2367299518867597	-0.1734123336842783
0.13096691131943272	1.006200213272596	0.4767160075251338	0.23737270302438643	-0.17392082072368448
0.1313199218620727	1.0062322996475221	0.4766486212894374	0.23801547920808772	-0.17442963915769552
0.13167293240471267	1.0062644570039534	0.4765810792887332	0.2386582805207962	-0.17493878999353987
0.13202594294735265	1.0062966852100594	0.4765133817536834	0.23930110704554394	-0.1754482742391854
0.13237895348999265	1.0063289841335525	0.4764455289158977	0.2399439588654622	-0.17595809290333858
0.13273196403263263	1.0063613536416867	0.47637752100793657	0.24058683606378128	-0.1764682469954433
0.13286617356670025	1.0063736785545045	0.4763516247427324	0.24083125540944203	-0.17666228846246493
0.1330849745752726	1.0063937936012557	0.4763093582633137	0.24122973872383058	-0.17697873752567997
0.13343798511791258	1.0064263038785939	0.47624104091649894	0.24187266692903833	-0.17748956550496442
0.13379099566055255	1.0064588843395745	0.4761725692029208	0.24251562076293146	-0.1780007319449467
0.13414400620319256	1.0064915348496084	0.47610394335896933	0.2431586003091355	-0.17851223785801001
0.13449701674583253	1.0065242552736444	0.476035163621999	0.24380160565137446	-0.1790240842572695
0.1348500272884725	1.0065570454761676	0.4759662302303313	0.2444446368734707	-0.17953627215657103
0.13520303783111248	1.0065899053211984	0.4758971434232576	0.24508769405934466	-0.1800488025704899
0.13555604837375246	1.0066228346722925	0.47582790344104203	0.24573077729301487	-0.18056167651432967
0.13590905891639243	1.0066558333925393	0.47575851052492396	0.2463738866585977	-0.18107489500412058
0.13626206945903244	1.0066889013445615	0.4756889649171212	0.24701702224030722	-0.1815884590566185
0.1366150800016724	1.0067220383905138	0.47561926686083256	0.24766018412245505	-0.18210236968930327
0.1369680905443124	1.0067552443920826	0.47554941660024075	0.24830337238945016	-0.18261662792037742
0.13732110108695236	1.0067885192104853	0.4754794143805152	0.24894658712579879	-0.18313123476876456
0.13767411162959234	1.006821862706468	0.47540926044781495	0.24958982841610408	-0.18364619125410803
0.1380271221722323	1.0068552747403066	0.47533895504929125	0.2502330963450662	-0.18416149839676912
0.13838013271487232	1.0068887551718049	0.47526849843309077	0.25087639099748177	-0.18467715721782574
0.1387331432575123	1.006922303860294	0.4751978908483582	0.251519712458244	-0.18519316873907055
0.13908615380015227	1.0069559206646306	0.4751271325452391	0.25216306081234247	-0.1857095339830094
0.13943916434279224	1.0069896054431982	0.475056223774883	0.25280643614486265	-0.1862262539728597
0.13979217488543222	1.0070233580539039	0.474985164789446	0.253449838540986	-0.18674332973254845
0.14014518542807222	1.0070571783541789	0.47491395584209395	0.25409326808598964	-0.18726076228671068
0.1404981959707122	1.0070910662009778	0.47484259718700494	0.2547367248652462	-0.18777855266068746
0.14085120651335217	1.0071250214507768	0.47477108907937265	0.2553802089642235	-0.18829670188052416
0.14120421705599215	1.007159043959573	0.4746994317754088	0.2560237204684843	-0.18881521097296838
0.14133842659005977	1.0071719964446086	0.4746721496083183	0.2562683815004111	-0.18901243530800052
0.14155722759863212	1.007193133582885	0.47462762553234655	0.25666725946368646	-0.1893340809654682
0.1419102381412721	1.0072272901757497	0.47455567060844306	0.2573108260355821	-0.18985331288616997
0.1422632486839121	1.0072615135927234	0.4744835672629824	0.25795442027001786	-0.19037290776391644
0.14261625922655208	1.0072958036878799	0.47441131575627876	0.2585980422529345	-0.19089286662824467
0.14296926976919205	1.0073301603148095	0.47433891634967923	0.25924169207036646	-0.19141319050938377
0.14332228031183203	1.0073645833266196	0.4742663693055667	0.25988536980844207	-0.1919338804382529
0.143675290854472	1.0073990725759319	0.4741936748873629	0.2605290755533829	-0.19245493744645906
0.14402830139711198	1.0074336279148823	0.47412083335953126	0.26117280939150356	-0.1929763625662947
0.14438131193975198	1.0074682491951208	0.47404784498758	0.26181657140921166	-0.19349815683073557
0.14473432248239196	1.0075029362678096	0.4739747100380651	0.26246036169300724	-0.19402032127343835
0.14508733302503193	1.0075376889836225	0.4739014287785931	0.2631041803294828	-0.1945428569287383
0.1454403435676719	1.007572507192744	0.47382800147782433	0.2637480274053228	-0.19506576483164673
0.14579335411031188	1.0076073907448688	0.47375442840547577	0.2643919030073036	-0.1955890460178487
0.1461463646529519	1.0076423394892007	0.473680709832324	0.2650358072222928	-0.19611270152370042
0.14649937519559186	1.0076773532744512	0.4736068460302084	0.26567974013724943	-0.19663673238622661
0.14685238573823184	1.0077124319488395	0.47353283727203405	0.2663237018392232	-0.19716113964311816
0.14720539628087181	1.0077475753600913	0.4734586838317746	0.2669676924153547	-0.1976859243327292
0.1475584068235118	1.0077827833554374	0.47338438598447546	0.26761171195287453	-0.19821108749407454
0.14791141736615177	1.0078180557816134	0.4733099440062571	0.2682557605391034	-0.19873663016682702
0.14826442790879177	1.0078533924848587	0.4732353581743175	0.2688998382614517	-0.1992625533913146
0.14861743845143174	1.0078887933109157	0.4731606287669356	0.26954394520741926	-0.19978885820851752
0.14897044899407172	1.0079242581050285	0.4730857560634743	0.2701880814645947	-0.20031554566006554
0.1493234595367117	1.0079597867119425	0.4730107403443835	0.2708322471206557	-0.20084261678823492
0.14967647007935167	1.007995378975903	0.4729355818912031	0.2714764422633679	-0.20137007263594547
0.1498106796134193	1.0080089273118182	0.472906970338247	0.2717213637513391	-0.20157070492100848
0.15002948062199167	1.0080310347406551	0.47286028098656613	0.2721206669805853	-0.20189791424675763
0.15038249116463165	1.0080667538494419	0.47278483791420184	0.2727649213602494	-0.2024261426648692
0.15073550170727162	1.0081025361450042	0.47270925295893873	0.27340920549038916	-0.2029547589351124
0.1510885122499116	1.0081383814695795	0.47263352640670775	0.27405351945912043	-0.20348376410295063
0.15144152279255158	1.0081742896649006	0.47255765854454523	0.2746978633546458	-0.20401315921447535
0.15179453333519155	1.0082102605721959	0.4724816496605962	0.2753422372652539	-0.20454294531640263
0.15214754387783155	1.008246294032187	0.4724055000441172	0.2759866412793196	-0.20507312345607004
0.15250055442047153	1.008282389885089	0.4723292099854798	0.2766310754853029	-0.20560369468143316
0.1528535649631115	1.0083185479706092	0.47225277977617325	0.2772755399717493	-0.2061346600410622
0.15320657550575148	1.0083547681279457	0.472176209708808	0.2779200348272888	-0.20666602058413858
0.15355958604839146	1.0083910501957873	0.4720995000771188	0.27856456014063574	-0.20719777736045128
0.15391259659103143	1.0084273940123125	0.47202265117596753	0.2792091160005887	-0.2077299314203935
0.15426560713367143	1.0084637994151877	0.4719456633013465	0.2798537024960295	-0.20826248381495882
0.1546186176763114	1.0085002662415676	0.4718685367503819	0.28049831971592337	-0.20879543559573768
0.15497162821895138	1.0085367943280932	0.4717912718213364	0.28114296774931813	-0.20932878781491351
0.15532463876159136	1.0085733835108917	0.4717138688136128	0.28178764668534395	-0.20986254152525916
0.15567764930423134	1.0086100336255748	0.47163632802775707	0.28243235661321303	-0.21039669778013287
0.15603065984687134	1.0086467445072387	0.47155864976546125	0.28307709762221883	-0.2109312576334745
0.15638367038951131	1.0086835159904626	0.47148083432956694	0.2837218698017361	-0.21146622213980157
0.1567366809321513	1.0087203479093079	0.47140288202406844	0.28436667324121984	-0.21200159235420524
0.15708969147479127	1.008757240097317	0.4713247931541158	0.2850115080302056	-0.2125373693323463
0.15744270201743124	1.0087941923875134	0.47124656802601816	0.28565637425830837	-0.21307355413045112
0.15779571256007122	1.0088312046124	0.47116820694724687	0.28630127201522243	-0.21361014780530732
0.15814872310271122	1.0088682766039574	0.47108971022643875	0.28694620139072097	-0.2141471514142598
0.15828293263677884	1.0088823864877863	0.471059831378464	0.2871914025832008	-0.2143514202392684
0.1585017336453512	1.008905408193645	0.4710110781733991	0.2875911624746553	-0.21468456601520627
0.15885474418799117	1.0089425992123986	0.4709323110991053	0.28823615535695474	-0.21522239266659302
0.15920775473063115	1.00897984949063	0.47085340931570974	0.28888118012762587	-0.21576063242741056
0.15956076527327112	1.0090171588582253	0.4707743731365431	0.2895262368767521	-0.21629928635718915
0.1599137758159111	1.0090545271445457	0.47069520287611755	0.29017132569449344	-0.21683835551599426
0.1602667863585511	1.009091954178425	0.4706158988501301	0.29081644667108547	-0.21737784096442214
0.16061979690119108	1.0091294397881692	0.47053646137546584	0.29146159989683945	-0.21791774376359507
0.16097280744383105	1.0091669838015558	0.47045689077020103	0.2921067854621413	-0.21845806497515685
0.16132581798647103	1.0092045860458327	0.4703771873536064	0.29275200345745145	-0.21899880566126792
0.161678828529111	1.0092422463477175	0.4702973514461506	0.293397253973304	-0.21953996688460065
0.162031839071751	1.009279964533396	0.47021738336950314	0.29404253710030653	-0.22008154970833452
0.16238484961439098	1.0093177404285223	0.470137283446538	0.2946878529291393	-0.22062355519615118
0.16273786015703096	1.0093555738582165	0.4700570520013365	0.29533320155055476	-0.22116598441222948
0.16309087069967093	1.0093934646470653	0.46997668935919107	0.29597858305537716	-0.22170883842124045
0.1634438812423109	1.0094314126191197	0.46989619584660797	0.2966239975345018	-0.22225211828834224
0.16379689178495088	1.0094694175978955	0.4698155717913111	0.29726944507889463	-0.22279582507917498
0.16414990232759089	1.0095074794063712	0.46973481752224483	0.2979149257795916	-0.22333995985985544
0.16450291287023086	1.0095455978669876	0.46965393336957767	0.298560439727698	-0.223884523696972
0.16485592341287084	1.0095837728016466	0.4695729196647053	0.2992059870143882	-0.22442951765757915
0.1652089339555108	1.0096220040317112	0.469491776740254	0.2998515677309046	-0.22497494280919203
0.1655619444981508	1.009660291378003	0.46941050493008385	0.30049718196855757	-0.2255208002197812
0.16591495504079076	1.0096986346608028	0.4693291045692922	0.3011428298187243	-0.2260670909577669
0.16626796558343077	1.009737033699849	0.4692475759942168	0.30178851137284873	-0.22661381609201356
0.16662097612607074	1.0097754883143366	0.4691659195424393	0.3024342267224405	-0.2271609766918242
0.16675518566013836	1.009790122749239	0.46913484145354695	0.3026797273024664	-0.22736911375974841
0.16697398666871072	1.0098139983229169	0.4690841355527883	0.3030799759590747	-0.2277085738269346
0.1673269972113507	1.009852563543695	0.469002224365343	0.30372575917439093	-0.22825660856750757
0.16768000775399067	1.0098911837942317	0.4689201863214362	0.3043715764600929	-0.22880508198412716
0.16803301829663067	1.0099298588915395	0.4688380217636581	0.30501742790794767	-0.22935399514779264
0.16838602883927065	1.0099685886520842	0.4687557310358588	0.3056633136097851	-0.22990334912991264
0.16873903938191062	1.010007372891782	0.46867331448315264	0.3063092336574971	-0.23045314500229896
0.1690920499245506	1.010046211426	0.4685907724519208	0.3069551881430372	-0.23100338383716068
0.16944506046719057	1.0100851040695549	0.46850810528981496	0.3076011771584194	-0.2315540667070977
0.16979807100983055	1.0101240506367115	0.46842531334576065	0.3082472007957181	-0.23210519468509472
0.17015108155247055	1.010163050941183	0.46834239696996033	0.30889325914706706	-0.23265676884451483
0.17050409209511053	1.0102021047961287	0.4682593565138971	0.30953935230465884	-0.2332087902590932
0.1708571026377505	1.0102412120141542	0.4681761923303379	0.310185480360744	-0.23376126000293043
0.17121011318039048	1.0102803724073097	0.4680929047733368	0.31083164340763064	-0.2343141791504863
0.17156312372303045	1.0103195857870901	0.46800949419823834	0.3114778415376835	-0.234867548776573
0.17191613426567046	1.0103588519644326	0.46792596096168115	0.3121240748433231	-0.23542136995634855
0.17226914480831043	1.0103981707497176	0.4678423054216009	0.3127703434170255	-0.23597564376530997
0.1726221553509504	1.010437541952766	0.4677585279372341	0.3134166473513212	-0.23653037127928658
0.17297516589359038	1.0104769653828396	0.46767462886912115	0.31406298673879446	-0.2370855535744331
0.17332817643623036	1.0105164408486398	0.4675906085791099	0.31470936167208274	-0.23764119172722267
0.17368118697887033	1.0105559681583065	0.46750646743035884	0.3153557722438758	-0.23819728681443986
0.17403419752151034	1.0105955471194172	0.46742220578734067	0.31600221854691485	-0.2387538399131736
0.1743872080641503	1.0106351775389868	0.46733782401584556	0.31664870067399215	-0.2393108521008099
0.1747402186067903	1.0106748592234658	0.4672533224829846	0.3172952187179499	-0.23986832445502482
0.17509322914943026	1.0107145919787395	0.4671687015571931	0.3179417727716796	-0.240426258053777
0.17522743868349788	1.0107297111597677	0.46713649865016005	0.3181875927962002	-0.24063849762627784
0.17544623969207024	1.0107543756101278	0.46708396160823396	0.31858836292812137	-0.24098465397530025
0.1757992502347102	1.010794209922384	0.4669991030072012	0.31923498928026295	-0.24154351329809623
0.17615226077735022	1.0108340947196932	0.4669141261265232	0.31988165192113904	-0.2421028371009268
0.1765052713199902	1.0108740298056726	0.46682903133996617	0.3205283509438306	-0.2426626264628065
0.17685828186263017	1.0109140149833697	0.46674381902263745	0.32117508644146375	-0.24322288246299476
0.17721129240527014	1.0109540500552618	0.46665848955098904	0.3218218585072093	-0.24378360618098815
0.17756430294791012	1.0109941348232552	0.46657304330282084	0.32246866723428164	-0.24434479869651274
0.17791731349055012	1.0110342690886833	0.46648748065728407	0.32311551271593814	-0.24490646108951583
0.1782703240331901	1.0110744526523079	0.4664018019948848	0.32376239504547805	-0.24546859444015826
0.17862333457583007	1.0111146853143163	0.46631600769748716	0.32440931431624204	-0.2460311998288062
0.17897634511847005	1.0111549668743205	0.4662300981483169	0.32505627062161085	-0.24659427833602302
0.17932935566111002	1.011195297131358	0.46614407373196465	0.325703264055005	-0.2471578310425611
0.17968236620375	1.0112356758838894	0.46605793483438934	0.3263502947098833	-0.2477218590293534
0.18003537674639	1.0112761029297979	0.4659716818429217	0.3269973626797426	-0.2482863633775052
0.18038838728902998	1.0113165780663884	0.46588531514626746	0.32764446805811653	-0.24885134516828566
0.18074139783166995	1.0113571010903868	0.465798835134511	0.3282916109385745	-0.24941680548311906
0.18109440837430993	1.0113976717979394	0.4657122421991185	0.32893879141472127	-0.24998274540357643
0.1814474189169499	1.011438289984611	0.4656255367329415	0.3295860095801956	-0.2505491660113666
0.18180042945958988	1.0114789554453854	0.4655387191302202	0.3302332655286696	-0.2511160683883276
0.18215344000222988	1.0115196679746634	0.46545178978658697	0.33088055935384764	-0.25168345361641764
0.18250645054486986	1.0115604273662624	0.4653647490990696	0.33152789114946557	-0.2522513227777063
0.18285946108750983	1.011601233413416	0.4652775974660948	0.3321752610092897	-0.2528196769543653
0.1832124716301498	1.0116420859087716	0.46519033528749154	0.33282266902711577	-0.25338851722865946
0.18356548217278978	1.0116829846443918	0.4651029629644945	0.33347011529676834	-0.25395784468293764
0.1836996917068574	1.0116985458441523	0.4650697164491121	0.33371627511738133	-0.2541744228409217
0.1839184927154298	1.0117239294117515	0.46501548089974737	0.3341175999120994	-0.2545276603996232
0.18427150325806976	1.0117649200017387	0.46492788949730635	0.33476512296698757	-0.25509796546120467
0.18462451380070974	1.0118059562046517	0.4648401891626434	0.33541268455533735	-0.2556687609502265
0.18497752434334971	1.0118470378102007	0.4647523803026498	0.33606028477107774	-0.2562400479492792
0.1853305348859897	1.0118881646075044	0.46466446332563943	0.33670792370816155	-0.25681182754098986
0.18568354542862966	1.0119293363850912	0.4645764386413522	0.3373556014605643	-0.25738410080801255
0.18603655597126967	1.0119705529308973	0.4644883066609573	0.3380033181222832	-0.2579568688330182
0.18638956651390964	1.0120118140322665	0.46440006779705684	0.33865107378733605	-0.258530132698685
0.18674257705654962	1.012053119475948	0.46431172246368896	0.3392988685497605	-0.25910389348768825
0.1870955875991896	1.0120944690480975	0.4642232710763315	0.33994670250361264	-0.25967815228269026
0.18744859814182957	1.0121358625342751	0.46413471405190504	0.3405945757429663	-0.26025291016633023
0.18780160868446957	1.0121772997194447	0.4640460518087765	0.34124248836191184	-0.2608281682212142
0.18815461922710955	1.0122187803879734	0.46395728476676246	0.3418904404545549	-0.2614039275299042
0.18850762976974952	1.0122603043236305	0.4638684133471326	0.3425384321150159	-0.26198018917490845
0.1888606403123895	1.0123018713095864	0.46377943797261284	0.34318646343742826	-0.26255695423867026
0.18921365085502947	1.0123434811284127	0.4636903590673889	0.34383453451593793	-0.2631342238035578
0.18956666139766945	1.0123851335620802	0.46360117705710985	0.34448264544470186	-0.26371199895185315
0.18991967194030945	1.0124268283919589	0.46351189236889084	0.3451307963178871	-0.2642902807657417
0.19027268248294943	1.0124685653988172	0.46342250543131713	0.3457789872296699	-0.26486907032730117
0.1906256930255894	1.0125103443628205	0.46333301667444704	0.346427218274234	-0.2654483687184905
0.19097870356822938	1.0125521650635307	0.4632434265298155	0.34707548954577017	-0.2660281770211389
0.19133171411086936	1.012594027279906	0.46315373543043725	0.3477238011384747	-0.2666084963169348
0.19168472465350933	1.0126359307902992	0.4630639438108102	0.3483721531465482	-0.26718932768741427
0.19203773519614933	1.012677875372457	0.4629740521069189	0.3490205456641947	-0.26777067221394985
0.19217194473021695	1.0126938328290296	0.46293985040579166	0.34926706582711803	-0.26799182590499304
0.1923907457387893	1.0127198608035197	0.4628840607562377	0.34966897878562053	-0.2683525309777391
0.19274375628142928	1.0127618868600203	0.4627939701977343	0.3503174526050328	-0.268934905059793
0.19309676682406926	1.0128039533178836	0.4627037808718727	0.35096596721663836	-0.26951779554092437
0.19344977736670924	1.0128460599524254	0.4626134932206169	0.351614522714643	-0.27010120350173583
0.19380278790934924	1.0128882065383513	0.46252310768743404	0.35226311919324965	-0.27068513002260847
0.19415579845198921	1.0129303928497575	0.4624326247172977	0.35291175674665765	-0.2712695761836894
0.1945088089946292	1.0129726186601276	0.4623420447566913	0.35356043546906124	-0.27185454306488005
0.19486181953726917	1.0130148837423338	0.4622513682536112	0.3542091554546485	-0.2724400317458238
0.19521483007990914	1.0130571878686356	0.46216059565757023	0.35485791679760004	-0.2730260433058939
0.19556784062254912	1.013099530810679	0.4620697274196009	0.35550671959208796	-0.27361257882418116
0.19592085116518912	1.013141912339495	0.46197876399225857	0.3561555639322742	-0.2741996393794812
0.1962738617078291	1.0131843322255	0.4618877058296248	0.3568044499123098	-0.27478722605028233
0.19662687225046907	1.0132267902384953	0.4617965533873107	0.3574533776263331	-0.2753753399147527
0.19697988279310905	1.013269286147664	0.4617053071224601	0.35810234716846895	-0.27596398205072753
0.19733289333574902	1.0133118197215734	0.46161396749375283	0.3587513586328271	-0.2765531535356962
0.197685903878389	1.0133543907281721	0.4615225349614079	0.359400412113501	-0.2771428554467897
0.198038914421029	1.01339699893479	0.46143100998718695	0.36004950770456656	-0.2777330888607669
0.19839192496366898	1.013439644108138	0.46133939303439725	0.3606986455000808	-0.27832385485400224
0.19874493550630895	1.0134823260143058	0.4612476845678951	0.3613478255940805	-0.27891515450247173
0.19909794604894893	1.0135250444187633	0.4611558850540889	0.3619970480805809	-0.27950698888173986
0.1994509565915889	1.0135677990863583	0.46106399496094247	0.3626463130535744	-0.28009935906694644
0.1998039671342289	1.0136105897813164	0.4609720147579783	0.3632956206070291	-0.2806922661327924
0.20015697767686888	1.0136534162672401	0.46087994491628065	0.3639449708348876	-0.28128571115352685
0.20050998821950886	1.0136962783071082	0.4607877859084987	0.3645943638310654	-0.28187969520293255
0.20064419775357648	1.0137125831171634	0.4607527250831993	0.36484126495409214	-0.28210566104528095
0.20086299876214883	1.013739175663275	0.46069553820885006	0.3652437996894499	-0.2824742193543126
0.2012160093047888	1.0137821080974703	0.4606032022931234	0.36589327850389863	-0.28306928468047626
0.20156901984742878	1.0138250753707974	0.460510778638682	0.366542800368238	-0.2836648922537247
0.20192203039006879	1.0138680772437334	0.460418267724467	0.367192365376262	-0.28426104314583706
0.20227504093270876	1.013911113476129	0.46032567003100006	0.36784197362173066	-0.2848577384280558
0.20262805147534874	1.013954183827206	0.46023298604038704	0.36849162519836864	-0.2854549791710726
0.2029810620179887	1.0139972880555586	0.4601402162363209	0.36914132019986384	-0.28605276644501365
0.2033340725606287	1.0140404259191516	0.46004736110408473	0.369791058719866	-0.286651101319425
0.2036870831032687	1.0140835971753204	0.45995442113055496	0.3704408408519851	-0.287249984863258
0.20404009364590867	1.0141268015807696	0.4598613968042045	0.37109066668978996	-0.28784941814485404
0.20439310418854864	1.014170038891573	0.4597682886151057	0.3717405363268069	-0.28844940223193
0.20474611473118862	1.0142133088631733	0.4596750970549337	0.3723904498565182	-0.2890499381915628
0.2050991252738286	1.01425661125038	0.45958182261696906	0.3730404073723604	-0.2896510270901746
0.20545213581646857	1.01429994580737	0.45948846579610125	0.37369040896772304	-0.290252669993517
0.20580514635910857	1.0143433122876877	0.45939502708883145	0.37434045473594707	-0.2908548679666561
0.20615815690174855	1.0143867104442421	0.45930150699327577	0.37499054477032334	-0.29145762207395653
0.20651116744438852	1.0144301400293083	0.45920790600916805	0.37564067916409116	-0.2920609333790662
0.2068641779870285	1.0144736007945259	0.459114224637863	0.3762908580104365	-0.2926648029449001
0.20721718852966847	1.0145170924908984	0.4590204633823392	0.37694108140249066	-0.29326923183362485
0.20757019907230845	1.0145606148687936	0.4589266227472022	0.3775913494333288	-0.2938742211066424
0.20792320961494845	1.0146041676779416	0.45883270323868725	0.37824166219596805	-0.2944797718245741
0.20827622015758843	1.014647750667435	0.4587387053646624	0.3788920197833661	-0.2950858850472442
0.2086292307002284	1.0146913635857286	0.4586446296346315	0.3795424222884199	-0.29569256183366394
0.20898224124286838	1.014735006180638	0.45855047655973713	0.3801928698039634	-0.2962998032420147
0.209116450776936	1.0147516062013455	0.4585146607282655	0.380440172428127	-0.296530816053092
0.20933525178550835	1.01477867819934	0.45845624665276336	0.3808433624227665	-0.2969076103296316
0.20968826232814836	1.0148223793883715	0.458361940428139	0.3814939002375334	-0.29751598415298675
0.21004127287078833	1.0148661094936289	0.45826755840194	0.38214448334090056	-0.2981249257676724
0.2103942834134283	1.0149098682603679	0.45817310109189296	0.3827951118254355	-0.29873443622838425
0.21074729395606828	1.0149536554332028	0.45807856901737737	0.3834457857836349	-0.29934451658890393
0.21110030449870826	1.014997470756106	0.45798396269942904	0.38409650530792305	-0.2999551679020823
0.21145331504134823	1.0150413139724077	0.45788928266074247	0.3847472704906501	-0.3005663912198219
0.21180632558398824	1.0150851848247946	0.457794529425674	0.3853980814240905	-0.3011781875930596
0.2121593361266282	1.0151290830553108	0.45769970352024447	0.3860489382004411	-0.301790558071749
0.2125123466692682	1.0151730084053563	0.457604805472142	0.3866998409118198	-0.30240350370484287
0.21286535721190816	1.0152169606156862	0.4575098358107249	0.3873507896502635	-0.3030170255402755
0.21321836775454814	1.0152609394264116	0.45741479506702437	0.3880017845077263	-0.30363112462494435
0.2135713782971881	1.0153049445769977	0.4573196837737472	0.38865282557607844	-0.3042458020046925
0.21392438883982812	1.0153489758062646	0.4572245024652786	0.3893039129471036	-0.30486105872429026
0.2142773993824681	1.0153930328523857	0.4571292516776849	0.389955046712498	-0.3054768958274171
0.21463040992510807	1.0154371154528878	0.4570339319487161	0.390606226963868	-0.30609331435664294
0.21498342046774804	1.0154812233446513	0.45693854381780885	0.39125745379272875	-0.30671031535340987
0.21533643101038802	1.0155253562639082	0.45684308782608873	0.3919087272905023	-0.3073278998580135
0.21568944155302802	1.0155695139462435	0.4567475645163734	0.39256004754851564	-0.3079460689095842
0.216042452095668	1.0156136961265936	0.4566519744331746	0.3932114146579991	-0.308564823546068
0.21639546263830797	1.0156579025392458	0.45655631812270153	0.3938628287100843	-0.3091841648042079
0.21674847318094795	1.0157021329178393	0.4564605961328627	0.3945142897958028	-0.3098040937195245
0.21710148372358792	1.015746386995363	0.456364809013269	0.3951657980060835	-0.31042461132629673
0.2174544942662279	1.0157906645041563	0.45626895731523603	0.3958173534317516	-0.31104571865754255
0.21758870380029552	1.0158075042682229	0.4562324990494795	0.39606507784547806	-0.3112820096738663
0.2178075048088679	1.0158349651759089	0.45617304159178673	0.3964689561635262	-0.3116674167449995
0.21816051535150788	1.0158792887416592	0.456077062397654	0.3971206062920186	-0.31228970661910477
0.21851352589414785	1.0159236349317955	0.45598102028928283	0.39777230390773055	-0.3129125893089757
0.21886653643678783	1.015968003476054	0.4558849158248333	0.3984240491010521	-0.31353606584238974
0.2192195469794278	1.0160123941035206	0.45578874956418264	0.39907584196226	-0.31416013724576436
0.21957255752206778	1.0160568065426285	0.45569252206892785	0.3997276825815153	-0.31478480454413704
0.21992556806470778	1.016101240521159	0.45559623390238796	0.4003795710488622	-0.3154100687611449
0.22027857860734776	1.016145695766241	0.45549988562960675	0.40103150745422533	-0.3160359309190041
0.22063158914998773	1.0161901720043507	0.45540347781735485	0.4016834918874084	-0.31666239203848967
0.2209845996926277	1.0162346689613113	0.455307011034132	0.4023355244380917	-0.31728945313891443
0.22133761023526768	1.0162791863622929	0.4552104858501699	0.4029876051958307	-0.31791711523810834
0.2216906207779077	1.0163237239318121	0.45511390283743386	0.4036397342500537	-0.31854537935239763
0.22204363132054766	1.0163682813937314	0.45501726256962555	0.40429191169006	-0.31917424649658355
0.22239664186318764	1.0164128584712597	0.45492056562218514	0.40494413760501774	-0.31980371768392124
0.22274965240582761	1.0164574548869514	0.45482381257229354	0.4055964120839622	-0.3204337939260984
0.2231026629484676	1.016502070362707	0.45472700399887456	0.4062487352157933	-0.3210644762332137
0.22345567349110756	1.0165467046197716	0.4546301404825972	0.4069011070892742	-0.3216957656137554
0.22380868403374757	1.0165913573787362	0.45453322260587775	0.4075535277930286	-0.3223276630745793
0.22416169457638754	1.0166360283595364	0.4544362509528821	0.4082059974155393	-0.322960169620887
0.22451470511902752	1.0166807172814525	0.45433922610952754	0.40885851604514567	-0.32359328625620404
0.2248677156616675	1.01672542386311	0.4542421486634852	0.4095110837700417	-0.3242270139823574
0.22522072620430747	1.0167701478224787	0.45414501920418204	0.4101637006782741	-0.3248613537994536
0.22557373674694747	1.0168148888768722	0.4540478383228027	0.4108163668577401	-0.3254963067058558
0.22592674728958745	1.0168596467429492	0.4539506066122918	0.4114690823961852	-0.3261318736981617
0.22606095682365507	1.016876667391948	0.45391362730161733	0.41171724842986424	-0.3263736684536509
0.22627975783222742	1.0169044211367122	0.4538533246673557	0.4121218473812011	-0.3267680557711808
0.2266327683748674	1.0169492117735073	0.4537559930844647	0.4127746619002239	-0.32740485391791113
0.22698577891750737	1.016994018368025	0.45365861246185474	0.4134275260405315	-0.32804226912951684
0.22733878946014735	1.0170388406343	0.4535611833995296	0.41408043988924176	-0.3286803023953047
0.22769180000278735	1.0170836782857098	0.4534637064992626	0.4147334035333101	-0.32931895470270106
0.22804481054542733	1.0171285310349762	0.4533661823645984	0.41538641705952767	-0.3299582270372283
0.2283978210880673	1.0171733985941651	0.453268611600855	0.4160394805545188	-0.3305981203824817
0.22875083163070728	1.017218280674685	0.4531709948151256	0.41669259410473897	-0.33123863572010515
0.22910384217334726	1.0172631769872889	0.45307333261628013	0.4173457577964727	-0.3318797740297679
0.22945685271598723	1.0173080872420728	0.4529756256149671	0.4179989717158311	-0.33252153628914055
0.22980986325862723	1.0173530111484768	0.45287787442361555	0.4186522359487499	-0.3331639234738706
0.2301628738012672	1.0173979484152844	0.45278007965643635	0.41930555058098706	-0.3338069365575586
0.23051588434390718	1.0174428987506228	0.45268224192942413	0.41995891569812044	-0.3344505765117339
0.23086889488654716	1.0174878618619625	0.452584361860359	0.4206123313855459	-0.3350948443058296
0.23122190542918714	1.0175328374561186	0.4524864400688077	0.42126579772847444	-0.3357397409071587
0.23157491597182714	1.0175778252392491	0.4523884771761258	0.4219193148119305	-0.3363852672808885
0.23192792651446711	1.0176228249168564	0.4522904738054585	0.42257288272074944	-0.33703142439001643
0.2322809370571071	1.017667836193787	0.45219243058174297	0.4232265015395751	-0.33767821319534447
0.23263394759974707	1.017712858774231	0.452094348131709	0.4238801713528576	-0.3383256346554542
0.23298695814238704	1.0177578923617232	0.4519962270838812	0.42453389224485105	-0.33897368972668146
0.23333996868502702	1.0178029366591421	0.4518980680685798	0.4251876642996113	-0.3396223793630908
0.23369297922766702	1.0178479913687117	0.4517998717179223	0.4258414876009933	-0.34027170451644995
0.234045989770307	1.0178930561919994	0.4517016386658249	0.42649536223264894	-0.3409216661362039
0.23439900031294697	1.0179381308299187	0.4516033695480036	0.4271492882780248	-0.3415722651694491
0.2345332098470146	1.017955270071971	0.45156599971226924	0.42739791506722324	-0.34181978100072724
0.23475201085558695	1.0179832149827273	0.4515050650019757	0.4278032658203593	-0.34222350256090767
0.23510502139822692	1.0180283083500279	0.45140672566706075	0.4284572949426811	-0.3428753792529006
0.2354580319408669	1.0180734106307696	0.451308352184382	0.42911137572780567	-0.3435278961853221
0.2358110424835069	1.0181185215232462	0.45120994519686747	0.42976550825833393	-0.3441810542956126
0.23616405302614688	1.0181636407250982	0.45111150534925126	0.430419692616649	-0.3448348545187324
0.23651706356878685	1.0182087679333116	0.4510130332880743	0.43107392888491414	-0.34548929778713505
0.23687007411142683	1.018253902844219	0.4509145296616857	0.43172821714507037	-0.34614438503074
0.2372230846540668	1.0182990451535003	0.4508159951202438	0.4323825574788337	-0.34680011717690595
0.2375760951967068	1.0183441945561817	0.4507174303157168	0.43303694996769304	-0.3474564951504035
0.23792910573934678	1.0183893507466375	0.4506188359018843	0.43369139469290735	-0.34811351987338796
0.23828211628198676	1.0184345134185888	0.45052021253433755	0.4343458917355035	-0.3487711922653715
0.23863512682462673	1.0184796822651054	0.4504215608704809	0.4350004411762733	-0.34942951324319615
0.2389881373672667	1.0185248569786054	0.4503228815695323	0.4356550430957716	-0.35008848372100543
0.23934114790990668	1.018570037250856	0.45022417529252434	0.4363096975743132	-0.3507481046102167
0.23969415845254669	1.0186152227729726	0.4501254427023046	0.43696440469197073	-0.35140837681949333
0.24004716899518666	1.0186604132354213	0.4500266844635369	0.43761916452857175	-0.35206930125471597
0.24040017953782664	1.018705608328018	0.4499279012427016	0.4382739771636964	-0.3527308788189548
0.2407531900804666	1.0187508077399288	0.44982909370809643	0.438928842676675	-0.3533931104124406
0.2411062006231066	1.0187960111596706	0.44973026252983694	0.43958376114658493	-0.3540559969325363
0.2414592111657466	1.0188412182751123	0.44963140837985727	0.4402387326522486	-0.3547195392737083
0.24181222170838657	1.0188864287734747	0.4495325319319105	0.44089375727223057	-0.35538373832749737
0.24216523225102654	1.0189316423413306	0.4494336338615691	0.44154883508483495	-0.35604859498248964
0.24251824279366652	1.0189768586646057	0.44933471484622545	0.44220396616810287	-0.35671411012428744
0.2428712533363065	1.0190220774285803	0.4492357755650923	0.44285915059980974	-0.35738028463547994
0.2430054628703741	1.0190392695273847	0.44919815509728145	0.4431082563158112	-0.3576337277864681
0.24322426387894647	1.0190672983178872	0.449136816699203	0.4435143884574626	-0.3580471193956136
0.24357727442158647	1.0191125210165153	0.4490378389314118	0.44416967981829764	-0.3587146152811627
0.24393028496422645	1.019157745207808	0.4489388429463942	0.4448250247592773	-0.35938277316549927
0.24428329550686642	1.0192029705744647	0.44883982943064693	0.4454804233570879	-0.3600515939188634
0.2446363060495064	1.0192481967985414	0.4487407990724886	0.4461358756881363	-0.3607210784083329
0.24498931659214637	1.0192934235614515	0.44864175256205935	0.44679138182854816	-0.3613912274977935
0.24534232713478635	1.0193386505439654	0.448542690591321	0.4474469418541644	-0.3620620420479081
0.24569533767742635	1.0193838774262134	0.4484436138540575	0.44810255584053893	-0.36273352291608646
0.24604834822006633	1.0194291038876837	0.44834452304587435	0.44875822386293573	-0.36340567095645443
0.2464013587627063	1.0194743296072255	0.44824541886419883	0.4494139459963262	-0.3640784870198232
0.24675436930534628	1.019519554263048	0.44814630200828004	0.45006972231538633	-0.36475197195365844
0.24710737984798625	1.019564777532722	0.44804717317918835	0.45072555289449395	-0.3654261266020491
0.24746039039062626	1.0196099990931808	0.4479480330798155	0.4513814378077261	-0.36610095180567614
0.24781340093326623	1.0196552186207208	0.44784888241487436	0.452037377128856	-0.3667764484017814
0.2481664114759062	1.019700435791002	0.4477497218908984	0.45269337093135037	-0.36745261722413575
0.24851942201854618	1.019745650279049	0.44765055221624156	0.45334941928836675	-0.3681294591030077
0.24887243256118616	1.0197908617592522	0.44755137410107776	0.4540055222727505	-0.3688069748651314
0.24922544310382613	1.0198360699053686	0.44745218825740046	0.45466167995703205	-0.36948516533367487
0.24957845364646614	1.0198812743905221	0.44735299539902207	0.45531789241342396	-0.37016403132820763
0.2499314641891061	1.0199264748872052	0.4472537962415737	0.45597415971381833	-0.37084357366466886
0.2502844747317461	1.0199716710672795	0.44715459150250414	0.4566304819297836	-0.3715237931553347
0.25063748527438606	1.0200168626019765	0.4470553819010796	0.45728685913256206	-0.3722046906087858
0.25099049581702604	1.020062049161899	0.44695616815838257	0.4579432913930665	-0.3728862668298747
0.251343506359666	1.0201072304170222	0.4468569509973116	0.4585997787818779	-0.37356852261969303
0.25147771589373363	1.020124406220183	0.44681922931277984	0.4588493803289044	-0.3738280849241284
0.251696516902306	1.020152406036694	0.44675773114258005	0.45925632136924194	-0.3742514587755386
0.25204952744494596	1.0201975756896366	0.4466585093207153	0.4599129192250665	-0.3749350760908821
0.252402537987586	1.0202427390439475	0.44655928626005814	0.46056957241891866	-0.3756193753553341
0.25275554853022597	1.0202878957671	0.44646006269076133	0.46122628102002156	-0.37630435735461154
0.25310855907286595	1.0203330455259458	0.4463608393447889	0.4618830450972518	-0.37699002287050437
0.2534615696155059	1.0203781879867144	0.44626161695591493	0.46253986471913616	-0.37767637268084164
0.2538145801581459	1.0204233228150148	0.4461623962597226	0.46319673995384886	-0.37836340755945785
0.2541675907007859	1.0204684496758376	0.44606317799360257	0.4638536708692086	-0.3790511282761592
0.25452060124342585	1.0205135682335544	0.44596396289675216	0.4645106575326753	-0.3797395355966891
0.2548736117860658	1.0205586781519211	0.445864751710174	0.46516770001134744	-0.38042863028269425
0.2552266223287058	1.0206037790940772	0.4457655451766742	0.465824798371959	-0.38111841309169026
0.2555796328713458	1.0206488707225483	0.4456663440408616	0.4664819526808763	-0.38180888477702696
0.25593264341398575	1.020693952699247	0.44556714904914574	0.4671391630040949	-0.38250004608785404
0.2562856539566257	1.0207390246854735	0.4454679609497356	0.46779642940723715	-0.38319189776908613
0.25663866449926576	1.0207840863419184	0.44536878049263795	0.46845375195554834	-0.3838844405613678
0.25699167504190573	1.020829137328663	0.4452696084296555	0.46911113071389426	-0.38457767520103864
0.2573446855845457	1.020874177305181	0.4451704455143856	0.46976856574675785	-0.3852716024200982
0.2576976961271857	1.0209192059303391	0.445071292502218	0.47042605711823626	-0.38596622294617033
0.25805070666982566	1.0209642228623999	0.44497215015033315	0.47108360489203777	-0.386661537502468
0.25840371721246563	1.021009227759022	0.44487301921770045	0.4717412091314786	-0.38735754680775764
0.2587567277551056	1.021054220277262	0.44477390046507614	0.4723988698994799	-0.3880542515763233
0.2591097382977456	1.0210992000735761	0.44467479465500137	0.47305658725856464	-0.388751652517931
0.25946274884038556	1.0211441668038215	0.44457570255179985	0.47371436127085453	-0.3894497503377924
0.25981575938302554	1.0211891201232577	0.4444766249215761	0.4743721919980668	-0.39014854573652913
0.25994996891709315	1.021206207138769	0.4444389609876893	0.47462230467745586	-0.39041440086667406
0.2601687699256655	1.0212340596865483	0.44437756253221267	0.4750300795015111	-0.3908480394101362
0.26052178046830554	1.0212789851477624	0.4442785161533686	0.4756880238420865	-0.3915482320499456
0.2608747910109455	1.0213238961603763	0.4441794865564763	0.4763460250802781	-0.3922491243425899
0.2612278015535855	1.0213687923772752	0.44408047451473975	0.4770040832761542	-0.3929507169699656
0.26158081209622547	1.0214136734507548	0.4439814808031315	0.4776621984893627	-0.3936530106091962
0.26193382263886544	1.0214585390325226	0.44388250619839054	0.47832037077912826	-0.39435600593259545
0.2622868331815054	1.0215033887737004	0.44378355147901943	0.4789786002042491	-0.3950597036076301
0.2626398437241454	1.0215482223248251	0.44368461742528187	0.4796368868230936	-0.39576410429688297
0.26299285426678537	1.0215930393358514	0.44358570481919946	0.48029523069359725	-0.3964692086580154
0.26334586480942535	1.0216378394561523	0.44348681444454957	0.48095363187325957	-0.39717501734373
0.2636988753520653	1.0216826223345223	0.4433879470868618	0.4816120904191405	-0.39788153100173296
0.2640518858947053	1.0217273876191786	0.4432891035334154	0.4822706063878577	-0.39858875027469653
0.2644048964373453	1.0217721349577624	0.44319028457323617	0.4829291798355827	-0.39929667580022093
0.2647579069799853	1.0218168639973417	0.4430914909970934	0.4835878108180383	-0.40000530821079666
0.2651109175226253	1.0218615743844126	0.4429927235974965	0.48424649939049486	-0.40071464813376645
0.26546392806526525	1.0219062657649018	0.44289398316869194	0.48490524560776727	-0.4014246961912868
0.26581693860790523	1.0219509377841676	0.44279527050666007	0.48556404952421145	-0.4021354530002899
0.2661699491505452	1.0219955900870028	0.44269658640911136	0.4862229111937214	-0.40284691917244525
0.2665229596931852	1.0220402223176364	0.4425979316754833	0.4868818306697258	-0.403559095314121
0.26687597023582516	1.0220848341197355	0.4424993071069366	0.48754080800518446	-0.4042719820263452
0.26722898077846513	1.0221294251364073	0.4424007135063519	0.48819984325258553	-0.4049855799047671
0.2675819913211051	1.0221739950102016	0.44230215167832576	0.48885893646394163	-0.40569988953961833
0.2679350018637451	1.0222185433831124	0.4422036224291672	0.48951808769078703	-0.40641491151567377
0.2682880124063851	1.0222630698965804	0.44210512656689366	0.490177296984174	-0.40713064641221247
0.2684222219404527	1.0222799924271169	0.44206768878384717	0.49042793412698865	-0.40740294569558777
0.2686410229490251	1.0223075741914949	0.44200666490122725	0.4908365643946697	-0.40784709480297826
0.26899403349166506	1.0223520559081967	0.4419082382435906	0.49149588997235266	-0.4085642572561405
0.26934704403430504	1.0223965146864789	0.4418098474071031	0.4921552737668097	-0.4092821343342546
0.269700054576945	1.0224409501655904	0.4417114932065765	0.4928147158271322	-0.4100007265942224
0.270053065119585	1.0224853619842382	0.4416131764585107	0.4934742162019132	-0.41072003458725226
0.27040607566222497	1.0225297497805887	0.44151489798108984	0.49413377493924354	-0.4114400588588198
0.27075908620486494	1.0225741131922708	0.44141665859417745	0.4947933920867091	-0.4121607999486272
0.2711120967475049	1.0226184518563783	0.4413184591193123	0.49545306769138675	-0.4128822583905638
0.2714651072901449	1.0226627654094718	0.4412203003797038	0.4961128017998417	-0.4136044347126656
0.27181811783278487	1.0227070534875817	0.4411221832002275	0.4967725944581233	-0.4143273294370752
0.27217112837542484	1.0227513157262098	0.4410241084074203	0.4974324457117624	-0.4150509430800012
0.2725241389180649	1.022795551760333	0.44092607682947565	0.49809235560576753	-0.4157752761516781
0.27287714946070485	1.022839761224405	0.44082808929623896	0.4987523241846216	-0.41650032915632534
0.2732301600033448	1.0228839437523582	0.4407301466392023	0.49941235149227853	-0.4172261025921069
0.2735831705459848	1.022928098977608	0.44063224969149983	0.5000724375721597	-0.41795259695109044
0.2739361810886248	1.022972226533054	0.44053439928790233	0.5007325824671506	-0.4186798127192064
0.27428919163126475	1.0230163260510832	0.4404365962648123	0.5013927862195977	-0.4194077503762071
0.2746422021739047	1.023060397163572	0.4403388414602586	0.5020530488713044	-0.4201364103956256
0.2749952127165447	1.0231044395018905	0.4402411357138911	0.5027133704635283	-0.4208657932447346
0.2753482232591847	1.0231484526969026	0.4401434798669754	0.503373751036977	-0.4215958993845052
0.27570123380182465	1.0231924363789715	0.4400458747623871	0.5040341906318055	-0.4223267292695654
0.2760542443444646	1.0232363901779606	0.43994832124460637	0.5046946892876119	-0.42305828334815876
0.27640725488710466	1.0232803137232371	0.43985082015971233	0.5053552470434346	-0.423790562062103
0.27676026542974463	1.0233242066436745	0.43975337235537715	0.5060158639377484	-0.4245235658467483
0.27689447496381225	1.023340885988924	0.4397163382564989	0.5062670365088102	-0.42480243367079595
0.2771132759723846	1.0233680685676558	0.43965597868086026	0.5066765400084615	-0.4252572951309352
0.2774662865150246	1.0234118991230763	0.43955863998700245	0.5073372752929116	-0.4259917503369534
0.27781929705766456	1.0234556979373461	0.4394613571262199	0.5079980698278623	-0.4267269318804997
0.27817230760030454	1.0234994646373938	0.43936413095249793	0.5086589236495005	-0.4274628401706356
0.2785253181429445	1.0235431988496688	0.4392669623213849	0.5093198367934318	-0.428199475609746
0.2788783286855845	1.0235869002001448	0.4391698520899859	0.5099808092946779	-0.4289368385934963
0.27923133922822446	1.0236305683143223	0.4390728011169564	0.5106418411876723	-0.4296749295107908
0.27958434977086444	1.023674202817233	0.4389758102624958	0.5113029325062577	-0.43041374874373
0.2799373603135044	1.0237178033334409	0.4388788803883409	0.5119640832836818	-0.43115329666756846
0.28029037085614444	1.0237613694870469	0.4387820123577591	0.5126252935525942	-0.4318935736506723
0.2806433813987844	1.0238049009016919	0.4386852070355419	0.5132865633450425	-0.4326345800544767
0.2809963919414244	1.0238483972005592	0.43858846528799794	0.5139478926924694	-0.43337631623344325
0.28134940248406437	1.0238918580063787	0.43849178798294614	0.5146092816257086	-0.4341187825350173
0.28170241302670435	1.0239352829414299	0.43839517598970856	0.5152707301749815	-0.43486197929958526
0.2820554235693443	1.023978671627544	0.43829863017910353	0.5159322383698938	-0.43560590686043194
0.2824084341119843	1.0240220236861097	0.4382021514234382	0.5165938062394317	-0.43635056554369744
0.28276144465462427	1.024065338738074	0.4381057405965016	0.517255433811959	-0.4370959556683344
0.28311445519726425	1.0241086164039475	0.4380093985735568	0.5179171211152128	-0.437842077546065
0.2834674657399042	1.0241518563038068	0.4379131262313339	0.5185788681763003	-0.43858893148133776
0.2838204762825442	1.0241950580572985	0.43781692444802206	0.5192406750216955	-0.4393365177712847
0.28417348682518423	1.024238221283642	0.4377207941032622	0.5199025416772352	-0.44008483670567794
0.2845264973678242	1.0242813456016344	0.43762473607813895	0.520564468168116	-0.44083388856688666
0.2848795079104642	1.0243244306296524	0.437528751255173	0.5212264545188903	-0.44158367362983375
0.28523251845310416	1.0243674759856571	0.43743284051831294	0.5218885007534633	-0.4423341921619524
0.2853667279871718	1.0243838307231874	0.43739639625652993	0.5221402169316397	-0.4426197210095469
0.28558552899574413	1.024410481287197	0.4373370047529274	0.5225506068950887	-0.44308544442314307
0.2859385395383841	1.0244534461514128	0.4372412448457969	0.523212772966366	-0.44383743066572956
0.2862915500810241	1.0244963701950387	0.43714556168510543	0.5238749989892364	-0.444590151134416
0.28664456062366406	1.0245392530344093	0.43704995616043235	0.5245372849849794	-0.4453436060662431
0.28699757116630403	1.0245820942854609	0.43695442916274363	0.5251996309742093	-0.4460977956905447
0.287350581708944	1.024624893563736	0.43685898158438374	0.5258620369768718	-0.4468527202289042
0.287703592251584	1.0246676504843883	0.4367636143190666	0.5265245030122403	-0.4476083798951108
0.28805660279422396	1.0247103646621847	0.43666832826186713	0.5271870290989122	-0.448364774895116
0.288409613336864	1.0247530357115104	0.4365731243092123	0.5278496152548059	-0.4491219054269899
0.28876262387950397	1.0247956632463728	0.43647800335887216	0.5285122614971567	-0.4498797716808772
0.28911563442214394	1.024838246880405	0.4363829663099509	0.5291749678425134	-0.450638373838954
0.2894686449647839	1.02488078622687	0.43628801406287754	0.5298377343067351	-0.4513977120753834
0.2898216555074239	1.0249232808986655	0.4361931475193969	0.5305005609049873	-0.45215778655627203
0.29017466605006387	1.0249657305083264	0.4360983675825603	0.5311634476517385	-0.45291859743962626
0.29052767659270384	1.0250081346680304	0.43600367515671573	0.5318263945607566	-0.4536801448753082
0.2908806871353438	1.025050492989602	0.43590907114749866	0.5324894016451056	-0.454442429004992
0.2912336976779838	1.0250928050845154	0.4358145564618224	0.5331524689171417	-0.45520544996211953
0.29158670822062377	1.0251350705639004	0.435720132007868	0.5338155963885102	-0.4559692078718572
0.29193971876326374	1.0251772890385453	0.43562579869507495	0.5344787840701415	-0.45673370285105136
0.2922927293059038	1.0252194601189026	0.4355315574341306	0.5351420319722481	-0.4574989350081848
0.29264573984854375	1.0252615834150922	0.43543740913696055	0.5358053401043206	-0.4582649044433327
0.2929987503911837	1.0253036585369055	0.43534335471671837	0.5364687084751245	-0.45903161124811853
0.2933517609338237	1.0253456850938116	0.43524939508777516	0.5371321370926967	-0.4597990555056705
0.2937047714764637	1.0253876626949598	0.4351555311657094	0.5377956259643416	-0.46056723729057725
0.2938389810105313	1.0254036090499106	0.43511987075253306	0.538047890706072	-0.4608594824773783
0.29405778201910365	1.0254295909491853	0.43506176386729634	0.538459175096628	-0.46133615666884403
0.29441079256174363	1.0254714694650127	0.4349680941104974	0.5391227844953856	-0.46210581369784887
0.2947638031043836	1.025513297850662	0.43487452281444966	0.5397864541657013	-0.4628762084262985
0.2951168136470236	1.0255550757140517	0.4347810508994547	0.5404501841119156	-0.4636473408941847
0.29546982418966355	1.0255968026628044	0.434687679286968	0.5411139743376194	-0.46441921113274
0.29582283473230353	1.025638478304251	0.43459440889958784	0.5417778248456505	-0.4651918191643941
0.29617584527494356	1.0256801022454354	0.4345012406610442	0.5424417356380898	-0.46596516500273
0.29652885581758354	1.0257216740931197	0.4344081754961874	0.5431057067162584	-0.46673924865243993
0.2968818663602235	1.0257631934537887	0.43431521433097686	0.543769738080713	-0.4675140701092817
0.2972348769028635	1.0258046599336543	0.43422235809246973	0.5444338297312441	-0.4682896293600349
0.29758788744550346	1.025846073138661	0.43412960770880915	0.5450979816668711	-0.4690659263824569
0.29794089798814344	1.0258874326744905	0.4340369641092128	0.5457621938858394	-0.4698429611452396
0.2982939085307834	1.025928738146566	0.43394442822396084	0.546426466385617	-0.4706207336079651
0.2986469190734234	1.025969989160059	0.43385200098438437	0.5470907991628909	-0.4713992437210624
0.29899992961606336	1.0260111853198923	0.4337596833228532	0.547755192213564	-0.4721784914257638
0.29935294015870334	1.0260523262307455	0.43366747617276374	0.5484196455327508	-0.472958476654061
0.2997059507013433	1.0260934114970612	0.43357538046852695	0.5490841591147753	-0.47373919932866193
0.30005896124398335	1.0261344407230488	0.43348339714555595	0.5497487329531663	-0.4745206593629469
0.3004119717866233	1.0261754135126901	0.43339152714025353	0.5504133670406547	-0.4753028566609253
0.3007649823292633	1.026216329469745	0.4332997713899996	0.55107806136917	-0.47608579111719224
0.3011179928719033	1.0262571881977556	0.4332081308331386	0.551742815929837	-0.47686946261688506
0.30147100341454325	1.0262979893000526	0.4331166064089667	0.5524076307129716	-0.4776538710356402
0.3018240139571832	1.0263387323797597	0.433025199057719	0.5530725057080788	-0.4784390162395499
0.3021770244998232	1.0263794170397997	0.43293390972055645	0.5537374409038481	-0.47922489808511887
0.3023112340338908	1.0263948693528675	0.4328992339854222	0.5539902554993185	-0.4795238723026054
0.3025300350424632	1.0264200428828993	0.4328427393395528	0.5544024362881509	-0.4800115164192215
0.30288304558510315	1.026460609511595	0.4327516888576812	0.5550674918480366	-0.48079887107905855
0.3032360561277431	1.0265011165282374	0.43266075921880126	0.5557326075697298	-0.4815869618921145
0.3035890666703831	1.0265415635349988	0.43256995136764526	0.5563977834386264	-0.48237578867611414
0.3039420772130231	1.0265819501338762	0.43247926624980476	0.5570630194392908	-0.4831653512389804
0.3042950877556631	1.026622275926699	0.432388704811717	0.5577283155554521	-0.4839556493787913
0.3046480982983031	1.0266625405151335	0.4322982680006508	0.5583936717700012	-0.4847466828837372
0.30500110884094306	1.0267027435006884	0.4322079567646932	0.5590590880649872	-0.48553845153207836
0.30535411938358303	1.026742884484721	0.432117772052735	0.559724564421614	-0.48633095509210283
0.305707129926223	1.026782963068443	0.4320277148144568	0.5603901008202379	-0.48712419332208345
0.306060140468863	1.026822978852926	0.43193778600031485	0.5610556972403631	-0.487918165970236
0.30641315101150296	1.0268629314391065	0.4318479865615267	0.561721353660639	-0.4887128727746771
0.30676616155414294	1.026902820427793	0.43175831745005655	0.5623870700588575	-0.48950831346338175
0.3071191720967829	1.0269426454196717	0.4316687796186009	0.5630528464119486	-0.49030448775414176
0.3074721826394229	1.0269824060153114	0.4315793740205739	0.5637186826959785	-0.49110139535452374
0.30782519318206286	1.0270221018151702	0.4314901016100922	0.5643845788861449	-0.49189903596182744
0.3081782037247029	1.0270617324196019	0.43140096334196054	0.5650505349567754	-0.49269740926304395
0.30853121426734287	1.0271012974288605	0.43131196017165635	0.565716550881323	-0.49349651493481445
0.30888422480998284	1.027140796443108	0.43122309305531475	0.5663826266323636	-0.49429635264338884
0.3092372353526228	1.0271802290624197	0.4311343629497133	0.5670487621815928	-0.49509692204458416
0.3095902458952628	1.0272195948867893	0.4310457708122567	0.5677149574998226	-0.4958982227837439
0.30994325643790277	1.0272588935161373	0.43095731760096107	0.5683812125569783	-0.4967002544956968
0.31029626698054275	1.0272981245503154	0.4308690042744387	0.5690475273220952	-0.49750301680471604
0.3106492775231827	1.0273372875891134	0.43078083179188204	0.569713901763316	-0.49830650932447845
0.31078348705725034	1.0273521588907133	0.43074734703348316	0.5699672633973035	-0.4986121771291936
0.3110022880658227	1.0273763822322652	0.4306928011130481	0.5703803358478874	-0.4991107316580242
0.31135529860846267	1.0274154080794555	0.43060491319824223	0.5710468295421569	-0.49991568339771625
0.31170830915110265	1.0274543647303263	0.43051716900830256	0.5717133828115697	-0.5007213641252
0.3120613196937427	1.0274932517844821	0.4304295695045832	0.5723799956206663	-0.501527773411363
0.31241433023638265	1.0275320688414977	0.43034211564893865	0.5730466679330786	-0.502334910816296
0.31276734077902263	1.0275708155009244	0.43025480840370667	0.5737133997115272	-0.5031427758892517
0.3131203513216626	1.0276094913622955	0.4301676487316924	0.5743801909178192	-0.5039513681686063
0.3134733618643026	1.027648096025134	0.43008063759615145	0.5750470415128436	-0.5047606871818194
0.31382637240694256	1.0276866290889588	0.42999377596077315	0.5757139514565699	-0.5055707324453951
0.31417938294958253	1.027725090153291	0.42990706478966384	0.576380920708044	-0.5063815034648427
0.3145323934922225	1.027763478817661	0.4298205050473297	0.5770479492253864	-0.5071929997346378
0.3148854040348625	1.027801794681615	0.42973409769866	0.577715036965788	-0.5080052207381835
0.31523841457750246	1.0278400373447214	0.4296478437089095	0.5783821838855083	-0.5088181659477722
0.31559142512014243	1.0278782064065783	0.42956174404368147	0.5790493899398719	-0.5096318348245465
0.3159444356627824	1.0279163014668196	0.4294757996689101	0.5797166550832659	-0.5104462268184621
0.31629744620542244	1.0279543221251222	0.429390011550843	0.5803839792691368	-0.5112613413682486
0.3166504567480624	1.0279922679812123	0.4293043806560238	0.5810513624499882	-0.512077177901373
0.3170034672907024	1.028030138634874	0.4292189079512738	0.5817188045773776	-0.5128937358340008
0.31735647783334237	1.0280679336859535	0.4291335944036749	0.5823863056019132	-0.51371101457096
0.31770948837598234	1.0281056527343686	0.4290484409805507	0.5830538654732523	-0.5145290135057029
0.3180624989186223	1.0281432953801146	0.42896344864944946	0.5837214841400976	-0.5153477320202697
0.3184155094612623	1.0281808612232712	0.42887861837812485	0.5843891615501946	-0.5161671694852518
0.31876852000390227	1.02821834986401	0.4287939511345184	0.5850568976503293	-0.5169873252597549
0.31912153054654224	1.0282557609026015	0.4287094478867406	0.5857246923863251	-0.5178081986913633
0.31925574008060986	1.0282699635985713	0.4286773641946467	0.5859785937183907	-0.5181204711197596
0.3194745410891822	1.0282930939394224	0.42862510960305267	0.5863925457030402	-0.5186297891161036
0.3198275516318222	1.028330348574962	0.4285409372518476	0.5870604575443656	-0.5194520958584089
0.3201805621744622	1.0283675244098311	0.4284569318016318	0.5877284278532214	-0.5202751182310833
0.3205335727171022	1.0284046210447675	0.4283730942210057	0.5883964565715551	-0.5210988555352665
0.3208865832597422	1.0284416380806445	0.4282894254786453	0.5890645436403384	-0.5219233070603991
0.32123959380238215	1.028478575118477	0.4282059265432825	0.5897326889995653	-0.5227484720841874
0.3215926043450221	1.0285154317594312	0.4281225983836865	0.590400892588249	-0.5235743498725689
0.3219456148876621	1.0285522076048288	0.428039441968644	0.5910691543444195	-0.5244009396796784
0.3222986254303021	1.0285889022561574	0.42795645826694	0.5917374742051215	-0.5252282407478135
0.32265163597294205	1.0286255153150756	0.4278736482473382	0.5924058521064114	-0.5260562523074009
0.32300464651558203	1.028662046383423	0.4277910128785613	0.5930742879833555	-0.5268849735769635
0.323357657058222	1.0286984950632252	0.4277085531292715	0.5937427817700268	-0.5277144037630863
0.323710667600862	1.0287348609567029	0.4276262699680501	0.5944113333995035	-0.5285445420603843
0.324063678143502	1.0287711436662796	0.4275441643633783	0.5950799428038657	-0.5293753876514689
0.324416688686142	1.0288073427945883	0.4274622372836163	0.5957486099141941	-0.5302069397069168
0.32476969922878196	1.02884345794448	0.4273804896969838	0.5964173346605666	-0.5310391973852369
0.32512270977142194	1.0288794887190313	0.4272989225715391	0.597086116972057	-0.5318721598328386
0.3254757203140619	1.0289154347215517	0.42721753687515934	0.5977549567767321	-0.5327058261840012
0.3258287308567019	1.0289512955555917	0.42713633357551944	0.5984238540016498	-0.5335401955608416
0.32618174139934186	1.0289870708249511	0.4270553136400717	0.5990928085728565	-0.5343752670732844
0.32653475194198184	1.0290227601336857	0.42697447803602523	0.5997618204153856	-0.5352110398190303
0.3268877624846218	1.0290583630861163	0.42689382773032486	0.6004308894532546	-0.536047512883527
0.3272407730272618	1.0290938792868363	0.42681336368963035	0.6011000156094637	-0.5368846853399386
0.32759378356990176	1.029129308340719	0.42673308688029543	0.6017691988059929	-0.5377225562491159
0.3277279931039694	1.029142755011405	0.4267026161150483	0.6020236275872106	-0.5380412857758196
0.3279467941125418	1.0291646498529265	0.4266529982683465	0.6024384389638007	-0.5385611246595678
0.32829980465518177	1.0291999034289174	0.42657309881946154	0.6031077360028215	-0.5394003896074316
0.32865281519782175	1.029235068674455	0.4264933894989486	0.6037770898419642	-0.5402403501164449
0.3290058257404617	1.0292701451956143	0.42641387127172464	0.6044465003991094	-0.5410810051979171
0.3293588362831017	1.029305132598792	0.4263345451022937	0.6051159675911082	-0.5419223538507016
0.3297118468257417	1.0293400304907132	0.42625541195472527	0.6057854913337797	-0.5427643950611682
0.33006485736838165	1.0293748384784402	0.42617647279263293	0.6064550715419098	-0.5436071278031759
0.3304178679110216	1.0294095561693801	0.42609772857915196	0.6071247081292486	-0.544450551038046
0.3307708784536616	1.0294441831712942	0.42601918027691776	0.6077944010085088	-0.5452946637145354
0.3311238889963016	1.0294787190923047	0.42594082884804374	0.6084641500913645	-0.546139464768811
0.33147689953894155	1.0295131635409045	0.4258626752540992	0.6091339552884483	-0.5469849531244234
0.3318299100815815	1.0295475161259646	0.4257847204560869	0.6098038165093507	-0.5478311276922818
0.33218292062422156	1.029581776456743	0.42570696541442093	0.6104737336626175	-0.5486779873706288
0.33253593116686153	1.0296159441428923	0.4256294110889044	0.6111437066557489	-0.5495255310450158
0.3328889417095015	1.0296500187944688	0.4255520584387065	0.6118137353951972	-0.550373757588279
0.3332419522521415	1.0296840000219416	0.42547490842234037	0.6124838197863656	-0.5512226658605149
0.33359496279478146	1.0297178874361992	0.42539796199763985	0.6131539597336062	-0.5520722547090579
0.33394797333742143	1.0297516806485594	0.42532122012173734	0.6138241551402193	-0.5529225229684558
0.3343009838800614	1.0297853792707778	0.4252446837510402	0.6144944059084508	-0.5537734694604485
0.3346539944227014	1.0298189829150561	0.4251683538412083	0.6151647119394916	-0.5546250929939446
0.33500700496534136	1.02985249119405	0.4250922313471308	0.6158350731334756	-0.5554773923650005
0.33536001550798133	1.0298859037208794	0.4250163172229027	0.6165054893894788	-0.5563303663567983
0.3357130260506213	1.0299192201091354	0.4249406124218019	0.6171759606055174	-0.5571840137396249
0.33606603659326134	1.02995243997289	0.42486511789626585	0.6178464866785467	-0.5580383332708516
0.33620024612732896	1.0299650442828394	0.42483647132954167	0.6181014254240652	-0.5583633093626443
0.3364190471359013	1.0299855629267047	0.42478983459786795	0.61851706750446	-0.5588933236949136
0.3367720576785413	1.0300185885856383	0.42471476347729403	0.619187702978087	-0.5597489837432905
0.33712506822118127	1.0300515165652575	0.42463990548431885	0.6198583929931927	-0.5606053121344868
0.33747807876382124	1.0300843464816434	0.4245652615677824	0.6205291374424763	-0.5614623075740134
0.3378310893064612	1.0301170779514024	0.42449083267556603	0.6211999362175699	-0.5623199687543684
0.3381840998491012	1.0301497105916733	0.42441661975456874	0.6218707892090374	-0.5631782943550198
0.33853711039174117	1.0301822440201374	0.42434262375068293	0.6225416963063735	-0.5640372830423875
0.33889012093438114	1.030214677855027	0.42426884560877076	0.6232126573980027	-0.5648969334698267
0.3392431314770211	1.0302470117151339	0.42419528627263975	0.6238836723712778	-0.5657572442776109
0.3395961420196611	1.0302792452198186	0.4241219466850188	0.6245547411124799	-0.5666182140929155
0.3399491525623011	1.0303113779890198	0.42404882778753367	0.6252258635068164	-0.5674798415298025
0.3403021631049411	1.0303434096432622	0.4239759305206829	0.6258970394384209	-0.5683421251892051
0.3406551736475811	1.0303753398036666	0.4239032558238131	0.6265682687903517	-0.569205063658913
0.34100818419022105	1.0304071680919582	0.42383080463509487	0.6272395514445915	-0.5700686555135581
0.34136119473286103	1.0304388941304763	0.42375857789149773	0.6279108872820465	-0.5709328993146003
0.341714205275501	1.0304705175421824	0.42368657652876585	0.6285822761825454	-0.571797793610315
0.342067215818141	1.0305020379506702	0.423614801481393	0.629253718024839	-0.5726633369357792
0.34242022636078095	1.0305334549801746	0.4235432536825982	0.6299252126865995	-0.57352952781286
0.34277323690342093	1.0305647682555799	0.42347193406430034	0.6305967600444194	-0.5743963647502024
0.3431262474460609	1.03059597740243	0.4234008435570935	0.6312683599738119	-0.5752638462432179
0.3434792579887009	1.0306270820469376	0.42332998309022213	0.6319400123492093	-0.5761319707740739
0.3438322685313409	1.030658081815992	0.4232593535915555	0.6326117170439631	-0.577000736811683
0.3441852790739809	1.0306889763371705	0.423188955987563	0.6332834739303437	-0.5778701428116934
0.34453828961662086	1.0307197652387452	0.42311879120328866	0.6339552828795391	-0.5787401872164796
0.3446724991506885	1.0307314429485892	0.42309217683653616	0.634210708617679	-0.579071132760446
0.34489130015926084	1.0307504481496943	0.42304886016232607	0.6346271437616556	-0.5796108684551334
0.3452443107019008	1.0307810246997098	0.4229791637867928	0.635299056445717	-0.580482184943456
0.3455973212445408	1.0308114945192082	0.4229097029973052	0.6359710207996642	-0.5813541350839497
0.34595033178718076	1.0308418572393385	0.4228404787129528	0.6366430366903546	-0.5822267172658112
0.34630334232982074	1.0308721124919924	0.422771491851273	0.6373151039835631	-0.5830999298649246
0.3466563528724607	1.030902259909813	0.42270274332822527	0.6379872225439805	-0.5839737712438552
0.3470093634151007	1.0309322991262047	0.42263423405816547	0.6386593922352147	-0.5848482397518443
0.34736237395774067	1.0309622297753422	0.42256596495382037	0.6393316129197893	-0.5857233337248037
0.34771538450038064	1.0309920514921802	0.4224979369262618	0.6400038844591449	-0.5865990514853111
0.3480683950430207	1.0310217639124624	0.42243015088488073	0.6406762067136378	-0.5874753913426068
0.34842140558566065	1.0310513666727306	0.4223626077373615	0.6413485795425412	-0.5883523515925898
0.3487744161283006	1.0310808594103351	0.42229530838965607	0.6420210028040445	-0.5892299305178145
0.3491274266709406	1.031110241763444	0.4222282537459577	0.642693476355254	-0.5901081263874892
0.3494804372135806	1.0311395133710513	0.42216144470867517	0.6433660000521926	-0.5909869374574742
0.34983344775622055	1.0311686738729882	0.42209488217840674	0.6440385737498003	-0.5918663619702804
0.3501864582988605	1.0311977229099307	0.4220285670539139	0.6447111973019347	-0.5927463981550685
0.3505394688415005	1.0312266601234112	0.42196250023209525	0.6453838705613707	-0.5936270442276494
0.3508924793841405	1.031255485155826	0.4218966826079605	0.6460565933798014	-0.594508298390485
0.35124548992678045	1.031284197650446	0.4218311150746038	0.6467293656078383	-0.5953901588326885
0.3515985004694204	1.0313127972514258	0.4217657985231779	0.6474021870950121	-0.5962726237300269
0.35195151101206046	1.0313412836038132	0.42170073384286766	0.6480750576897722	-0.5971556912449225
0.35230452155470043	1.031369656353559	0.42163592192086347	0.6487479772394888	-0.5980393595264569
0.3526575320973404	1.031397915147526	0.4215713636423353	0.6494209455904522	-0.5989236267103736
0.3530105426399804	1.0314260596334994	0.42150705989040566	0.6500939625878739	-0.5998084909190822
0.353144752174048	1.0314367296991291	0.4214826794901574	0.6503498467068514	-0.6001450598162735
0.35336355318262036	1.0314540894601956	0.4214430115461238	0.6507670280758875	-0.6006939502616636
0.35371656372526034	1.0314820042772719	0.42137921948843876	0.6514401418975491	-0.6015800028338748
0.3540695742679003	1.031509803735336	0.42131568459417285	0.6521133038948382	-0.6024666467181548
0.3544225848105403	1.0315374874859566	0.42125240773799527	0.6527865139086588	-0.6033538799836315
0.35477559535318026	1.0315650551816713	0.42118938979239534	0.6534597717788398	-0.6042417006861285
0.35512860589582024	1.0315925064759974	0.42112663162765607	0.6541330773441365	-0.6051301068681728
0.3554816164384602	1.0316198410234412	0.42106413411182725	0.6548064304422309	-0.6060190965590032
0.35583462698110024	1.031647058479507	0.421001898110699	0.655479830909733	-0.6069086677745796
0.3561876375237402	1.0316741585007079	0.42093992448777495	0.6561532785821828	-0.6077988185175921
0.3565406480663802	1.0317011407445744	0.4208782141042456	0.6568267732940495	-0.6086895467774712
0.35689365860902017	1.0317280048696642	0.4208167678189614	0.6575003148787345	-0.6095808505303992
0.35724666915166015	1.0317547505355724	0.4207555864884063	0.6581739031685716	-0.6104727277393213
0.3575996796943001	1.0317813774029403	0.42069467096667057	0.6588475379948289	-0.6113651763539574
0.3579526902369401	1.0318078851334653	0.42063402210542444	0.6595212191877092	-0.6122581943108154
0.35830570077958007	1.0318342733899108	0.42057364075389103	0.6601949465763525	-0.6131517795332044
0.35865871132222005	1.0318605418361158	0.4205135277588195	0.6608687199888367	-0.6140459299312485
0.35901172186486	1.0318866901370034	0.42045368396445837	0.661542539252179	-0.6149406434019017
0.3593647324075	1.0319127179585923	0.4203941102125286	0.6622164041923382	-0.615835917828963
0.35971774295014003	1.0319386249680051	0.4203348073421967	0.6628903146342152	-0.6167317510830924
0.36007075349278	1.0319644108334782	0.42027577619004813	0.6635642704016557	-0.6176281410218278
0.36042376403542	1.0319900752243716	0.42021701759006	0.6642382713174507	-0.6185250854896018
0.36077677457805996	1.0320156178111777	0.4201585323735747	0.6649123172033394	-0.61942258231776
0.36112978512069993	1.0320410382655325	0.4201003213692726	0.6655864078800102	-0.6203206293245792
0.3614827956633399	1.0320663362602238	0.4200423854031455	0.6662605431671027	-0.6212192243152866
0.3616170051974075	1.0320759219973294	0.4200204313130086	0.6665168513795129	-0.6215610005259167
0.3618358062059799	1.0320915114692009	0.41998472529846964	0.6669347228832099	-0.6221183650820803
0.36218881674861986	1.0321165635675853	0.41992734187577885	0.6676089468458796	-0.6230180494041491
0.36254182729125983	1.0321414922316785	0.41987023595283773	0.6682832148716166	-0.6239182750476937
0.3628948378338998	1.0321662971389738	0.4198134083446149	0.6689575267758848	-0.6248190397659495
0.3632478483765398	1.0321909779681633	0.41975685986325584	0.6696318823731094	-0.625720341299208
0.36360085891917976	1.03221553439915	0.41970059131805654	0.6703062814766788	-0.6266221773748405
0.3639538694618198	1.0322399661130552	0.41964460351543625	0.6709807238989467	-0.6275245457073222
0.36430688000445977	1.0322642727922295	0.419588897258911	0.6716552094512346	-0.6284274439982561
0.36465989054709974	1.0322884541202622	0.41953347334906677	0.6723297379438338	-0.6293308699363989
0.3650129010897397	1.0323125097819892	0.41947833258353245	0.6730043091860082	-0.6302348211976863
0.3653659116323797	1.032336439463505	0.4194234757569535	0.6736789229859961	-0.63113929544526
0.36571892217501967	1.0323602428521705	0.41936890366096485	0.674353579151013	-0.6320442903294948
0.36607193271765964	1.0323839196366227	0.4193146170841646	0.6750282774872542	-0.6329498034880265
0.3664249432602996	1.0324074695067849	0.41926061681208704	0.6757030177998969	-0.6338558325457803
0.3667779538029396	1.0324308921538752	0.419206903627176	0.6763777998931033	-0.6347623751150003
0.36713096434557957	1.032454187270417	0.4191534783087585	0.6770526235700227	-0.6356694287952797
0.36748397488821954	1.032477354550247	0.41910034163301785	0.6777274886327948	-0.6365769911735907
0.3678369854308596	1.0325003936885266	0.4190474943729673	0.6784023948825518	-0.6374850598243167
0.36818999597349955	1.0325233043817497	0.41899493729842335	0.6790773421194222	-0.6383936323092837
0.3685430065161395	1.032546086327752	0.41894267117597955	0.6797523301425322	-0.6393027061777934
0.3688960170587795	1.0325687392257221	0.4188906967689797	0.68042735875001	-0.640212278966656
0.3692490276014195	1.0325912627762088	0.4188390148374916	0.6811024277389881	-0.6411223482002252
0.36960203814405945	1.032613656681132	0.4187876261382806	0.6817775369056062	-0.6420329113904318
0.36995504868669943	1.032635920643791	0.4187365314247835	0.6824526860450146	-0.6429439660368204
0.37008925822076705	1.0326443509287606	0.4187171832364837	0.6827093784876702	-0.6432904643351319
0.3703080592293394	1.0326580543688741	0.418685731447082	0.6831278749513773	-0.6438555096265844
0.3706610697719794	1.0326800575624684	0.41863522695187655	0.6838031034178746	-0.6447675396346036
0.37101408031461935	1.0327019299320686	0.41858501868246023	0.6844783712367075	-0.6456800535234817
0.37136709085725933	1.0327236711865855	0.4185351073786925	0.6851536781990996	-0.6465930487435836
0.37172010139989936	1.0327452810363573	0.4184854937769731	0.6858290240953013	-0.6475065227330755
0.37207311194253934	1.0327667591931564	0.4184361786102162	0.6865044087145932	-0.648420472917964
0.3724261224851793	1.0327881053702002	0.41838716260782416	0.687179831845289	-0.649334896712136
0.3727791330278193	1.0328093192821595	0.4183384464956618	0.6878552932747393	-0.6502497915174003
0.37313214357045926	1.032830400645168	0.41829003099603057	0.6885307927893353	-0.6511651547235288
0.37348515411309924	1.0328513491768314	0.4182419168276424	0.6892063301745119	-0.6520809837082993
0.3738381646557392	1.0328721645962362	0.41819410470559437	0.6898819052147521	-0.652997275837538
0.3741911751983792	1.0328928466239586	0.4181465953413429	0.6905575176935899	-0.6539140284651639
0.37454418574101916	1.0329133949820744	0.41809938944267805	0.6912331673936144	-0.6548312389332326
0.37489719628365914	1.0329338093941667	0.418052487713698	0.6919088540964737	-0.6557489045719818
0.3752502068262991	1.0329540895853364	0.41800589085478373	0.6925845775828787	-0.656667022699877
0.37560321736893915	1.03297423528221	0.4179595995625734	0.6932603376326067	-0.6575855906236581
0.3759562279115791	1.0329942462129487	0.41791361452993725	0.6939361340245058	-0.6585046056383863
0.3763092384542191	1.0330141221072575	0.4178679364459521	0.6946119665364987	-0.6594240650274926
0.3766622489968591	1.0330338626963944	0.4178225659958765	0.6952878349455865	-0.6603439660628256
0.37701525953949905	1.0330534677131782	0.4177775038611254	0.6959637390278536	-0.6612643060047012
0.377368270082139	1.0330729368919984	0.4177327507192451	0.6966396785584708	-0.6621850821019527
0.377721280624779	1.0330922699688232	0.41768830724388856	0.6973156533117002	-0.6631062915919809
0.378074291167419	1.033111466681209	0.41764417410479043	0.6979916630608994	-0.6640279317008059
0.37842730171005895	1.033130526768308	0.4176003519677422	0.6986677075785259	-0.664949999643119
0.37856151124412657	1.0331377372399637	0.4175837731545822	0.6989247390609675	-0.6653006682868637
0.3787803122526989	1.0331494499708775	0.4175568414945678	0.6993437866361408	-0.665872492622335
0.3791333227953389	1.0331682360312895	0.4175136433430987	0.7000199000044142	-0.6667954078306463
0.3794863333379789	1.0331868846935368	0.41747075816714974	0.700696047453129	-0.6677187424490763
0.3798393438806189	1.0332053957032443	0.4174281866164946	0.7013722287511853	-0.6686424936475341
0.3801923544232589	1.0332237688076757	0.41738592933684154	0.702048443666606	-0.6695666585848707
0.38054536496589886	1.0332420037557428	0.41734398696980907	0.7027246919665399	-0.6704912344089342
0.38089837550853883	1.0332601002980133	0.4173023601529022	0.7034009734172677	-0.6714162182566268
0.3812513860511788	1.0332780581867198	0.41726104951948806	0.7040772877842061	-0.6723416072539624
0.3816043965938188	1.0332958771757688	0.4172200556987724	0.7047536348319124	-0.6732673985161247
0.38195740713645876	1.0333135570207466	0.41717937931577553	0.70543001432409	-0.674193589147526
0.38231041767909874	1.033331097478931	0.41713902099130884	0.7061064260235926	-0.6751201762418662
0.3826634282217387	1.0333484983092962	0.417098981341951	0.7067828696924293	-0.6760471568821934
0.3830164387643787	1.0333657592725236	0.41705926098002494	0.70745934509177	-0.6769745281409644
0.38336944930701866	1.0333828801310085	0.4170198605135741	0.7081358519819498	-0.6779022870801065
0.3837224598496587	1.033399860648869	0.4169807805463394	0.7088123901224745	-0.678830430751079
0.38407547039229867	1.0334167005919535	0.4169420216777363	0.7094889592720256	-0.6797589561949363
0.38442848093493864	1.0334333997278486	0.41690358450283144	0.7101655591884652	-0.6806878604423915
0.3847814914775786	1.0334499578258882	0.4168654696123201	0.7108421896288417	-0.6816171405138801
0.3851345020202186	1.0334663746571604	0.41682767759250355	0.7115188503493949	-0.6825467934196249
0.38548751256285857	1.0334826499945153	0.416790209025266	0.712195541105561	-0.6834768161597011
0.38584052310549855	1.0334987836125744	0.41675306448805255	0.7128722616519785	-0.6844072057241027
0.3861935336481385	1.033514775287736	0.41671624455384665	0.713549011742493	-0.685337959092809
0.3865465441907785	1.033530624798185	0.416679749791148	0.7142257911301633	-0.6862690732358517
0.38689955473341847	1.0335463319238998	0.41664358076395036	0.7149025995672662	-0.6872005451133831
0.3870337642674861	1.033552266145298	0.4166299153973775	0.7151599199762779	-0.6875547705539874
0.38725256527605845	1.0335618964466597	0.4166077380317196	0.715579436805303	-0.6881323716757444
0.3876055758186985	1.0335773181500532	0.4165722221493718	0.7162563025950041	-0.689064549863535
0.38795858636133845	1.033592596819485	0.4165370336672519	0.7169331966863353	-0.6899970766076826
0.38831159690397843	1.033607732242184	0.4165021731311119	0.7176101188285031	-0.6909299488295133
0.3886646074466184	1.03362272420721	0.41646764108208933	0.7182870687699608	-0.6918631634408228
0.3890176179892584	1.0336375725054623	0.4164334380566864	0.7189640462584143	-0.6927967173439478
0.38937062853189836	1.0336522769296854	0.41639956458674865	0.7196410510408272	-0.6937306074318389
0.38972363907453833	1.0336668372744784	0.4163660211994438	0.7203180828634277	-0.6946648305881332
0.3900766496171783	1.0336812533363002	0.4163328084172414	0.720995141471714	-0.6955993836872277
0.3904296601598183	1.033695524913478	0.41629992675789174	0.72167222661046	-0.6965342635943538
0.39078267070245826	1.0337096518062143	0.41626737673440567	0.722349338023722	-0.6974694671656515
0.39113568124509823	1.0337236338165936	0.4162351588550339	0.7230264754548443	-0.6984049912482453
0.39148869178773826	1.0337374707485891	0.4162032736232472	0.7237036386464654	-0.6993408326803199
0.39184170233037824	1.033751162408071	0.4161717215377161	0.7243808273405239	-0.7002769882911966
0.3921947128730182	1.033764708602812	0.4161405030922909	0.7250580412782652	-0.7012134549014107
0.3925477234156582	1.0337781091424953	0.41610961877598224	0.7257352802002475	-0.702150229322789
0.39290073395829817	1.0337913638387206	0.4160790690729414	0.7264125438463477	-0.7030873083585283
0.39325374450093814	1.0338044725050106	0.4160488544624409	0.7270898319557684	-0.7040246888032737
0.3936067550435781	1.0338174349568194	0.4160189754188552	0.7277671442670436	-0.7049623674431988
0.3939597655862181	1.033830251011537	0.4159894324116418	0.7284444805180459	-0.7059003410560852
0.39431277612885807	1.033842920488497	0.4159602259053223	0.7291218404459919	-0.7068386064114031
0.39466578667149804	1.0338554432089833	0.4159313563594635	0.7297992237874497	-0.7077771602703925
0.395018797214138	1.0338678189962358	0.4159028242286591	0.7304766302783445	-0.708715999386145
0.395371807756778	1.0338800476754573	0.4158746299625111	0.7311540596539662	-0.7096551205036858
0.3955060172908456	1.0338846582117223	0.41586399964380827	0.731411614513974	-0.7100122341614445
0.395724818299418	1.0338921290738199	0.41584677400561193	0.731831511648975	-0.7105945203600568
0.396077828842058	1.0339040630204708	0.4158192567975259	0.7325089859974087	-0.7115341956843991
0.396430839384698	1.0339158493465388	0.4157920787727719	0.7331864824326891	-0.7124741431980379
0.39678384992733795	1.0339274878851403	0.4157652403608055	0.7338640006876288	-0.7134143596145665
0.3971368604699779	1.033938978471386	0.41573874198600114	0.7345415404944381	-0.7143548416399305
0.3974898710126179	1.0339503209423855	0.41571258406763567	0.7352191015847315	-0.7152955859725144
0.3978428815552579	1.033961515137255	0.4156867670198703	0.7358966836895348	-0.7162365893032266
0.39819589209789785	1.033972560897122	0.4156612912517343	0.7365742865392919	-0.7171778483155866
0.3985489026405378	1.0339834580651308	0.415636157167108	0.7372519098638716	-0.7181193596858111
0.3989019131831778	1.0339942064864498	0.41561136516470637	0.7379295533925748	-0.7190611200829022
0.3992549237258178	1.0340048060082756	0.41558691563806244	0.7386072168541414	-0.7200031261687352
0.3996079342684578	1.0340152564798395	0.41556280897551146	0.7392848999767572	-0.7209453745981467
0.3999609448110978	1.034025557752413	0.4155390455601747	0.7399626024880608	-0.7218878620190238
0.40031395535373776	1.034035709679312	0.4155156257699436	0.7406403241151512	-0.7228305850723936
0.40066696589637774	1.0340457121159048	0.4154925499774645	0.7413180645845948	-0.7237735403925131
0.4010199764390177	1.0340555649196148	0.41546981855012294	0.7419958236224322	-0.7247167246069591
0.4013729869816577	1.0340652679499271	0.41544743185002875	0.7426736009541857	-0.7256601343367196
0.40172599752429766	1.0340748210683937	0.41542539023400077	0.7433513963048662	-0.7266037661962848
0.40207900806693764	1.0340842241386379	0.41540369405355243	0.7440292093989814	-0.7275476167937386
0.4024320186095776	1.0340934770263601	0.4153823436548768	0.744707039960542	-0.7284916827308516
0.4027850291522176	1.0341025795993428	0.4153613393788325	0.7453848877130692	-0.7294359606031726
0.40313803969485756	1.0341115317274545	0.41534068156092946	0.746062752379603	-0.7303804470001226
0.4034910502374976	1.0341203332826558	0.4153203705313149	0.7467406336827084	-0.7313251385050877
0.40384406078013757	1.0341289841390038	0.4153004066147596	0.7474185313444835	-0.7322700316955133
0.4039782703142052	1.0341322335065326	0.4152929077570576	0.7476762625252412	-0.7326293187058441
0.40419707132277755	1.0341374841726556	0.41528079013064445	0.7480964450865671	-0.7332151231429983
0.4045500818654175	1.0341458332618747	0.41526152139294703	0.7487743746301455	-0.7341604094133897
0.4049030924080575	1.034154031287035	0.41524260071022856	0.7494523196959606	-0.7351058870668781
0.40525610295069747	1.0341620781306242	0.41522402838562095	0.7501302800043174	-0.7360515526580931
0.40560911349333745	1.0341699736772494	0.4152058047168142	0.7508082552750911	-0.7369974027361988
0.4059621240359774	1.034177717813641	0.41518792999604376	0.7514862452277353	-0.737943433844991
0.4063151345786174	1.0341853104286576	0.4151704045100785	0.7521642495812897	-0.7388896425229927
0.4066681451212574	1.034192751413288	0.41515322854020853	0.7528422680543867	-0.7398360253035525
0.40702115566389735	1.0342000406606584	0.41513640236223337	0.7535203003652604	-0.740782578714941
0.4073741662065374	1.0342071780660338	0.4151199262464506	0.7541983462317535	-0.741729299280449
0.40772717674917736	1.0342141635268234	0.4151038004576441	0.7548764053713256	-0.7426761835184855
0.40808018729181733	1.034220996942584	0.41508802525507327	0.7555544775010601	-0.7436232279426767
0.4084331978344573	1.0342276782150237	0.4150726008924618	0.756232562337673	-0.7445704290619638
0.4087862083770973	1.0342342072480055	0.41505752761798714	0.75691065959752	-0.7455177833807034
0.40913921891973726	1.034240583947552	0.4150428056742702	0.7575887689966048	-0.7464652873987659
0.40949222946237723	1.0342468082218466	0.41502843529836475	0.7582668902505866	-0.7474129376116362
0.4098452400050172	1.0342528799812396	0.4150144167217475	0.7589450230747881	-0.7483607305105132
0.4101982505476572	1.0342587991382501	0.4150007501703085	0.7596231671842034	-0.7493086625824105
0.41055126109029716	1.0342645656075697	0.41498743586434145	0.7603013222935062	-0.750256730310257
0.41090427163293713	1.0342701793060651	0.4149744740185342	0.7609794881170575	-0.7512049301729983
0.4112572821755771	1.0342756401527826	0.4149618648419601	0.7616576643689134	-0.7521532586456973
0.41161029271821714	1.0342809480689497	0.41494960853806867	0.7623358507628331	-0.7531017121996365
0.4119633032608571	1.0342861029779788	0.41493770530467716	0.7630140470122876	-0.7540502873024196
0.4123163138034971	1.0342911048054708	0.4149261553339622	0.7636922528304669	-0.7549989804180735
0.4124505233375647	1.0342929662502967	0.4149218569233132	0.7639500993846057	-0.755359690129541
0.41266932434613707	1.0342959534792162	0.41491495881245166	0.7643704679302884	-0.7559477880071507
0.41302233488877704	1.034300648929199	0.41490411592101645	0.7650486920244051	-0.756896706526832
0.413375345431417	1.0343051910875998	0.41489362683486314	0.7657269248252132	-0.7578457324310296
0.413728355974057	1.0343095798887971	0.4148834917235264	0.7664051660448608	-0.7587948621704897
0.41408136651669697	1.0343138152693707	0.41487371075086177	0.7670834153952556	-0.7597440921928964
0.41443437705933694	1.0343178971681035	0.4148642840750386	0.7677616725880733	-0.7606934189429748
0.4147873876019769	1.0343218255259847	0.41485521184853347	0.7684399373347656	-0.7616428388625949
0.4151403981446169	1.0343256002862113	0.41484649421812353	0.7691182093465683	-0.7625923483908756
0.4154934086872569	1.0343292213941901	0.4148381313248804	0.7697964883345096	-0.7635419439642893
0.4158464192298969	1.0343326887975408	0.41483012330416397	0.7704747740094184	-0.7644916220167655
0.4161994297725369	1.034336002446097	0.4148224702856168	0.7711530660819322	-0.7654413789797955
0.41655244031517685	1.0343391622919085	0.4148151723931584	0.7718313642625058	-0.766391211282538
0.41690545085781683	1.034342168289243	0.4148082297449802	0.7725096682614188	-0.7673411153519227
0.4172584614004568	1.0343450203945883	0.4148016424535401	0.7731879777887845	-0.7682910876127564
0.4176114719430968	1.0343477185666532	0.4147954106255581	0.7738662925545581	-0.7692411244878278
0.41796448248573675	1.0343502627663699	0.4147895343620113	0.7745446122685444	-0.7701912223980126
0.41831749302837673	1.0343526529568943	0.41478401375813007	0.775222936640407	-0.7711413777623795
0.4186705035710167	1.0343548891036092	0.41477884890339356	0.7759012653796755	-0.7720915869982954
0.4190235141136567	1.0343569711741238	0.41477403988152595	0.7765795981957548	-0.7730418465215315
0.4193765246562967	1.0343588991382762	0.41476958677049314	0.7772579347979329	-0.7739921527463691
0.4197295351989367	1.0343606729681338	0.414765489642499	0.7779362748953891	-0.7749425020857051
0.42008254574157666	1.0343622926379952	0.41476174856398257	0.7786146181972025	-0.775892890951159
0.42043555628421664	1.0343637581243896	0.41475836359561513	0.7792929644123604	-0.776843315753178
0.4207885668268566	1.03436506940608	0.41475533479229765	0.7799713132497668	-0.777793772901144
0.42092277636092423	1.0343655274748367	0.41475427673988763	0.7802292123544013	-0.778155130785545
0.4211415773694966	1.0343662264640618	0.41475266220315815	0.78064966441825	-0.7787442588034799
0.42149458791213656	1.034367229281565	0.4147503458715502	0.7813280176265718	-0.7796947698677555
0.42184759845477654	1.034368077844054	0.41474838583505025	0.7820063725834354	-0.7806453025007944
0.4222006089974165	1.034368772139229	0.4147467821254568	0.7826847289974939	-0.7815958531087807
0.4225536195400565	1.034369312157025	0.4147455347687885	0.7833630865773583	-0.7825464180973645
0.42290663008269647	1.034369697889614	0.4147446437852833	0.7840414450316066	-0.7834969938717701
0.4232596406253365	1.0343699293314041	0.4147441091893975	0.7847198040687913	-0.7844475768369011
0.4236126511679765	1.0343700064790404	0.4147439309898051	0.7853981633974484	-0.7853981633974483
0.42396566171061645	1.0343699293314041	0.4147441091893975	0.7860765227261055	-0.7863487499579955
0.4243186722532564	1.034369697889614	0.4147446437852833	0.7867548817632901	-0.7872993329231266
0.4246716827958964	1.034369312157025	0.4147455347687885	0.7874332402175384	-0.7882499086975322
0.4250246933385364	1.034368772139229	0.4147467821254568	0.7881115977974028	-0.789200473686116
0.42537770388117635	1.034368077844054	0.41474838583505025	0.7887899542114613	-0.7901510242941022
0.4257307144238163	1.034367229281565	0.4147503458715502	0.7894683091683249	-0.7911015569271411
0.4260837249664563	1.0343662264640618	0.41475266220315815	0.7901466623766467	-0.7920520679914168
0.4264367355090963	1.03436506940608	0.41475533479229765	0.7908250135451299	-0.7930025538937526
0.42678974605173625	1.0343637581243896	0.41475836359561513	0.7915033623825363	-0.7939530110417187
0.4271427565943762	1.0343622926379952	0.41476174856398257	0.7921817085976942	-0.7949034358437377
0.42749576713701626	1.0343606729681338	0.414765489642499	0.7928600518995076	-0.7958538247091915
0.42784877767965623	1.0343588991382762	0.41476958677049314	0.7935383919969637	-0.7968041740485275
0.4282017882222962	1.0343569711741238	0.41477403988152595	0.7942167285991418	-0.797754480273365
0.4285547987649362	1.0343548891036092	0.41477884890339356	0.7948950614152211	-0.7987047397966013
0.42890780930757616	1.0343526529568943	0.41478401375813007	0.7955733901544898	-0.7996549490325172
0.42926081985021614	1.0343502627663699	0.4147895343620113	0.7962517145263522	-0.800605104396884
0.42939502938428376	1.0343493136419708	0.41479172653335616	0.7965096024958491	-0.8009663249289652
0.4296138303928561	1.0343477185666532	0.4147954106255581	0.7969300342403387	-0.8015552023070688
0.4299668409354961	1.0343450203945883	0.4148016424535401	0.7976083490061122	-0.8025052391821401
0.43031985147813606	1.034342168289243	0.4148082297449802	0.7982866585334779	-0.8034552114429739
0.43067286202077604	1.0343391622919085	0.4148151723931584	0.7989649625323909	-0.8044051155123587
0.431025872563416	1.034336002446097	0.4148224702856168	0.7996432607129644	-0.8053549478151011
0.43137888310605604	1.0343326887975408	0.41483012330416397	0.8003215527854782	-0.8063047047781312
0.431731893648696	1.0343292213941901	0.4148381313248804	0.800999838460387	-0.8072543828306074
0.432084904191336	1.0343256002862113	0.41484649421812353	0.8016781174483284	-0.8082039784040209
0.43243791473397597	1.0343218255259847	0.41485521184853347	0.8023563894601311	-0.8091534879323018
0.43279092527661595	1.0343178971681035	0.4148642840750386	0.8030346542068234	-0.8101029078519218
0.4331439358192559	1.0343138152693707	0.41487371075086177	0.8037129113996411	-0.8110522346020002
0.4334969463618959	1.0343095798887971	0.4148834917235264	0.8043911607500359	-0.8120014646244069
0.43384995690453587	1.0343051910875998	0.41489362683486314	0.8050694019696836	-0.8129505943638671
0.43420296744717585	1.034300648929199	0.41490411592101645	0.8057476347704916	-0.8138996202680646
0.4345559779898158	1.0342959534792162	0.41491495881245166	0.8064258588646083	-0.814848538787746
0.4349089885324558	1.0342911048054708	0.4149261553339622	0.8071040739644297	-0.8157973463768231
0.43526199907509583	1.0342861029779788	0.41493770530467716	0.8077822797826091	-0.816746039492477
0.4356150096177358	1.0342809480689497	0.41494960853806867	0.8084604760320636	-0.8176946145952602
0.4359680201603758	1.0342756401527826	0.4149618648419601	0.8091386624259834	-0.8186430681491994
0.43632103070301576	1.0342701793060651	0.4149744740185342	0.8098168386778392	-0.8195913966218984
0.43667404124565573	1.0342645656075697	0.41498743586434145	0.8104950045013904	-0.8205395964846396
0.4370270517882957	1.0342587991382501	0.4150007501703085	0.8111731596106933	-0.8214876642124862
0.4373800623309357	1.0342528799812396	0.4150144167217475	0.8118513037201087	-0.8224355962843835
0.43773307287357566	1.0342468082218466	0.41502843529836475	0.8125294365443101	-0.8233833891832604
0.4378672824076433	1.0342444598070668	0.41503385727135966	0.8127872498762914	-0.8237436891743569
0.43808608341621563	1.034240583947552	0.4150428056742702	0.8132075577982919	-0.8243310393961307
0.4384390939588556	1.0342342072480055	0.41505752761798714	0.8138856671973766	-0.8252785434141933
0.4387921045014956	1.0342276782150237	0.4150726008924618	0.8145637644572237	-0.8262258977329329
0.43914511504413556	1.034220996942584	0.41508802525507327	0.8152418492938366	-0.82717309885222
0.4394981255867756	1.0342141635268234	0.4151038004576441	0.8159199214235711	-0.828120143276411
0.43985113612941557	1.0342071780660338	0.4151199262464506	0.8165979805631431	-0.8290670275144476
0.44020414667205554	1.0342000406606584	0.4151364023622334	0.8172760264296363	-0.8300137480799556
0.4405571572146955	1.034192751413288	0.41515322854020853	0.81795405874051	-0.8309603014913441
0.4409101677573355	1.0341853104286576	0.4151704045100785	0.818632077213607	-0.831906684271904
0.44126317829997547	1.034177717813641	0.41518792999604376	0.8193100815671613	-0.8328528929499057
0.44161618884261544	1.0341699736772494	0.4152058047168142	0.8199880715198057	-0.8337989240586978
0.4419691993852554	1.0341620781306242	0.41522402838562095	0.8206660467905794	-0.8347447741368036
0.4423222099278954	1.034154031287035	0.41524260071022856	0.8213440070989361	-0.8356904397280185
0.44267522047053537	1.0341458332618747	0.41526152139294703	0.8220219521647512	-0.836635917381507
0.44302823101317534	1.0341374841726556	0.41528079013064445	0.8226998817083295	-0.8375812036518984
0.4433812415558154	1.0341289841390038	0.4153004066147596	0.8233777954504131	-0.8385262950993833
0.44373425209845535	1.0341203332826558	0.4153203705313149	0.8240556931121883	-0.8394711882898088
0.4440872626410953	1.0341115317274545	0.41534068156092946	0.8247335744152937	-0.840415879794774
0.4444402731837353	1.0341025795993428	0.4153613393788325	0.8254114390818275	-0.8413603661917239
0.4447932837263753	1.0340934770263601	0.4153823436548768	0.8260892868343547	-0.842304644064045
0.44514629426901525	1.0340842241386379	0.41540369405355243	0.8267671173959152	-0.843248710001158
0.44549930481165523	1.0340748210683937	0.41542539023400077	0.8274449304900304	-0.8441925605986119
0.4458523153542952	1.0340652679499271	0.41544743185002875	0.828122725840711	-0.8451361924581771
0.4462053258969352	1.0340555649196148	0.41546981855012294	0.8288005031724645	-0.8460796021879375
0.4463395354310028	1.034051836664339	0.41547842011502184	0.8290581795867263	-0.8464382140227797
0.44655833643957515	1.0340457121159048	0.4154925499774645	0.8294782622103019	-0.8470227864023836
0.44691134698221513	1.034035709679312	0.4155156257699436	0.8301560026797454	-0.847965741722503
0.44726435752485516	1.034025557752413	0.4155390455601747	0.8308337243068359	-0.8489084647758729
0.44761736806749514	1.0340152564798395	0.41556280897551146	0.8315114268181395	-0.84985095219675
0.4479703786101351	1.0340048060082756	0.41558691563806244	0.8321891099407552	-0.8507932006261615
0.4483233891527751	1.0339942064864498	0.41561136516470637	0.8328667734023218	-0.8517352067119944
0.44867639969541506	1.0339834580651308	0.415636157167108	0.8335444169310251	-0.8526769671090856
0.44902941023805504	1.033972560897122	0.4156612912517343	0.8342220402556049	-0.85361847847931
0.449382420780695	1.033961515137255	0.4156867670198703	0.8348996431053619	-0.85455973749167
0.449735431323335	1.0339503209423855	0.41571258406763567	0.8355772252101652	-0.8555007408223823
0.45008844186597496	1.033938978471386	0.41573874198600114	0.8362547863004586	-0.8564414851549661
0.45044145240861494	1.0339274878851403	0.4157652403608055	0.8369323261072679	-0.8573819671803302
0.4507944629512549	1.0339158493465388	0.4157920787727719	0.8376098443622075	-0.8583221835968586
0.45114747349389495	1.0339040630204708	0.4158192567975259	0.838287340797488	-0.8592621311104975
0.4515004840365349	1.0338921290738199	0.41584677400561193	0.8389648151459217	-0.8602018064348399
0.4518534945791749	1.0338800476754573	0.4158746299625112	0.8396422671409305	-0.8611412062912107
0.4522065051218149	1.0338678189962358	0.4159028242286591	0.8403196965165521	-0.8620803274087516
0.45255951566445485	1.0338554432089833	0.4159313563594635	0.840997103007447	-0.8630191665245042
0.4529125262070948	1.033842920488497	0.4159602259053223	0.8416744863489047	-0.8639577203834936
0.4532655367497348	1.033830251011537	0.4159894324116418	0.8423518462768508	-0.8648959857388114
0.4536185472923748	1.0338174349568194	0.4160189754188552	0.8430291825278531	-0.8658339593516978
0.45397155783501475	1.0338044725050106	0.4160488544624409	0.8437064948391283	-0.8667716379916229
0.4543245683776547	1.0337913638387206	0.4160790690729414	0.844383782948549	-0.8677090184363684
0.4546775789202947	1.0337781091424953	0.41610961877598224	0.8450610465946492	-0.8686460974721075
0.4548117884543623	1.0337730316233653	0.4161213211503515	0.8453185260251856	-0.8690022817055576
0.4550305894629347	1.033764708602812	0.4161405030922909	0.8457382855166314	-0.8695828718934859
0.4553836000055747	1.033751162408071	0.4161717215377161	0.8464154994543728	-0.8705193385037001
0.4557366105482147	1.0337374707485891	0.41620327362324727	0.8470926881484313	-0.8714554941145768
0.45608962109085466	1.0337236338165936	0.4162351588550339	0.8477698513400523	-0.8723913355466514
0.45644263163349463	1.0337096518062143	0.41626737673440567	0.8484469887711746	-0.8733268596292452
0.4567956421761346	1.033695524913478	0.41629992675789174	0.8491241001844367	-0.8742620632005429
0.4571486527187746	1.0336812533363002	0.4163328084172414	0.8498011853231827	-0.8751969431076689
0.45750166326141456	1.0336668372744784	0.4163660211994438	0.850478243931469	-0.8761314962067634
0.45785467380405453	1.0336522769296854	0.41639956458674865	0.8511552757540695	-0.8770657193630578
0.4582076843466945	1.0336375725054623	0.4164334380566865	0.8518322805364824	-0.8779996094509489
0.4585606948893345	1.03362272420721	0.41646764108208933	0.8525092580249358	-0.8789331633540739
0.45891370543197446	1.033607732242184	0.4165021731311119	0.8531862079663936	-0.8798663779653834
0.4592667159746145	1.033592596819485	0.4165370336672519	0.8538631301085614	-0.8807992501872141
0.45961972651725447	1.0335773181500532	0.4165722221493718	0.8545400241998926	-0.8817317769313616
0.45997273705989444	1.0335618964466597	0.4166077380317196	0.8552168899895937	-0.8826639551191523
0.4603257476025344	1.0335463319238998	0.41664358076395036	0.8558937272276305	-0.8835957816815135
0.4606787581451744	1.033530624798185	0.416679749791148	0.8565705356647334	-0.8845272535590449
0.46103176868781437	1.033514775287736	0.41671624455384665	0.8572473150524037	-0.8854583677020876
0.46138477923045434	1.0334987836125744	0.41675306448805255	0.8579240651429182	-0.8863891210707939
0.4617377897730943	1.0334826499945156	0.416790209025266	0.8586007856893356	-0.8873195106351955
0.4620908003157343	1.0334663746571604	0.41682767759250355	0.8592774764455018	-0.8882495333752718
0.46244381085837427	1.0334499578258882	0.4168654696123201	0.859954137166055	-0.8891791862810164
0.46279682140101425	1.0334333997278486	0.41690358450283144	0.8606307676064314	-0.8901084663525051
0.4631498319436543	1.0334167005919535	0.4169420216777363	0.8613073675228711	-0.8910373705999604
0.4632840414777219	1.0334103148653146	0.4169567193719338	0.8615645930265576	-0.8913904274195779
0.46350284248629425	1.033399860648869	0.41698078054633947	0.8619839366724221	-0.8919658960438177
0.46385585302893423	1.0333828801310085	0.4170198605135741	0.8626604748129468	-0.8928940397147902
0.4642088635715742	1.0333657592725236	0.41705926098002494	0.8633369817031267	-0.8938217986539322
0.4645618741142142	1.0333484983092962	0.417098981341951	0.8640134571024674	-0.8947491699127033
0.46491488465685415	1.033331097478931	0.41713902099130884	0.8646899007713041	-0.8956761505530304
0.46526789519949413	1.0333135570207466	0.4171793793157756	0.8653663124708066	-0.8966027376473706
0.4656209057421341	1.0332958771757688	0.4172200556987724	0.8660426919629842	-0.8975289282787718
0.4659739162847741	1.0332780581867198	0.4172610495194881	0.8667190390106906	-0.8984547195409343
0.46632692682741406	1.0332601002980133	0.41730236015290223	0.867395353377629	-0.8993801085382699
0.46667993737005403	1.0332420037557428	0.4173439869698091	0.8680716348283568	-0.9003050923859625
0.46703294791269406	1.0332237688076757	0.41738592933684154	0.8687478831282908	-0.9012296682100259
0.46738595845533404	1.0332053957032443	0.41742818661649467	0.8694240980437113	-0.9021538331473625
0.467738968997974	1.0331868846935368	0.4174707581671498	0.8701002793417677	-0.9030775843458204
0.468091979540614	1.0331682360312895	0.4175136433430987	0.8707764267904825	-0.9040009189642504
0.46844499008325396	1.0331494499708775	0.4175568414945678	0.8714525401587558	-0.9049238341725616
0.46879800062589394	1.033130526768308	0.4176003519677422	0.8721286192163709	-0.9058463271517777
0.4691510111685339	1.033111466681209	0.41764417410479043	0.8728046637339972	-0.9067683950940908
0.4695040217111739	1.0330922699688232	0.41768830724388856	0.8734806734831965	-0.9076900352029158
0.46985703225381387	1.0330729368919984	0.4177327507192451	0.8741566482364259	-0.908611244692944
0.47021004279645384	1.0330534677131782	0.4177775038611254	0.8748325877670431	-0.9095320207901955
0.4705630533390938	1.0330338626963944	0.4178225659958765	0.8755084918493101	-0.910452360732071
0.4709160638817338	1.0330141221072575	0.41786793644595216	0.876184360258398	-0.911372261767404
0.4712690744243738	1.0329942462129487	0.41791361452993725	0.8768601927703908	-0.9122917211565102
0.4716220849670138	1.03297423528221	0.4179595995625734	0.8775359891622899	-0.9132107361712386
0.4717562945010814	1.0329665920415858	0.4179771627997514	0.8777929077136112	-0.9135600153163245
0.4719750955096538	1.0329540895853364	0.41800589085478373	0.878211749212018	-0.9141293040950197
0.47232810605229375	1.0329338093941667	0.418052487713698	0.8788874726984229	-0.9150474222229149
0.4726811165949337	1.0329133949820744	0.41809938944267805	0.8795631594012823	-0.9159650878616641
0.4730341271375737	1.0328928466239586	0.4181465953413429	0.8802388091013068	-0.9168822983297328
0.4733871376802137	1.0328721645962362	0.4181941047055944	0.8809144215801445	-0.9177990509573586
0.47374014822285365	1.0328513491768314	0.4182419168276424	0.8815899966203847	-0.9187153430865974
0.4740931587654936	1.032830400645168	0.41829003099603057	0.8822655340055614	-0.9196311720713679
0.4744461693081336	1.0328093192821595	0.4183384464956619	0.8829410335201574	-0.9205465352774964
0.4747991798507736	1.0327881053702002	0.41838716260782416	0.8836164949496077	-0.9214614300827606
0.4751521903934136	1.0327667591931564	0.4184361786102162	0.8842919180803035	-0.9223758538769327
0.4755052009360536	1.0327452810363573	0.4184854937769731	0.8849673026995953	-0.923289804061821
0.47585821147869356	1.0327236711865855	0.4185351073786925	0.8856426485957971	-0.9242032780513131
0.47621122202133354	1.0327019299320686	0.41858501868246023	0.8863179555581893	-0.925116273271415
0.4765642325639735	1.0326800575624684	0.41863522695187655	0.886993223377022	-0.9260287871602929
0.4769172431066135	1.0326580543688741	0.418685731447082	0.8876684518435194	-0.9269408171683122
0.47727025364925346	1.032635920643791	0.4187365314247835	0.888343640749882	-0.9278523607580763
0.47762326419189344	1.032613656681132	0.4187876261382806	0.8890187898892905	-0.9287634154044648
0.4779762747345334	1.0325912627762088	0.4188390148374916	0.8896938990559086	-0.9296739785946715
0.4783292852771734	1.0325687392257221	0.4188906967689797	0.8903689680448866	-0.9305840478282406
0.47868229581981336	1.032546086327752	0.4189426711759796	0.8910439966523644	-0.9314936206171033
0.4790353063624534	1.0325233043817497	0.4189949372984234	0.8917189846754745	-0.9324026944856129
0.47938831690509337	1.0325003936885266	0.4190474943729673	0.8923939319123448	-0.93331126697058
0.47974132744773335	1.032477354550247	0.41910034163301785	0.8930688381621019	-0.934219335621306
0.4800943379903733	1.032454187270417	0.4191534783087585	0.893743703224874	-0.935126897999617
0.48022854752444094	1.0324453458473997	0.41917375588034683	0.8940002663737101	-0.935471806837715
0.4804473485330133	1.0324308921538752	0.419206903627176	0.8944185269017934	-0.9360339516798963
0.48080035907565327	1.0324074695067849	0.41926061681208704	0.8950933089949997	-0.9369404942491164
0.48115336961829325	1.0323839196366227	0.4193146170841646	0.8957680493076424	-0.9378465233068701
0.4815063801609332	1.0323602428521705	0.41936890366096485	0.8964427476438837	-0.9387520364654018
0.4818593907035732	1.032336439463505	0.4194234757569535	0.8971174038089006	-0.9396570313496366
0.4822124012462132	1.0323125097819892	0.41947833258353245	0.8977920176088885	-0.9405615055972104
0.48256541178885315	1.0322884541202622	0.41953347334906677	0.8984665888510629	-0.9414654568584978
0.4829184223314932	1.0322642727922295	0.419588897258911	0.8991411173436621	-0.9423688827966406
0.48327143287413316	1.0322399661130552	0.41964460351543625	0.89981560289595	-0.9432717810875745
0.48362444341677313	1.03221553439915	0.41970059131805654	0.9004900453182179	-0.9441741494200561
0.4839774539594131	1.0321909779681633	0.41975685986325584	0.9011644444217872	-0.9450759854956886
0.4843304645020531	1.0321662971389738	0.4198134083446149	0.9018388000190118	-0.9459772870289471
0.48468347504469306	1.0321414922316785	0.41987023595283773	0.9025131119232801	-0.9468780517472029
0.48503648558733303	1.0321165635675853	0.41992734187577885	0.9031873799490171	-0.9477782773907476
0.485389496129973	1.0320915114692009	0.41998472529846964	0.9038616039116868	-0.9486779617128163
0.485742506672613	1.0320663362602238	0.42004238540314554	0.904535783627794	-0.9495771024796099
0.48609551721525296	1.0320410382655325	0.4201003213692726	0.9052099189148864	-0.9504756974703175
0.48644852775789293	1.0320156178111777	0.4201585323735747	0.9058840095915573	-0.9513737444771365
0.4868015383005329	1.0319900752243716	0.42021701759006	0.9065580554774461	-0.9522712413052947
0.48715454884317294	1.0319644108334782	0.42027577619004813	0.907232056393241	-0.9531681857730688
0.4875075593858129	1.0319386249680051	0.42033480734219675	0.9079060121606815	-0.9540645757118043
0.4878605699284529	1.0319127179585923	0.4203941102125286	0.9085799226025585	-0.9549604089659337
0.48821358047109287	1.0318866901370034	0.42045368396445837	0.9092537875427177	-0.955855683392995
0.48856659101373284	1.0318605418361158	0.4205135277588195	0.90992760680606	-0.956750396863648
0.48870080054780046	1.0318505690881101	0.42053635018334173	0.9101837711841844	-0.9570904064490597
0.4889196015563728	1.031834273389911	0.42057364075389103	0.9106013802185442	-0.9576445472616921
0.4892726120990128	1.0318078851334653	0.4206340221054245	0.9112751076071874	-0.9585381324840812
0.48962562264165277	1.0317813774029403	0.42069467096667057	0.9119487888000678	-0.9594311504409393
0.48997863318429274	1.0317547505355724	0.4207555864884063	0.9126224236263251	-0.9603235990555754
0.4903316437269327	1.0317280048696642	0.42081676781896143	0.9132960119161622	-0.9612154762644974
0.4906846542695727	1.0317011407445744	0.4208782141042456	0.9139695535008472	-0.9621067800174254
0.4910376648122127	1.0316741585007079	0.42093992448777495	0.9146430482127139	-0.9629975082773046
0.4913906753548527	1.031647058479507	0.421001898110699	0.9153164958851636	-0.963887659020317
0.4917436858974927	1.0316198410234412	0.42106413411182725	0.9159898963526658	-0.9647772302358933
0.49209669644013265	1.0315925064759974	0.42112663162765607	0.9166632494507602	-0.9656662199267239
0.49244970698277263	1.0315650551816713	0.42118938979239534	0.9173365550160568	-0.9665546261087682
0.4928027175254126	1.0315374874859566	0.42125240773799527	0.9180098128862378	-0.9674424468112651
0.4931557280680526	1.031509803735336	0.42131568459417285	0.9186830229000584	-0.9683296800767418
0.49350873861069255	1.0314820042772719	0.42137921948843876	0.9193561848973476	-0.9692163239610219
0.49386174915333253	1.0314540894601956	0.42144301154612385	0.9200292987190092	-0.9701023765332331
0.4942147596959725	1.0314260596334994	0.42150705989040566	0.9207023642070228	-0.9709878358758144
0.4945677702386125	1.031397915147526	0.4215713636423353	0.9213753812044445	-0.9718727000845231
0.4949207807812525	1.031369656353559	0.42163592192086347	0.9220483495554078	-0.9727569672684397
0.4952737913238925	1.0313412836038132	0.42170073384286766	0.9227212691051244	-0.9736406355499742
0.49562680186653246	1.0313127972514258	0.4217657985231779	0.9233941396998847	-0.9745237030648698
0.49597981240917244	1.031284197650446	0.4218311150746038	0.9240669611870583	-0.975406167962208
0.4963328229518124	1.031255485155826	0.4218966826079605	0.9247397334150953	-0.9762880284044115
0.4966858334944524	1.0312266601234112	0.4219625002320953	0.925412456233526	-0.9771692825672471
0.49703884403709236	1.0311977229099307	0.4220285670539139	0.926085129492962	-0.9780499286398282
0.49717305357116	1.0311866920395225	0.4220537499040132	0.9263408571636887	-0.9783845777028314
0.49739185457973234	1.0311686738729882	0.42209488217840674	0.9267577530450963	-0.9789299648246162
0.4977448651223723	1.0311395133710515	0.42216144470867517	0.9274303267427041	-0.9798093893374223
0.4980978756650123	1.031110241763444	0.4222282537459577	0.9281028504396427	-0.9806882004074075
0.49845088620765227	1.0310808594103351	0.42229530838965607	0.9287753239908522	-0.9815663962770822
0.4988038967502923	1.0310513666727306	0.4223626077373615	0.9294477472523555	-0.9824439752023069
0.4991569072929323	1.0310217639124624	0.42243015088488073	0.9301201200812589	-0.9833209354522897
0.49950991783557225	1.0309920514921802	0.4224979369262618	0.9307924423357518	-0.9841972753095856
0.4998629283782122	1.0309622297753422	0.42256596495382037	0.9314647138751073	-0.985072993070093
0.5002159389208521	1.0309322991262047	0.42263423405816547	0.9321369345596819	-0.9859480870430524
0.5005689494634922	1.030902259909813	0.42270274332822527	0.9328091042509161	-0.9868225555510414
0.5009219600061322	1.0308721124919924	0.42277149185127305	0.9334812228113336	-0.987696396929972
0.5012749705487721	1.0308418572393385	0.4228404787129528	0.9341532901045421	-0.9885696095290853
0.5016279810914122	1.0308114945192082	0.4229097029973052	0.9348253059952325	-0.9894421917109468
0.5019809916340521	1.0307810246997098	0.4229791637867928	0.9354972703491796	-0.9903141418514406
0.5023340021766921	1.0307504481496943	0.42304886016232607	0.936169183033241	-0.9911854583397631
0.502687012719332	1.0307197652387452	0.4231187912032887	0.9368410439153576	-0.9920561395784171
0.5030400232619721	1.0306889763371705	0.423188955987563	0.937512852864553	-0.9929261839832032
0.503393033804612	1.0306580818159923	0.4232593535915555	0.9381846097509335	-0.9937955899832137
0.503746044347252	1.0306270820469376	0.42332998309022213	0.9388563144456874	-0.9946643560208227
0.5040990548898919	1.03059597740243	0.4234008435570935	0.9395279668210847	-0.9955324805516788
0.504452065432532	1.0305647682555799	0.42347193406430034	0.9401995667504772	-0.9963999620446943
0.504805075975172	1.0305334549801746	0.4235432536825982	0.9408711141082973	-0.9972667989820366
0.5051580865178119	1.0305020379506702	0.4236148014813931	0.9415426087700577	-0.9981329898591175
0.5055110970604519	1.0304705175421824	0.42368657652876585	0.9422140506123513	-0.9989985331845816
0.5056453065945196	1.0304585068912955	0.42371392379755496	0.9424693092659605	-0.9993274301134961
0.5058641076030919	1.0304388941304763	0.4237585778914978	0.9428854395128502	-0.9998634274802962
0.5062171181457319	1.0304071680919582	0.42383080463509487	0.9435567753503051	-1.0007276712813384
0.5065701286883718	1.0303753398036666	0.4239032558238131	0.944228058004545	-1.0015912631359836
0.5069231392310118	1.0303434096432622	0.4239759305206829	0.9448992873564758	-1.0024542016056917
0.5072761497736518	1.0303113779890198	0.42404882778753367	0.9455704632880803	-1.0033164852650942
0.5076291603162918	1.0302792452198186	0.4241219466850188	0.9462415856824168	-1.004178112701981
0.5079821708589317	1.0302470117151339	0.4241952862726398	0.9469126544236188	-1.0050390825172857
0.5083351814015717	1.030214677855027	0.42426884560877076	0.9475836693968941	-1.00589939332507
0.5086881919442117	1.0301822440201374	0.42434262375068293	0.9482546304885232	-1.0067590437525091
0.5090412024868517	1.0301497105916733	0.42441661975456874	0.9489255375858593	-1.007618032439877
0.5093942130294917	1.0301170779514024	0.4244908326755661	0.9495963905773268	-1.0084763580405283
0.5097472235721316	1.0300843464816434	0.4245652615677824	0.9502671893524204	-1.0093340192208833
0.5101002341147717	1.0300515165652575	0.42463990548431885	0.950937933801704	-1.0101910146604098
0.5104532446574116	1.0300185885856383	0.42471476347729403	0.9516086238168097	-1.011047343051606
0.5108062552000516	1.0299855629267047	0.42478983459786795	0.9522792592904367	-1.011903003099983
0.5111592657426915	1.02995243997289	0.4248651178962659	0.95294984011635	-1.012757993524045
0.5115122762853316	1.0299192201091354	0.4249406124218019	0.9536203661893793	-1.0136123130552717
0.5118652868279715	1.0298859037208794	0.4250163172229027	0.9542908374054179	-1.0144659604380983
0.5122182973706115	1.02985249119405	0.4250922313471308	0.954961253661421	-1.015318934429896
0.5125713079132515	1.0298189829150561	0.4251683538412083	0.955631614855405	-1.016171233800952
0.5129243184558915	1.0297853792707778	0.4252446837510402	0.9563019208864458	-1.0170228573344482
0.5132773289985315	1.0297516806485594	0.42532122012173734	0.9569721716546774	-1.0178738038264408
0.5136303395411714	1.0297178874361992	0.4253979619976399	0.9576423670612905	-1.0187240720858388
0.5139833500838115	1.0296840000219416	0.42547490842234037	0.9583125070085311	-1.0195736609343817
0.5141175596178791	1.0296710918799117	0.425504215813868	0.958567270013076	-1.019896483906907
0.5143363606264514	1.0296500187944688	0.4255520584387065	0.9589825913996994	-1.0204225692066178
0.5146893711690914	1.0296159441428923	0.4256294110889044	0.9596526201391478	-1.0212707957498808
0.5150423817117313	1.029581776456743	0.425706965414421	0.9603225931322792	-1.0221183394242679
0.5153953922543714	1.0295475161259646	0.4257847204560869	0.960992510285546	-1.0229651991026147
0.5157484027970113	1.0295131635409045	0.4258626752540992	0.9616623715064484	-1.0238113736704733
0.5161014133396513	1.0294787190923047	0.4259408288480438	0.9623321767035322	-1.0246568620260856
0.5164544238822912	1.0294441831712942	0.42601918027691776	0.9630019257863879	-1.0255016630803613
0.5168074344249313	1.0294095561693801	0.42609772857915196	0.9636716186656481	-1.0263457757568508
0.5171604449675713	1.0293748384784402	0.42617647279263293	0.9643412552529869	-1.0271891989917208
0.5175134555102112	1.0293400304907132	0.4262554119547253	0.965010835461117	-1.0280319317337285
0.5178664660528512	1.029305132598792	0.4263345451022937	0.9656803592037885	-1.0288739729441951
0.5182194765954912	1.0292701451956143	0.42641387127172464	0.9663498263957873	-1.0297153215969796
0.5185724871381312	1.029235068674455	0.42649338949894866	0.9670192369529325	-1.0305559766784518
0.5189254976807711	1.0291999034289174	0.42657309881946154	0.9676885907920751	-1.031395937187465
0.5192785082234112	1.0291646498529265	0.4266529982683465	0.968357887831096	-1.0322352021353287
0.5196315187660511	1.029129308340719	0.42673308688029543	0.9690271279889038	-1.0330737705457806
0.5199845293086911	1.0290938792868363	0.42681336368963035	0.969696311185433	-1.033911641454958
0.520337539851331	1.0290583630861163	0.42689382773032486	0.970365437341642	-1.0347488139113696
0.520690550393971	1.0290227601336857	0.42697447803602523	0.9710345063795112	-1.0355852869758664
0.5210435609366111	1.0289870708249511	0.4270553136400717	0.9717035182220402	-1.0364210597216124
0.521396571479251	1.0289512955555917	0.42713633357551944	0.9723724727932469	-1.037256131234055
0.521749582021891	1.0289154347215517	0.42721753687515934	0.9730413700181646	-1.0380905006108954
0.522102592564531	1.0288794887190313	0.4272989225715391	0.9737102098228397	-1.038924166962058
0.522455603107171	1.02884345794448	0.4273804896969838	0.9743789921343301	-1.03975712940966
0.5225898126412386	1.0288297374034003	0.4274115477444911	0.9746332384568366	-1.0400736248999622
0.5228086136498109	1.0288073427945883	0.4274622372836163	0.9750477168807027	-1.0405893870879799
0.5231616241924509	1.0287711436662796	0.4275441643633783	0.975716383991031	-1.0414209391434277
0.5235146347350909	1.0287348609567029	0.42762626996805014	0.9763849933953932	-1.0422517847345125
0.5238676452777309	1.0286984950632252	0.4277085531292715	0.9770535450248699	-1.0430819230318102
0.5242206558203708	1.028662046383423	0.4277910128785613	0.9777220388115412	-1.0439113532179332
0.5245736663630108	1.0286255153150756	0.4278736482473382	0.9783904746884853	-1.0447400744874957
0.5249266769056509	1.0285889022561574	0.42795645826694	0.9790588525897752	-1.045568086047083
0.5252796874482908	1.0285522076048288	0.428039441968644	0.9797271724504772	-1.0463953871152183
0.5256326979909308	1.0285154317594312	0.42812259838368655	0.9803954342066477	-1.0472219769223277
0.5259857085335707	1.0284785751184773	0.42820592654328254	0.9810636377953313	-1.0480478547107093
0.5263387190762108	1.0284416380806445	0.4282894254786453	0.9817317831545582	-1.0488730197344975
0.5266917296188507	1.0284046210447675	0.4283730942210057	0.9823998702233415	-1.04969747125963
0.5270447401614907	1.0283675244098311	0.4284569318016318	0.9830678989416752	-1.0505212085638134
0.5273977507041306	1.028330348574962	0.4285409372518476	0.983735869250531	-1.0513442309364878
0.5277507612467707	1.0282930939394224	0.42862510960305267	0.9844037810918564	-1.052166537678793
0.5281037717894106	1.0282557609026015	0.4287094478867406	0.9850716344085716	-1.0529881281035334
0.5284567823320506	1.02821834986401	0.4287939511345184	0.9857394291445674	-1.0538090015351418
0.5288097928746907	1.0281808612232712	0.4288786183781249	0.9864071652447021	-1.054629157309645
0.5291628034173306	1.0281432953801146	0.42896344864944946	0.9870748426547991	-1.0554485947746268
0.5295158139599706	1.0281056527343688	0.4290484409805507	0.9877424613216443	-1.0562673132891938
0.5298688245026105	1.0280679336859535	0.4291335944036749	0.9884100211929835	-1.0570853122239365
0.5302218350452506	1.028030138634874	0.4292189079512738	0.9890775222175192	-1.057902590960896
0.5305748455878905	1.0279922679812126	0.4293043806560238	0.9897449643449084	-1.0587191488935237
0.5309278561305305	1.0279543221251222	0.42939001155084305	0.9904123475257599	-1.059534985426648
0.5310620656645981	1.0279398760090217	0.4294226084881968	0.9906660615424939	-1.0598449653588464
0.5312808666731704	1.0279163014668196	0.4294757996689101	0.9910796717116309	-1.0603500999764346
0.5316338772158105	1.0278782064065783	0.42956174404368147	0.9917469368550248	-1.06116449197035
0.5319868877584504	1.0278400373447214	0.4296478437089095	0.9924141429093883	-1.0619781608471244
0.5323398983010904	1.0278017946816151	0.42973409769866	0.9930812898291087	-1.062791106056713
0.5326929088437304	1.027763478817661	0.42982050504732977	0.9937483775695103	-1.0636033270602587
0.5330459193863704	1.027725090153291	0.42990706478966384	0.9944154060868526	-1.0644148233300539
0.5333989299290104	1.0276866290889588	0.42999377596077315	0.9950823753383268	-1.0652255943495015
0.5337519404716503	1.027648096025134	0.43008063759615145	0.9957492852820531	-1.0660356396130772
0.5341049510142903	1.0276094913622955	0.4301676487316924	0.9964161358770774	-1.0668449586262905
0.5344579615569303	1.0275708155009244	0.43025480840370667	0.9970829270833694	-1.0676535509056448
0.5348109720995703	1.0275320688414977	0.43034211564893865	0.9977496588618181	-1.0684614159786006
0.5351639826422102	1.0274932517844821	0.4304295695045833	0.9984163311742303	-1.0692685533835335
0.5355169931848502	1.0274543647303263	0.43051716900830256	0.999082943983327	-1.0700749626696968
0.5358700037274902	1.0274154080794555	0.4306049131982423	0.9997494972527398	-1.0708806433971805
0.5362230142701302	1.0273763822322652	0.4306928011130481	1.0004159909470092	-1.0716855951368724
0.5365760248127702	1.0273372875891134	0.43078083179188204	1.0010824250315806	-1.0724898174704183
0.5369290353554101	1.0272981245503154	0.4308690042744387	1.0017487994728016	-1.0732933099901807
0.5372820458980502	1.0272588935161373	0.4309573176009611	1.0024151142379185	-1.0740960722992
0.5376350564406901	1.0272195948867893	0.4310457708122567	1.003081369295074	-1.0748981040111527
0.5379880669833301	1.0271802290624197	0.4311343629497133	1.0037475646133038	-1.0756994047503126
0.53834107752597	1.027140796443108	0.43122309305531475	1.004413700162533	-1.0764999741515078
0.5386940880686101	1.0271012974288607	0.43131196017165635	1.0050797759135737	-1.077299811860082
0.53904709861125	1.0270617324196019	0.43140096334196054	1.0057457918381212	-1.0780989175318527
0.53940010915389	1.0270221018151704	0.4314901016100922	1.0064117479087518	-1.0788972908330692
0.5395343186879576	1.0270070177024664	0.4315240259441539	1.0066649191251904	-1.0792006286713653
0.53975311969653	1.0269824060153114	0.4315793740205739	1.0070776440989182	-1.0796949314403728
0.54010613023917	1.0269426454196717	0.4316687796186009	1.007743480382948	-1.080491839040755
0.5404591407818099	1.026902820427793	0.43175831745005655	1.0084092567360392	-1.0812880133315148
0.5408121513244499	1.0268629314391065	0.4318479865615267	1.0090749731342576	-1.0820834540202195
0.54116516186709	1.026822978852926	0.43193778600031485	1.0097406295545337	-1.0828781608246605
0.5415181724097299	1.026782963068443	0.4320277148144568	1.0104062259746587	-1.0836721334728132
0.5418711829523699	1.026742884484721	0.432117772052735	1.0110717623732826	-1.084465371702794
0.5422241934950098	1.0267027435006884	0.4322079567646932	1.0117372387299095	-1.0852578752628181
0.5425772040376499	1.0266625405151335	0.43229826800065085	1.0124026550248955	-1.0860496439111595
0.5429302145802898	1.026622275926699	0.432388704811717	1.0130680112394446	-1.0868406774161052
0.5432832251229298	1.0265819501338762	0.4324792662498048	1.0137333073556059	-1.0876309755559161
0.5436362356655697	1.0265415635349988	0.43256995136764526	1.0143985433562703	-1.0884205381187826
0.5439892462082098	1.0265011165282376	0.43266075921880126	1.0150637192251668	-1.089209364902782
0.5443422567508497	1.026460609511595	0.4327516888576812	1.01572883494686	-1.089997455715838
0.5446952672934897	1.0264200428828993	0.4328427393395528	1.0163938905067458	-1.0907848103756752
0.5450482778361297	1.0263794170397997	0.4329339097205565	1.0170588858910485	-1.0915714287097777
0.5454012883787697	1.0263387323797597	0.433025199057719	1.0177238210868178	-1.0923573105553468
0.5457542989214097	1.0262979893000526	0.4331166064089667	1.018388696081925	-1.0931424557592564
0.5461073094640496	1.0262571881977556	0.4332081308331386	1.0190535108650598	-1.0939268641780115
0.5464603200066896	1.026216329469745	0.4332997713899996	1.0197182654257266	-1.0947105356777045
0.5468133305493296	1.0261754135126901	0.43339152714025353	1.020382959754242	-1.0954934701339714
0.5471663410919696	1.0261344407230488	0.433483397145556	1.0210475938417305	-1.0962756674319498
0.5475193516346095	1.0260934114970612	0.433575380468527	1.0217121676801215	-1.0970571274662346
0.5478723621772496	1.0260523262307455	0.43366747617276374	1.022376681262146	-1.0978378501408357
0.5480065717113172	1.0260366915825252	0.4337025189256941	1.0226293039637446	-1.0981344762049532
0.5482253727198895	1.0260111853198923	0.4337596833228532	1.0230411345813328	-1.098617835369133
0.5485783832625295	1.025969989160059	0.43385200098438437	1.0237055276320057	-1.0993970830738342
0.5489313938051695	1.025928738146566	0.43394442822396084	1.0243698604092797	-1.1001755931869315
0.5492844043478095	1.0258874326744905	0.43403696410921283	1.0250341329090573	-1.100953365649657
0.5496374148904495	1.025846073138661	0.4341296077088092	1.0256983451280255	-1.1017304004124397
0.5499904254330894	1.0258046599336543	0.43422235809246973	1.0263624970636525	-1.1025066974348618
0.5503434359757294	1.0257631934537887	0.43431521433097686	1.0270265887141836	-1.1032822566856149
0.5506964465183694	1.0257216740931197	0.4344081754961874	1.0276906200786384	-1.1040570781424568
0.5510494570610094	1.0256801022454354	0.43450124066104423	1.0283545911568068	-1.1048311617921667
0.5514024676036493	1.025638478304251	0.4345944088995879	1.0290185019492462	-1.1056045076305026
0.5517554781462893	1.0255968026628044	0.434687679286968	1.0296823524572774	-1.1063771156621567
0.5521084886889293	1.0255550757140517	0.4347810508994547	1.0303461426829812	-1.107148985900712
0.5524614992315693	1.025513297850662	0.43487452281444966	1.0310098726291954	-1.107920118368598
0.5528145097742093	1.0254714694650129	0.4349680941104974	1.031673542299511	-1.1086905130970477
0.5531675203168492	1.0254295909491853	0.43506176386729634	1.0323371516982687	-1.1094601701260527
0.5535205308594893	1.0253876626949598	0.43515553116570943	1.033000700830555	-1.1102290895043194
0.5538735414021292	1.0253456850938116	0.43524939508777516	1.0336641897022	-1.1109972712892262
0.5542265519447692	1.0253036585369055	0.43534335471671837	1.034327618319772	-1.111764715546778
0.5545795624874091	1.0252615834150922	0.4354374091369606	1.034990986690576	-1.1125314223515639
0.5549325730300492	1.0252194601189026	0.43553155743413063	1.0356542948226486	-1.1132973917867117
0.5552855835726891	1.0251772890385453	0.43562579869507495	1.036317542724755	-1.1140626239438454
0.5556385941153291	1.0251350705639004	0.4357201320078681	1.0369807304063865	-1.1148271189230394
0.555991604657969	1.0250928050845154	0.4358145564618224	1.037643857877755	-1.1155908768327771
0.5563446152006091	1.025050492989602	0.4359090711474987	1.0383069251497912	-1.1163538977899046
0.5564788247346767	1.0250343943900688	0.43594502775683247	1.0385589980038592	-1.116643794066407
0.5566976257432491	1.0250081346680304	0.43600367515671573	1.0389699322341401	-1.1171161819195885
0.557050636285889	1.0249657305083264	0.4360983675825603	1.0396328791431582	-1.1178777293552704
0.557403646828529	1.0249232808986655	0.436193147519397	1.0402957658899095	-1.1186385402386245
0.557756657371169	1.02488078622687	0.43628801406287754	1.0409585924881615	-1.1193986147195132
0.558109667913809	1.024838246880405	0.4363829663099509	1.0416213589523833	-1.1201579529559427
0.5584626784564489	1.0247956632463728	0.43647800335887216	1.04228406529774	-1.1209165551140194
0.558815688999089	1.0247530357115104	0.4365731243092123	1.0429467115400908	-1.1216744213679068
0.5591686995417289	1.024710364662185	0.43666832826186713	1.0436092976959843	-1.1224315518997805
0.5595217100843689	1.0246676504843883	0.43676361431906663	1.0442718237826565	-1.1231879468997858
0.5598747206270088	1.0246248935637363	0.43685898158438374	1.044934289818025	-1.1239436065659925
0.5602277311696489	1.0245820942854609	0.43695442916274363	1.0455966958206873	-1.1246985311043518
0.5605807417122889	1.0245392530344093	0.43704995616043235	1.0462590418099174	-1.1254527207286535
0.5609337522549288	1.0244963701950387	0.4371455616851055	1.0469213278056602	-1.1262061756604806
0.5612867627975688	1.0244534461514128	0.4372412448457969	1.0475835538285305	-1.126958896129167
0.5616397733402088	1.024410481287197	0.4373370047529274	1.0482457198998079	-1.1277108823717537
0.5619927838828488	1.0243674759856571	0.43743284051831294	1.0489078260414333	-1.1284621346329442
0.5623457944254887	1.0243244306296524	0.437528751255173	1.0495698722760063	-1.1292126531650628
0.5626988049681287	1.0242813456016344	0.437624736078139	1.0502318586267807	-1.12996243822801
0.5630518155107687	1.024238221283642	0.4377207941032622	1.0508937851176616	-1.1307114900892188
0.5634048260534087	1.0241950580572985	0.43781692444802206	1.0515556517732012	-1.1314598090236119
0.5637578365960486	1.0241518563038068	0.4379131262313339	1.0522174586185964	-1.132207395313559
0.5641108471386886	1.0241086164039475	0.4380093985735568	1.0528792056796838	-1.1329542492488316
0.5644638576813287	1.024065338738074	0.4381057405965016	1.0535408929829375	-1.1337003711265623
0.5648168682239686	1.0240220236861097	0.4382021514234382	1.0542025205554648	-1.1344457612511991
0.5649510777580362	1.0240055461962392	0.4382388233034177	1.0544540461827718	-1.1347289559416471
0.5651698787666086	1.023978671627544	0.43829863017910353	1.054864088425003	-1.1351904199344647
0.5655228893092485	1.0239352829414299	0.43839517598970856	1.0555255966199153	-1.1359343474953114
0.5658758998518886	1.0238918580063787	0.43849178798294614	1.0561870451691882	-1.1366775442598793
0.5662289103945285	1.0238483972005592	0.438588465287998	1.0568484341024273	-1.1374200105614534
0.5665819209371685	1.0238049009016919	0.4386852070355419	1.057509763449854	-1.13816174674042
0.5669349314798084	1.0237613694870469	0.4387820123577591	1.0581710332423024	-1.1389027531442244
0.5672879420224485	1.0237178033334409	0.4388788803883409	1.0588322435112147	-1.1396430301273281
0.5676409525650884	1.023674202817233	0.4389758102624958	1.0594933942886389	-1.1403825780511667
0.5679939631077284	1.0236305683143225	0.4390728011169564	1.0601544856072243	-1.1411213972841059
0.5683469736503685	1.0235869002001448	0.4391698520899859	1.0608155175002187	-1.1418594882014004
0.5686999841930084	1.0235431988496688	0.4392669623213849	1.0614764900014648	-1.1425968511851505
0.5690529947356484	1.0234994646373938	0.43936413095249793	1.062137403145396	-1.143333486624261
0.5694060052782883	1.0234556979373461	0.4394613571262199	1.0627982569670342	-1.144069394914397
0.5697590158209284	1.0234118991230763	0.4395586399870025	1.063459051501985	-1.144804576457943
0.5701120263635683	1.0233680685676558	0.43965597868086026	1.0641197867864352	-1.1455390316639615
0.5704650369062083	1.0233242066436745	0.43975337235537715	1.0647804628571482	-1.1462727609481485
0.5708180474488482	1.0232803137232371	0.43985082015971233	1.0654410797514622	-1.1470057647327936
0.5711710579914883	1.0232363901779606	0.43994832124460637	1.0661016375072847	-1.147738043446738
0.5715240685341282	1.0231924363789715	0.4400458747623871	1.0667621361630912	-1.1484695975253312
0.5718770790767682	1.0231484526969026	0.44014347986697544	1.0674225757579197	-1.1492004274103915
0.5722300896194081	1.0231044395018905	0.4402411357138912	1.0680829563313683	-1.149930533550162
0.5725831001620482	1.023060397163572	0.44033884146025865	1.0687432779235921	-1.150659916399271
0.5729361107046882	1.0230163260510832	0.4404365962648123	1.069403540575299	-1.1513885764186895
0.5732891212473281	1.022972226533054	0.44053439928790233	1.070063744327746	-1.1521165140756902
0.5734233307813957	1.0229554531542657	0.44057159506772386	1.0703147288602017	-1.1523930760862924
0.5736421317899681	1.022928098977608	0.44063224969149983	1.070723889222737	-1.1528437298438061
0.5739951423326081	1.0228839437523582	0.44073014663920235	1.0713839753026182	-1.1535702242027897
0.5743481528752481	1.022839761224405	0.44082808929623896	1.072044002610275	-1.1542959976385714
0.574701163417888	1.022795551760333	0.44092607682947565	1.072703971189129	-1.1550210506432186
0.575054173960528	1.0227513157262098	0.4410241084074203	1.0733638810831343	-1.1557453837148954
0.575407184503168	1.0227070534875817	0.4411221832002275	1.0740237323367734	-1.1564689973578215
0.575760195045808	1.022662765409472	0.4412203003797038	1.074683524995055	-1.157191892082231
0.5761132055884479	1.0226184518563783	0.4413184591193123	1.07534325910351	-1.1579140684043328
0.576466216131088	1.0225741131922708	0.44141665859417745	1.0760029347081876	-1.1586355268462694
0.576819226673728	1.0225297497805887	0.44151489798108984	1.0766625518556532	-1.159356267936077
0.5771722372163679	1.0224853619842382	0.4416131764585107	1.0773221105929836	-1.1600762922076444
0.5775252477590079	1.0224409501655904	0.4417114932065765	1.0779816109677645	-1.1607956002006743
0.5778782583016479	1.0223965146864789	0.4418098474071031	1.078641053028087	-1.161514192460642
0.5782312688442879	1.0223520559081967	0.44190823824359066	1.079300436822544	-1.162232069538756
0.5785842793869278	1.022307574191495	0.44200666490122725	1.079959762400227	-1.1629492319919184
0.5789372899295678	1.0222630698965804	0.4421051265668937	1.0806190298107228	-1.1636656803826841
0.5792903004722078	1.0222185433831124	0.4422036224291672	1.0812782391041096	-1.164381415279223
0.5796433110148478	1.0221739950102016	0.44230215167832576	1.081937390330955	-1.1650964372552783
0.5799963215574877	1.0221294251364073	0.4424007135063519	1.0825964835423112	-1.1658107468901295
0.5803493321001277	1.0220848341197355	0.4424993071069366	1.0832555187897122	-1.1665243447685514
0.5807023426427678	1.0220402223176366	0.4425979316754833	1.083914496125171	-1.1672372314807757
0.5810553531854077	1.0219955900870028	0.44269658640911136	1.0845734156011753	-1.1679494076224513
0.5814083637280477	1.0219509377841676	0.44279527050666007	1.0852322772706853	-1.1686608737946067
0.5817613742706876	1.0219062657649018	0.442893983168692	1.0858910811871294	-1.16937163060361
0.5818955838047553	1.0218892770063897	0.4429315196320495	1.086141533825297	-1.1696416641420804
0.5821143848133277	1.0218615743844126	0.4429927235974965	1.0865498274044019	-1.17008167866113
0.5824673953559676	1.0218168639973417	0.4430914909970934	1.0872085159768583	-1.1707910185841
0.5828204058986076	1.0217721349577624	0.4431902845732362	1.087867146959314	-1.1714996509946758
0.5831734164412475	1.0217273876191786	0.4432891035334154	1.088525720407039	-1.1722075765202
0.5835264269838876	1.0216826223345223	0.4433879470868618	1.0891842363757562	-1.1729147957931636
0.5838794375265275	1.0216378394561523	0.44348681444454957	1.089842694921637	-1.1736213094511667
0.5842324480691675	1.0215930393358514	0.4435857048191995	1.0905010961012995	-1.1743271181368813
0.5845854586118076	1.0215482223248251	0.44368461742528187	1.0911594399718032	-1.1750322224980136
0.5849384691544475	1.0215033887737004	0.4437835514790195	1.0918177265906477	-1.1757366231872666
0.5852914796970875	1.0214585390325226	0.44388250619839054	1.0924759560157684	-1.176440320862301
0.5856444902397274	1.0214136734507548	0.4439814808031315	1.093134128305534	-1.1771433161857003
0.5859975007823675	1.0213687923772752	0.44408047451473975	1.0937922435187424	-1.177845609824931
0.5863505113250074	1.0213238961603763	0.4441794865564763	1.0944503017146185	-1.1785472024523067
0.5867035218676474	1.0212789851477624	0.4442785161533686	1.0951083029528101	-1.179248094744951
0.5870565324102873	1.0212340596865483	0.4443775625322127	1.0957662472933856	-1.1799482873847604
0.5874095429529274	1.0211891201232577	0.4444766249215761	1.09642413479683	-1.1806477810583675
0.5877625534955673	1.0211441668038215	0.4445757025517999	1.0970819655240422	-1.1813465764571043
0.5881155640382073	1.0210992000735761	0.44467479465500137	1.097739739536332	-1.1820446742769657
0.5884685745808473	1.021054220277262	0.4447739004650762	1.0983974568954167	-1.1827420752185733
0.5888215851234873	1.021009227759022	0.44487301921770045	1.099055117663418	-1.1834387799871389
0.5891745956661273	1.0209642228623999	0.44497215015033315	1.0997127219028588	-1.1841347892924285
0.5895276062087672	1.0209192059303391	0.445071292502218	1.1003702696766604	-1.1848301038487263
0.5898806167514072	1.020874177305181	0.4451704455143856	1.101027761048139	-1.1855247243747984
0.5902336272940472	1.020829137328663	0.4452696084296556	1.1016851960810023	-1.186218651593858
0.5903678368281148	1.0208120108698528	0.44530731118556677	1.1019351286625356	-1.1864822910008521
0.5905866378366872	1.0207840863419184	0.44536878049263795	1.1023425748393483	-1.1869118862335288
0.5909396483793271	1.0207390246854735	0.4454679609497356	1.1029998973876596	-1.1876044290258105
0.5912926589219671	1.020693952699247	0.44556714904914574	1.1036571637908017	-1.1882962807070425
0.5916456694646071	1.0206488707225483	0.4456663440408616	1.1043143741140204	-1.1889874420178697
0.5919986800072471	1.0206037790940774	0.4457655451766742	1.1049715284229378	-1.1896779137032063
0.5923516905498871	1.0205586781519211	0.445864751710174	1.1056286267835491	-1.1903676965122023
0.592704701092527	1.0205135682335547	0.4459639628967522	1.1062856692622214	-1.1910567911982075
0.5930577116351671	1.0204684496758376	0.44606317799360257	1.106942655925688	-1.1917451985187375
0.593410722177807	1.0204233228150148	0.4461623962597226	1.1075995868410478	-1.1924329192354388
0.593763732720447	1.0203781879867144	0.446261616955915	1.1082564620757605	-1.193119954114055
0.5941167432630869	1.0203330455259458	0.44636083934478893	1.1089132816976448	-1.1938063039243922
0.594469753805727	1.0202878957671	0.44646006269076133	1.1095700457748752	-1.1944919694402851
0.5948227643483669	1.0202427390439475	0.44655928626005814	1.110226754375978	-1.1951769514395625
0.5951757748910069	1.0201975756896366	0.4466585093207153	1.1108834075698302	-1.1958612507040145
0.5955287854336468	1.020152406036694	0.44675773114258005	1.1115400054256548	-1.196544868019358
0.5958817959762869	1.0201072304170222	0.4468569509973116	1.1121965480130187	-1.1972278041752036
0.5962348065189269	1.0200620491618992	0.44695616815838257	1.1128530354018302	-1.1979100599650219
0.5965878170615668	1.0200168626019765	0.4470553819010796	1.1135094676623347	-1.1985916361861109
0.5969408276042069	1.0199716710672795	0.4471545915025042	1.114165844865113	-1.199272533639562
0.5972938381468468	1.0199264748872052	0.44725379624157374	1.1148221670810783	-1.1999527531302276
0.5976468486894868	1.0198812743905221	0.4473529953990221	1.1154784343814728	-1.200632295466689
0.5979998592321267	1.0198360699053686	0.44745218825740046	1.1161346468378646	-1.2013111614612217
0.5983528697747668	1.0197908617592522	0.44755137410107776	1.1167908045221462	-1.2019893519297653
0.5987058803174067	1.019745650279049	0.44765055221624156	1.1174469075065299	-1.202666867691889
0.5988400898514743	1.0197284607173427	0.44768825613407626	1.1176963340940753	-1.2029242725988862
0.5990588908600467	1.019700435791002	0.4477497218908984	1.1181029558635462	-1.2033437095707609
0.5994119014026866	1.0196552186207208	0.44784888241487436	1.1187589496660406	-1.2040198783931153
0.5997649119453267	1.0196099990931808	0.4479480330798155	1.1194148889871707	-1.2046953749892204
0.6001179224879667	1.019564777532722	0.44804717317918835	1.1200707739004028	-1.2053702001928475
0.6004709330306066	1.019519554263048	0.44814630200828004	1.1207266044795103	-1.2060443548412383
0.6008239435732466	1.0194743296072255	0.4482454188641989	1.1213823807985706	-1.2067178397750735
0.6011769541158866	1.0194291038876837	0.44834452304587435	1.1220381029319608	-1.2073906558384422
0.6015299646585266	1.0193838774262134	0.4484436138540575	1.1226937709543576	-1.2080628038788102
0.6018829752011665	1.0193386505439654	0.44854269059132107	1.1233493849407323	-1.2087342847469884
0.6022359857438065	1.0192934235614515	0.44864175256205935	1.1240049449663485	-1.209405099297103
0.6025889962864465	1.0192481967985414	0.44874079907248865	1.1246604511067604	-1.2100752483865638
0.6029420068290865	1.0192029705744647	0.448839829430647	1.1253159034378089	-1.2107447328760332
0.6032950173717264	1.019157745207808	0.4489388429463942	1.1259713020356192	-1.2114135536293973
0.6036480279143664	1.0191125210165155	0.44903783893141186	1.126626646976599	-1.212081711513734
0.6040010384570064	1.0190672983178872	0.449136816699203	1.1272819383374342	-1.212749207399283
0.6043540489996464	1.0190220774285803	0.44923577556509237	1.127937176195087	-1.2134160421594167
0.6047070595422864	1.0189768586646057	0.44933471484622545	1.1285923606267938	-1.2140822166706091
0.6050600700849263	1.0189316423413306	0.4494336338615691	1.1292474917100617	-1.214747731812407
0.6054130806275664	1.0188864287734747	0.4495325319319105	1.129902569522666	-1.2154125884673992
0.6057660911702063	1.0188412182751123	0.4496314083798573	1.130557594142648	-1.2160767875211882
0.6061191017128463	1.0187960111596706	0.44973026252983694	1.1312125656483119	-1.2167403298623602
0.6064721122554863	1.0187508077399288	0.44982909370809643	1.1318674841182217	-1.217403216382456
0.6068251227981263	1.018705608328018	0.4499279012427016	1.1325223496312002	-1.2180654479759419
0.6071781333407662	1.0186604132354213	0.4500266844635369	1.133177162266325	-1.2187270255401805
0.6073123428748338	1.0186432319088128	0.4500642339059561	1.133426098761085	-1.2189783764144384
0.6075311438834062	1.0186152227729726	0.4501254427023046	1.133831922102926	-1.2193879499754032
0.6078841544260462	1.018570037250856	0.45022417529252434	1.1344866292205835	-1.2200482221846798
0.6082371649686862	1.0185248569786054	0.4503228815695324	1.135141283699125	-1.2207078430738911
0.6085901755113262	1.0184796822651054	0.4504215608704809	1.1357958856186234	-1.2213668135517004
0.6089431860539661	1.0184345134185888	0.45052021253433755	1.1364504350593931	-1.222025134529525
0.6092961965966062	1.0183893507466375	0.4506188359018843	1.1371049321019893	-1.2226828069215088
0.6096492071392461	1.018344194556182	0.4507174303157168	1.1377593768272036	-1.223339831644493
0.6100022176818861	1.0182990451535003	0.4508159951202438	1.138413769316063	-1.2239962096179906
0.610355228224526	1.018253902844219	0.4509145296616857	1.1390681096498263	-1.2246519417641566
0.6107082387671661	1.0182087679333116	0.4510130332880743	1.1397223979099826	-1.2253070290077617
0.611061249309806	1.0181636407250982	0.45111150534925126	1.1403766341782478	-1.2259614722761643
0.611414259852446	1.0181185215232462	0.4512099451968675	1.1410308185365627	-1.226615272499284
0.6117672703950859	1.0180734106307696	0.451308352184382	1.141684951067091	-1.2272684306095745
0.612120280937726	1.0180283083500279	0.45140672566706075	1.1423390318522155	-1.227920947541996
0.612473291480366	1.0179832149827273	0.45150506500197574	1.1429930609745373	-1.228572824233989
0.6128263020230059	1.0179381308299187	0.4516033695480037	1.143647038516872	-1.2292240616254475
0.613179312565646	1.0178930561919997	0.4517016386658249	1.1443009645622477	-1.2298746606586928
0.6135323231082859	1.0178479913687117	0.45179987171792235	1.1449548391939033	-1.2305246222784467
0.6138853336509259	1.0178029366591421	0.4518980680685798	1.1456086624952853	-1.2311739474318057
0.6142383441935658	1.0177578923617232	0.4519962270838812	1.1462624345500456	-1.231822637068215
0.6145913547362059	1.017712858774231	0.45209434813170907	1.146916155442039	-1.2324706921394424
0.6149443652788458	1.017667836193787	0.45219243058174297	1.1475698252553217	-1.2331181135995521
0.6152973758214858	1.0176228249168564	0.45229047380545856	1.1482234440741472	-1.2337649024048802
0.6156503863641257	1.0175778252392491	0.4523884771761258	1.148877011982966	-1.234411059514008
0.6157845958981933	1.0175607201133543	0.4524257260628101	1.1491254757680756	-1.234656553624892
0.6160033969067658	1.0175328374561186	0.4524864400688078	1.1495305290664222	-1.235056585887738
0.6163564074494058	1.0174878618619625	0.452584361860359	1.150183995409351	-1.235701482489067
0.6167094179920457	1.0174428987506228	0.4526822419294242	1.1508374110967763	-1.2363457502831627
0.6170624285346857	1.0173979484152844	0.45278007965643635	1.1514907762139097	-1.2369893902373381
0.6174154390773257	1.0173530111484768	0.45287787442361555	1.1521440908461467	-1.237632403321026
0.6177684496199657	1.0173080872420728	0.4529756256149671	1.1527973550790656	-1.238274790505756
0.6181214601626056	1.0172631769872889	0.45307333261628013	1.153450568998424	-1.2389165527651287
0.6184744707052456	1.017218280674685	0.4531709948151256	1.1541037326901578	-1.2395576910747914
0.6188274812478856	1.0171733985941651	0.4532686116008551	1.1547568462403779	-1.2401982064124148
0.6191804917905256	1.0171285310349762	0.4533661823645984	1.155409909735369	-1.2408380997576682
0.6195335023331655	1.0170836782857098	0.4534637064992626	1.1560629232615864	-1.2414773720921957
0.6198865128758055	1.0170388406343	0.45356118339952967	1.1567158869056549	-1.242116024399592
0.6202395234184456	1.016994018368025	0.45365861246185474	1.1573688007543652	-1.2427540576653797
0.6205925339610855	1.0169492117735073	0.4537559930844647	1.1580216648946728	-1.2433914728769855
0.6209455445037255	1.0169044211367122	0.4538533246673557	1.1586744794136956	-1.2440282710237158
0.6212985550463654	1.0168596467429494	0.4539506066122918	1.1593272443987115	-1.2446644530967348
0.6216515655890055	1.0168148888768722	0.4540478383228027	1.1599799599371565	-1.245300020089041
0.6220045761316454	1.0167701478224787	0.45414501920418204	1.1606326261166224	-1.245934972995443
0.6223575866742854	1.01672542386311	0.4542421486634852	1.161285243024855	-1.2465693128125392
0.6227105972169253	1.0166807172814525	0.45433922610952754	1.161937810749751	-1.2472030405386925
0.6230636077595654	1.0166360283595364	0.4544362509528821	1.1625903293793574	-1.2478361571740095
0.6234166183022053	1.0165913573787362	0.4545332226058778	1.163242799001868	-1.2484686637203173
0.6237696288448453	1.0165467046197716	0.4546301404825972	1.1638952197056225	-1.2491005611811412
0.6241226393874854	1.016502070362707	0.45472700399887456	1.1645475915791033	-1.249731850561683
0.624256848921553	1.0164851059721558	0.45476381573194813	1.1647956011952454	-1.2499716983814264
0.6244756499301253	1.0164574548869514	0.45482381257229354	1.1651999147109344	-1.2503625328687982
0.6248286604727653	1.0164128584712597	0.4549205656221852	1.165852189189879	-1.2509926091109753
0.6251816710154052	1.0163682813937314	0.45501726256962555	1.1665044151048367	-1.2516220802983131
0.6255346815580453	1.0163237239318121	0.45511390283743386	1.167156592544843	-1.252250947442499
0.6258876921006852	1.016279186362293	0.45521048585016993	1.167808721599066	-1.2528792115567882
0.6262407026433252	1.0162346689613113	0.45530701103413207	1.168460802356805	-1.2535068736559822
0.6265937131859651	1.0161901720043507	0.45540347781735485	1.1691128349074884	-1.2541339347564069
0.6269467237286052	1.016145695766241	0.4554998856296068	1.1697648193406713	-1.2547603958758924
0.6272997342712451	1.016101240521159	0.455596233902388	1.1704167557460345	-1.2553862580337518
0.6276527448138851	1.0160568065426285	0.45569252206892785	1.1710686442133813	-1.2560115222507595
0.6280057553565251	1.0160123941035206	0.4557887495641827	1.1717204848326368	-1.2566361895491323
0.6283587658991651	1.015968003476054	0.45588491582483337	1.1723722776938446	-1.257260260952507
0.6287117764418051	1.0159236349317955	0.4559810202892829	1.173024022887166	-1.2578837374859209
0.629064786984445	1.0158792887416592	0.456077062397654	1.173675720502878	-1.2585066201757917
0.629417797527085	1.0158349651759089	0.4561730415917868	1.1743273706313704	-1.259128910049897
0.629770808069725	1.0157906645041563	0.45626895731523603	1.174978973363145	-1.259750608137354
0.630123818612365	1.015746386995363	0.45636480901326903	1.1756305287888131	-1.2603717154685998
0.6304768291550049	1.0157021329178393	0.4564605961328627	1.1762820369990938	-1.2609922330753722
0.630829839697645	1.0156579025392458	0.45655631812270153	1.1769334980848123	-1.2616121619906886
0.6311828502402849	1.0156136961265936	0.4566519744331747	1.1775849121368975	-1.2622315032488287
0.6315358607829249	1.0155695139462435	0.4567475645163734	1.178236279246381	-1.2628502578853125
0.6318888713255648	1.0155253562639082	0.4568430878260888	1.1788875995043944	-1.263468426936883
0.6322418818682048	1.0154812233446513	0.45693854381780885	1.1795388730021679	-1.2640860114414867
0.6325948924108449	1.0154371154528878	0.45703393194871617	1.1801900998310286	-1.2647030124382537
0.6327291019449125	1.0154203528876788	0.4570701792280736	1.180437674685311	-1.264937434473756
0.6329479029534848	1.0153930328523857	0.4571292516776849	1.1808412800823986	-1.2653194309674796
0.6333009134961248	1.0153489758062646	0.4572245024652786	1.1814924138477931	-1.2659352680706064
0.6336539240387647	1.0153049445769977	0.4573196837737472	1.1821435012188182	-1.2665505247902042
0.6340069345814048	1.0152609394264116	0.45741479506702437	1.1827945422871704	-1.2671652021699522
0.6343599451240447	1.0152169606156862	0.4575098358107249	1.1834455371446333	-1.2677793012546212
0.6347129556666847	1.0151730084053563	0.457604805472142	1.184096485883077	-1.2683928230900536
0.6350659662093247	1.0151290830553108	0.45769970352024447	1.1847473885944555	-1.2690057687231477
0.6354189767519647	1.0150851848247946	0.457794529425674	1.1853982453708063	-1.269618139201837
0.6357719872946046	1.0150413139724077	0.4578892826607425	1.1860490563042465	-1.2702299355750748
0.6361249978372446	1.014997470756106	0.4579839626994291	1.1866998214869737	-1.2708411588928143
0.6364780083798847	1.0149536554332028	0.4580785690173774	1.1873505410112617	-1.2714518102059926
0.6368310189225246	1.0149098682603679	0.45817310109189296	1.1880012149694612	-1.2720618905665124
0.6371840294651646	1.0148661094936289	0.45826755840194	1.188651843453996	-1.2726714010272242
0.6375370400078045	1.0148223793883715	0.458361940428139	1.1893024265573633	-1.27328034264191
0.6378900505504446	1.01477867819934	0.4584562466527634	1.18995296437213	-1.273888716465265
0.6382430610930845	1.014735006180638	0.45855047655973713	1.1906034569909334	-1.2744965235528818
0.6385960716357245	1.0146913635857286	0.45864462963463154	1.1912539045064767	-1.2751037649612327
0.6389490821783644	1.014647750667435	0.45873870536466244	1.1919043070115305	-1.2757104417476524
0.6393020927210045	1.0146041676779416	0.45883270323868725	1.1925546645989287	-1.2763165549703226
0.6396551032636444	1.0145606148687936	0.45892662274720225	1.1932049773615678	-1.2769221056882543
0.6400081138062844	1.0145170924908984	0.45902046338233926	1.193855245392406	-1.2775270949612718
0.6403611243489244	1.0144736007945259	0.459114224637863	1.1945054687844603	-1.2781315238499966
0.6407141348915644	1.0144301400293083	0.45920790600916805	1.1951556476308056	-1.2787353934158305
0.6410671454342044	1.0143867104442421	0.45930150699327577	1.1958057820245733	-1.2793387047209401
0.641201354968272	1.0143702073725136	0.45933707154692527	1.1960529421325898	-1.279567928761092
0.6414201559768443	1.0143433122876877	0.45939502708883145	1.1964558720589495	-1.2799414588282405
0.6417731665194844	1.01429994580737	0.45948846579610125	1.1971059178271737	-1.2805436568013795
0.6421261770621243	1.01425661125038	0.45958182261696906	1.1977559194225362	-1.2811452997047221
0.6424791876047643	1.0142133088631733	0.4596750970549337	1.1984058769383785	-1.2817463886033338
0.6428321981474042	1.014170038891573	0.45976828861510577	1.1990557904680896	-1.2823469245629666
0.6431852086900443	1.0141268015807696	0.4598613968042045	1.1997056601051066	-1.2829469086500427
0.6435382192326842	1.0140835971753204	0.459954421130555	1.2003554859429115	-1.2835463419316386
0.6438912297753242	1.0140404259191518	0.4600473611040848	1.2010052680750307	-1.2841452254754715
0.6442442403179642	1.0139972880555586	0.46014021623632095	1.2016550065950329	-1.284743560349883
0.6445972508606042	1.013954183827206	0.4602329860403871	1.202304701596528	-1.285341347623824
0.6449502614032442	1.013911113476129	0.46032567003100006	1.202954353173166	-1.2859385883668408
0.6453032719458841	1.0138680772437334	0.460418267724467	1.2036039614186347	-1.2865352836490596
0.6456562824885241	1.0138250753707974	0.460510778638682	1.2042535264266587	-1.287131434541172
0.6460092930311641	1.0137821080974703	0.4606032022931234	1.2049030482909981	-1.2877270421144202
0.6463623035738041	1.013739175663275	0.46069553820885006	1.2055525271054468	-1.288322107440584
0.646715314116444	1.0136962783071082	0.4607877859084988	1.2062019629638312	-1.288916631591964
0.647068324659084	1.0136534162672401	0.46087994491628065	1.2068513559600091	-1.2895106156413698
0.647421335201724	1.0136105897813164	0.4609720147579783	1.2075007061878675	-1.2901040606621041
0.647774345744364	1.0135677990863583	0.46106399496094247	1.2081500137413224	-1.2906969677279503
0.648127356287004	1.0135250444187633	0.4611558850540889	1.2087992787143158	-1.2912893379131567
0.6484803668296439	1.0134823260143058	0.4612476845678951	1.2094485012008163	-1.2918811722924248
0.648833377372284	1.013439644108138	0.4613393930343973	1.2100976812948159	-1.2924724719408944
0.6491863879149239	1.01339699893479	0.461431009987187	1.21074681909033	-1.2930632379341296
0.6495393984575639	1.0133543907281721	0.46152253496140794	1.2113959146813957	-1.293653471348107
0.6496736079916315	1.0133382014477716	0.46155730721271043	1.2116426804415659	-1.2938777301027233
0.6498924090002038	1.0133118197215734	0.46161396749375283	1.2120449681620695	-1.2942431732592004
0.6502454195428439	1.013269286147664	0.4617053071224601	1.2126939796264278	-1.2948323447441692
0.6505984300854838	1.0132267902384953	0.46179655338731074	1.2133429491685634	-1.2954209868801438
0.6509514406281238	1.0131843322255003	0.4618877058296248	1.2139918768825868	-1.2960091007446142
0.6513044511707637	1.013141912339495	0.46197876399225857	1.2146407628626223	-1.2965966874154153
0.6516574617134038	1.013099530810679	0.4620697274196009	1.2152896072028088	-1.2971837479707156
0.6520104722560438	1.0130571878686356	0.4621605956575703	1.2159384099972965	-1.2977702834890026
0.6523634827986837	1.0130148837423338	0.4622513682536112	1.2165871713402483	-1.2983562950490728
0.6527164933413238	1.0129726186601276	0.4623420447566913	1.2172358913258354	-1.2989417837300166
0.6530695038839637	1.0129303928497575	0.46243262471729774	1.217884570048239	-1.2995267506112071
0.6534225144266037	1.0128882065383515	0.46252310768743404	1.218533207601647	-1.300111196772288
0.6537755249692436	1.0128460599524254	0.4626134932206169	1.2191818040802536	-1.3006951232931607
0.6541285355118837	1.0128039533178836	0.4627037808718727	1.2198303595782582	-1.3012785312539723
0.6544815460545236	1.0127618868600203	0.46279397019773433	1.220478874189864	-1.3018614217351037
0.6548345565971636	1.0127198608035197	0.4628840607562377	1.2211273480092761	-1.3024437958171575
0.6551875671398035	1.012677875372457	0.4629740521069189	1.221775781130702	-1.3030256545809469
0.6555405776824436	1.0126359307902992	0.46306394381081023	1.2224241736483485	-1.3036069991074823
0.6558935882250836	1.012594027279906	0.46315373543043725	1.223072525656422	-1.3041878304779617
0.6562465987677235	1.012552165063531	0.46324342652981554	1.2237208372491264	-1.3047681497737578
0.6565996093103635	1.0125103443628205	0.46333301667444704	1.2243691085206627	-1.3053479580764062
0.6569526198530035	1.0124685653988172	0.46342250543131713	1.2250173395652268	-1.3059272564675954
0.6573056303956435	1.0124268283919589	0.46351189236889084	1.2256655304770094	-1.3065060460291549
0.6576586409382834	1.0123851335620802	0.46360117705710985	1.226313681350195	-1.3070843278430435
0.6580116514809234	1.0123434811284127	0.463690359067389	1.2269617922789589	-1.307662102991339
0.6581458610149911	1.0123276566405943	0.4637242377578922	1.2272081842776477	-1.307881632092436
0.6583646620235634	1.0123018713095864	0.46377943797261284	1.2276098633574684	-1.3082393725562265
0.6587176725662034	1.0122603043236305	0.4638684133471326	1.2282578946798808	-1.3088161376199883
0.6590706831088433	1.0122187803879734	0.4639572847667625	1.2289058863403417	-1.3093923992649923
0.6594236936514833	1.0121772997194447	0.4640460518087765	1.229553838432985	-1.3099681585736824
0.6597767041941234	1.0121358625342751	0.46413471405190504	1.2302017510519303	-1.3105434166285663
0.6601297147367633	1.0120944690480975	0.46422327107633155	1.230849624291284	-1.3111181745122065
0.6604827252794033	1.012053119475948	0.464311722463689	1.2314974582451361	-1.3116924333072084
0.6608357358220432	1.0120118140322665	0.46440006779705684	1.2321452530075605	-1.3122661940962115
0.6611887463646833	1.0119705529308973	0.4644883066609573	1.2327930086726135	-1.3128394579618783
0.6615417569073232	1.0119293363850912	0.4645764386413522	1.2334407253343322	-1.3134122259868841
0.6618947674499632	1.0118881646075044	0.46466446332563943	1.2340884030867352	-1.3139844992539067
0.6622477779926031	1.0118470378102007	0.4647523803026498	1.234736042023819	-1.3145562788456175
0.6626007885352432	1.0118059562046517	0.4648401891626434	1.2353836422395594	-1.3151275658446702
0.6629537990778831	1.0117649200017387	0.46492788949730635	1.236031203827909	-1.315698361333692
0.6633068096205231	1.0117239294117517	0.4650154808997474	1.2366787268827972	-1.3162686663952734
0.663659820163163	1.0116829846443918	0.46510296296449455	1.2373262114981283	-1.316838482111959
0.6640128307058031	1.0116420859087716	0.4651903352874916	1.237973657767781	-1.3174078095662372
0.6643658412484431	1.011601233413416	0.4652775974660948	1.238621065785607	-1.3179766498405314
0.664718851791083	1.0115604273662624	0.4653647490990696	1.239268435645431	-1.3185450040171902
0.6650718623337231	1.0115196679746634	0.46545178978658697	1.239915767441049	-1.319112873178479
0.665424872876363	1.0114789554453856	0.4655387191302202	1.240563061266227	-1.319680258406569
0.665777883419003	1.011438289984611	0.4656255367329415	1.241210317214701	-1.32024716078353
0.6661308939616429	1.0113976717979394	0.4657122421991185	1.2418575353801753	-1.3208135813913202
0.666483904504283	1.0113571010903868	0.465798835134511	1.242504715856322	-1.3213795213117776
0.6666181140383506	1.0113416891899019	0.4658317269180676	1.2427507547018455	-1.3215945576450248
0.6668369150469229	1.0113165780663884	0.46588531514626746	1.2431518587367802	-1.321944981626611
0.6671899255895629	1.0112761029297979	0.4659716818429217	1.2437989641151541	-1.3225099634173914
0.6675429361322028	1.0112356758838894	0.4660579348343894	1.2444460320850133	-1.3230744677655433
0.6678959466748429	1.011195297131358	0.4661440737319647	1.2450930627398917	-1.3236384957523355
0.6682489572174829	1.0111549668743205	0.46623009814831695	1.2457400561732859	-1.3242020484588737
0.6686019677601228	1.0111146853143163	0.4663160076974872	1.2463870124786547	-1.3247651269660905
0.6689549783027628	1.011074452652308	0.4664018019948848	1.2470339317494186	-1.3253277323547383
0.6693079888454028	1.0110342690886833	0.46648748065728407	1.2476808140789586	-1.3258898657053808
0.6696609993880428	1.0109941348232552	0.46657304330282084	1.248327659560615	-1.326451528098384
0.6700140099306827	1.010954050055262	0.46665848955098904	1.2489744682876873	-1.3270127206139084
0.6703670204733228	1.01091401498337	0.4667438190226375	1.2496212403534328	-1.3275734443319018
0.6707200310159627	1.0108740298056729	0.46682903133996617	1.250267975851066	-1.32813370033209
0.6710730415586027	1.0108340947196934	0.4669141261265232	1.2509146748737576	-1.3286934896939697
0.6714260521012426	1.0107942099223841	0.4669991030072012	1.2515613375146337	-1.3292528134968005
0.6717790626438827	1.0107543756101278	0.46708396160823396	1.2522079638667754	-1.3298116728195963
0.6721320731865227	1.0107145919787395	0.4671687015571931	1.252854554023217	-1.3303700687411195
0.6724850837291626	1.0106748592234658	0.4672533224829846	1.2535011080769467	-1.3309280023398717
0.6728380942718026	1.0106351775389868	0.4673378240158456	1.2541476261209046	-1.3314854746940867
0.6731911048144426	1.0105955471194172	0.46742220578734067	1.2547941082479819	-1.332042486881723
0.6735441153570826	1.0105559681583065	0.46750646743035884	1.255440554551021	-1.3325990399804568
0.6738971258997225	1.0105164408486398	0.4675906085791099	1.256086965122814	-1.333155135067674
0.6742501364423625	1.0104769653828396	0.4676746288691212	1.2567333400561023	-1.3337107732204636
0.6746031469850025	1.010437541952766	0.4677585279372341	1.2573796794435754	-1.33426595551561
0.6749561575276425	1.0103981707497176	0.46784230542160093	1.258025983377871	-1.3348206830295866
0.6750903670617101	1.0103832161264281	0.4678741244427103	1.2582716895612474	-1.3350314633627374
0.6753091680702824	1.0103588519644326	0.46792596096168115	1.2586722519515736	-1.335374956838548
0.6756621786129224	1.0103195857870901	0.4680094941982384	1.2593184852572132	-1.3359287780183235
0.6760151891555625	1.0102803724073097	0.4680929047733368	1.259964683387266	-1.3364821476444102
0.6763681996982024	1.0102412120141542	0.46817619233033797	1.2606108464341526	-1.3370350667919662
0.6767212102408424	1.0102021047961287	0.46825935651389716	1.2612569744902378	-1.3375875365358034
0.6770742207834823	1.010163050941183	0.46834239696996033	1.2619030676478296	-1.3381395579503819
0.6774272313261224	1.0101240506367115	0.46842531334576065	1.2625491259991786	-1.3386911321098018
0.6777802418687623	1.0100851040695549	0.468508105289815	1.2631951496364773	-1.339242260087799
0.6781332524114023	1.010046211426	0.4685907724519208	1.2638411386518595	-1.339792942957736
0.6784862629540422	1.010007372891782	0.46867331448315264	1.2644870931373995	-1.3403431817925977
0.6788392734966823	1.0099685886520842	0.4687557310358588	1.2651330131851115	-1.340892977664984
0.6791922840393222	1.0099298588915397	0.4688380217636581	1.265778898886949	-1.341442331647104
0.6795452945819622	1.0098911837942317	0.4689201863214363	1.2664247503348038	-1.3419912448107694
0.6798983051246023	1.0098525635436952	0.469002224365343	1.2670705676205056	-1.342539718227389
0.6802513156672422	1.0098139983229169	0.46908413555278833	1.267716350835822	-1.3430877529679621
0.6806043262098822	1.0097754883143368	0.4691659195424393	1.268362100072456	-1.3436353501030724
0.6809573367525221	1.009737033699849	0.46924757599421685	1.2690078154220479	-1.344182510702883
0.6813103472951622	1.0096986346608028	0.4693291045692922	1.2696534969761724	-1.3447292358371297
0.6816633578378021	1.009660291378003	0.46941050493008385	1.2702991448263392	-1.3452755265751155
0.6820163683804421	1.0096220040317112	0.469491776740254	1.270944759063992	-1.3458213839857045
0.682369378923082	1.0095837728016466	0.4695729196647053	1.2715903397805084	-1.3463668091373175
0.6827223894657221	1.0095455978669876	0.4696539333695777	1.2722358870671986	-1.3469118030979246
0.683075400008362	1.0095074794063712	0.4697348175222449	1.2728814010153051	-1.3474563669350412
0.683428410551002	1.0094694175978955	0.4698155717913111	1.273526881716002	-1.3480005017157217
0.6835626200850696	1.0094549619458453	0.4698462392581665	1.2737722754962026	-1.3482072615911764
0.683781421093642	1.0094314126191197	0.469896195846608	1.2741723292603948	-1.3485442085065544
0.684134431636282	1.0093934646470653	0.46997668935919107	1.2748177437395194	-1.349087488373656
0.684487442178922	1.0093555738582165	0.4700570520013365	1.2754631252443418	-1.3496303423826672
0.6848404527215619	1.0093177404285223	0.470137283446538	1.2761084738657573	-1.3501727715987455
0.6851934632642019	1.009279964533396	0.4702173833695032	1.2767537896945902	-1.3507147770865622
0.6855464738068419	1.0092422463477175	0.4702973514461506	1.2773990728215927	-1.351256359910296
0.6858994843494819	1.0092045860458327	0.47037718735360645	1.2780443233374452	-1.3517975211336286
0.6862524948921218	1.0091669838015558	0.47045689077020103	1.2786895413327553	-1.3523382618197397
0.6866055054347618	1.0091294397881692	0.4705364613754659	1.2793347268980573	-1.3528785830313015
0.6869585159774018	1.009091954178425	0.47061589885013017	1.2799798801238111	-1.3534184858304745
0.6873115265200418	1.0090545271445457	0.47069520287611755	1.2806250011004032	-1.3539579712789023
0.6876645370626818	1.0090171588582253	0.47077437313654313	1.2812700899181446	-1.3544970404377075
0.6880175476053217	1.00897984949063	0.4708534093157098	1.281915146667271	-1.355035694367486
0.6883705581479618	1.0089425992123986	0.4709323110991053	1.282560171437942	-1.3555739341283035
0.6887235686906017	1.008905408193645	0.4710110781733991	1.2832051643202413	-1.3561117607796904
0.6890765792332417	1.0088682766039574	0.47108971022643875	1.2838501254041756	-1.356649175380637
0.6894295897758816	1.0088312046124	0.4711682069472469	1.2844950547796743	-1.3571861789895894
0.6897826003185217	1.0087941923875134	0.4712465680260182	1.2851399525365883	-1.3577227726644454
0.6901356108611616	1.008757240097317	0.47132479315411585	1.285784818764691	-1.3582589574625503
0.6904886214038016	1.0087203479093079	0.4714028820240685	1.2864296535536768	-1.3587947344406914
0.6908416319464415	1.0086835159904626	0.47148083432956694	1.2870744569931607	-1.359330104655095
0.6911946424890816	1.0086467445072387	0.47155864976546125	1.2877192291726778	-1.359865069161422
0.6915476530317216	1.0086100336255748	0.47163632802775707	1.2883639701816836	-1.3603996290147637
0.6919006635743615	1.0085733835108917	0.4717138688136129	1.2890086801095526	-1.3609337852696375
0.6920348731084291	1.0085594656414776	0.47174331257419005	1.2892537814209772	-1.3611367581296228
0.6922536741170016	1.0085367943280932	0.4717912718213364	1.2896533590455785	-1.361467538979983
0.6926066846596415	1.0085002662415676	0.4718685367503819	1.2902980070789734	-1.362000891199159
0.6929596952022815	1.0084637994151877	0.4719456633013465	1.290942624298867	-1.3625338429799378
0.6933127057449214	1.0084273940123125	0.47202265117596753	1.291587210794308	-1.363066395374503
0.6936657162875615	1.0083910501957873	0.47209950007711887	1.2922317666542609	-1.3635985494344454
0.6940187268302014	1.0083547681279457	0.4721762097088081	1.292876291967608	-1.3641303062107581
0.6943717373728414	1.0083185479706092	0.47225277977617325	1.2935207868231473	-1.3646616667538345
0.6947247479154813	1.008282389885089	0.4723292099854798	1.2941652513095938	-1.3651926321134635
0.6950777584581214	1.008246294032187	0.4724055000441172	1.294809685515577	-1.3657232033388265
0.6954307690007613	1.0082102605721959	0.4724816496605962	1.2954540895296427	-1.366253381478494
0.6957837795434013	1.0081742896649006	0.47255765854454523	1.2960984634402508	-1.3667831675804212
0.6961367900860413	1.0081383814695795	0.47263352640670775	1.2967428073357763	-1.367312562691946
0.6964898006286813	1.0081025361450042	0.47270925295893873	1.2973871213045074	-1.3678415678597842
0.6968428111713213	1.0080667538494419	0.47278483791420184	1.2980314054346473	-1.3683701841300273
0.6971958217139612	1.0080310347406551	0.47286028098656613	1.2986756598143114	-1.368898412548139
0.6975488322566012	1.007995378975903	0.4729355818912031	1.2993198845315288	-1.369426254158951
0.6979018427992412	1.0079597867119425	0.4730107403443835	1.2999640796742409	-1.3699537100066617
0.6982548533418812	1.0079242581050285	0.4730857560634743	1.3006082453303018	-1.370480781134831
0.6986078638845211	1.0078887933109157	0.4731606287669356	1.3012523815874775	-1.3710074685863791
0.6989608744271611	1.0078533924848587	0.4732353581743175	1.301896488533445	-1.371533773403582
0.6993138849698011	1.0078180557816134	0.4733099440062571	1.3025405662557932	-1.3720596966280696
0.6996668955124411	1.0077827833554374	0.4733843859844755	1.303184614842022	-1.372585239300822
0.7000199060550811	1.0077475753600913	0.4734586838317746	1.303828634379542	-1.3731104024621674
0.700372916597721	1.0077124319488395	0.47353283727203405	1.3044726249556735	-1.3736351871517785
0.7005071261317887	1.0076990879053567	0.47356099139971963	1.3047174533356225	-1.37383460366659
0.7007259271403611	1.0076773532744512	0.4736068460302085	1.3051165866576473	-1.37415959440867
0.701078937683001	1.0076423394892007	0.473680709832324	1.3057605195726039	-1.3746836252711963
0.701431948225641	1.0076073907448688	0.47375442840547577	1.3064044237875931	-1.375207280777048
0.701784958768281	1.007572507192744	0.47382800147782433	1.3070482993895738	-1.3757305619632498
0.702137969310921	1.0075376889836225	0.47390142877859315	1.3076921464654139	-1.3762534698661584
0.7024909798535609	1.0075029362678096	0.47397471003806513	1.3083359651018893	-1.3767760055214582
0.7028439903962009	1.007468249195121	0.47404784498758	1.308979755385685	-1.377298169964161
0.7031970009388409	1.0074336279148823	0.47412083335953126	1.309623517403393	-1.377819964228602
0.7035500114814809	1.0073990725759319	0.4741936748873629	1.3102672512415137	-1.3783413893484375
0.7039030220241209	1.0073645833266196	0.47426636930556676	1.3109109569864545	-1.3788624463566437
0.7042560325667608	1.0073301603148097	0.4743389163496793	1.3115546347245302	-1.379383136285513
0.7046090431094009	1.0072958036878799	0.4744113157562788	1.3121982845419622	-1.379903460166652
0.7049620536520408	1.0072615135927234	0.4744835672629824	1.3128419065248789	-1.38042341903098
0.7053150641946808	1.0072272901757497	0.47455567060844306	1.3134855007593145	-1.3809430139087266
0.7056680747373207	1.007193133582885	0.4746276255323466	1.3141290673312103	-1.3814622458294283
0.7060210852799608	1.0071590439595732	0.47469943177540885	1.3147726063264122	-1.3819811158219282
0.7063740958226007	1.0071250214507768	0.47477108907937265	1.3154161178306731	-1.3824996249143724
0.7067271063652407	1.0070910662009778	0.474842597187005	1.3160596019296504	-1.3830177741342091
0.7070801169078806	1.007057178354179	0.474913955842094	1.316703058708907	-1.383535564508186
0.7074331274505207	1.0070233580539039	0.4749851647894461	1.3173464882539108	-1.384052997062348
0.7077861379931607	1.0069896054431982	0.47505622377488305	1.317989890650034	-1.384570072822037
0.7081391485358006	1.0069559206646306	0.47512713254523914	1.3186332659825541	-1.3850867928118873
0.7084921590784407	1.006922303860294	0.4751978908483582	1.3192766143366526	-1.3856031580558261
0.7088451696210806	1.0068887551718049	0.4752684984330908	1.319919935797415	-1.386119169577071
0.7089793791551482	1.0068760183431755	0.475295302826793	1.3201645103314334	-1.3863152571491837
0.7091981801637206	1.0068552747403066	0.4753389550492913	1.3205632304498305	-1.3866348283981276
0.7095511907063605	1.006821862706468	0.47540926044781495	1.3212064983787926	-1.3871501355407887
0.7099042012490006	1.0067885192104853	0.4754794143805153	1.3218497396690978	-1.387665092026132
0.7102572117916405	1.0067552443920829	0.4755494166002408	1.3224929544054465	-1.3881796988745192
0.7106102223342805	1.0067220383905138	0.47561926686083256	1.3231361426724417	-1.3886939571055934
0.7109632328769204	1.0066889013445615	0.4756889649171212	1.3237793045545894	-1.3892078677382782
0.7113162434195605	1.0066558333925395	0.47575851052492396	1.324422440136299	-1.389721431790776
0.7116692539622005	1.0066228346722925	0.47582790344104203	1.3250655495018817	-1.390234650280567
0.7120222645048404	1.0065899053211984	0.4758971434232577	1.325708632735552	-1.3907475242244067
0.7123752750474804	1.0065570454761676	0.4759662302303313	1.326351689921426	-1.3912600546383256
0.7127282855901204	1.0065242552736446	0.476035163621999	1.3269947211435222	-1.391772242537627
0.7130812961327604	1.0064915348496084	0.47610394335896933	1.327637726485761	-1.3922840889368866
0.7134343066754003	1.0064588843395745	0.4761725692029208	1.3282807060319652	-1.39279559484995
0.7137873172180403	1.0064263038785939	0.47624104091649894	1.3289236598658583	-1.3933067612899321
0.7141403277606803	1.0063937936012557	0.4763093582633137	1.329566588071066	-1.3938175892692166
0.7144933383033203	1.0063613536416867	0.47637752100793657	1.3302094907311153	-1.3943280797994533
0.7148463488459602	1.0063289841335525	0.4764455289158977	1.3308523679294344	-1.394838233891558
0.7151993593886002	1.0062966852100594	0.4765133817536834	1.3314952197493528	-1.3953480525557111
0.7155523699312403	1.0062644570039534	0.4765810792887333	1.3321380462741004	-1.3958575368013568
0.7159053804738802	1.0062322996475221	0.4766486212894374	1.332780847586809	-1.3963666876372012
0.7162583910165202	1.006200213272596	0.4767160075251338	1.3334236237705102	-1.3968755060712121
0.7166114015591601	1.0061681980105481	0.47678323776610554	1.334066374908137	-1.3973839931106182
0.7169644121018002	1.0061362539922956	0.4768503117835781	1.3347091010825225	-1.3978921497619075
0.7173174226444401	1.0061043813483002	0.47691722934971664	1.3353518023764002	-1.3983999770308264
0.7174516321785077	1.0060922825802638	0.4769426293521164	1.335596141659486	-1.3985929594502142
0.7176704331870801	1.006072580208569	0.47698399023762333	1.3359944788724043	-1.3989074759223794
0.71802344372972	1.0060408507026564	0.4770505942213346	1.3366371306530689	-1.3994146474408278
0.7183764542723601	1.0060091929596628	0.4771170410758186	1.3372797578008286	-1.399921492589689
0.718729464815	1.0059776071082376	0.47718333057697226	1.3379223603980175	-1.4004280123717359
0.71908247535764	1.005946093276578	0.47724946250161904	1.33856493852687	-1.400934207788996
0.7194354859002801	1.0059146515924318	0.4773154366275057	1.3392074922695207	-1.4014400798427504
0.71978849644292	1.0058832821830965	0.4773812527333003	1.3398500217080034	-1.4019456295335337
0.72014150698556	1.005851985175421	0.47744691059858896	1.3404925269242516	-1.4024508578611334
0.7204945175281999	1.0058207606958067	0.47751241000387357	1.341135008000099	-1.4029557658245884
0.72084752807084	1.005789608870207	0.47757775073056913	1.3417774650172785	-1.403460354422189
0.7212005386134799	1.0057585298241294	0.4776429325610011	1.3424198980574225	-1.4039646246514768
0.7215535491561199	1.0057275236826357	0.4777079552784026	1.3430623072020629	-1.4044685775092434
0.7219065596987598	1.005696590570343	0.4777728186669121	1.3437046925326313	-1.4049722139915304
0.7222595702413999	1.0056657306114243	0.47783752251157074	1.3443470541304579	-1.4054755350936283
0.7226125807840398	1.0056349439296093	0.4779020665983196	1.3449893920767728	-1.4059785418100774
0.7229655913266798	1.0056042306481856	0.47796645071399707	1.3456317064527052	-1.4064812351346658
0.7233186018693198	1.005573590889999	0.47803067464633675	1.3462739973392834	-1.40698361606043
0.7236716124119598	1.005543024777454	0.47809473818396436	1.3469162648174346	-1.4074856855796545
0.7240246229545998	1.0055125324325158	0.4781586411163953	1.347558508967986	-1.4079874446838712
0.7243776334972397	1.0054821139767098	0.47822238323403227	1.3482007298716625	-1.4084888943638592
0.7247306440398797	1.0054517695311231	0.47828596432816267	1.3488429276090894	-1.4089900356096448
0.7250836545825197	1.005421499216405	0.4783493841909559	1.34948510226079	-1.409490869410501
0.7254366651251597	1.0053913031527677	0.47841264261546107	1.3501272539071871	-1.4099913967549471
0.7257896756677996	1.0053611814599874	0.47847573939560434	1.3507693826286025	-1.4104916186307495
0.7259238852018672	1.005349749162412	0.4784996854321479	1.3510135047404244	-1.4106817158593368
0.7261426862104396	1.005331134257405	0.4785386743261864	1.3514114885052566	-1.4109915360249201
0.7264956967530796	1.0053011616639265	0.47860144720288006	1.3520535716172692	-1.4114911499237177
0.7268487072957196	1.0052712637980241	0.4786640578222276	1.3526956320446586	-1.4119904613126468
0.7272017178383595	1.0052414407777368	0.4787265059816385	1.353337669867342	-1.412489471176458
0.7275547283809995	1.0052116927206716	0.4787887914793868	1.353979685165136	-1.412988180499148
0.7279077389236396	1.0051820197440033	0.4788509141146087	1.3546216780177558	-1.4134865902639595
0.7282607494662795	1.0051524219644767	0.4789128736872999	1.3552636485048153	-1.4139847014533813
0.7286137600089195	1.005122899498406	0.4789746699983136	1.355905596705828	-1.4144825150491485
0.7289667705515595	1.005093452461676	0.47903630284935755	1.3565475227002053	-1.414980032032242
0.7293197810941995	1.0050640809697429	0.4790977720429919	1.3571894265672586	-1.4154772533828894
0.7296727916368394	1.0050347851376356	0.47915907738262675	1.3578313083861977	-1.4159741800805647
0.7300258021794794	1.0050055650799554	0.47922021867251957	1.3584731682361313	-1.4164708131039883
0.7303788127221194	1.0049764209108778	0.47928119571777295	1.3591150061960675	-1.4169671534311274
0.7307318232647594	1.0049473527441524	0.4793420083243321	1.3597568223449128	-1.4174632020391966
0.7310848338073993	1.0049183606931036	0.4794026562989825	1.3603986167614734	-1.4179589599046576
0.7314378443500393	1.0048894448706325	0.4794631394493475	1.3610403895244545	-1.4184544280032192
0.7317908548926794	1.0048606053892164	0.47952345758388587	1.36168214071246	-1.4189496073098387
0.7321438654353193	1.0048318423609102	0.4795836105118896	1.3623238704039928	-1.419444498798721
0.7324968759779593	1.0048031558973465	0.4796435980434813	1.3629655786774562	-1.4199391034433195
0.7328498865205992	1.0047745461097373	0.4797034199896119	1.363607265611151	-1.4204334222163373
0.7332028970632393	1.0047460131088737	0.47976307616205865	1.3642489312832788	-1.4209274560897254
0.7335559076058792	1.0047175570051274	0.4798225663734221	1.3648905757719398	-1.4214212060346851
0.7339089181485192	1.0046891779084515	0.47988189043712437	1.3655321991551335	-1.421914673021668
0.7342619286911591	1.00466087592838	0.4799410481674066	1.366173801510759	-1.422407858020376
0.7343961382252268	1.0046501361776743	0.47996349540779515	1.3664177240031814	-1.4225952860860709
0.7346149392337992	1.00463265117403	0.48000003937932656	1.366815382916615	-1.422900761999762
0.7349679497764391	1.0046045037541016	0.48005886388875635	1.3674569434503998	-1.42339338592803
0.7353209603190791	1.004576433776879	0.48011752151238035	1.3680984831897107	-1.4238857307726371
0.7356739708617192	1.0045484413502308	0.4801760120676925	1.3687400022120457	-1.4243777975002923
0.7360269814043591	1.004520526581611	0.4802343353729944	1.3693815005948016	-1.4248695870769574
0.7363799919469991	1.0044926895780601	0.48029249124739287	1.3700229784152755	-1.4253611004678488
0.736733002489639	1.004464930446205	0.48035047951079757	1.3706644357506643	-1.4258523386374373
0.737086013032279	1.0044372492922597	0.48040829998391893	1.371305872678065	-1.426343302549448
0.737439023574919	1.004409646222027	0.48046595248826585	1.3719472892744744	-1.4268339931668625
0.737792034117559	1.0043821213408985	0.48052343684614335	1.3725886856167895	-1.4273244114519184
0.7381450446601989	1.0043546747538554	0.4805807528806504	1.3732300617818078	-1.4278145583661104
0.738498055202839	1.0043273065654688	0.4806379004156777	1.3738714178462266	-1.4283044348701912
0.7388510657454789	1.004300016879901	0.48069487927590554	1.3745127538866442	-1.4287940419241723
0.7392040762881189	1.0042728058009063	0.48075168928680134	1.3751540699795588	-1.4292833804873244
0.7395570868307589	1.004245673431831	0.4808083302746177	1.3757953662013696	-1.429772451518178
0.7399100973733989	1.0042186198756147	0.48086480206639004	1.3764366426283765	-1.4302612559745256
0.7402631079160389	1.0041916452347905	0.4809211044899345	1.3770778993367796	-1.4307497948134202
0.7406161184586788	1.004164749611486	0.48097723737384573	1.3777191364026808	-1.4312380689911788
0.7409691290013188	1.0041379331074243	0.4810332005474947	1.3783603539020826	-1.4317260794633813
0.7413221395439588	1.0041111958239237	0.48108899384102655	1.379001551910888	-1.432213827184872
0.7416751500865988	1.0040845378618994	0.4811446170853584	1.3796427305049022	-1.4327013131097608
0.7420281606292387	1.0040579593218635	0.4812000701121772	1.3802838897598313	-1.4331885381914244
0.7423811711718787	1.0040314603039262	0.4812553527539377	1.3809250297512827	-1.433675503382506
0.7427341817145187	1.004005040907796	0.4813104648438602	1.3815661505547656	-1.4341622096349174
0.7428683912485863	1.0039950175436754	0.48133137288711975	1.3818098904501317	-1.434347180618069
0.7430871922571587	1.003978701232781	0.48136540621592844	1.382207252245691	-1.4346486578998399
0.7434402027997987	1.0039524413777883	0.48142017670488746	1.3828483348993712	-1.435134849127725
0.7437932133424386	1.003926261441326	0.48147477614624157	1.383489398591021	-1.4356207842682953
0.7441462238850787	1.0039001615215035	0.48152920437625224	1.3841304433957573	-1.4361064642705461
0.7444992344277186	1.003874141716032	0.4815834612319359	1.3847714693885989	-1.4365918900827466
0.7448522449703586	1.003848202122225	0.48163754655106195	1.3854124766444667	-1.4370770626524394
0.7452052555129985	1.0038223428369992	0.48169146017215064	1.3860534652381846	-1.4375619829264439
0.7455582660556386	1.003796563956875	0.481745201934471	1.3866944352444792	-1.4380466518508557
0.7459112765982785	1.0037708655779778	0.481798771678039	1.3873353867379792	-1.438531070371049
0.7462642871409185	1.0037452477960374	0.4818521692436149	1.387976319793217	-1.4390152394316764
0.7466172976835584	1.0037197107063895	0.481905394472702	1.3886172344846273	-1.4394991599766713
0.7469703082261985	1.0036942544039766	0.4819584472075439	1.3892581308865484	-1.439982832949249
0.7473233187688385	1.003668878983348	0.4820113272911229	1.3898990090732222	-1.4404662592919066
0.7476763293114784	1.0036435845386604	0.48206403456715785	1.3905398691187936	-1.440949439946426
0.7480293398541185	1.0036183711636795	0.48211656888010207	1.3911807110973113	-1.4414323758538743
0.7483823503967584	1.0035932389517792	0.48216893007514156	1.3918215350827283	-1.441915067954605
0.7487353609393984	1.0035681879959433	0.4822211179981926	1.3924623411489008	-1.4423975171882593
0.7490883714820383	1.003543218388766	0.4822731324959003	1.3931031293695895	-1.4428797244937681
0.7494413820246784	1.0035183302224524	0.48232497341563607	1.3937438998184597	-1.443361690809352
0.7497943925673183	1.0034935235888187	0.48237664060549607	1.3943846525690808	-1.4438434170725243
0.7501474031099583	1.0034687985792934	0.48242813391429895	1.395025387694927	-1.444324904220091
0.7505004136525982	1.0034441552849178	0.48247945319158414	1.3956661052693773	-1.4448061531881529
0.7508534241952383	1.0034195937963464	0.48253059828760975	1.3963068053657155	-1.4452871649121064
0.7512064347378783	1.0033951142038477	0.48258156905335065	1.3969474880571306	-1.4457679403266457
0.7513406442719458	1.003385828919906	0.4826009016370457	1.3971910618559098	-1.4459506624239984
0.7515594452805182	1.003370716597305	0.48263236534049647	1.3975881534167176	-1.4462484803657638
0.7519124558231582	1.0033464010662165	0.4826829870014499	1.398228801517476	-1.4467287859627538
0.7522654663657982	1.0033221676996964	0.48273343388932455	1.3988694324323119	-1.4472088580502105
0.7526184769084382	1.0032980165864753	0.48278370585794306	1.3995100462340364	-1.4476886975600323
0.7529714874510781	1.0032739478149009	0.4828338027618353	1.4001506429953676	-1.4481683054234216
0.7533244979937181	1.003249961472938	0.4828837244562364	1.4007912227889294	-1.4486476825708878
0.7536775085363581	1.0032260576481706	0.482933470797085	1.401431785687252	-1.4491268299322473
0.7540305190789981	1.0032022364278006	0.48298304164102107	1.4020723317627728	-1.4496057484366265
0.754383529621638	1.0031784978986498	0.4830324368453844	1.4027128610878352	-1.4500844390124619
0.754736540164278	1.0031548421471599	0.48308165626821253	1.4033533737346904	-1.4505629025875029
0.755089550706918	1.0031312692593937	0.48313069976823886	1.4039938697754966	-1.4510411400888128
0.755442561249558	1.0031077793210341	0.4831795672048909	1.4046343492823192	-1.4515191524427702
0.755795571792198	1.0030843724173868	0.48322825843828854	1.405274812327132	-1.4519969405750712
0.756148582334838	1.0030610486333797	0.4832767733292419	1.4059152589818154	-1.4524745054107304
0.756501592877478	1.0030378080535636	0.48332511173924986	1.406555689318159	-1.4529518478740833
0.7568546034201179	1.0030146507621123	0.4833732735304979	1.4071961034078602	-1.4534289688887871
0.7572076139627579	1.0029915768428248	0.4834212585658567	1.407836501322525	-1.453905869377823
0.7575606245053979	1.0029685863791238	0.48346906670887996	1.4084768831336678	-1.454382550263498
0.7579136350480379	1.0029456794540579	0.48351669782380274	1.409117248912712	-1.4548590124674452
0.7582666455906778	1.0029228561503014	0.48356415177553985	1.4097575987309907	-1.455335256910628
0.7586196561333178	1.0029001165501548	0.4836114284296838	1.4103979326597453	-1.4558112845133393
0.7589726666759578	1.0028774607355462	0.48365852765250317	1.4110382507701278	-1.456287096195205
0.7593256772185978	1.0028548887880304	0.48370544931094084	1.4116785531331992	-1.4567626928751847
0.7596786877612378	1.002832400788791	0.4837521932726123	1.4123188398199311	-1.4572380754715741
0.7598128972953054	1.0028238732165133	0.48376991800637187	1.4125622635164778	-1.457418753124819
0.7600316983038777	1.0028099968186401	0.48379875940580386	1.4129591109012047	-1.4577132449020067
0.7603847088465178	1.0027876769580188	0.4838451475794707	1.4135993664478124	-1.4581882020834551
0.7607377193891577	1.0027654412869986	0.48389135766323554	1.4142396065304566	-1.4586629479322335
0.7610907299317977	1.0027432898852806	0.4839373895273867	1.4148798312197508	-1.459137483363999
0.7614437404744376	1.0027212228321976	0.48398324304287627	1.4155200405862203	-1.4596118092937536
0.7617967510170777	1.0026992402067127	0.4840289180813186	1.4161602347003008	-1.4600859266358461
0.7621497615597176	1.0026773420874224	0.48407441451498856	1.4168004136323402	-1.460559836303974
0.7625027721023576	1.002655528552555	0.4841197322168199	1.4174405774525984	-1.4610335392111853
0.7628557826449975	1.0026337996799715	0.4841648710604034	1.418080726231247	-1.46150703626988
0.7632087931876376	1.0026121555471674	0.48420983091998526	1.41872086003837	-1.461980328391813
0.7635618037302776	1.002590596231272	0.4842546116704656	1.4193609789439643	-1.462453416488095
0.7639148142729175	1.0025691218090491	0.4842992131873965	1.4200010830179393	-1.4629263014691947
0.7642678248155576	1.002547732356898	0.4843436353469807	1.4206411723301178	-1.4633989842449413
0.7646208353581975	1.002526427950854	0.48438787802606975	1.4212812469502356	-1.4638714657245255
0.7649738459008375	1.0025052086665875	0.4844319411021622	1.4219213069479422	-1.4643437468165021
0.7653268564434774	1.0024840745794077	0.4844758244534024	1.4225613523928011	-1.464815828428792
0.7656798669861175	1.0024630257642593	0.48451952795857867	1.42320138335429	-1.4652877114686838
0.7660328775287574	1.0024420622957257	0.48456305149712137	1.4238413999018005	-1.4657593968428357
0.7663858880713974	1.0024211842480288	0.48460639494910196	1.424481402104639	-1.4662308854572785
0.7667388986140373	1.0024003916950295	0.4846495581952308	1.4251213900320268	-1.4667021782174163
0.7670919091566774	1.0023796847102273	0.484692541116856	1.4257613637531004	-1.4671732760280292
0.7674449196993174	1.0023590633667625	0.4847353435959614	1.4264013233369115	-1.4676441797932758
0.7677979302419573	1.0023385277374155	0.48477796551516544	1.4270412688524277	-1.4681148904166936
0.7681509407845973	1.0023180778946075	0.48482040675771926	1.4276812003685324	-1.4685854088012034
0.768285150318665	1.0023103256805794	0.48483649488095376	1.427924489473843	-1.4687642428790628
0.7685039513272373	1.0022977139104015	0.4848626672075054	1.428321117954025	-1.4690557358491094
0.7688569618698773	1.0022774358565023	0.484904746749036	1.4289610216776216	-1.469525872462102
0.7692099724125172	1.0022572438042572	0.4849466452674515	1.4296009116079549	-1.4699958195412606
0.7695629829551572	1.0022371378246562	0.48498836264851886	1.4302407878135746	-1.4704655779870541
0.7699159934977972	1.0022171179883332	0.4850298987786302	1.4308806503629479	-1.4709351486993443
0.7702690040404372	1.0021971843655657	0.4850712535448013	1.431520499324459	-1.471404532577388
0.7706220145830771	1.0021773370262759	0.48511242683466993	1.4321603347664105	-1.4718737305198382
0.7709750251257171	1.0021575760400308	0.4851534185364946	1.4328001567570228	-1.4723427434247471
0.7713280356683572	1.0021379014760425	0.4851942285391526	1.4334399653644345	-1.472811572189568
0.7716810462109971	1.0021183134031697	0.4852348567321391	1.4340797606567033	-1.4732802177111577
0.7720340567536371	1.002098811889917	0.4852753030055654	1.4347195427018056	-1.4737486808857776
0.772387067296277	1.002079397004436	0.4853155672501571	1.435359311567637	-1.4742169626090975
0.7727400778389171	1.0020600688145256	0.48535564935725334	1.4359990673220127	-1.4746850637761966
0.773093088381557	1.0020408273876324	0.48539554921880473	1.4366388100326675	-1.4751529852815661
0.773446098924197	1.0020216727908515	0.4854352667273723	1.4372785397672565	-1.4756207280191118
0.7737991094668369	1.002002605090927	0.4854748017761258	1.437918256593355	-1.4760882928821555
0.774152120009477	1.0019836243542517	0.48551415425884237	1.438557960578459	-1.4765556807634375
0.7745051305521169	1.0019647306468682	0.4855533240699051	1.4391976517899858	-1.4770228925551196
0.7748581410947569	1.0019459240344695	0.4855923111043017	1.4398373302952734	-1.4774899291487862
0.775211151637397	1.0019272045823993	0.48563111525762276	1.4404769961615815	-1.4779567914354477
0.7755641621800369	1.0019085723556518	0.4856697364260608	1.4411166494560919	-1.4784234803055414
0.7759171727226769	1.0018900274188736	0.4857081745064087	1.4417562902459082	-1.478889996648935
0.7762701832653168	1.0018715698363623	0.4857464293960579	1.4423959185980566	-1.4793563413549287
0.7766231938079569	1.001853199672069	0.4857845009929978	1.443035534579486	-1.4798225153122568
0.7767574033420245	1.0018462385482498	0.4857989271564836	1.4432787041499566	-1.4799997033366583
0.7769762043505968	1.0018349169895968	0.48582238919581366	1.4436751382570687	-1.4802885194090907
0.7773292148932368	1.0018167218522027	0.4858600939036857	1.4443147296975996	-1.4807543545330404
0.7776822254358767	1.0017986143227973	0.48589761501638734	1.4449543089677979	-1.4812200215711584
0.7780352359785168	1.0017805944639455	0.4859349524342844	1.4455938761343061	-1.4816855214099403
0.7783882465211567	1.0017626623378666	0.4859721060583332	1.4462334312636917	-1.4821508549353275
0.7787412570637967	1.0017448180064354	0.48600907579007946	1.4468729744224462	-1.482616023032711
0.7790942676064367	1.001727061531182	0.48604586153165696	1.4475125056769864	-1.4830810265869316
0.7794472781490767	1.0017093929732925	0.48608246318578635	1.4481520250936541	-1.4835458664822838
0.7798002886917167	1.0016918123936096	0.48611888065577347	1.4487915327387162	-1.4840105436025177
0.7801532992343566	1.0016743198526328	0.4861551138455084	1.449431028678366	-1.4844750588308413
0.7805063097769966	1.0016569154105184	0.486191162659464	1.4500705129787228	-1.4849394130499227
0.7808593203196366	1.0016395991270812	0.48622702700269466	1.450709985705832	-1.4854036071418932
0.7812123308622766	1.0016223710617933	0.4862627067808349	1.451349446925666	-1.485867641988349
0.7815653414049165	1.0016052312737862	0.48629820190009826	1.4519888967041246	-1.4863315184703536
0.7819183519475565	1.0015881798218493	0.4863335122672759	1.4526283351070344	-1.486795237468441
0.7822713624901965	1.0015712167644324	0.4863686377897354	1.45326776220015	-1.4872587998626174
0.7826243730328365	1.0015543421596445	0.4864035783754195	1.4539071780491537	-1.4877222065323639
0.7829773835754765	1.0015375560652549	0.4864383339328448	1.454546582719657	-1.4881854583566385
0.7833303941181164	1.0015208585386934	0.4864729043711006	1.4551859762771995	-1.4886485562138796
0.7836834046607565	1.0015042496370512	0.4865072895998475	1.4558253587872496	-1.489111500982007
0.7840364152033964	1.0014877294170803	0.4865414895293164	1.4564647303152052	-1.489574293538426
0.7843894257460364	1.0014712979351952	0.4865755040703072	1.4571040909263944	-1.4900369347600284
0.7847424362886763	1.0014549552474723	0.4866093331341873	1.4577434406860745	-1.4904994255231958
0.7850954468313164	1.0014387014096502	0.4866429766328909	1.4583827796594335	-1.490961766703802
0.785229656365384	1.0014325452566486	0.4866557187037629	1.45862584433074	-1.4911375031121303
0.7854484573739563	1.001422536477131	0.4866764344789175	1.4590221079115901	-1.4914239591772154
0.7858014679165963	1.0014064605049804	0.4867097065853307	1.459661425507594	-1.4918860038183013
0.7861544784592363	1.001390473547927	0.48674279286575695	1.460300732512426	-1.4923479015014245
0.7865074890018763	1.0013745756603647	0.48677569323438474	1.4609400289909986	-1.4928096531004524
0.7868604995445162	1.001358766896351	0.486808407605963	1.4615793150081564	-1.4932712594887567
0.7872135100871562	1.0013430473096092	0.48684093589580013	1.4622185906286764	-1.4937327215392164
0.7875665206297963	1.001327416953527	0.48687327801976293	1.462857855917268	-1.4941940401242197
0.7879195311724362	1.0013118758811583	0.4869054338942752	1.4634971109385737	-1.4946552161156677
0.7882725417150762	1.0012964241452231	0.4869374034363169	1.4641363557571696	-1.4951162503849758
0.7886255522577161	1.001281061798108	0.4869691865634228	1.464775590437565	-1.495577143803077
0.7889785628003562	1.0012657888918661	0.4870007831936814	1.4654148150442037	-1.4960378972404242
0.7893315733429961	1.0012506054782178	0.48703219324573377	1.4660540296414635	-1.4964985115669927
0.7896845838856361	1.001235511608551	0.4870634166387727	1.466693234293657	-1.4969589876522826
0.790037594428276	1.0012205073339218	0.48709445329254114	1.4673324290650318	-1.4974193263653222
0.7903906049709161	1.001205592705054	0.48712530312733154	1.4679716140197712	-1.497879528574669
0.790743615513556	1.0011907677723408	0.48715596606398454	1.468610789221994	-1.4983395951484146
0.791096626056196	1.001176032585844	0.4871864420238878	1.469249954735755	-1.4987995269541847
0.791449636598836	1.0011613871952947	0.4872167309289751	1.4698891106250453	-1.4992593248591441
0.791802647141476	1.0011468316500938	0.48724683270172536	1.4705282569537936	-1.4997189897299972
0.792155657684116	1.0011323659993123	0.48727674726516124	1.4711673937858647	-1.5001785224329924
0.7925086682267559	1.0011179902916916	0.48730647454284837	1.4718065211850617	-1.5006379238339236
0.792861678769396	1.0011037045756441	0.4873360144588941	1.472445639215125	-1.5010971947981329
0.7932146893120359	1.0010895088992526	0.4873653669379467	1.4730847479397333	-1.5015563361905142
0.7935676998546759	1.0010754033102722	0.4873945319051941	1.4737238474225043	-1.5020153488755144
0.7937019093887435	1.0010700642136177	0.48740557079481184	1.473966821447822	-1.5021898253121728
0.7939207103973158	1.0010613878561292	0.487423509286363	1.474362937726994	-1.502474233717137
0.7942737209399559	1.0010474625839225	0.48745229900771786	1.475002018916698	-1.502932991578945
0.7946267314825958	1.0010336275404228	0.4874809009960597	1.475641091055051	-1.5033916233240625
0.7949797420252358	1.0010198827720742	0.48750931517872526	1.4762801542054287	-1.503850129815178
0.7953327525678758	1.0010062283249939	0.487537541483586	1.4769192084311464	-1.5043085119145474
0.7956857631105158	1.000992664244972	0.4875655798390472	1.47755825379546	-1.5047667704839958
0.7960387736531558	1.000979190577473	0.48759343017404666	1.4781972903615668	-1.5052249063849208
0.7963917841957957	1.000965807367635	0.4876210924180539	1.4788363181926052	-1.5056829204782953
0.7967447947384357	1.0009525146602711	0.4876485665010694	1.479475337351656	-1.5061408136246695
0.7970978052810757	1.0009393124998684	0.4876758523536233	1.4801143479017413	-1.5065985866841745
0.7974508158237157	1.00092620093059	0.4877029499067747	1.4807533499058263	-1.507056240516524
0.7978038263663556	1.0009131799962734	0.48772985909211036	1.4813923434268188	-1.5075137759810178
0.7981568369089956	1.0009002497404325	0.4877565798417443	1.48203132852757	-1.507971193936544
0.7985098474516356	1.0008874102062566	0.4877831120883164	1.4826703052708743	-1.5084284952415825
0.7988628579942756	1.000874661436612	0.4878094557649915	1.4833092737194709	-1.5088856807542066
0.7992158685369156	1.0008620034740412	0.48783561080545895	1.4839482339360424	-1.509342751332086
0.7995688790795555	1.0008494363607634	0.4878615771439311	1.4845871859832165	-1.5097997078324907
0.7999218896221956	1.0008369601386757	0.4878873547151427	1.4852261299235663	-1.510256551112292
0.8002749001648355	1.000824574849352	0.48791294345435	1.4858650658196098	-1.5107132820279667
0.8006279107074755	1.0008122805340443	0.4879383432973297	1.486503993733811	-1.5111699014355984
0.8009809212501154	1.000800077233683	0.4879635541803784	1.48714291372858	-1.5116264101908818
0.8013339317927555	1.0007879649888762	0.4879885760403112	1.487781825866274	-1.5120828091491245
0.8016869423353954	1.0007759438399115	0.4880134088144613	1.4884207302091965	-1.5125390991652496
0.8020399528780354	1.000764013826755	0.48803805244067894	1.4890596268195986	-1.5129952810937992
0.802174162412103	1.0007595021261977	0.48804737195479975	1.4893025241114646	-1.513168686725376
0.8023929634206753	1.000752174989052	0.48806250685733055	1.489698515759679	-1.5134513557889364
0.8027459739633154	1.0007404273661276	0.4880867720032978	1.490337397091584	-1.513907324104449
0.8030989845059554	1.0007287709969865	0.48811084781797703	1.4909762708774095	-1.514363186893751
0.8034519950485953	1.0007172059203138	0.4881347342412781	1.491615137179199	-1.5148189450098866
0.8038050055912354	1.0007057321744746	0.48815843121362384	1.492253996058946	-1.515274599305532
0.8041580161338753	1.000694349797515	0.48818193867594895	1.492892847578593	-1.5157301506329997
0.8045110266765153	1.0006830588271618	0.48820525656969943	1.4935316918000328	-1.5161855998442384
0.8048640372191552	1.0006718593008233	0.4882283848368315	1.4941705287851086	-1.5166409477908394
0.8052170477617953	1.0006607512555887	0.4882513234198112	1.4948093585956137	-1.5170961953240365
0.8055700583044352	1.0006497347282297	0.4882740722616132	1.4954481812932934	-1.5175513432947103
0.8059230688470752	1.000638809755199	0.48829663130572015	1.4960869969398436	-1.5180063925533909
0.8062760793897151	1.0006279763726327	0.488319000496122	1.4967258055969128	-1.51846134395026
0.8066290899323552	1.0006172346163487	0.48834117977731495	1.497364607326101	-1.5189161983351538
0.8069821004749952	1.0006065845218473	0.48836316909430116	1.4980034021889614	-1.5193709565575673
0.8073351110176351	1.000596026124313	0.48838496839258744	1.498642190247	-1.5198256194666546
0.8076881215602751	1.0005855594586124	0.4884065776181849	1.4992809715616762	-1.5202801879112342
0.8080411321029151	1.0005751845592963	0.48842799671760795	1.499919746194403	-1.5207346627397904
0.8083941426455551	1.000564901460599	0.48844922563787374	1.5005585142065478	-1.521189044800476
0.808747153188195	1.0005547101964394	0.48847026432650126	1.5011972756594325	-1.5216433349411156
0.809100163730835	1.0005446108004195	0.4884911127315108	1.501836030614334	-1.5220975340092093
0.809453174273475	1.0005346033058267	0.488511770801423	1.502474779132484	-1.522551642851934
0.809806184816115	1.0005246877456326	0.4885322384852584	1.5031135212750708	-1.5230056623161465
0.8101591953587549	1.0005148641524948	0.4885525157325365	1.5037522571032382	-1.5234595932483876
0.8105122059013949	1.0005051325587548	0.48857260249327517	1.5043909866780865	-1.5239134364948834
0.8106464154354626	1.0005014568906474	0.4885801892039703	1.5046338208532863	-1.5240859583441342
0.810865216444035	1.0004954929964402	0.48859249871799	1.505029710060673	-1.5243671929015494
0.8112182269866749	1.000485945497264	0.4886122043576934	1.5056684273120127	-1.5248208633139926
0.8115712375293149	1.000476490092626	0.4886317193638943	1.5063071384930773	-1.5252744485775143
0.8119242480719548	1.0004671268136105	0.48865104368859713	1.5069458436647973	-1.5257279495371132
0.8122772586145949	1.0004578556909896	0.4886701772843011	1.5075845428880617	-1.5261813670374889
0.8126302691572348	1.000448676755221	0.4886891201040001	1.5082232362237178	-1.5266347019230437
0.8129832796998748	1.00043959003645	0.48870787210118133	1.5088619237325724	-1.527087955037886
0.8133362902425147	1.000430595564508	0.48872643322982506	1.5095006054753923	-1.527541127225833
0.8136893007851548	1.0004216933689145	0.4887448034444041	1.5101392815129038	-1.5279942193304141
0.8140423113277947	1.000412883478876	0.48876298269988266	1.5107779519057938	-1.5284472321948728
0.8143953218704347	1.0004041659232863	0.4887809709517163	1.5114166167147103	-1.5289001666621704
0.8147483324130748	1.0003955407307275	0.48879876815585094	1.512055276000262	-1.529353023574989
0.8151013429557147	1.0003870079294697	0.48881637426872243	1.5126939298230193	-1.5298058037757336
0.8154543534983547	1.0003785675474712	0.48883378924725585	1.5133325782435154	-1.5302585081065352
0.8158073640409946	1.0003702196123787	0.48885101304886486	1.5139712213222447	-1.5307111374092548
0.8161603745836347	1.0003619641515273	0.4888680456314513	1.5146098591196653	-1.5311636925254846
0.8165133851262746	1.0003538011919415	0.4888848869534045	1.5152484916961984	-1.531616174296552
0.8168663956689146	1.0003457307603345	0.48890153697360045	1.5158871191122283	-1.532068583563522
0.8172194062115545	1.0003377528831086	0.48891799565140176	1.5165257414281037	-1.532520921167201
0.8175724167541946	1.000329867586356	0.4889342629466567	1.5171643587041377	-1.5329731879481383
0.8179254272968345	1.0003220748958577	0.4889503388196987	1.517802971000608	-1.5334253847466301
0.8182784378394745	1.000314374837085	0.4889662232313458	1.518441578377758	-1.533877512402722
0.8186314483821144	1.0003067674351998	0.4889819161429003	1.5190801808957963	-1.5343295717562122
0.8189844589247545	1.0002992527150527	0.488997417516148	1.5197187786148973	-1.5347815636466535
0.8191186684588221	1.0002964200478826	0.489003260654932	1.5199615630418228	-1.5349533869412622
0.8193374694673945	1.0002918307011859	0.48901272731335754	1.5203573715952023	-1.535233488913358
0.8196904800100344	1.0002845014178314	0.4890278454972804	1.5209959598968192	-1.535685348395398
0.8200434905526744	1.0002772648889122	0.48904277203114976	1.5216345435798233	-1.5361371429316104
0.8203965010953144	1.000270121138042	0.48905750687868044	1.5222731227042572	-1.5365888733605986
0.8207495116379544	1.0002630701885256	0.4890720500040681	1.5229116973301318	-1.5370405405207368
0.8211025221805943	1.0002561120633588	0.4890864013719891	1.5235502675174264	-1.537492145250171
0.8214555327232343	1.0002492467852293	0.48910056094759946	1.5241888333260891	-1.537943688386824
0.8218085432658743	1.0002424743765155	0.48911452869653493	1.5248273948160371	-1.5383951707683965
0.8221615538085143	1.0002357948592882	0.4891283045849102	1.5254659520471576	-1.5388465932323714
0.8225145643511542	1.0002292082553095	0.4891418885793184	1.5261045050793076	-1.5392979566160163
0.8228675748937943	1.0002227145860338	0.48915528064683095	1.5267430539723146	-1.5397492617563857
0.8232205854364343	1.000216313872608	0.48916848075499664	1.5273815987859771	-1.5402005094903253
0.8235735959790742	1.00021000613587	0.48918148887184154	1.528020139580065	-1.540651700654474
0.8239266065217142	1.000203791396352	0.48919430496586847	1.5286586764143193	-1.541102836085267
0.8242796170643542	1.000197669674277	0.4892069290060565	1.5292972093484536	-1.5415539166189391
0.8246326276069942	1.0001916409895621	0.4892193609618604	1.5299357384421541	-1.5420049430915272
0.8249856381496341	1.0001857053618164	0.48923160080321065	1.5305742637550797	-1.5424559163388734
0.8253386486922741	1.0001798628103427	0.4892436485005124	1.5312127853468624	-1.5429068371966286
0.825691659234914	1.0001741133541362	0.4892555040246455	1.5318513032771086	-1.543357706500254
0.8260446697775541	1.000168457011886	0.4892671673469641	1.532489817605398	-1.5438085250850255
0.826397680320194	1.0001628938019747	0.48927863843929603	1.5331283283912858	-1.5442592937860364
0.826750690862834	1.000157423742478	0.4892899172739424	1.5337668356943013	-1.5447100134381992
0.8271037014054741	1.0001520468511653	0.4893010038236774	1.5344053395739496	-1.5451606848762502
0.827456711948114	1.0001467631455003	0.48931189806174796	1.5350438400897117	-1.5456113089347514
0.8275909214821816	1.0001447788086373	0.4893159894334446	1.5352865879376871	-1.5457826174674656
0.827809722490754	1.0001415726426406	0.48932259996187305	1.5356823373010446	-1.5460618864480937
0.8281627330333939	1.000136475359437	0.48933310949824355	1.5363208312673822	-1.5465124182505003
0.828515743576034	1.0001314713124358	0.48934342664552194	1.5369593220481348	-1.546962905176029
0.8288687541186739	1.0001265605178766	0.4893535513788418	1.5375978097026906	-1.5474133480585752
0.8292217646613139	1.000121742991694	0.4893634836738075	1.5382362942904158	-1.5478637477318762
0.8295747752039538	1.0001170187495168	0.4893732235064939	1.5388747758706542	-1.548314105029512
0.8299277857465939	1.0001123878066684	0.489382770853446	1.5395132545027295	-1.5487644207849103
0.8302807962892338	1.0001078501781675	0.48939212569167867	1.5401517302459433	-1.549214695831348
0.8306338068318738	1.000103405878727	0.48940128799867605	1.540790203159577	-1.549664931001955
0.8309868173745139	1.0000990549227555	0.4894102577523917	1.5414286733028923	-1.550115127129717
0.8313398279171538	1.000094797324356	0.4894190349312479	1.542067140735131	-1.550565285047479
0.8316928384597938	1.0000906330973267	0.48942761951413555	1.5427056055155155	-1.5510154055879464
0.8320458490024337	1.0000865622551618	0.4894360114804137	1.5433440677032497	-1.5514654895836906
0.8323988595450738	1.0000825848110504	0.4894442108099095	1.5439825273575187	-1.55191553786715
0.8327518700877137	1.0000787007778769	0.48945221748291784	1.54462098453749	-1.5523655512706345
0.8331048806303537	1.0000749101682216	0.48946003148020084	1.5452594393023134	-1.5528155306263267
0.8334578911729936	1.0000712129943603	0.48946765278298787	1.545897891711121	-1.5532654767662863
0.8338109017156337	1.0000676092682643	0.4894750813729752	1.546536341823029	-1.553715390522453
0.8341639122582736	1.0000640990016014	0.4894823172323257	1.5471747896971366	-1.5541652727266486
0.8345169228009136	1.000060682205735	0.48948936034366863	1.5478132353925274	-1.5546151242105812
0.8348699333435536	1.0000573588917239	0.4894962106900994	1.5484516789682694	-1.5550649458058472
0.8352229438861936	1.0000541290703238	0.4895028682551793	1.5490901204834155	-1.5555147383439345
0.8355759544288336	1.0000509927519863	0.4895093330229353	1.5497285599970043	-1.555964502656226
0.8359289649714735	1.000047949946859	0.4895156049778598	1.5503669975680592	-1.5564142395740022
0.8360631745055411	1.0000468176525874	0.4895179388947977	1.5506097218581794	-1.556585216071235
0.8362819755141135	1.0000450006647863	0.48952168410491037	1.5510054332555907	-1.556863949928444
0.8366349860567535	1.0000421449153085	0.4895275703895098	1.5516438671185957	-1.5573136345506364
0.8369879965993935	1.0000393827076621	0.4895332638175454	1.5522822992160574	-1.5577632942715707
0.8373410071420334	1.000036714050781	0.4895387643753694	1.5529207296069474	-1.5582129299221479
0.8376940176846734	1.0000341389532952	0.4895440720497982	1.5535591583502246	-1.5586625423331821
0.8380470282273134	1.000031657423531	0.48954918682811266	1.5541975855048362	-1.5591121323354022
0.8384000387699534	1.000029269469512	0.4895541086980575	1.5548360111297181	-1.5595617007594569
0.8387530493125934	1.000026975098958	0.4895588376478414	1.5554744352837953	-1.5600112484359157
0.8391060598552333	1.000024774319286	0.4895633736661369	1.5561128580259824	-1.560460776195273
0.8394590703978734	1.0000226671376098	0.4895677167420799	1.5567512794151834	-1.560910284867951
0.8398120809405133	1.0000206535607399	0.4895718668652698	1.5573896995102936	-1.561359775284303
0.8401650914831533	1.000018733595184	0.4895758240257694	1.5580281183701985	-1.561809248274615
0.8405181020257932	1.0000169072471468	0.48957958821410436	1.5586665360537744	-1.5622587046691108
0.8408711125684333	1.0000151745225296	0.48958315942126357	1.5593049526198899	-1.5627081452979532
0.8412241231110732	1.0000135354269315	0.4895865376386987	1.5599433681274053	-1.5631575709912482
0.8415771336537132	1.0000119899656483	0.4895897228583242	1.5605817826351733	-1.5636069825790473
0.841644238420747	1.0000117067763392	0.4895903065142823	1.560703140536525	-1.5636924109649317
0.8419301441963531	1.000010538143673	0.48959271507251706	1.5612201962020396	-1.5640563808913506
0.8422831547389932	1.000009179965696	0.4895955142741169	1.5618586088868431	-1.5645057667581106
0.8426361652816332	1.0000079154361048	0.48959812045642576	1.5624970207484166	-1.564955141009234
0.8429891758242731	1.0000067445589842	0.48960053361320804	1.5631354318455866	-1.5654045044745852
0.8433421863669132	1.0000056673381164	0.48960275373869033	1.5637738422371745	-1.5658538579839902
0.8436951969095531	1.0000046837769805	0.48960478082756137	1.5644122519819963	-1.5663032023672379
0.8440482074521931	1.0000037938787536	0.4896066148749721	1.565050661138864	-1.5667525384540848
0.844401217994833	1.0000029976463098	0.48960825587653534	1.5656890697665846	-1.567201867074257
0.8447542285374731	1.0000022950822205	0.489609703828326	1.566327477923962	-1.5676511890574527
0.845107239080113	1.000001686188755	0.48961095872688093	1.5669658856697966	-1.5681005052333474
0.845460249622753	1.0000011709678795	0.48961202056919867	1.5676042930628853	-1.5685498164315945
0.8458132601653929	1.000000749421258	0.4896128893527397	1.568242700162023	-1.5689991234818297
0.846166270708033	1.0000004215502518	0.48961356507542625	1.5688811070260027	-1.569448427213673
0.846519281250673	1.0000001873559197	0.4896140477356424	1.569519513713615	-1.5698977284567335
0.8468722917933129	1.0000000468390178	0.48961433733223375	1.5701579202836502	-1.5703470280406102
0.847225302335953	1.	0.4896144338645078	1.5707963267948966	-1.5707963267948966
0.847225302335953	1.	0.4896144338645078	1.5707963267948966	-1.5707963267948966


==> anc/data-ver2/orbit_6_120.tsv <==
0.	1.	0.9599608769774455	0.	0.
5.910756458188651e-6	1.0000000000069051	0.9599608769544787	7.527873166078284e-6	2.827175093538695e-6
0.000026789915801830824	1.0000000001418494	0.9599608765056481	0.000034119336453747014	0.000012813889933553117
0.00005582941002514605	1.0000000006160428	0.9599608749284597	0.00007110371077628543	0.00002670377612575731
0.00013079145881720095	1.000000003380988	0.9599608657321302	0.00016657453593311842	0.0000625588879057182
0.0003242971967577326	1.0000000207860156	0.9599608078422398	0.0004130212766537919	0.00015511464586774742
0.0006491493629336703	1.0000000832864042	0.9599605999631665	0.0008267493694279482	0.00031049467532550187
0.0008238095662739508	1.000000134133881	0.9599604308421745	0.001049194664957637	0.00039403634290157644
0.0012982987258673407	1.000000333145568	0.9599597689201729	0.0016534988450894034	0.0006209888395464594
0.001575715029400835	1.0000004907271576	0.9599592447963617	0.002006813251038371	0.0007536793498624134
0.001947448088801011	1.0000007495773457	0.9599583838479949	0.0024802485332192535	0.000931481981550793
0.0025965974517346813	1.000001332581495	0.95995644474585	0.003306998540055149	0.0012419735902113524
0.0031865255111950585	1.000002006869597	0.9599542020252863	0.004058325264650484	0.0015241375732610038
0.0032457468146683517	1.0000020821576752	0.959953951612642	0.0041337489718388815	0.0015524631543783812
0.003894896177602022	1.0000029983054495	0.959950904446962	0.004960499934817768	0.0018629501628719804
0.004544045540535693	1.0000040810242836	0.9599473032470882	0.00578725153524603	0.002173434104474572
0.005193194903469363	1.0000053303135463	0.9599431480109855	0.006614003879386175	0.0024839144679233605
0.0058423442664030335	1.0000067461725086	0.9599384387363061	0.007440757073510378	0.002794390741902797
0.0064914936293367035	1.0000083286003445	0.9599331754203894	0.008267511223901859	0.0031048624150370368
0.006637372107611237	1.000008707129187	0.9599319163921257	0.008453301639356136	0.0031746317053353316
0.007140642992270374	1.000010077596131	0.959927358060262	0.009094266436856274	0.003415328975882401
0.007789792355204044	1.0000119931588474	0.9599209866526376	0.009921022818683085	0.0037257899129198337
0.008438941718137714	1.0000140752873758	0.9599140611939179	0.010747780475706945	0.004036244714547358
0.009088091081071385	1.0000163239805013	0.9599065816801915	0.011574539514269084	0.0043466928690725345
0.009737240444005056	1.0000187392369106	0.9598985481072351	0.012401300040728688	0.0046571338647049074
0.010386389806938725	1.0000213210551938	0.9598899604705129	0.013228062161464278	0.004967567189548464
0.011035539169872396	1.0000240694338431	0.9598808187651773	0.014054825982875094	0.005277992331594076
0.01132673254456037	1.0000253564077501	0.9598765379901134	0.014425693672159283	0.005417239068767925
0.011684688532806067	1.0000269843712528	0.9598711229860686	0.014881591611382477	0.005588408778711956
0.012333837895739738	1.0000300658657204	0.9598608731277153	0.015708359153431252	0.005898816018644092
0.012982987258673407	1.0000333139154445	0.9598500691843344	0.016535128715491114	0.006209213538996694
0.013632136621607078	1.0000367285185265	0.9598387111498312	0.01736190040405799	0.006519600827232638
0.014281285984540749	1.0000403096729702	0.9598267990178001	0.01818867432565546	0.006829977370663894
0.014930435347474418	1.000044057376681	0.9598143327815243	0.019015450586836097	0.007140342656443964
0.015579584710408089	1.0000479716274662	0.9598013124339758	0.019842229294182886	0.007450696171560314
0.016228734073341758	1.0000520524230352	0.9597877379678166	0.020669010554310575	0.007761037402826798
0.01687788343627543	1.000056299760999	0.9597736093753977	0.02149579447386709	0.008071365836876086
0.0175270327992091	1.0000607136388704	0.9597589266487601	0.022322581159534897	0.008381680960152077
0.01817618216214277	1.0000652940540637	0.9597436897796348	0.023149370718032386	0.008691982258902322
0.01882533152507644	1.000070041003895	0.9597278987594431	0.023976163256115273	0.00900226921917044
0.019474480888010112	1.000074954485581	0.9597115535792969	0.02480295888057796	0.009312541326788513
0.020123630250943783	1.0000800344962404	0.959694654229999	0.025629757698254946	0.009622798067369508
0.02019771731672596	1.0000806248624727	0.9596926902832914	0.025724120008052565	0.009658206501357281
0.02077277961387745	1.0000852810328926	0.959677200702043	0.02645655981602218	0.009933038926299657
0.02142192897681112	1.0000906940924585	0.9596591929856141	0.02728336534079848	0.010243263388730876
0.022071078339744792	1.0000962736717596	0.9596406310705891	0.028110174379546885	0.010553470939573139
0.022720227702678463	1.0001020197675181	0.9596215149465366	0.028936987039276076	0.010863661063486865
0.023369377065612134	1.0001079323763569	0.9596018446027179	0.02976380342704173	0.011173833244875314
0.024018526428545805	1.0001140114947995	0.9595816200280867	0.03059062364994792	0.011483986967876947
0.024667675791479476	1.0001202571192698	0.9595608412112894	0.031417447815148505	0.011794121716357806
0.025316825154413143	1.0001266692460922	0.9595395081406661	0.032244276029848515	0.012104236973903873
0.025965974517346814	1.0001332478714904	0.9595176208042505	0.033071108401305525	0.012414332223813445
0.026615123880280485	1.0001399929915888	0.9594951791897702	0.033897945036831065	0.01272440694908947
0.027264273243214156	1.0001469046024116	0.959472183284647	0.03472478604379198	0.013034460632431908
0.027913422606147827	1.000153982699882	0.9594486330759979	0.035551631529611855	0.013344492756230071
0.028562571969081497	1.0001612272798233	0.9594245285506349	0.03637848160177236	0.013654502802554957
0.02921172133201517	1.0001686383379578	0.9593998696950653	0.03720533636781468	0.013964490253151586
0.029860870694948836	1.0001762158699072	0.9593746564954927	0.03803219593534087	0.01427445458943132
0.030510020057882507	1.000183959871192	0.9593488889378171	0.03885906041201528	0.014584395292464183
0.031159169420816177	1.0001918703372312	0.9593225670076352	0.03968592990556589	0.014894311842971167
0.03180831878374985	1.0001999472633432	0.9592956906902411	0.04051280452378577	0.015204203721316542
0.032457468146683516	1.0002081906447442	0.9592682599706265	0.04133968437453442	0.015514070407500155
0.03310661750961719	1.0002166004765485	0.9592402748334814	0.04216656956573918	0.015823911381149705
0.03375576687255086	1.0002251767537693	0.9592117352631945	0.04299346020539661	0.016133726121513047
0.03440491623548453	1.0002339194713168	0.9591826412438534	0.043820356401573904	0.01644351410745045
0.0350540655984182	1.0002428286239993	0.9591529927592458	0.04464725826241026	0.01675327481742687
0.03536806668040997	1.000247197807291	0.9591384524715155	0.04504724235581417	0.016903099725588178
0.03570321496135187	1.0002519042065223	0.9591227897928593	0.045474165896118295	0.017063007729504212
0.03635236432428554	1.0002611462134887	0.9590920323278818	0.04630107941098541	0.017372712321333583
0.03700151368721921	1.0002705546393986	0.9590607203472029	0.047127998915375204	0.017682388070147523
0.03765066305015288	1.0002801294786487	0.9590288538334139	0.04795492451772886	0.01799203445275226
0.038299812413086554	1.0002898707255325	0.9589964327688079	0.04878185632656656	0.018301650945519915
0.038948961776020224	1.0002997783742393	0.9589634571353811	0.049608794450488845	0.018611237024380747
0.039598111138953895	1.0003098524188552	0.9589299269148333	0.05043573899817804	0.018920792164815334
0.040247260501887566	1.0003200928533618	0.9588958420885677	0.051262690078399634	0.0192303158418468
0.04089640986482124	1.0003304996716367	0.9588612026376924	0.05208964780000369	0.01953980753003298
0.0415455592277549	1.0003410728674529	0.9588260085430206	0.05291661227192623	0.019849266703458626
0.04219470859068857	1.0003518124344781	0.958790259785071	0.05374358360319064	0.020158692835727576
0.04284385795362224	1.0003627183662758	0.958753956344069	0.05457056190290907	0.020468085399954906
0.043493007316555914	1.000373790656303	0.9587170981999464	0.05539754728028382	0.020777443868759096
0.044142156679489584	1.0003850292979126	0.9586796853323432	0.05622453984460876	0.021086767714254162
0.044791306042423255	1.0003964342843505	0.9586417177206071	0.05705153970527072	0.021396056408041812
0.045440455405356926	1.000408005608757	0.9586031953437952	0.05787854697175088	0.021705309421203547
0.0460896047682906	1.000419743264166	0.9585641181806737	0.058705561753626186	0.022014526224292796
0.04673875413122427	1.0004316472435044	0.9585244862097192	0.059532584160570744	0.022323706287326994
0.04738790349415794	1.000443717539593	0.9584842994091194	0.06035961430235725	0.02263284907977971
0.04803705285709161	1.0004559541451445	0.9584435577567733	0.06118665228885833	0.022941954070572694
0.04868620222002528	1.000468357052765	0.9584022612302923	0.062013698230048014	0.023251020728067975
0.04933535158295895	1.0004809262549519	0.9583604098070011	0.0628407522360031	0.02356004852005991
0.04998450094589262	1.0004936617440954	0.9583180034639378	0.06366781441690457	0.02386903691376723
0.050633650308826286	1.0005065635124766	0.9582750421778553	0.06449488488303898	0.024177985375825085
0.050947651390818055	1.000512863913632	0.9582540621599956	0.06489495147380722	0.024327412845255365
0.05128279967175996	1.0005196315522684	0.9582315259252216	0.0653219637447999	0.024486893372277083
0.05193194903469363	1.0005328658555346	0.9581874546822208	0.06614905111268929	0.024795760368567274
0.0525810983976273	1.00054626641423	0.9581428284247536	0.06697614709731892	0.025104585829532174
0.05323024776056097	1.000559833220199	0.9580976471284386	0.0678032518094118	0.02541336921939276
0.05387939712349464	1.0005735662651773	0.9580519107686124	0.06863036535980352	0.02572211000174643
0.05452854648642831	1.0005874655407891	0.958005619320331	0.06945748785944376	0.026030807639558996
0.05517769584936198	1.000601531038549	0.9579587727583705	0.0702846194193976	0.02633946159515661
0.05582684521229565	1.0006157627498602	0.9579113710572275	0.07111176015084703	0.02664807133021773
0.056475994575229324	1.0006301606660148	0.9578634141911203	0.07193891016509224	0.02695663630576503
0.057125143938162995	1.0006447247781933	0.95781490213399	0.07276606957355315	0.027265155982157334
0.057774293301096666	1.0006594550774643	0.9577658348595007	0.0735932384877708	0.0275736298190815
0.05842344266403034	1.0006743515547845	0.9577162123410411	0.07442041701940867	0.027882057275544322
0.05907259202696401	1.000689414200997	0.9576660345517245	0.07524760528025423	0.02819043780986441
0.05972174138989767	1.000704643006833	0.9576153014643908	0.07607480338222025	0.02849877087966404
0.06037089075283134	1.0007200379629098	0.9575640130516063	0.07690201143734626	0.028807055941861004
0.06102004011576501	1.0007355990597309	0.9575121692856654	0.07772922955780001	0.029115292452660462
0.061669189478698684	1.0007513262876864	0.9574597701385911	0.07855645785587878	0.029423479867546745
0.062318338841632355	1.000767219637051	0.9574068155821364	0.0793836964440109	0.02973161764127517
0.06296748820456603	1.0007832790979854	0.9573533055877844	0.08021094543475711	0.03003970522786383
0.0636166375674997	1.0007995046605345	0.9572992401267505	0.08103820494081201	0.030347742080585362
0.06426578693043336	1.0008158963146279	0.9572446191699819	0.0818654750750055	0.030655727651958745
0.06491493629336703	1.0008324540500793	0.9571894426881601	0.08269275595030412	0.030963661393740998
0.0655640856563007	1.0008491778565856	0.9571337106517006	0.08352004767981257	0.03127154275691896
0.06621323501923437	1.0008660677237273	0.9570774230307548	0.08434735037677506	0.03157937119170096
0.06652723610122614	1.0008742971352973	0.957049996677891	0.08474753026367765	0.031728252222198314
0.06686238438216804	1.0008831236409677	0.9570205797952106	0.08517466415457679	0.03188714614750859
0.06751153374510172	1.0009003455976522	0.9569631809146935	0.08600198912674537	0.03219486707296831
0.06816068310803539	1.0009177335830084	0.9569052263585675	0.08682932540695215	0.03250253341590316
0.06880983247096906	1.0009352875861453	0.9568467160959365	0.08765667310901382	0.03281014462332445
0.06945898183390273	1.0009530075960533	0.9567876500956455	0.08848403234689367	0.033117700141423324
0.0701081311968364	1.000970893601603	0.9567280283262806	0.08931140323470314	0.03342519941556244
0.07075728055977007	1.000988945591546	0.9566678507561716	0.09013878588670318	0.033732641890267576
0.07140642992270374	1.0010071635545132	0.9566071173533919	0.0909661804173057	0.03404002700921917
0.07205557928563741	1.001025547479015	0.9565458280857604	0.091793586941075	0.03434735421524395
0.07270472864857108	1.001044097353441	0.9564839829208419	0.09262100557272925	0.034654622950306475
0.07335387801150475	1.0010628131660586	0.9564215818259492	0.0934484364271418	0.03496183265550065
0.07400302737443842	1.001081694905014	0.9563586247681433	0.09427587961934279	0.03526898277104129
0.0746521767373721	1.001100742558331	0.956295111714235	0.09510333526452042	0.035576072736255585
0.07530132610030577	1.00111995611391	0.9562310426307863	0.09593080347802248	0.03588310198957462
0.07595047546323944	1.0011393355595282	0.956166417484111	0.09675828437535777	0.03619006996852482
0.07659962482617311	1.0011588808828389	0.9561012362402765	0.09758577807219754	0.03649697610971942
0.07724877418910678	1.0011785920713716	0.9560354988651047	0.09841328468437689	0.0368038198488499
0.07789792355204045	1.0011984691125306	0.9559692053241734	0.09924080432789628	0.037110600620677385
0.07854707291497412	1.0012185119935948	0.955902355582817	0.10006833711892292	0.037417317859024045
0.07919622227790779	1.0012387207017175	0.9558349496061288	0.10089588317379224	0.0377239709967645
0.07984537164084146	1.001259095223926	0.955766987358961	0.10172344260900927	0.03803055946581714
0.08049452100377513	1.0012796355471203	0.9556984688059275	0.1025510155412502	0.038337082697135504
0.0811436703667088	1.0013003416580735	0.9556293939114032	0.10337860208736374	0.03864354012069958
0.08179281972964247	1.0013212135434308	0.9555597626395275	0.10420620236437254	0.03894993116550711
0.08210682081163423	1.0013313689998464	0.9555258815215254	0.10460652718697426	0.039098112080850005
0.08244196909257613	1.0013422511897092	0.955489574954204	0.10503381648947477	0.03925625525956489
0.0830911184555098	1.0013634545832966	0.9554188308191023	0.1058614445800454	0.03956251182987999
0.08374026781844347	1.001384823710452	0.9553475301976598	0.10668908675363778	0.039868700302451085
0.08438941718137714	1.0014063585573039	0.9552756730530826	0.10751674312798504	0.040174820102259576
0.08503856654431081	1.0014280591098508	0.9552032593483467	0.10834441382100152	0.04048087065326086
0.08568771590724449	1.0014499253539602	0.9551302890462	0.10917209895078428	0.04078685137837549
0.08633686527017816	1.001471957275368	0.9550567621091632	0.1099997986356145	0.04109276169948036
0.08698601463311183	1.0014941548596783	0.9549826784995313	0.11082751299395897	0.04139860103739982
0.0876351639960455	1.0015165180923622	0.9549080381793753	0.11165524214447155	0.04170436881189682
0.08828431335897917	1.0015390469587577	0.9548328411105432	0.11248298620599455	0.042010064441664
0.08893346272191284	1.0015617414440696	0.954757087254662	0.1133107452975603	0.042315687344314755
0.08958261208484651	1.0015846015333674	0.9546807765731385	0.11413851953839256	0.04262123693637434
0.09023176144778018	1.0016076272115866	0.9546039090271615	0.11496630904790796	0.04292671263327085
0.09088091081071385	1.001630818463527	0.9545264845777027	0.11579411394571751	0.043232113849326285
0.09153006017364752	1.001654175273852	0.9544485031855187	0.11662193435162797	0.04353743999774751
0.0921792095365812	1.0016776976270885	0.9543699648111519	0.11744977038564347	0.04384269049061723
0.09282835889951487	1.0017013855076267	0.9542908694149329	0.1182776221679668	0.04414786473888497
0.09347750826244854	1.0017252388997182	0.9542112169569812	0.11910548981900104	0.04445296215235795
0.0941266576253822	1.0017492577874767	0.9541310073972074	0.11993337345935087	0.04475798213969204
0.09477580698831588	1.0017734421548765	0.9540502406953144	0.12076127320982417	0.04506292410838259
0.09542495635124955	1.0017977919857526	0.9539689168107993	0.12158918919143344	0.04536778746475536
0.09607410571418322	1.001822307263799	0.9538870357029546	0.12241712152539722	0.04567257161395727
0.09672325507711689	1.0018469879725698	0.9538045973308703	0.12324507033314165	0.04597727595994728
0.09737240444005056	1.0018718340954766	0.9537216016534352	0.1240730357363019	0.046281899905487124
0.09768640552204232	1.0018839118064824	0.9536812556827762	0.12447353820395751	0.046429221014947786
0.09802155380298423	1.0018968456157895	0.9536380486293387	0.12490101785672368	0.046586442852132134
0.0986707031659179	1.0019220225166354	0.9535539382170725	0.12572901681646462	0.04689090420022193
0.09931985252885157	1.0019473647809978	0.9534692703749322	0.12655703273779587	0.04719528334887116
0.09996900189178524	1.001972872391716	0.953384045061019	0.12738506574320346	0.04749957969596018
0.1006181512547189	1.0019985453314846	0.9532982622332417	0.12821311595538995	0.04780379263812574
0.10126730061765257	1.0020243835828528	0.9532119218493177	0.12904118349727572	0.048107921570751604
0.10191644998058624	1.0020503871282238	0.9531250238667759	0.12986926849200053	0.04841196588795919
0.10256559934351991	1.0020765559498537	0.9530375682429573	0.1306973710629251	0.04871592498259815
0.10321474870645359	1.0021028900298512	0.9529495549350174	0.13152549133363234	0.04901979824623695
0.10386389806938726	1.0021293893501768	0.9528609838999281	0.1323536294279292	0.04932358506915339
0.10451304743232093	1.0021560538926424	0.9527718550944793	0.13318178546984782	0.049627284840325143
0.1051621967952546	1.0021828836389104	0.9526821684752802	0.13400995958364723	0.04993089694742024
0.10581134615818827	1.0022098785704925	0.9525919239987624	0.13483815189381473	0.05023442077678753
0.10646049552112194	1.0022370386687496	0.9525011216211806	0.13566636252506742	0.050537855713447134
0.10710964488405561	1.0022643639148914	0.9524097612986151	0.13649459160235372	0.050841201141080844
0.10775879424698928	1.0022918542899746	0.9523178429869733	0.13732283925085484	0.05114445644202249
0.10840794360992295	1.0023195097749034	0.9522253666419922	0.13815110559598623	0.05144762099724837
0.10905709297285662	1.0023473303504273	0.9521323322192394	0.13897939076339916	0.051750694186367484
0.1097062423357903	1.002375315997142	0.9520387396741161	0.13980769487898217	0.05205367538761193
0.11035539169872396	1.002403466695488	0.9519445889618582	0.1406360180688626	0.05235656397782712
0.11100454106165764	1.002431782425749	0.9518498800375389	0.14146436045940802	0.05265935933246206
0.1116536904245913	1.0024602631680521	0.9517546128560701	0.14229272217722783	0.05296206082555958
0.11230283978752498	1.0024889089023676	0.951658787372205	0.14312110334917466	0.053264667829746495
0.11295198915045865	1.0025177196085064	0.9515624035405398	0.14394950410234603	0.053567179716223816
0.11326599023245042	1.002531714874646	0.951515581188933	0.14435021822692776	0.05371347390755998
0.11360113851339232	1.0025466952661213	0.9514654613155156	0.1447779245640856	0.05386959585475685
0.11425028787632599	1.0025758358547041	0.9513679606514208	0.14560636486198503	0.05417191561366533
0.11489943723925966	1.002605141353587	0.9512699015023932	0.14643482512388512	0.0544741383598135
0.11554858660219333	1.0026346117419405	0.9511712838224217	0.1472633054778776	0.054776263458600156
0.116197735965127	1.0026642469987723	0.9510721075653487	0.14809180605230654	0.05507829027394868
0.11684688532806067	1.0026940471029278	0.9509723726848721	0.1489203269757698	0.05538021816829702
0.11749603469099434	1.002724012033088	0.9508720791345479	0.14974886837712062	0.05568204650258768
0.11814518405392802	1.0027541417677697	0.9507712268677915	0.15057743038546917	0.05598377463625763
0.11879433341686167	1.002784436285324	0.9506698158378807	0.15140601313018398	0.056285401927228224
0.11944348277979534	1.002814895563936	0.9505678459979574	0.15223461674089356	0.056586927731895074
0.12009263214272901	1.002845519581623	0.9504653173010302	0.15306324134748775	0.056888351405117894
0.12074178150566268	1.0028763083162355	0.9503622296999764	0.15389188708011947	0.05718967230021031
0.12139093086859636	1.002907261745454	0.9502585831475443	0.1547205540692061	0.057490889768929666
0.12204008023153003	1.0029383798467904	0.9501543775963552	0.15554924244543095	0.05779200316146673
0.1226892295944637	1.0029696625975852	0.9500496129989066	0.15637795233974494	0.058093011826435476
0.12333837895739737	1.0030011099750085	0.9499442893075731	0.15720668388336811	0.05839391511086273
0.12398752832033104	1.0030327219560575	0.9498384064746104	0.158035437207791	0.058694712360177856
0.12463667768326471	1.0030644985175565	0.949731964452156	0.15886421244477636	0.05899540291820234
0.1252858270461984	1.0030964396361561	0.9496249631922329	0.1596930097263605	0.05929598612713946
0.12593497640913207	1.0031285452883318	0.9495174026467512	0.16052182918485505	0.05959646132756378
0.12658412577206574	1.0031608154503835	0.9494092827675108	0.16135067095284827	0.05989682785841071
0.1272332751349994	1.0031932500984344	0.9493006035062038	0.16217953516320677	0.06019708505696601
0.12788242449793305	1.0032258492084305	0.949191364814417	0.16300842194907691	0.06049723225885525
0.12853157386086672	1.003258612756139	0.9490815666436341	0.16383733144388643	0.060797268798033224
0.1288455749428585	1.0032745198647595	0.9490282552136526	0.16423829277695653	0.06094236004578394
0.1291807232238004	1.0032915407171477	0.9489712089452387	0.16466626378134594	0.06109719400677338
0.12982987258673406	1.0033246330668644	0.9488602916705162	0.1654952190954505	0.06139700721565718
0.13047902194966773	1.0033578897805158	0.948748814770657	0.16632419752048117	0.061696707753563416
0.1311281713126014	1.0033913108331463	0.9486367781967584	0.16715319919100646	0.061996294947657515
0.13177732067553508	1.0034248961996173	0.9485241818998273	0.16798222424188405	0.062295768123380814
0.13242647003846875	1.003458645854606	0.9484110258307836	0.1688112728082622	0.06259512660443979
0.13307561940140242	1.003492559772605	0.9482973099404616	0.16964034502558134	0.06289436971279523
0.1337247687643361	1.0035266379279206	0.9481830341796132	0.17046944102957562	0.06319349676865145
0.13437391812726976	1.0035608802946725	0.9480681984989109	0.1712985609562745	0.06349250709044534
0.13502306749020343	1.0035952868467923	0.9479528028489498	0.17212770494200424	0.06379139999483555
0.1356722168531371	1.0036298575580231	0.9478368471802507	0.17295687312338956	0.06409017479669143
0.13632136621607077	1.0036645924019179	0.9477203314432631	0.17378606563735507	0.06438883080908221
0.13697051557900444	1.003699491351839	0.9476032555883669	0.17461528262112697	0.06468736734326581
0.1376196649419381	1.0037345543809564	0.9474856195658763	0.17544452421223442	0.06498578370867793
0.13826881430487178	1.0037697814622484	0.9473674233260421	0.1762737905485113	0.06528407921292086
0.13891796366780546	1.003805172568498	0.9472486668190544	0.17710308176809775	0.06558225316175241
0.13956711303073913	1.0038407276722947	0.9471293499950455	0.17793239800944158	0.06588030485907478
0.1402162623936728	1.0038764467460313	0.947009472804093	0.17876173941130002	0.06617823360692329
0.14086541175660647	1.0039123297619035	0.9468890351962223	0.17959110611274115	0.06647603870545518
0.14151456111954014	1.00394837669191	0.9467680371214096	0.18042049825314563	0.06677371945293838
0.1421637104824738	1.0039845875078495	0.9466464785295851	0.18124991597220805	0.06707127514574009
0.14281285984540748	1.004020962181321	0.9465243593706356	0.18207935940993877	0.06736870507831555
0.14346200920834115	1.0040575006837227	0.9464016795944075	0.18290882870666528	0.06766600854319663
0.14411115857127482	1.0040942029862499	0.94627843915071	0.18373832400303386	0.06796318483098034
0.14442515965326658	1.0041120150861376	0.9462186251103283	0.18413956987812197	0.06810688660288833
0.1447603079342085	1.004131069059895	0.9461546379893178	0.18456784544001123	0.06826023323031745
0.14540945729714216	1.0041680988754462	0.9460302760599745	0.18539739315888598	0.06855715302790093
0.14605860666007583	1.004205292403486	0.9459053533123952	0.18622696730127034	0.06885394350845446
0.1467077560230095	1.0042426496143904	0.9457798696962701	0.18705656800910153	0.06915060395472084
0.14735690538594318	1.0042801704783277	0.9456538251612673	0.18788619542464358	0.06944713364745031
0.14800605474887685	1.0043178549652576	0.9455272196570356	0.1887158496904888	0.06974353186538902
0.14865520411181052	1.0043557030449295	0.9454000531332083	0.18954553094955937	0.07003979788526721
0.1493043534747442	1.0043937146868822	0.9452723255394062	0.19037523934510897	0.07033593098178754
0.14995350283767786	1.0044318898604423	0.9451440368252405	0.1912049750207243	0.0706319304276133
0.15060265220061153	1.0044702285347225	0.945015186940316	0.19203473812032687	0.07092779549335658
0.1512518015635452	1.004508730678622	0.9448857758342352	0.19286452878817428	0.07122352544756645
0.15190095092647887	1.0045473962608238	0.9447558034566	0.1936943471688621	0.07151911955671703
0.15255010028941254	1.0045862252497941	0.9446252697570168	0.19452419340732535	0.0718145770851955
0.15319924965234621	1.004625217613781	0.9444941746850983	0.19535406764884014	0.07210989729529026
0.15384839901527989	1.0046643733208145	0.9443625181904679	0.19618397003902519	0.07240507944717876
0.15449754837821356	1.0047036923387027	0.9442303002227626	0.19701390072384353	0.07270012279891552
0.15514669774114723	1.0047431746350337	0.9440975207316361	0.19784385984960412	0.07299502660642003
0.1557958471040809	1.0047828201771716	0.943964179666763	0.19867384756296333	0.0732897901234645
0.15644499646701457	1.0048226289322573	0.9438302769778419	0.19950386401092673	0.07358441260166179
0.15709414582994824	1.0048626008672066	0.9436958126145985	0.20033390934085052	0.07387889329045312
0.1577432951928819	1.0049027359487084	0.9435607865267894	0.20116398370044328	0.07417323143709581
0.15839244455581558	1.0049430341432244	0.9434251986642062	0.20199408723776752	0.0744674262866509
0.15904159391874925	1.0049834954169874	0.9432890489766776	0.20282422010124132	0.0747614770819709
0.15969074328168292	1.005024119736	0.943152337414075	0.20365438243963999	0.07505538306368724
0.16000474436367468	1.0050438286883543	0.9430860068038068	0.2040559522202111	0.07519749660691208
0.1603398926446166	1.0050649070660334	0.9430150639263142	0.20448457440209755	0.07534914347019796
0.16098904200755026	1.0051058573726261	0.94287722846336	0.20531479613810852	0.07564275753765512
0.16163819137048394	1.005146970621083	0.9427388309752299	0.20614504779752946	0.07593622449995226
0.1622873407334176	1.0051882467764734	0.9425998714119975	0.2069753295305806	0.07622954358871188
0.16293649009635128	1.0052296858036305	0.9424603497237966	0.20780564148784744	0.07652271403327275
0.16358563945928495	1.0052712876671495	0.9423202658608241	0.20863598382028253	0.07681573506067726
0.1642347888222186	1.0053130523313862	0.942179619773345	0.20946635667920685	0.0771086058956587
0.16488393818515226	1.0053549797604564	0.9420384114116951	0.2102967602163117	0.07740132576062846
0.16553308754808593	1.0053970699182344	0.9418966407262855	0.2111271945836601	0.07769389387566325
0.1661822369110196	1.0054393227683507	0.9417543076676065	0.21195765993368867	0.07798630945849225
0.16683138627395327	1.0054817382741918	0.9416114121862309	0.21278815641920903	0.07827857172448419
0.16748053563688695	1.0055243163988987	0.9414679542328184	0.21361868419340962	0.07857067988663437
0.16812968499982062	1.0055670571053645	0.9413239337581194	0.21444924340985724	0.07886263315555168
0.1687788343627543	1.0056099603562347	0.9411793507129792	0.21527983422249872	0.07915443073944563
0.16942798372568796	1.0056530261139043	0.9410342050483418	0.21611045678566262	0.07944607184411309
0.17007713308862163	1.0056962543405172	0.9408884967152539	0.21694111125406082	0.0797375556729253
0.1707262824515553	1.0057396449979648	0.9407422256648689	0.2177717977827901	0.08002888142681462
0.17137543181448897	1.0057831980478842	0.9405953918484514	0.21860251652733398	0.08032004830426127
0.17202458117742264	1.0058269134516573	0.9404479952173811	0.21943326764356416	0.0806110555012801
0.1726737305403563	1.005870791170409	0.9403000357231567	0.22026405128774237	0.08090190221140721
0.17332287990328998	1.005914831165006	0.9401515133174005	0.22109486761652186	0.08119258762568657
0.17397202926622365	1.0059590333960549	0.9400024279518627	0.22192571678694917	0.08148311093265662
0.17462117862915733	1.0060033978239011	0.939852779578425	0.2227565989564657	0.08177347131833675
0.175270327992091	1.0060479244086282	0.9397025681491055	0.22358751428290952	0.08206366796621377
0.17558432907408278	1.006069520611652	0.9396297070735403	0.22398944961650663	0.08220398045370532
0.17591947735502467	1.006092613110055	0.9395517936160629	0.2244184629245168	0.08235370005722838
0.17656862671795834	1.006137463887734	0.9394004559316008	0.2252494450399237	0.08264356676976144
0.177217776080892	1.0061824767009524	0.9392485550481721	0.22608046078816793	0.08293326727962039
0.17786692544382568	1.0062276515087272	0.9390960909183831	0.22691151032869036	0.08322280076002543
0.17851607480675935	1.0062729882698063	0.9389430634949986	0.2277425938213369	0.08351216638159582
0.17916522416969302	1.0063184869426653	0.9387894727309459	0.2285737114263599	0.08380136331233595
0.1798143735326267	1.0063641474855074	0.9386353185793195	0.22940486330442003	0.08409039071762153
0.18046352289556036	1.0064099698562607	0.9384806009933855	0.23023604961658783	0.08437924776018561
0.18111267225849403	1.0064559540125773	0.9383253199265864	0.2310672705243455	0.08466793360010458
0.1817618216214277	1.0065020999118317	0.9381694753325456	0.23189852618958848	0.08495644739478415
0.18241097098436138	1.0065484075111188	0.9380130671650718	0.23272981677462717	0.08524478829894527
0.18306012034729505	1.006594876767253	0.9378560953781644	0.23356114244218862	0.08553295546460993
0.18370926971022872	1.0066415076367659	0.9376985599260172	0.23439250335541817	0.08582094804108699
0.1843584190731624	1.0066883000759055	0.9375404607630244	0.23522389967788124	0.0861087651749579
0.18500756843609606	1.0067352540406338	0.9373817978437842	0.23605533157356484	0.08639640601006245
0.18565671779902973	1.006782369486626	0.9372225711231041	0.23688679920687947	0.08668386968748432
0.1863058671619634	1.0068296463692683	0.9370627805560063	0.23771830274266062	0.0869711553455367
0.18695501652489707	1.006877084643656	0.9369024260977316	0.23854984234617063	0.08725826211974785
0.18760416588783074	1.0069246842645934	0.9367415077037449	0.23938141818310024	0.08754518914284655
0.1882533152507644	1.0069724451865896	0.9365800253297405	0.24021303041957037	0.08783193554474747
0.18890246461369808	1.0070203673638594	0.9364179789316461	0.2410446792221338	0.08811850045253661
0.18955161397663176	1.0070684507503203	0.9362553684656292	0.24187636475777682	0.08840488299045653
0.19020076333956543	1.0071166952995907	0.9360921938881006	0.24270808719392106	0.08869108227989168
0.1908499127024991	1.0071651009649891	0.935928455155721	0.24353984669842502	0.08897709743935356
0.19116391378449085	1.007188573148873	0.9358490503736944	0.24394219177733137	0.08911537995535608
0.19149906206543277	1.0072136676995316	0.9357641522254052	0.24437164343958595	0.08926292758446581
0.19214821142836644	1.00726239545593	0.9355992850543277	0.24520347758614136	0.08954857182794937
0.1927973607913001	1.0073112841865919	0.9354338535999278	0.24603534930727097	0.08983402927960746
0.19344651015423378	1.007360333843616	0.935267857819915	0.24686725877259816	0.09011929904631055
0.19409565951716745	1.007409544378793	0.9351012976722738	0.24769920615219188	0.09040438023198132
0.19474480888010112	1.0074589157436025	0.9349341731152702	0.24853119161656828	0.09068927193757939
0.1953939582430348	1.0075084478892116	0.9347664841074556	0.2493632153366924	0.09097397326108626
0.19604310760596846	1.0075581407664733	0.9345982306076733	0.25019527748397996	0.09125848329748998
0.19669225696890213	1.0076079943259242	0.934429412575064	0.251027378230299	0.0915428011387698
0.1973414063318358	1.0076580085177833	0.9342600299690701	0.2518595177479718	0.09182692587388082
0.19799055569476948	1.0077081832919494	0.9340900827494427	0.25269169620977605	0.09211085658873855
0.19863970505770315	1.007758518598001	0.9339195708762466	0.2535239137889474	0.09239459236620344
0.19928885442063682	1.0078090143851917	0.9337484943098654	0.2543561706591805	0.09267813228606524
0.1999380037835705	1.007859670602451	0.9335768530110081	0.255188466994631	0.09296147542502743
0.20058715314650413	1.0079104871983813	0.9334046469407143	0.2560208029699173	0.09324462085669159
0.2012363025094378	1.0079614641212558	0.9332318760603602	0.2568531787601222	0.09352756765154156
0.20188545187237147	1.0080126013190172	0.9330585403316636	0.2576855945407947	0.0938103148769277
0.20253460123530515	1.0080638987392756	0.9328846397166908	0.2585180504879516	0.094092861597051
0.20318375059823882	1.0081153563293066	0.9327101741778622	0.25935054677807945	0.09437520687294722
0.2038328999611725	1.0081669740360493	0.9325351436779578	0.2601830835881361	0.09465734976247078
0.20448204932410616	1.0082187518061043	0.9323595481801232	0.26101566109555235	0.09493928932027886
0.20513119868703983	1.0082706895857323	0.9321833876478763	0.26184827947823414	0.09522102459781517
0.2057803480499735	1.008322787320852	0.9320066620451125	0.26268093891456373	0.09550255464329388
0.20642949741290717	1.0083750449570372	0.9318293713361114	0.26351363958340185	0.09578387850168328
0.20674349849489895	1.0084003799455734	0.9317434109665845	0.2639164414119816	0.09591988384388657
0.20707864677584084	1.0084274624395166	0.9316515154855425	0.2643463816640892	0.09606499521468957
0.2077277961387745	1.0084800397131697	0.9314730944584717	0.26517916533644836	0.09634590382074044
0.20837694550170818	1.0085327767225272	0.9312941082203675	0.26601199078078547	0.09662660335496871
0.20902609486464185	1.0085856734117666	0.9311145567371069	0.2668448581778919	0.09690709284919576
0.20967524422757552	1.0086387297247121	0.9309344399749823	0.2676777677090461	0.09718737133191503
0.2103243935905092	1.0086919456048316	0.9307537579007075	0.2685107195560153	0.09746743782827541
0.21097354295344287	1.0087453209952346	0.930572510481424	0.26934371390105744	0.09774729136006453
0.21162269231637654	1.0087988558386711	0.9303906976847077	0.2701767509269225	0.09802693094569204
0.2122718416793102	1.0088525500775283	0.9302083194785757	0.2710098308168548	0.09830635560017274
0.21292099104224388	1.0089064036538293	0.930025375831492	0.27184295375459433	0.09858556433510977
0.21357014040517755	1.0089604165092312	0.9298418667123749	0.2726761199243786	0.09886455615867766
0.21421928976811122	1.009014588585022	0.9296577920906031	0.2735093295109447	0.09914333007560527
0.2148684391310449	1.0090689198221194	0.9294731519360228	0.2743425826995306	0.09942188508715874
0.21551758849397856	1.0091234101610687	0.9292879462189543	0.2751758796758772	0.09970022019112437
0.21616673785691223	1.00917805954204	0.9291021749101985	0.27600922062623	0.09997833438179138
0.2168158872198459	1.009232867904827	0.9289158379810444	0.2768426057373411	0.10025622664993464
0.21746503658277958	1.0092878351888435	0.9287289354032754	0.27767603519647044	0.10053389598279733
0.21811418594571325	1.0093429613331226	0.9285414671491762	0.2785095091913881	0.1008113413640735
0.21876333530864692	1.0093982462763138	0.9283534331915405	0.2793430279103759	0.10108856177389068
0.2194124846715806	1.0094536899566808	0.9281648335036772	0.2801765915422289	0.10136555618879217
0.22006163403451426	1.0095092923120998	0.9279756680594179	0.2810102002762576	0.10164232358171958
0.22071078339744793	1.0095650532800564	0.9277859368331242	0.28184385430228953	0.10191886292199503
0.2213599327603816	1.0096209727976444	0.9275956397996944	0.2826775538106709	0.10219517317530348
0.22200908212331527	1.0096770508015624	0.9274047769345714	0.2835112989922685	0.10247125330367482
0.22232308320530703	1.009704233235997	0.9273122512986192	0.28391460766089477	0.10260471357809499
0.22265823148624894	1.009733287228113	0.9272133482137492	0.2843450900384716	0.10274710226546604
0.2233073808491826	1.0097896820131989	0.9270213536137811	0.28517892714119336	0.10302271901534321
0.22395653021211628	1.009846235092322	0.9268287931117865	0.28601281049287314	0.10329810250426351
0.22460567957504995	1.0099029464005802	0.9266356666854583	0.2868467402864777	0.10357325167945701
0.22525482893798363	1.0099598158726653	0.9264419743130712	0.28768071671550355	0.10384816548440863
0.2259039783009173	1.0100168434428611	0.9262477159734882	0.2885147399739782	0.1041228428588398
0.22655312766385097	1.0100740290450407	0.9260528916461692	0.28934881025646236	0.1043972827386901
0.22720227702678464	1.010131372612664	0.9258575013111778	0.2901829277580515	0.10467148405609901
0.2278514263897183	1.010188874078775	0.9256615449491897	0.29101709267437764	0.10494544573938727
0.22850057575265198	1.0102465333760011	0.9254650225415002	0.2918513052016114	0.10521916671303848
0.22914972511558565	1.0103043504365483	0.9252679340700318	0.2926855655364634	0.1054926458976804
0.22979887447851932	1.0103623251922011	0.9250702795173429	0.29351987387618633	0.1057658822100663
0.230448023841453	1.0104204575743183	0.9248720588666348	0.2943542304185766	0.1060388745630562
0.23109717320438666	1.010478747513831	0.9246732721017601	0.2951886353619763	0.10631162186559802
0.23174632256732033	1.0105371949412414	0.9244739192072311	0.2960230889052747	0.1065841230227087
0.232395471930254	1.0105957997866182	0.9242740001682275	0.29685759124791034	0.10685637693545519
0.23304462129318768	1.0106545619795957	0.9240735149706045	0.29769214258987275	0.10712838250093541
0.23369377065612135	1.0107134814493712	0.9238724636009016	0.2985267431317041	0.10740013861225912
0.23434292001905502	1.0107725581247018	0.9236708460463504	0.29936139307450116	0.10767164415852871
0.2349920693819887	1.0108317919339018	0.923468662294883	0.3001960926199171	0.10794289802481989
0.23564121874492236	1.0108911828048412	0.9232659123351409	0.30103084197016305	0.10821389909216239
0.23629036810785603	1.0109507306649423	0.9230625961564826	0.30186564132801036	0.1084846462375205
0.23693951747078967	1.0110104354411773	0.9228587137489932	0.30270049089679185	0.10875513833377352
0.23758866683372334	1.0110702970600653	0.9226542651034921	0.30353539088040415	0.10902537424969624
0.23790266791571513	1.0110993090801166	0.922555167726684	0.30393925984555276	0.10915599823306693
0.23823781619665702	1.011130315447671	0.9224492502115422	0.304370341483309	0.10929535284993924
0.23888696555959069	1.0111904905296005	0.9222436690654586	0.3052053429105354	0.10956507299500914
0.23953611492252436	1.011250822231	0.9220375216583171	0.30604039536768146	0.10983453354124882
0.24018526428545803	1.0113113104765519	0.9218308079839631	0.30687549906091577	0.11010373334081745
0.2408344136483917	1.011371955190473	0.9216235280370209	0.3077106541969797	0.11037267124167065
0.24148356301132537	1.011432756296512	0.9214156818129021	0.30854586098318887	0.11064134608754025
0.24213271237425904	1.0114937137179458	0.9212072693078155	0.3093811196274353	0.11090975671791434
0.2427818617371927	1.011554827377578	0.920998290518775	0.31021643033818874	0.11117790196801694
0.24343101110012638	1.011616097197735	0.9207887454436101	0.311051793324499	0.11144578066878777
0.24408016046306005	1.0116775231002644	0.920578634080974	0.3118872087959973	0.11171339164686185
0.24472930982599372	1.0117391050065307	0.9203679564303535	0.31272267696289835	0.11198073372454907
0.2453784591889274	1.011800842837415	0.9201567124920785	0.3135581980360022	0.11224780571981365
0.24602760855186107	1.0118627365133093	0.919944902267331	0.31439377222669584	0.11251460644625351
0.24667675791479474	1.0119247859541158	0.919732525758155	0.3152293997469552	0.11278113471307964
0.2473259072777284	1.0119869910792434	0.9195195829674657	0.31606508080934675	0.11304738932509528
0.24797505664066208	1.0120493518076046	0.9193060738990595	0.3169008156270296	0.11331336908267506
0.24862420600359575	1.0121118680576129	0.9190919985576235	0.3177366044137571	0.11357907278174412
0.24927335536652942	1.0121745397471802	0.9188773569487453	0.3185724473838787	0.11384449921375703
0.2499225047294631	1.0122373667937132	0.9186621490789231	0.3194083447523418	0.11410964716567674
0.2505716540923968	1.0123003491141114	0.918446374955575	0.3202442967346936	0.11437451541995336
0.25122080345533043	1.0123634866247635	0.91823003458705	0.32108030354708283	0.11463910275450295
0.25186995281826413	1.0124267792415442	0.9180131279826369	0.32191636540626145	0.11490340794268612
0.2525191021811978	1.0124902268798126	0.9177956551525756	0.3227524825295868	0.11516742975328663
0.2531682515441315	1.0125538294544076	0.9175776161080661	0.3235886551350233	0.11543116695048987
0.25348225262612323	1.0125846503305964	0.9174719449120736	0.32399314150467556	0.11555863719393715
0.2538174009070651	1.012617586879646	0.9173590108612799	0.32442488344114384	0.11569461829386127
0.2544665502699988	1.0126814990693191	0.9171398394253697	0.3252611676671323	0.1159577825383246
0.25511569963293246	1.0127455659366895	0.91692010181448	0.32609750803278487	0.11622065843414026
0.2557648489958661	1.0128097873944888	0.9166997980437577	0.32693390475851203	0.11648324472688334
0.2564139983587998	1.0128741633549132	0.9164789281293623	0.3277703580653404	0.11674554015742179
0.25706314772173344	1.0129386937296219	0.9162574920884772	0.32860686817491436	0.1170075434618943
0.25771229708466714	1.0130033784297332	0.9160354899393197	0.3294434353094982	0.11726925337168828
0.2583614464476008	1.0130682173658212	0.9158129217011527	0.3302800596919777	0.11753066861341763
0.2590105958105345	1.0131332104479136	0.9155897873942944	0.3311167415458619	0.11779178790890044
0.2596597451734681	1.0131983575854875	0.9153660870401304	0.33195348109528505	0.11805260997513668
0.2603088945364018	1.0132636586874666	0.9151418206611243	0.33279027856500853	0.11831313352428574
0.26095804389933547	1.0133291136622182	0.9149169882808282	0.33362713418042234	0.11857335726364386
0.26160719326226917	1.0133947224175504	0.9146915899238952	0.33446404816754716	0.11883327989562156
0.2622563426252028	1.0134604848607076	0.9144656256160896	0.3353010207530362	0.11909290011772088
0.2629054919881365	1.0135264008983684	0.9142390953842984	0.3361380521641768	0.11935221662251258
0.26355464135107015	1.013592470436642	0.9140119992565433	0.33697514262889244	0.11961122809761333
0.26420379071400385	1.0136586933810647	0.9137843372619918	0.3378122923757445	0.11986993322566268
0.2648529400769375	1.0137250696365971	0.9135561094309689	0.3386495016339339	0.1201283306843
0.2655020894398712	1.01379159910762	0.9133273157949684	0.33948677063330335	0.1203864191461413
0.26615123880280483	1.0138582816979325	0.9130979563866655	0.3403240996043387	0.1206441972787561
0.26680038816573853	1.0139251173107462	0.9128680312399278	0.3411614887781708	0.12090166374464396
0.2674495375286722	1.0139921058486847	0.9126375403898279	0.34199893838657786	0.12115881720121123
0.2680986868916059	1.014059247213778	0.9124064838726548	0.3428364486619865	0.12141565630074737
0.2687478362545395	1.0141265413074603	0.9121748617259267	0.3436740198374739	0.12167217969040146
0.26906183733653133	1.0141591470180453	0.9120626204434961	0.344079184660402	0.12179614933769535
0.2693969856174732	1.0141939880305662	0.9119426739884023	0.34451165214677	0.12192838601215852
0.27004613498040686	1.0142615872833267	0.9117099207000942	0.34534934582425847	0.12218427390281568
0.27069528434334056	1.0143293389653671	0.9114766019022802	0.3461871011049793	0.12243984199395833
0.2713444337062742	1.014397242975702	0.9112427176375163	0.34702491822463016	0.12269508891193621
0.2719935830692079	1.0144652992127328	0.9110082679496494	0.3478627974195683	0.1229500132778393
0.27264273243214154	1.0145335075742434	0.9107732528838294	0.3487007389268126	0.12320461370747372
0.27329188179507524	1.0146018679573978	0.9105376724865221	0.3495387429840448	0.12345888881133747
0.2739410311580089	1.0146703802587351	0.9103015268055225	0.35037680982961206	0.12371283719459618
0.2745901805209426	1.014739044374167	0.9100648158899669	0.3512149397025281	0.12396645745705856
0.2752393298838762	1.0148078601989736	0.9098275397903466	0.35205313284247547	0.12421974819315207
0.2758884792468099	1.0148768276278004	0.9095896985585205	0.35289138948980703	0.12447270799189816
0.27653762860974357	1.0149459465546535	0.9093512922477284	0.35372970988554786	0.1247253354368877
0.27718677797267727	1.015015216872897	0.9091123209126045	0.3545680942713972	0.12497762910625611
0.2778359273356109	1.0150846384752492	0.9088727846091904	0.35540654288972995	0.12522958757265856
0.2784850766985446	1.0151542112537781	0.9086326833949488	0.35624505598359885	0.12548120940324495
0.27913422606147825	1.0152239350998988	0.9083920173287772	0.35708363379673586	0.12573249315963486
0.27978337542441195	1.0152938099043687	0.908150786471021	0.3579222765735543	0.12598343739789242
0.2804325247873456	1.015363835557284	0.9079089908834875	0.35876098455915034	0.126234040668501
0.2810816741502793	1.0154340119480767	0.9076666306294605	0.35959975799930516	0.12648430151633794
0.28173082351321294	1.0155043389655092	0.9074237057737128	0.36043859714048626	0.12673421848064909
0.28237997287614663	1.0155748164976723	0.9071802163825213	0.36127750222984967	0.1269837900950232
0.2830291222390803	1.01564544443198	0.906936162523681	0.36211647351524157	0.1272330148873665
0.283678271602014	1.0157162226551657	0.9066915442665189	0.36295551124520004	0.12748189137987667
0.2843274209649476	1.0157871510532792	0.9064463616819083	0.3637946156689568	0.12773041808901733
0.2846414220469394	1.0158215137981434	0.9063275615355143	0.3642005242257237	0.12785050738306886
0.2849765703278813	1.0158582295116818	0.906200614842284	0.3646337870364392	0.12797859352549198
0.28562571969081496	1.0159294579150429	0.9059543038216558	0.3654730255982718	0.12822641619421796
0.28627486905374866	1.0160008361473356	0.9057074286956238	0.3663123316057781	0.12847388459430045
0.2869240184166823	1.0160723640918334	0.9054599895413932	0.36715170531098246	0.1287209972190062
0.287573167779616	1.0161440416311052	0.9052119864377884	0.367991146966612	0.1289677525557373
0.28822231714254964	1.016215868647012	0.9049634194652691	0.36883065682609795	0.12921414908600473
0.28887146650548334	1.0162878450207025	0.9047142887059445	0.3696702351435778	0.1294601852854019
0.289520615868417	1.0163599706326094	0.9044645942435885	0.37050988217389674	0.12970585962357808
0.2901697652313507	1.0164322453624448	0.9042143361636554	0.3713495981726099	0.12995117056421177
0.29081891459428433	1.0165046690891961	0.9039635145532953	0.3721893833959835	0.1301961165649838
0.29146806395721797	1.0165772416911223	0.9037121295013688	0.37302923810099703	0.1304406960775506
0.29211721332015167	1.016649963045749	0.9034601810984637	0.37386916254534497	0.13068490754751713
0.2927663626830853	1.0167228330298654	0.90320766943691	0.3747091569874383	0.13092874941440988
0.293415512046019	1.016795851519519	0.9029545946107959	0.3755492216864065	0.1311722201116497
0.29406466140895265	1.0168690183900115	0.9027009567159834	0.37638935690209907	0.1314153180665245
0.29471381077188635	1.016942333515895	0.9024467558501252	0.3772295628950875	0.13165804170016204
0.29536296013482	1.0170157967709672	0.9021919921126802	0.378069839926667	0.1319003894275022
0.2960121094977537	1.0170894080282677	0.9019366656049295	0.3789101882588578	0.13214235965726975
0.29666125886068734	1.0171631671600732	0.9016807764299936	0.37975060815440753	0.13238395079194648
0.29731040822362104	1.0172370740378922	0.9014243246928484	0.3805910998767925	0.13262516122774357
0.2979595575865547	1.0173111285324627	0.9011673105003417	0.38143166369021964	0.1328659893545737
0.2986087069494884	1.0173853305137464	0.9009097339612104	0.38227229985962796	0.13310643355602308
0.299257856312422	1.017459679850924	0.9006515951860969	0.3831130086506906	0.13334649220932354
0.2999070056753557	1.0175341764123913	0.9003928942875663	0.38395379032981636	0.1335861636853243
0.3002210067573475	1.0175702640551976	0.9002675559792003	0.38436051242236463	0.13370195613829097
0.30055615503828936	1.0176088200657551	0.9001336313801234	0.38479464516415146	0.1338254463484637
0.30120530440122306	1.0176836106778278	0.8998738065802299	0.3856355734215811	0.1340643385567409
0.3018544537641567	1.0177585481146232	0.8996134200063219	0.3864765753707315	0.13430283866168757
0.3025036031270904	1.0178336322413517	0.8993524717788273	0.3873176512809712	0.13454094500833919
0.30315275249002405	1.0179088629224164	0.8990909620201828	0.388158801422413	0.1347786559352065
0.30380190185295775	1.017984240021408	0.8988288908548526	0.3890000260659156	0.1350159697742468
0.3044510512158914	1.0180597634010995	0.8985662584093457	0.38984132548308537	0.1352528848508351
0.3051002005788251	1.0181354329234429	0.8983030648122333	0.3906826999462778	0.13548939948373517
0.30574934994175873	1.0182112484495631	0.898039310194168	0.39152414972859934	0.13572551198507057
0.30639849930469243	1.0182872098397544	0.8977749946879012	0.3923656751039091	0.13596122066029553
0.30704764866762607	1.0183633169534747	0.8975101184283016	0.39320727634682046	0.1361965238081657
0.30769679803055977	1.0184395696493411	0.8972446815523738	0.39404895373270277	0.13643141972070885
0.3083459473934934	1.0185159677851259	0.8969786841992765	0.3948907075376829	0.13666590668319548
0.3089950967564271	1.01859251121775	0.8967121265103418	0.3957325380386471	0.1368999829741093
0.30964424611936076	1.0186691998032797	0.8964450086290937	0.3965744455132424	0.13713364686511753
0.31029339548229445	1.018746033396921	0.8961773307012667	0.3974164302398785	0.1373668966210414
0.3109425448452281	1.0188230118530144	0.8959090928748258	0.39825849249772916	0.1375997304998261
0.3115916942081618	1.0189001350250309	0.895640295299985	0.399100632566734	0.13783214675251104
0.31224084357109544	1.018977402765566	0.8953709381292269	0.3999428507276003	0.13806414362319985
0.31288999293402914	1.0190548149263359	0.8951010215173223	0.4007851472618041	0.13829571934903012
0.3135391422969628	1.0191323713581708	0.8948305456213497	0.4016275224515923	0.1385268721601434
0.3141882916598965	1.0192100719110118	0.8945595106007151	0.40246997657998407	0.1387576002796547
0.3148374410228301	1.0192879164339035	0.8942879166171722	0.40331250993077256	0.13898790192362234
0.3154865903857638	1.0193659047749914	0.894015763834842	0.4041551227885264	0.13921777530101723
0.3158005914677556	1.0194036802038282	0.8938839199025935	0.4045627330239933	0.13932881350702975
0.31613573974869746	1.0194440367815147	0.8937430524202334	0.40499781543859126	0.1394472186136924
0.31678488911163116	1.0195223122998025	0.8934697825422633	0.4058405881670915	0.1396762300563522
0.3174340384745648	1.0196007311752677	0.893195954372277	0.4066834412609319	0.13990480781652173
0.3180831878374985	1.0196792932524021	0.8929215680840691	0.40752637500779904	0.14013295007451573
0.31873233720043215	1.0197579983747713	0.8926466238539043	0.4083693896961627	0.14036065500340764
0.31938148656336585	1.019836846385009	0.8923711218605379	0.409212485615278	0.14058792076899865
0.3200306359262995	1.0199158371248123	0.8920950622852374	0.4100556630551864	0.14081474552978637
0.3206797852892332	1.0199949704349354	0.891818445311803	0.41089892230671743	0.1410411274369337
0.32132893465216683	1.0200742461551855	0.8915412711265898	0.41174226366149036	0.14126706463423727
0.32197808401510053	1.0201536641244164	0.8912635399185286	0.4125856874119155	0.1414925552580962
0.3226272333780342	1.020233224180523	0.8909852518791479	0.413429193851196	0.14171759743748033
0.32327638274096787	1.0203129261604367	0.8907064072025955	0.41427278327332906	0.14194218929389868
0.3239255321039015	1.020392769900119	0.890427006085661	0.4151164559731078	0.14216632894136766
0.3245746814668352	1.0204727552345563	0.8901470487277969	0.41596021224612245	0.14239001448637922
0.32522383082976886	1.020552881997755	0.8898665353311418	0.41680405238876206	0.1426132440278689
0.32587298019270255	1.0206331500227346	0.8895854661005422	0.4176479766982158	0.14283601565718376
0.3265221295556362	1.0207135591415228	0.8893038412435755	0.41849198547247457	0.14305832745805033
0.3271712789185699	1.0207941091851507	0.8890216609705726	0.4193360790103326	0.14328017750654226
0.32782042828150354	1.020874799983645	0.8887389254946404	0.42018025761138855	0.143501563871048
0.3284695776444372	1.0209556313660244	0.8884556350316855	0.42102452157604736	0.14372248461223855
0.3291187270073709	1.0210366031602927	0.8881717898004365	0.42186887120552147	0.14394293778303469
0.3297678763703045	1.021117715193433	0.8878873900224687	0.42271330680183233	0.1441629214285745
0.3304170257332382	1.0211989672914026	0.8876024359222262	0.4235578286678118	0.14438243358618072
0.33106617509617187	1.0212803592791266	0.8873169277270464	0.42440243710710357	0.14460147228532783
0.3313801761781637	1.0213197796747184	0.8871786253334439	0.424811015169919	0.14470725336133305
0.33171532445910556	1.0213618909804922	0.8870308656671837	0.4252471324241647	0.14482003554760914
0.3323644738220392	1.0214435622183429	0.8867442499758332	0.42609191492426685	0.145038121386704
0.3330136231849729	1.021525372814472	0.8864570808891558	0.42693678491349774	0.14525572780834448
0.33366277254790655	1.0216073225896174	0.8861693586463009	0.4277817426987626	0.14547285281028235
0.33431192191084025	1.0216894113634551	0.8858810834894327	0.4286267885877856	0.14568949438225579
0.3349610712737739	1.0217716389545937	0.8855922556637539	0.4294719228891108	0.14590565050595602
0.3356102206367076	1.0218540051805673	0.8853028754175304	0.4303171459121042	0.14612131915499388
0.33625936999964123	1.0219365098578306	0.885012943002117	0.4311624579669544	0.14633649829486628
0.33690851936257493	1.022019152801752	0.884722458671982	0.4320078593646745	0.14655118588292257
0.3375576687255086	1.0221019338266073	0.884431422684733	0.43285335041710293	0.14676537986833085
0.3382068180884423	1.0221848527455748	0.884139835301142	0.4336989314369053	0.1469790781920442
0.3388559674513759	1.022267909370727	0.8838476967851717	0.43454460273757517	0.14719227878676666
0.3395051168143096	1.0223511035130262	0.8835550074040008	0.43539036463343567	0.14740497957691945
0.34015426617724326	1.022434434982317	0.8832617674280503	0.4362362174396408	0.1476171784786067
0.34080341554017696	1.0225179035873209	0.8829679771310099	0.4370821614721765	0.14782887339958148
0.3414525649031106	1.0226015091356286	0.8826736367898644	0.43792819704786207	0.14804006223921143
0.3421017142660443	1.0226852514336955	0.88237874668492	0.4387743244843514	0.14825074288844448
0.34275086362897794	1.0227691302868334	0.8820833070998314	0.4396205441001341	0.14846091322977448
0.34340001299191164	1.022853145499205	0.8817873183216287	0.4404668562145369	0.14867057113720664
0.3440491623548453	1.0229372968738173	0.8814907806407445	0.44131326114772473	0.14887971447622295
0.344698311717779	1.0230215842125148	0.8811936943510414	0.442159759220702	0.14908834110374763
0.3453474610807126	1.023106007315973	0.8808960597498395	0.4430063507553137	0.14929644886811225
0.3459966104436463	1.0231905659836924	0.8805978771379439	0.4438530360742467	0.14950403560902095
0.34664575980657997	1.0232752600139907	0.8802991468196727	0.4446998155010308	0.14971109915751551
0.3469597608885717	1.0233162760134102	0.8801544510471826	0.4451094464053384	0.14981106980823836
0.34729490916951367	1.0233600892039971	0.8799998691028854	0.44554668936004	0.14991763733594046
0.3479440585324473	1.0234450533496446	0.8797000442990108	0.4463936579764935	0.15012364795790784
0.348593207895381	1.023530152245665	0.879399672723076	0.4472407216764569	0.15032912882826222
0.34924235725831465	1.0236153856855796	0.879098754693734	0.4480878807868434	0.15053407774304534
0.34989150662124835	1.0237007534616946	0.8787972905332943	0.4489351356354147	0.15073849248946086
0.350540655984182	1.0237862553650934	0.8784952805677501	0.4497824865507823	0.150942370845839
0.3511898053471157	1.0238718911856286	0.878192725126809	0.45062993386240835	0.15114571058160103
0.35183895471004933	1.0239576607119174	0.877889624543922	0.4514774779006069	0.15134850945722375
0.35248810407298303	1.0240435637313325	0.8775859791563126	0.4523251189965448	0.15155076522420385
0.3531372534359167	1.0241296000299964	0.8772817893050079	0.45317285748224295	0.15175247562502228
0.3537864027988504	1.0242157693927734	0.8769770553348671	0.45402069369057696	0.1519536383931085
0.354435552161784	1.0243020716032631	0.8766717775946136	0.45486862795527844	0.15215425125280455
0.3550847015247177	1.0243885064437936	0.8763659564368635	0.45571666061093585	0.1523543119193292
0.35573385088765136	1.0244750736954131	0.8760595922181584	0.4565647919929955	0.152553818098742
0.35638300025058506	1.0245617731378842	0.8757526852989944	0.4574130224377626	0.15275276748790728
0.3570321496135187	1.0246486045496752	0.8754452360438544	0.45826135228240195	0.1529511577744579
0.3576812989764524	1.0247355677079542	0.875137244821239	0.45910978186493906	0.15314898663675913
0.35833044833938604	1.0248226623885808	0.8748287120036979	0.45995831152426103	0.1533462517438725
0.35897959770231974	1.0249098883660992	0.8745196379678623	0.4608069416001174	0.15354295075551935
0.3596287470652534	1.0249972454137306	0.8742100230944758	0.461655672433121	0.15373908132204456
0.3602778964281871	1.0250847333033657	0.8738998677684277	0.4625045043647489	0.15393464108437996
0.3609270457911207	1.0251723518055578	0.8735891723787843	0.46335343773734294	0.15412962767400806
0.3615761951540544	1.0252601006895146	0.8732779373188226	0.46420247289411115	0.15432403871292527
0.36222534451698807	1.0253479797230904	0.8729661629860623	0.46505161017912783	0.15451787181360538
0.3625393455989798	1.025390534465831	0.8728151607265724	0.46546238449101507	0.1546114230327635
0.36287449387992177	1.0254359886727804	0.8726538497822992	0.4659008499373349	0.15471112457896286
0.3635236432428554	1.02552412730371	0.8723409981136384	0.46675019251454236	0.1549037946023161
0.36417279260578905	1.02561239537963	0.872027608390528	0.4675996382574291	0.15509587946735068
0.36482194196872275	1.0257007926629071	0.8717136810277923	0.46844918751354375	0.15528737674808238
0.3654710913316564	1.0257893189145175	0.8713992164446663	0.4692988406313052	0.15547828400882047
0.3661202406945901	1.0258779738940373	0.8710842150648297	0.47014859796000336	0.15566859880413056
0.36676939005752374	1.0259667573596365	0.8707686773164411	0.4709984598497999	0.1558583186787977
0.36741853942045744	1.02605566906807	0.8704526036321729	0.4718484266517288	0.1560474411677893
0.3680676887833911	1.0261447087746702	0.870135994449246	0.47269849871769704	0.15623596379621799
0.3687168381463248	1.0262338762333392	0.869818850209465	0.47354867640048526	0.1564238840793045
0.3693659875092584	1.0263231711965397	0.8695011713592536	0.4743989600537481	0.15661119952234043
0.3700151368721921	1.0264125934152883	0.8691829583496898	0.47524935003201507	0.15679790762065102
0.37066428623512576	1.0265021426391472	0.8688642116365421	0.47609984669069105	0.15698400585955788
0.37131343559805946	1.0265918186162148	0.8685449316803056	0.47695045038605666	0.1571694917143416
0.3719625849609931	1.0266816210931193	0.8682251189462378	0.47780116147526874	0.15735436265020447
0.3726117343239268	1.0267715498150096	0.8679047739043955	0.4786519803163611	0.1575386161222329
0.37326088368686045	1.0268616045255468	0.8675838970296714	0.4795029072682448	0.15772224957536027
0.37391003304979414	1.0269517849668965	0.8672624888018318	0.48035394269070847	0.1579052604443291
0.3745591824127278	1.0270420908797204	0.8669405497055522	0.4812050869444191	0.15808764615365378
0.3752083317756615	1.0271325220031673	0.8666180802304568	0.48205634039092193	0.15826940411758295
0.37585748113859513	1.0272230780748657	0.8662950808711549	0.48290770339264133	0.1584505317400619
0.3765066305015288	1.027313758830914	0.8659715521272794	0.4837591763128807	0.15863102641469506
0.37715577986446247	1.0274045640058738	0.865647494503525	0.4846107595158231	0.15881088552470818
0.37780492922739617	1.0274954933327596	0.8653229085096864	0.4854624533665315	0.15899010644291092
0.3781189303093879	1.0275395213751422	0.8651657130469742	0.48587446738233836	0.15907656788670863
0.3784540785903298	1.0275865465430312	0.8649977946606978	0.4863142582309488	0.15916868653165894
0.3791032279532635	1.0276777233665848	0.8646721534766711	0.4871661744758985	0.15934662314281642
0.37975237731619715	1.0277690235317445	0.8643459854829358	0.48801820246908456	0.15952391361771812
0.38040152667913085	1.0278604467652532	0.8640192912100781	0.4888703425790918	0.15970055528713184
0.3810506760420645	1.027951992792264	0.863692071193981	0.4897225951753859	0.15987654547122054
0.3816998254049982	1.028043661336332	0.8633643259758638	0.4905749606283138	0.16005188147950467
0.38234897476793184	1.0281354521194042	0.8630360561023231	0.49142743930910365	0.16022656061082433
0.38299812413086554	1.0282273648618117	0.8627072621253735	0.4922800315898649	0.16040058015330153
0.3836472734937992	1.0283193992822606	0.8623779446024873	0.49313273784358835	0.16057393738430237
0.3842964228567329	1.0284115550978223	0.8620481040966369	0.4939855584441463	0.16074662957039929
0.3849455722196665	1.0285038320239255	0.8617177411763354	0.49483849376629263	0.16091865396733318
0.3855947215826002	1.0285962297743458	0.8613868564156785	0.49569154418566236	0.16109000781997573
0.38624387094553386	1.0286887480611986	0.8610554503943866	0.4965447100787722	0.16126068836229157
0.38689302030846756	1.0287813865949273	0.8607235236978465	0.49739799182301997	0.1614306928173004
0.3875421696714012	1.0288741450842969	0.8603910769171546	0.4982513897966849	0.16160001839703936
0.3881913190343349	1.028967023236382	0.8600581106491587	0.4991049043789271	0.16176866230252515
0.38884046839726855	1.02906002075656	0.8597246254965021	0.49995853594978773	0.1619366217237163
0.38948961776020224	1.0291531373484997	0.8593906220676658	0.5008122848901888	0.16210389383947546
0.3901387671231359	1.0292463727141536	0.8590561009770132	0.5016661515819326	0.1622704758175316
0.3907879164860696	1.0293397265537474	0.8587210628448331	0.502520136407702	0.16243636481444237
0.39143706584900323	1.0294331985657703	0.8583855082973839	0.5033742397510594	0.16260155797555645
0.39208621521193693	1.0295267884469665	0.8580494379669389	0.5042284619964474	0.16276605243497572
0.39273536457487057	1.0296204958923252	0.8577128524918299	0.5050828035291877	0.1629298453155178
0.39338451393780427	1.0297143205950705	0.8573757525164929	0.5059372647354807	0.16309293372867836
0.393698515019796	1.0297597466784207	0.857212508913051	0.5063506205984378	0.16317156783204947
0.3940336633007379	1.029808262246652	0.8570381386915132	0.5067918460024058	0.16325531477459362
0.3946828126636716	1.0299023205367355	0.856700011673671	0.5076465477179202	0.1634169855420027
0.39533196202660525	1.029996495153193	0.8563613721259873	0.5085013702708587	0.16357794310821028
0.39598111138953895	1.0300907857820925	0.8560222207177699	0.5093563140509335	0.16373818453904893
0.3966302607524726	1.0301851921076883	0.8556825581246602	0.5102113794487332	0.16389770688884195
0.3972794101154063	1.0302797138124118	0.8553423850286799	0.5110665668557223	0.16405650720036585
0.39792855947833994	1.0303743505768608	0.8550017021182774	0.5119218766642408	0.1642145825048131
0.39857770884127364	1.0304691020797891	0.8546605100883765	0.5127773092675034	0.16437192982175483
0.3992268582042073	1.030563967998098	0.8543188096404228	0.5136328650595988	0.16452854615910362
0.399876007567141	1.0306589480068244	0.8539766014824323	0.5144885444354892	0.16468442851307646
0.4005251569300746	1.030754041779132	0.8536338863290394	0.515344347791009	0.16483957386815762
0.40117430629300826	1.0308492489863006	0.8532906649015457	0.516200275522865	0.1649939791970616
0.40182345565594196	1.0309445692977155	0.8529469379279689	0.5170563280286342	0.1651476414606962
0.4024726050188756	1.0310400023808581	0.852602706143092	0.5179125057067643	0.1653005576081257
0.4031217543818093	1.0311355479012945	0.8522579702885124	0.5187688089565717	0.16545272457653415
0.40377090374474295	1.031231205522666	0.8519127311126921	0.5196252381782416	0.16560413929118845
0.40442005310767665	1.0313269749066785	0.8515669893710078	0.5204817937728256	0.16575479866540188
0.4050692024706103	1.0314228557130913	0.8512207458258017	0.5213384761422423	0.16590469960049758
0.405718351833544	1.0315188475997077	0.8508740012464311	0.522195285689275	0.16605383898577203
0.40636750119647763	1.0316149502223633	0.8505267564093211	0.5230522228175714	0.16620221369845878
0.40701665055941133	1.0317111632349165	0.8501790120980145	0.5239092879316415	0.1663498206036921
0.407665799922345	1.0318074862892366	0.8498307691032246	0.5247664814368578	0.16649665655447102
0.40831494928527867	1.0319039190351944	0.8494820282228869	0.5256238037394526	0.16664271839162303
0.4089640986482123	1.03200046112065	0.8491327902622108	0.5264812552465179	0.16678800294376842
0.4092780997302041	1.0320471987787303	0.8489636816734623	0.5268960609789854	0.16685799889844952
0.409613248011146	1.032097112191443	0.8487830560337336	0.5273388363660033	0.1669325070272843
0.41026239737407966	1.032193871891382	0.8484328263573725	0.528196547506715	0.16707622744626902
0.41091154673701336	1.0322907398622319	0.8480821020604785	0.5290543890783144	0.16721916099250647
0.411560696099947	1.0323877157437045	0.8477308839778895	0.5299123614913165	0.1673613044454308
0.4122098454628807	1.0324847991734472	0.8473791729519851	0.5307704651570887	0.16750265457209101
0.41285899482581434	1.0325819897870316	0.8470269698327402	0.5316287004878489	0.1676432081271158
0.41350814418874804	1.0326792872179424	0.8466742754777802	0.5324870678966641	0.1677829618526786
0.4141572935516817	1.0327766910975666	0.8463210907524358	0.5333455677974489	0.16792191247846258
0.4148064429146154	1.0328742010551821	0.8459674165297982	0.5342042006049634	0.168060056721626
0.415455592277549	1.0329718167179456	0.8456132536907756	0.5350629667348122	0.1681973912867676
0.4161047416404827	1.033069537710883	0.8452586031241477	0.5359218666034418	0.16833391286589225
0.41675389100341637	1.0331673636568763	0.8449034657266237	0.5367809006281393	0.1684696181383766
0.41740304036635006	1.0332652941766536	0.8445478424028979	0.5376400692270307	0.168604503770935
0.4180521897292837	1.0333633288887762	0.8441917340657077	0.5384993728190782	0.16873856641758567
0.4187013390922174	1.0334614674096285	0.8438351416358897	0.5393588118240793	0.1688718027196169
0.41935048845515105	1.0335597093534057	0.843478066042439	0.5402183866626638	0.1690042093055536
0.41999963781808475	1.0336580543321017	0.8431205082225661	0.5410780977562921	0.1691357827911237
0.4206487871810184	1.0337565019554986	0.842762469121756	0.5419379455272537	0.16926651977922536
0.4212979365439521	1.033855051831154	0.8424039496938268	0.5427979303986639	0.1693964168598936
0.42194708590688573	1.0339537035643898	0.8420449509009889	0.5436580527944626	0.16952547061026788
0.42259623526981943	1.0340524567582796	0.8416854737139042	0.544518313139411	0.16965367759455932
0.4232453846327531	1.0341513110136382	0.8413255191117468	0.5453787118590906	0.16978103436401853
0.4238945339956868	1.0342502659290083	0.8409650880822623	0.5462392493798994	0.1699075374569034
0.4245436833586204	1.0343493211006491	0.840604181621829	0.5470999261290506	0.17003318339844717
0.42485768444061217	1.0343972710928233	0.8404294366702098	0.5475162955515277	0.1700936511793016
0.4251928327215541	1.0344484761225246	0.8402428007355187	0.5479607425345694	0.17015796870082692
0.42584198208448776	1.0345477305862907	0.8398809464371576	0.5488216990252907	0.17028188986313206
0.42649113144742146	1.0346470840812836	0.8395186197493887	0.5496827960308566	0.1704049433713332
0.4271402808103551	1.034746536194508	0.8391558217037334	0.5505440339817136	0.17052712569825115
0.4277894301732888	1.034846086510624	0.8387925533406537	0.5514054133091097	0.17064843330352641
0.42843857953622244	1.0349457346119353	0.8384288157096156	0.5522669344450921	0.17076886263358862
0.42908772889915614	1.035045480078377	0.8380646098691517	0.5531285978225041	0.17088841012162656
0.4297368782620898	1.0351453224875031	0.8376999368869249	0.5539904038749819	0.17100707218755812
0.4303860276250235	1.0352452614144738	0.8373347978397924	0.5548523530369522	0.17112484523800095
0.4310351769879571	1.035345296432043	0.8369691938138695	0.5557144457436288	0.17124172566624296
0.4316843263508908	1.0354454271105467	0.8366031259045948	0.5565766824310097	0.17135770985221352
0.43233347571382447	1.0355456530178888	0.836236595216795	0.5574390635358738	0.17147279416245462
0.43298262507675817	1.0356459737195303	0.83586960286475	0.558301589495778	0.17158697495009254
0.4336317744396918	1.0357463887784752	0.8355021499722588	0.5591642607490535	0.17170024855480984
0.4342809238026255	1.0358468977552584	0.835134237672706	0.5600270777348028	0.17181261130281753
0.43493007316555915	1.0359475002079324	0.8347658671091277	0.5608900408928961	0.17192405950682765
0.43557922252849285	1.0360481956920555	0.8343970394342789	0.5617531506639681	0.17203458946602637
0.4362283718914265	1.036148983760678	0.8340277558107004	0.5626164074894143	0.17214419746604698
0.43687752125436013	1.0362498639643292	0.8336580174107866	0.5634798118113873	0.17225287977894366
0.43752667061729383	1.0363508358510052	0.8332878254168535	0.5643433640727933	0.17236063266316545
0.4381758199802275	1.0364518989661553	0.8329171810212074	0.5652070647172883	0.17246745236353062
0.4388249693431612	1.0365530528526687	0.8325460854262131	0.5660709141892745	0.1725733351112012
0.4394741187060948	1.0366542970508623	0.8321745398443637	0.5669349129338959	0.17267827712365832
0.4401232680690285	1.0367556310984665	0.83180254549835	0.5677990613970351	0.17278227460467752
0.44043726915102027	1.036804679657488	0.8316224468446348	0.5682171138977324	0.1728322393223647
0.44077241743196216	1.0368570545306124	0.8314301036211299	0.5686633600253087	0.17288532374430463
0.44142156679489586	1.0369585668798187	0.8310572154559999	0.5695278092660636	0.1729874207188321
0.4420707161578295	1.0370601676759779	0.8306838822566648	0.5703924095673725	0.1730885616907758
0.4427198655207632	1.0371618564463434	0.8303101052873093	0.5712571613780298	0.17318874280885183
0.44336901488369684	1.0372636327155158	0.8299358858226695	0.5721220651475477	0.17328796020795437
0.44401816424663054	1.0373654960054295	0.829561225148105	0.5729871213261513	0.17338621000913348
0.4446673136095642	1.0374674458353392	0.8291861245596707	0.5738523303647741	0.1734834883195736
0.4453164629724979	1.0375694817218064	0.8288105853641901	0.5747176927150541	0.17357979123257244
0.4459656123354315	1.0376716031786852	0.828434608879328	0.5755832088293287	0.1736751148275202
0.4466147616983652	1.0377738097171099	0.8280581964336642	0.5764488791606299	0.17376945516987957
0.44726391106129887	1.0378761008454793	0.8276813493667675	0.5773147041626802	0.17386280831116585
0.44791306042423257	1.0379784760694453	0.8273040690292698	0.5781806842898868	0.17395517028892787
0.4485622097871662	1.0380809348918971	0.8269263567829408	0.5790468199973376	0.17404653712672913
0.4492113591500999	1.0381834768129488	0.8265482140007634	0.5799131117407961	0.1741369048341298
0.44986050851303355	1.0382861013299238	0.8261696420670088	0.5807795599766953	0.17422626940666883
0.45050965787596725	1.038388807937343	0.8257906423773129	0.581646165162134	0.17431462682584684
0.4511588072389009	1.0384915961269088	0.825411216338752	0.5825129277548704	0.1744019730591096
0.4518079566018346	1.0385944653874923	0.8250313653699201	0.5833798482133175	0.17448830405983182
0.45245710596476824	1.038697415205119	0.8246510909010055	0.5842469269965374	0.1745736157673017
0.45310625532770193	1.0388004450629538	0.824270394373869	0.5851141645642356	0.17465790410670595
0.4537554046906356	1.038903554441288	0.8238892772421209	0.585981561376756	0.17474116498911538
0.4544045540535693	1.0390067428175243	0.8235077409712003	0.5868491178950747	0.1748233943114712
0.4550537034165029	1.0391100096661632	0.823125787038453	0.5877168345807943	0.17490458795657177
0.4557028527794366	1.0392133544587876	0.8227434169332112	0.5885847118961383	0.17498474179305992
0.4560168538614284	1.0392633713465842	0.8225583111793336	0.5890045720061424	0.17502313877377204
0.45635200214237026	1.0393167766640492	0.8223606321568729	0.5894527503039451	0.1750638516754112
0.45700115150530396	1.0394202757476545	0.8219774342229818	0.590320950267662	0.1751419134439223
0.4576503008682376	1.0395238511723488	0.8215938246573076	0.5911893122513387	0.1752189229247006
0.4582994502311713	1.0396275023979038	0.8212098049979268	0.5920578367196219	0.17529487592965382
0.45894859959410494	1.0397312288811007	0.8208253767953042	0.5929265241377479	0.17536976825648093
0.45959774895703864	1.039835030075718	0.8204405416123739	0.5937953749715374	0.1754435956886633
0.4602468983199723	1.0399389054325148	0.8200553010246217	0.5946643896873881	0.1755163539954566
0.460896047682906	1.0400428543992177	0.8196696566201673	0.5955335687522685	0.17558803893188363
0.46154519704583963	1.0401468764205049	0.8192836099998475	0.5964029126337111	0.17565864623872757
0.4621943464087733	1.040250970937992	0.8188971627772986	0.5972724217998061	0.17572817164252613
0.46284349577170697	1.0403551373902173	0.818510316579041	0.5981420967191935	0.1757966108555664
0.46349264513464067	1.0404593752126268	0.8181230730445627	0.5990119378610572	0.1758639595758803
0.4641417944975743	1.0405636838375592	0.8177354338264033	0.5998819456951174	0.17593021348724114
0.464790943860508	1.040668062694231	0.8173474005902399	0.6007521206916234	0.1759953682591604
0.46544009322344165	1.0407725112087218	0.8169589750149716	0.6016224633213465	0.17605941954688595
0.46608924258637535	1.0408770288039588	0.8165701587928053	0.6024929740555726	0.17612236299140038
0.466738391949309	1.0409816148997022	0.8161809536293416	0.6033636533660945	0.17618419421942075
0.4673875413122427	1.0410862689125302	0.8157913612436619	0.6042345017252049	0.17624490884339875
0.46803669067517634	1.0411909902558232	0.8154013833684146	0.6051055196056877	0.1763045024615218
0.46868584003811004	1.0412957783397492	0.8150110217499027	0.6059767074808112	0.1763629706577151
0.4693349894010437	1.0414006325712488	0.8146202781481714	0.6068480658243199	0.1764203090016445
0.4699841387639774	1.041505552354019	0.8142291543370961	0.6077195951104262	0.17647651304871997
0.470633288126911	1.0416105370884996	0.8138376521044711	0.6085912958138022	0.1765315783401005
0.4712824374898447	1.0417155861718554	0.8134457732520985	0.6094631684095724	0.1765855004026993
0.4715964385718365	1.0417664225441337	0.8132560822934919	0.6098849651284634	0.17661117155661263
0.47193158685277836	1.0418206989979637	0.8130535195958775	0.610335213373304	0.1766382747491904
0.47258073621571206	1.0419258749573967	0.8126608929658935	0.6112074311809997	0.1766898968780159
0.4732298855786457	1.042031113437407	0.8122678952065093	0.6120798223090882	0.1767403622733942
0.47387903494157935	1.0421364138219122	0.8118745281764547	0.6129523872344161	0.1767896664053293
0.47452818430451305	1.0422417754914797	0.8114807937489177	0.6138251264342389	0.17683780472962096
0.4751773336674467	1.0423471978233099	0.8110866938116361	0.614698040386212	0.17688477268787584
0.4758264830303804	1.0424526801912222	0.8106922302669887	0.6155711295683816	0.17693056570751972
0.47647563239331403	1.0425582219656382	0.8102974050320877	0.616444394459176	0.1769751792018107
0.47712478175624773	1.0426638225135674	0.8099022200388711	0.6173178355373959	0.17701860856985338
0.47777393111918137	1.0427694811985901	0.8095066772341956	0.6181914532822053	0.1770608491966142
0.47842308048211507	1.0428751973808426	0.8091107785799299	0.6190652481731215	0.17710189645293767
0.4790722298450487	1.0429809704170017	0.8087145260530483	0.6199392206900061	0.1771417456955639
0.4797213792079824	1.043086799660268	0.8083179216457247	0.6208133713130549	0.17718039226714696
0.48037052857091606	1.0431926844603512	0.8079209673654275	0.6216877005227882	0.17721783149627457
0.48101967793384975	1.0432986241634536	0.8075236652350137	0.6225622088000404	0.17725405869748886
0.4816688272967834	1.0434046181122552	0.8071260172928248	0.6234368966259505	0.17728906917130816
0.4823179766597171	1.0435106656458961	0.8067280255927818	0.6243117644819511	0.17732285820425003
0.48296712602265074	1.0436167660999627	0.8063296922044817	0.6251868128497589	0.17735542106885555
0.48361627538558444	1.0437229188064707	0.8059310192132935	0.6260620422113631	0.17738675302371462
0.4842654247485181	1.043829123093849	0.805532008720455	0.6269374530490158	0.1774168493134926
0.4849145741114518	1.0439353782869247	0.8051326628431704	0.6278130458452208	0.17744570516895816
0.4855637234743854	1.0440416837069066	0.804732983714707	0.6286888210827224	0.17747331580701228
0.4862128728373191	1.0441480386713686	0.8043329734844934	0.6295647792444947	0.17749967643071862
0.48686202220025276	1.0442544424942353	0.8039326343182179	0.6304409208137304	0.17752478222933507
0.4871760232822446	1.0443059285862457	0.8037388682272798	0.6308647866190923	0.17753647447598056
0.48751117156318646	1.044360894485764	0.8035319683979271	0.6313172462738295	0.17754862837834673
0.4881603209261201	1.0444673939525309	0.8031309779221243	0.6321937561083875	0.17757121003950005
0.4888094702890538	1.0445739401974128	0.8027296651058695	0.6330704508011844	0.17759252236083842
0.48945861965198745	1.0446805325195732	0.8023280321808788	0.6339473308361726	0.17761256047673898
0.49010776901492115	1.0447871702144442	0.8019260813956244	0.634824396697465	0.17763131950795094
0.4907569183778548	1.0448938525737121	0.8015238150154349	0.6357016488693231	0.17764879456163518
0.4914060677407885	1.0450005788853	0.8011212353225963	0.6365790878361448	0.17766498073140538
0.49205521710372213	1.0451073484333528	0.8007183446164529	0.6374567140824522	0.1776798730973704
0.49270436646665583	1.0452141604982201	0.8003151452135084	0.638334528092879	0.17769346672617817
0.4933535158295895	1.0453210143564409	0.7999116394475289	0.6392125303521581	0.17770575667106114
0.49400266519252317	1.0454279092807268	0.7995078296696432	0.6400907213451087	0.17771673797188317
0.4946518145554568	1.045534844539946	0.7991037182484465	0.6409691015566235	0.17772640565518774
0.4953009639183905	1.0456418193991075	0.7986993075701032	0.6418476714716556	0.17773475473424796
0.49595011328132416	1.0457488331193447	0.7982946000384491	0.6427264315752053	0.177741780209118
0.49659926264425786	1.0458558849578992	0.7978895980750956	0.643605382352307	0.17774747706668587
0.4972484120071915	1.0459629741681045	0.7974843041195332	0.6444845242880156	0.1777518402807283
0.4978975613701252	1.0460700999993697	0.7970787206292356	0.6453638578673925	0.17775486481196665
0.49854671073305884	1.0461772616971645	0.7966728500797639	0.6462433835754922	0.17775654560812482
0.49919586009599254	1.0462844585030011	0.7962666949648713	0.6471231018973482	0.17775687760398862
0.4998450094589262	1.0463916896544196	0.7958602577966087	0.6480030133179593	0.177755855721467
0.5004941588218599	1.0464989543849712	0.7954535411054289	0.6488831183222743	0.17775347486965465
0.5011433081847936	1.0466062519242019	0.7950465474402927	0.6497634173951788	0.1777497299448966
0.5017924575477272	1.0467135814976365	0.7946392793687752	0.6506439110214798	0.17774461583085452
0.5024416069106609	1.0468209423267625	0.7942317394771714	0.6515245996858912	0.17773812739857447
0.5027556079926526	1.046872884989615	0.794034510933144	0.6519506691479324	0.17773449417534723
0.5030907562735946	1.0469283336290143	0.7938239303706025	0.6524054838730188	0.17773025950655694
0.5037399056365283	1.0470357546177562	0.7934158546731231	0.6532865640673452	0.17772100700082813
0.5043890549994618	1.0471432045022666	0.7930075150278281	0.6541678407532151	0.17771036471501347
0.5050382043623955	1.0472506824877224	0.7925989140969592	0.6550493144148187	0.17769832747041284
0.5056873537253292	1.0473581877751823	0.7921900545620135	0.6559309855361776	0.17768489007607746
0.506336503088263	1.0474657195615706	0.7917809391238505	0.6568128546011276	0.1776700473288891
0.5069856524511965	1.047573277039662	0.7913715705028005	0.6576949220933038	0.17765379401364076
0.5076348018141302	1.0476808593980647	0.7909619514387722	0.6585771884961241	0.17763612490311947
0.5082839511770639	1.047788465821204	0.7905520846913624	0.6594596542927731	0.17761703475819113
0.5089331005399976	1.0478960954893077	0.7901419730399631	0.6603423199661854	0.17759651832788725
0.5095822499029312	1.0480037475783892	0.789731619283872	0.6612251859990291	0.17757457034949356
0.5102313992658649	1.0481114212602307	0.7893210262424004	0.6621082528736892	0.17755118554864088
0.5108805486287986	1.0482191157023693	0.7889101967549835	0.6629915210722505	0.17752635863939792
0.5115296979917322	1.0483268300680788	0.7884991336812894	0.6638749910764801	0.17750008432436615
0.5121788473546659	1.0484345635163559	0.788087839901329	0.6647586633678105	0.17747235729477676
0.5128279967175996	1.0485423152019024	0.7876763183155661	0.6656425384273225	0.17744317223058984
0.5134771460805333	1.0486500842751114	0.7872645718450273	0.6665266167357261	0.17741252380059563
0.5141262954434669	1.048757869882049	0.7868526034314127	0.6674108987733441	0.17738040666251792
0.5147754448064006	1.048865671164441	0.786440416037206	0.6682953850200934	0.17734681546311967
0.5154245941693343	1.048973487259656	0.7860280126457855	0.6691800759554666	0.177311744838311
0.516073743532268	1.0490813173006885	0.7856153962615344	0.6700649720585137	0.17727518941325918
0.5167228928952016	1.0491891604161465	0.7852025699099525	0.6709500738078239	0.17723714380250102
0.5173720422581353	1.0492970157302326	0.7847895366377665	0.6718353816815059	0.17719760261005768
0.518021191621069	1.04940488236273	0.7843762995130419	0.6727208961571699	0.17715656042955152
0.5183351927030607	1.0494570625038515	0.7841763396847938	0.6731493040675431	0.1771361676206429
0.5186703409840027	1.0495127594289868	0.7839628616252939	0.6736066177119077	0.17711401184432565
0.5193194903469363	1.0496206460399002	0.7835492260855992	0.6744925468222732	0.17706995142756557
0.51996863970987	1.0497285413019022	0.7831353960267072	0.6753786839642638	0.17702437374242333
0.5206177890728036	1.049836444316942	0.7827213746031522	0.6762650296132995	0.1769772733421442
0.5212669384357373	1.0499443541824731	0.7823071649913643	0.6771515842442034	0.17692864477019565
0.5219160877986709	1.0500522699914365	0.7818927703897822	0.6780383483311817	0.17687848256039893
0.5225652371616046	1.0501601908322462	0.7814781940189646	0.6789253223478029	0.17682678123706314
0.5232143865245383	1.0502681157887737	0.7810634391217021	0.6798125067669777	0.17677353531512174
0.523863535887472	1.0503760439403327	0.7806485089631293	0.6806999020609379	0.17671873930027188
0.5245126852504056	1.0504839743616652	0.7802334068308372	0.6815875087012152	0.17666238768911596
0.5251618346133393	1.0505919061229252	0.7798181360349846	0.6824753271586209	0.1766044749693062
0.525810983976273	1.0506998382896646	0.7794026999084108	0.6833633579032234	0.1765449956196915
0.5264601333392067	1.0508077699228182	0.7789871018067475	0.6842516014043276	0.17648394411046733
0.5271092827021403	1.0509157000786886	0.7785713451085307	0.6851400581304522	0.17642131490332802
0.527758432065074	1.0510236278089322	0.7781554332153132	0.6860287285493084	0.176357102451622
0.5284075814280077	1.0511315521605447	0.7777393695517764	0.6869176131277773	0.1762913012005097
0.5290567307909414	1.0512394721758456	0.7773231575658424	0.687806712331888	0.17622390558712422
0.529705880153875	1.0513473868924643	0.7769068007287859	0.6886960266267937	0.1761549100407349
0.5303550295168087	1.0514552953433267	0.7764903025353466	0.6895855564767507	0.17608430898291377
0.5310041788797424	1.0515631965566392	0.7760736665038401	0.6904753023450935	0.17601209682770472
0.5316533282426761	1.0516710895558758	0.775656896176271	0.6913652646942129	0.17593826798179563
0.5323024776056097	1.0517789733597642	0.7752399951184432	0.6922554439855317	0.1758628168446937
0.5329516269685434	1.0518868469822704	0.7748229669200727	0.6931458406794815	0.17578573780890325
0.5336007763314771	1.0519947094325863	0.774405815194898	0.6940364552354781	0.17570702526010698
0.5339147774134688	1.0520468794471682	0.7742039908162098	0.6944673341489782	0.17566836324013793
0.5342499256944108	1.0521025597151157	0.7739885435807925	0.6949272881118982	0.17562667357734993
0.5348990750573444	1.0522103968294598	0.7735711557398747	0.6958183397660542	0.17554467713322672
0.535548224420278	1.0523182197704044	0.7731536553586198	0.6967096106541705	0.17546103029407178
0.5361973737832118	1.052426027527906	0.7727360461479704	0.6976011012313577	0.17537572742015262
0.5368465231461454	1.0525338190870794	0.7723183318434473	0.6984928119515882	0.1752887628658663
0.537495672509079	1.052641593428183	0.7719005162052597	0.6993847432676711	0.1752001309799392
0.5381448218720127	1.0527493495266067	0.7714826030184154	0.700276895631226	0.17510982610562975
0.5387939712349464	1.0528570863528592	0.7710645960928315	0.7011692694926579	0.1750178425809346
0.5394431205978801	1.052964802872554	0.7706464992634433	0.702061865301131	0.17492417473879798
0.5400922699608137	1.0530724980463975	0.7702283163903144	0.7029546835045428	0.17482881690732416
0.5407414193237474	1.0531801708301762	0.7698100513587455	0.7038477245494971	0.1747317634099937
0.5413905686866811	1.0532878201747444	0.7693917080793838	0.704740988881278	0.17463300856588249
0.5420397180496148	1.0533954450260115	0.7689732904883316	0.7056344769438229	0.17453254668988466
0.5426888674125484	1.05350304432493	0.768554802547254	0.706528189179695	0.17443037209293857
0.5433380167754821	1.0536106170074837	0.7681362482434877	0.7074221260300567	0.17432647908225635
0.5439871661384158	1.053718162004675	0.7677176315901483	0.7083162879346414	0.17422086196155695
0.5446363155013495	1.053825678242514	0.7672989566262373	0.709210675331726	0.17411351503130273
0.5452854648642831	1.0539331646420063	0.7668802274167494	0.7101052886581027	0.1740044325889394
0.5459346142272168	1.0540406201191423	0.7664614480527788	0.7110001283490512	0.17389360892913971
0.5465837635901505	1.0541480435848851	0.7660426226516253	0.7118951948383097	0.1737810383440507
0.5472329129530841	1.054255433945159	0.7656237553568995	0.712790488558046	0.1736667151235444
0.5478820623160178	1.0543627901008403	0.7652048503386285	0.7136860099388294	0.1735506335554725
0.5485312116789515	1.0544701109477446	0.7647859117933604	0.7145817594096007	0.17343278792592443
0.5491803610418852	1.0545773953766169	0.7643669439442684	0.7154777373976429	0.17331317251948922
0.5494943621238769	1.0546292767009262	0.7641642750784635	0.7159112144793329	0.1732546763863414
0.5498295104048188	1.0546846422731213	0.7639479510412541	0.7163739443285517	0.17319178161952126
0.5504786597677525	1.0547918505178306	0.7635289373610517	0.7172703806262056	0.17306860950840955
0.5511278091306862	1.0548990189862162	0.763109907207329	0.7181670467127355	0.1729436504678511
0.5517769584936199	1.055006146548638	0.762690864910791	0.7190639430084941	0.17281689877912784
0.5524261078565534	1.0551132320703347	0.76227181482928	0.7199610699320258	0.17268834872338762
0.5530752572194871	1.0552202744114145	0.7618527613478774	0.7208584279000356	0.172557994581929
0.5537244065824208	1.0553272724268459	0.7614337088790031	0.7217560173273575	0.17242583063648995
0.5543735559453545	1.0554342249664477	0.7610146618625154	0.7226538386269238	0.17229185116954066
0.5550227053082881	1.0555411308748808	0.7605956247658098	0.7235518922097328	0.17215605046458005
0.5556718546712218	1.0556479889916397	0.7601766020839168	0.7244501784848174	0.1720184228064367
0.5563210040341555	1.0557547981510431	0.7597575983396	0.7253486978592129	0.17187896248157333
0.5569701533970892	1.0558615571822265	0.7593386180834519	0.7262474507379241	0.17173766377839583
0.5576193027600228	1.055968264909133	0.7589196658939907	0.7271464375238935	0.171594520987566
0.5582684521229565	1.0560749201505073	0.7585007463777548	0.728045658617968	0.17144952840231872
0.5589176014858902	1.0561815217198856	0.7580818641693972	0.7289451144188654	0.17130268031878315
0.5595667508488239	1.0562880684255904	0.7576630239317791	0.7298448053231418	0.171153971036308
0.5602159002117575	1.056394559070722	0.7572442303560627	0.7307447317251572	0.17100339485779137
0.5608650495746912	1.0565009924531523	0.7568254881618026	0.7316448940170424	0.17085094609001433
0.5615141989376249	1.0566073673655174	0.7564068020970373	0.7325452925886643	0.1706966190439793
0.5621633483005586	1.0567136825952121	0.7559881769383779	0.7334459278275918	0.17054040803525233
0.5628124976634922	1.0568199369243827	0.7555696174910986	0.7343468001190607	0.17038230738430998
0.5634616470264259	1.056926129129922	0.7551511285892235	0.73524790984594	0.17022231141689032
0.5641107963893596	1.0570322579834626	0.7547327150956142	0.7361492573886954	0.17006041446434858
0.5647599457522933	1.0571383222513726	0.7543143819020558	0.7370508431253546	0.16989661086401692
0.565073946834285	1.0571896032248802	0.7541120595564484	0.7374870361977115	0.16981669129084612
0.5654090951152269	1.0572443206947502	0.7538961339293414	0.7379526674314718	0.16973089495956895
0.5660582444781606	1.0573502520694176	0.7534779761273563	0.7388547306800916	0.1695632611013884
0.5667073938410943	1.0574561151259185	0.7530599134751609	0.7397570332417128	0.16939370364694256
0.567356543204028	1.057561908609512	0.7526419509810718	0.7406595754842523	0.16922221696116002
0.5680056925669615	1.0576676312601696	0.7522240936827427	0.7415623577730082	0.16904879541681317
0.5686548419298952	1.0577732818125714	0.7518063466472433	0.742465380470623	0.168873433394905
0.5693039912928289	1.0578788589961017	0.751388714971138	0.7433686439370469	0.16869612528506073
0.5699531406557626	1.0579843615348472	0.750971203780562	0.7442721485294995	0.16851686548592393
0.5706022900186962	1.058089788147594	0.7505538182312972	0.7451758946024333	0.16833564840555743
0.5712514393816299	1.0581951375478238	0.7501365635088463	0.7460798825074946	0.16815246846184856
0.5719005887445636	1.058300408443713	0.749719444828506	0.7469841125934866	0.16796732008291954
0.5725497381074973	1.0584055995381312	0.7493024674354387	0.7478885852063303	0.1677801977075422
0.5731988874704309	1.0585107095286375	0.7488856366047417	0.7487933006890258	0.1675910957855577
0.5738480368333646	1.0586157371074816	0.7484689576415174	0.7496982593816142	0.16740000877830077
0.5744971861962983	1.0587206809616019	0.7480524358809395	0.7506034616211373	0.16720693115902896
0.575146335559232	1.0588255397726247	0.7476360766883194	0.7515089077415995	0.16701185741335645
0.5757954849221656	1.0589303122168652	0.7472198854591706	0.7524145980739272	0.16681478203969302
0.5764446342850993	1.0590349969653254	0.7468038676192712	0.7533205329459296	0.1666156995496875
0.577093783648033	1.0591395926836973	0.7463880286247253	0.7542267126822582	0.16641460446867617
0.5777429330109667	1.0592440980323619	0.7459723739620228	0.7551331376043664	0.1662114913361364
0.5783920823739003	1.0593485116663912	0.745556909148097	0.7560398080304697	0.1660063547061446
0.579041231736834	1.0594528322355492	0.7451416397303818	0.7569467242755036	0.16579918914783953
0.5796903810997677	1.0595570583842946	0.7447265712868655	0.7578538866510838	0.16558998924589038
0.5803395304627014	1.059661188751783	0.744311709426144	0.7587612954654639	0.16537874960096985
0.5806535315446931	1.0597115230430352	0.7441111117337468	0.7592003081657712	0.165275836982821
0.580988679825635	1.0597652219718692	0.7438970597874721	0.7596689510234943	0.16516546483023212
0.5816378291885687	1.0598691566731102	0.743482628040813	0.7605768536265807	0.16495012956779592
0.5822869785515024	1.0599729914787699	0.7430684198868854	0.7614850035726412	0.16473273846523254
0.5829361279144359	1.0600767250068217	0.7426544410572099	0.7623934011560649	0.16451328619205877
0.5835852772773696	1.0601803558699534	0.7422406973141519	0.7633020466676691	0.16429176743623505
0.5842344266403033	1.060283882675572	0.7418271944509641	0.7642109403946563	0.16406817690466857
0.584883576003237	1.060387304025809	0.7414139382918266	0.7651200826205715	0.16384250932372132
0.5855327253661706	1.0604906185175251	0.741000934691884	0.7660294736252592	0.1636147594397234
0.5861818747291043	1.0605938247423177	0.7405881895372819	0.7669391136848194	0.16338492201949126
0.586831024092038	1.0606969212865254	0.7401757087452004	0.7678490030715643	0.16315299185085114
0.5874801734549717	1.060799906731237	0.7397634982638863	0.7687591420539747	0.16291896374316742
0.5881293228179053	1.0609027796522972	0.7393515640726818	0.7696695308966551	0.16268283252787635
0.588778472180839	1.061005538620315	0.7389399121820523	0.7705801698602902	0.16244459305902464
0.5894276215437727	1.0611081822006723	0.7385285486336118	0.7714910592015995	0.16220424021381327
0.5900767709067064	1.0612107089535316	0.7381174795001456	0.7724021991732937	0.1619617688931465
0.59072592026964	1.0613131174338462	0.7377067108856306	0.7733135900240281	0.16171717402218583
0.5913750696325737	1.061415406191369	0.7372962489252537	0.7742252319983589	0.16147045055090922
0.5920242189955074	1.0615175737706632	0.7368860997854282	0.7751371253366969	0.16122159345467552
0.5926733683584411	1.0616196187111127	0.7364762696638066	0.7760492702752622	0.1609705977347938
0.5933225177213747	1.0617215395469328	0.7360667647892923	0.776961667046038	0.16071745841909807
0.5939716670843084	1.0618233348071826	0.7356575914220475	0.7778743158767248	0.16046217056252696
0.5946208164472421	1.061925003015776	0.7352487558534998	0.7787872169906945	0.16020472924770865
0.5952699658101758	1.0620265426914954	0.7348402644063453	0.779700370606943	0.1599451295855509
0.5959191151731094	1.062127952348004	0.73443212343455	0.7806137769400443	0.15968336671583616
0.5962331162551012	1.0621769582764486	0.7342348285707616	0.781055692934511	0.15955597128635893
0.5965682645360431	1.0622292304938596	0.7340243393233474	0.7815274362001032	0.15941943580782192
0.5972174138989768	1.0623303756325289	0.7336169184892347	0.7824413485927086	0.15915333206084617
0.5978665632619105	1.0624313862624017	0.7332098673799652	0.7833555143188861	0.15888505070493783
0.598515712624844	1.0625322608768073	0.7328031924745386	0.78426993357505	0.15861458700143244
0.5991648619877777	1.0626329979640283	0.7323969002831884	0.7851846065529566	0.15834193624359297
0.5998140113507114	1.0627335960073188	0.7319909973473658	0.7860995334396558	0.1580670937572356
0.6004631607136451	1.0628340534849197	0.7315854902397225	0.787014714417443	0.15779005490136075
0.6011123100765787	1.0629343688700774	0.7311803855640879	0.7879301496638111	0.1575108150687889
0.6017614594395124	1.0630345406310608	0.7307756899554458	0.7888458393514026	0.15722936968680185
0.6024106088024461	1.0631345672311803	0.7303714100799067	0.7897617836479598	0.15694571421778866
0.6030597581653798	1.0632344471288067	0.7299675526346775	0.7906779827162775	0.1566598441598969
0.6037089075283134	1.063334178777391	0.729564124348028	0.7915944367141532	0.15637175504768872
0.6043580568912471	1.0634337606254844	0.7291611319792547	0.7925111457943383	0.15608144245280192
0.6050072062541808	1.0635331911167598	0.7287585823186404	0.7934281101044891	0.15578890198461623
0.6056563556171145	1.0636324686900325	0.7283564821874121	0.7943453297871171	0.15549412929092413
0.6063055049800481	1.0637315917792827	0.7279548384376938	0.7952628049795398	0.1551971200586069
0.6069546543429818	1.063830558813678	0.727553657952458	0.7961805358138309	0.15489787001431557
0.6076038037059155	1.0639293682175972	0.727152947645472	0.7970985224167701	0.15459637492515652
0.6082529530688492	1.0640280184106532	0.7267527144612423	0.7980167649097942	0.1542926305993822
0.6089021024317828	1.0641265078077184	0.7263529653749548	0.7989352634089459	0.15398663288708642
0.6095512517947165	1.06422483481895	0.7259537073924112	0.7998540180248241	0.1536783776809046
0.6102004011576502	1.0643229978498145	0.7255549475499631	0.8007730288625337	0.15336786091671864
0.6108495505205839	1.0644209953011161	0.7251566929144414	0.8016922960216344	0.1530550785743668
0.6114986998835175	1.064518825569022	0.7247589505830827	0.8026118195960911	0.1527400266783577
0.6118127009655092	1.0645660867347182	0.724566743954292	0.8030566958622593	0.15258681683356673
0.6121478492464512	1.0646164870450916	0.7243617276834515	0.8035315996742226	0.15242270129858973
0.6127969986093849	1.0647139781163037	0.7239650313733599	0.8044516363386508	0.15210309855107423
0.6134461479723186	1.0648112971650865	0.7235688688407816	0.8053719296662498	0.15178121459866406
0.6140952973352521	1.0649084425693471	0.7231732473037648	0.8062924797280951	0.15145704565178605
0.6147444466981858	1.065005412702502	0.7227781740103381	0.8072132865894123	0.15113058796917828
0.6153935960611195	1.0651022059335076	0.7223836562384156	0.8081343503095255	0.1508018378586317
0.6160427454240532	1.065198820626893	0.7219897012956964	0.809055670941807	0.15047079167773614
0.6166918947869868	1.0652952551427923	0.72159631651956	0.8099772485336246	0.15013744583463065
0.6173410441499205	1.0653915078369771	0.7212035092769588	0.8108990831262914	0.14980179678875827
0.6179901935128542	1.0654875770608911	0.7208112869643055	0.8118211747550135	0.14946384105162464
0.6186393428757878	1.0655834611616848	0.7204196570073576	0.8127435234488384	0.1491235751875614
0.6192884922387215	1.0656791584822503	0.7200286268610963	0.8136661292306036	0.14878099581449308
0.6199376416016552	1.0657746673612578	0.7196382040096024	0.8145889921168847	0.14843609960470866
0.6205867909645889	1.0658699861331924	0.7192483959659283	0.8155121121179443	0.1480888832856365
0.6212359403275225	1.0659651131283914	0.7188592102719638	0.8164354892376787	0.14773934364062377
0.6218850896904562	1.066060046673083	0.7184706544982999	0.8173591234735678	0.1473874775097196
0.6225342390533899	1.0661547850894246	0.7180827362440872	0.8182830148166217	0.14703328179046166
0.6231833884163236	1.0662493266955437	0.7176954631368896	0.81920716325133	0.14667675343866712
0.6238325377792572	1.0663436698055768	0.7173088428325345	0.8201315687556091	0.14631788946922689
0.6244816871421909	1.0664378127297127	0.7169228830149578	0.8210562313007504	0.14595668695690336
0.6251308365051246	1.0665317537742325	0.7165375913960446	0.8219811508513689	0.14559314303713206
0.6257799858680583	1.0666254912415538	0.7161529757154659	0.8229063273653503	0.14522725490682636
0.6264291352309919	1.0667190234302741	0.7157690437405096	0.8238317607937999	0.14485901982518598
0.6270782845939256	1.0668123486352148	0.7153858032659086	0.8247574510809902	0.1444884351145082
0.6273922856759173	1.0668574163376392	0.7152006758635192	0.8252053103720028	0.14430833505841034
0.6277274339568593	1.066905465147466	0.7150032621136617	0.8256833981643092	0.1441154981610029
0.628376583319793	1.0669983712544338	0.7146214281328527	0.8266096019742086	0.1437402064156102
0.6290257326827265	1.0670910652398855	0.7142403091994626	0.8275360624341516	0.1433625573948216
0.6296748820456602	1.067183545383998	0.7138599132161779	0.8284627794605613	0.1429825486815036
0.6303240314085939	1.0672758099634057	0.7134802481121945	0.8293897529627692	0.14260017792572446
0.6309731807715276	1.0673678572512504	0.713101321843015	0.830316982842963	0.14221544284558368
0.6316223301344612	1.06745968551723	0.7127231423902439	0.8312444689961354	0.14182834122804408
0.6322714794973949	1.0675512930276505	0.7123457177613752	0.8321722113100322	0.14143887092976642
0.6329206288603286	1.0676426780454766	0.7119690559895762	0.833100209665101	0.1410470298779465
0.6335697782232623	1.0677338388303845	0.7115931651334667	0.8340284639344401	0.14065281607115473
0.6342189275861959	1.0678247736388156	0.7112180532768922	0.8349569739837461	0.14025622758017772
0.6348680769491296	1.0679154807240292	0.7108437285286932	0.8358857396712642	0.13985726254886216
0.6355172263120633	1.0680059583361594	0.7104701990224673	0.836814760847736	0.13945591919496073
0.636166375674997	1.0680962047222684	0.7100974729163292	0.8377440373563486	0.13905219581097983
0.6368155250379306	1.0681862181264055	0.7097255583926626	0.8386735690326846	0.13864609076502923
0.6374646744008643	1.0682759967896622	0.7093544636578686	0.8396033557046704	0.13823760250167333
0.638113823763798	1.0683655389502325	0.7089841969421083	0.8405333971925261	0.1378267295427839
0.6387629731267317	1.0684548428434704	0.7086147664990403	0.8414636933087147	0.13741347048839442
0.6394121224896653	1.0685439067019509	0.7082461806055523	0.8423942438578927	0.13699782401755561
0.640061271852599	1.0686327287555304	0.7078784475614884	0.8433250486368591	0.1365797888891923
0.6407104212155327	1.068721307231408	0.7075115756893697	0.8442561074345055	0.13615936394296105
0.6413595705784664	1.0688096403541887	0.7071455733341109	0.8451874200317674	0.13573654810010902
0.6420087199414	1.0688977263459465	0.7067804488627302	0.8461189862015731	0.13531134036433345
0.6426578693043337	1.0689855634262886	0.7064162106640545	0.847050805708796	0.13488373982264187
0.6429718703863254	1.0690279613916467	0.7062403449510557	0.8475016284574644	0.13467604558299962
0.6433070186672674	1.0690731498124206	0.706052867148419	0.8479828783102039	0.13445374564621262
0.6439561680302011	1.0691604837192121	0.7056904267473606	0.8489152037544117	0.13402135709125612
0.6446053173931346	1.0692475633592644	0.7053288979133068	0.8498477817818312	0.133586573499876
0.6452544667560683	1.0693343869429774	0.7049682891192584	0.850780612124624	0.13314939430093034
0.645903616119002	1.069420952678619	0.7046086088584661	0.8517136945066521	0.13270981901089318
0.6465527654819357	1.0695072587723937	0.7042498656441029	0.8526470286434313	0.13226784723471538
0.6472019148448693	1.0695933034285139	0.7038920680089292	0.8535806142420826	0.13182347866668528
0.647851064207803	1.06967908484927	0.7035352245049534	0.8545144510012851	0.13137671309128887
0.6485002135707367	1.0697646012351043	0.7031793437030863	0.8554485386112289	0.1309275503840692
0.6491493629336704	1.069849850784682	0.7028244341927895	0.8563828767535688	0.1304759905124848
0.649798512296604	1.0699348316949666	0.702470504581719	0.8573174651013772	0.13002203353676745
0.6504476616595377	1.0700195421612937	0.7021175634953618	0.8582523033190982	0.1295656796107783
0.6510968110224714	1.0701039803774477	0.7017656195766677	0.859187391062502	0.12910692898286297
0.6517459603854051	1.0701881445357373	0.701414681485675	0.8601227279786392	0.1286457819967049
0.6523951097483387	1.0702720328270736	0.7010647578991298	0.8610583137057959	0.12818223909217716
0.6530442591112724	1.0703556434410486	0.7007158575101007	0.8619941478734489	0.12771630080619223
0.6536934084742061	1.0704389745660132	0.700367989027586	0.862930230102221	0.12724796777354985
0.6543425578371398	1.0705220243891593	0.7000211611761169	0.8638665600038378	0.12677724072778254
0.6549917072000734	1.0706047910965986	0.6996753826953533	0.8648031371810833	0.1263041205019987
0.6556408565630071	1.0706872728734462	0.6993306623396746	0.8657399612277571	0.1258286080297232
0.6562900059259408	1.0707694679039024	0.6989870088777635	0.8666770317286315	0.12535070434573486
0.6569391552888744	1.0708513743713368	0.6986444310921862	0.8676143482594098	0.1248704105869015
0.6575883046518081	1.0709329904583722	0.6983029377789635	0.8685519103866832	0.12438772799301118
0.6582374540147418	1.071014314346971	0.6979625377471389	0.8694897176678905	0.12390265790760052
0.6585514550967335	1.0710535462618687	0.6977982772385707	0.8699434337738352	0.12366716756528061
0.6588866033776755	1.0710953442185205	0.697623239818339	0.8704277696512763	0.1234152017787792
0.659535752740609	1.0711760782539206	0.6972850528263282	0.8713660658758514	0.1229253611600508
0.6601849021035427	1.0712565146336714	0.6969479856165587	0.8723046058713515	0.12243313771112965
0.6608340514664764	1.0713366515379625	0.6966120470457127	0.8732433891581991	0.12193853319875342
0.6614832008294101	1.0714164871467629	0.6962772459812401	0.8741824152474632	0.12144154949749145
0.6621323501923437	1.0714960196399104	0.6959435913008896	0.8751216836408219	0.12094218859054838
0.6627814995552774	1.071575247197205	0.6956110918922344	0.8760611938305234	0.12044045257056309
0.6634306489182111	1.0716541679985	0.695279756652191	0.8770009452993496	0.11993634364040251
0.6640797982811448	1.0717327802237953	0.6949495944865334	0.8779409375205781	0.11942986411395026
0.6647289476440784	1.0718110820533313	0.6946206143094004	0.878881169957947	0.11892101641688992
0.6653780970070121	1.0718890716676848	0.6942928250427971	0.8798216420656184	0.11840980308748247
0.6660272463699458	1.0719667472478633	0.6939662356160915	0.8807623532881435	0.11789622677733809
0.6666763957328795	1.072044106975403	0.6936408549655035	0.881703303060428	0.1173802902521816
0.6673255450958131	1.0721211490324654	0.6933166920335896	0.8826444908076982	0.11686199639261179
0.6679746944587468	1.0721978716019354	0.692993755768721	0.8835859159454681	0.1163413481948541
0.6686238438216805	1.0722742728675212	0.6926720551245561	0.8845275778795055	0.11581834877150661
0.6692729931846142	1.0723503510138532	0.692351599059507	0.8854694760058015	0.11529300135227893
0.6699221425475478	1.0724261042265861	0.6920323965362004	0.886411609710538	0.11476530928472396
0.6705712919104815	1.0725015306924988	0.6917144565209328	0.8873539783700576	0.11423527603496211
0.6712204412734152	1.0725766285995975	0.6913977879831191	0.888296581350833	0.11370290518839798
0.6718695906363489	1.0726513961372193	0.6910823998947376	0.8892394180094386	0.11316820045042891
0.6725187399992825	1.0727258314961354	0.6907683012297665	0.8901824876925207	0.11263116564714558
0.6731678893622162	1.0727999328686564	0.6904555009636167	0.8911257897367708	0.11209180472602408
0.6738170387251499	1.0728736984487368	0.6901440080725586	0.8920693234688972	0.11155012175660946
0.6741310398071416	1.0729092586827755	0.6899938071563203	0.8925258046246466	0.11128727140364879
0.6744661880880836	1.0729471264320827	0.6898338315331427	0.8930130882055999	0.11100612093119032
0.6751153374510172	1.0730202150162576	0.6895249803216155	0.8939570832535436	0.11045980656546438
0.6757644868139508	1.0730929624007906	0.6892174634133289	0.8949013079093338	0.10991118309919468
0.6764136361768845	1.0731653667872851	0.6889112897821448	0.895845761459492	0.10936025509685615
0.6770627855398182	1.0732374263795281	0.6886064683998344	0.8967904431804329	0.1088070272482725
0.6777119349027518	1.0733091393835996	0.6883030082354712	0.8977353523384415	0.10825150436924284
0.6783610842656855	1.073380504007984	0.6880009182548193	0.8986804881896512	0.10769369140215819
0.6790102336286192	1.073451518463681	0.6877002074197168	0.8996258499800234	0.10713359341660733
0.6796593829915529	1.0735221809643183	0.6874008846874523	0.900571436945327	0.10657121560997188
0.6803085323544865	1.0735924897262639	0.6871029590101384	0.9015172483111198	0.10600656330801031
0.6809576817174202	1.07366244296874	0.6868064393340777	0.902463283292729	0.10543964196543079
0.6816068310803539	1.0737320389139369	0.686511334599126	0.9034095410952346	0.10487045716645237
0.6822559804432876	1.0738012757871278	0.6862176537380485	0.904356020913453	0.10429901462535439
0.6829051298062212	1.0738701518167848	0.6859254056758716	0.9053027219319203	0.10372532018701407
0.6835542791691549	1.0739386652346945	0.6856345993292305	0.9062496433248783	0.10314937982743155
0.6842034285320886	1.0740068142760753	0.685345243605711	0.9071967842562605	0.10257119965424266
0.6848525778950223	1.0740745971796937	0.6850573474031866	0.9081441438796786	0.1019907859072188
0.6855017272579559	1.0741420121879839	0.684770919609151	0.9090917213384112	0.10140814495875389
0.6861508766208896	1.0742090575471654	0.6844859691000462	0.9100395157653921	0.10082328331433804
0.6868000259838233	1.074275731507362	0.6842025047405854	0.9109875262832008	0.10023620761301777
0.687449175346757	1.0743420323227226	0.6839205353830715	0.9119357520040527	0.09964692462784248
0.6880983247096906	1.0744079582515402	0.6836400698667112	0.9128841920297915	0.09905544126629696
0.6887474740726243	1.0744735075563738	0.6833611170169251	0.9138328454518817	0.09846176457071965
0.689396623435558	1.074538678504169	0.6830836856446523	0.9147817113514024	0.0978659017187065
0.6897106245175497	1.0745700661631437	0.6829500374567378	0.9152407647717835	0.09757689361835443
0.6900457727984917	1.074603469366381	0.682807784545652	0.9157307887990427	0.09726786002350014
0.6906949221614253	1.0746678784190955	0.6825334224998004	0.9166800768550967	0.09666764693436407
0.691344071524359	1.0747319039431529	0.6822606082703829	0.9176295745694611	0.09606527003694165
0.6919932208872926	1.0747955442242714	0.6819893506033836	0.9185792809816331	0.09546073705359985
0.6926423702502262	1.07485879755317	0.6817196582267697	0.9195291951207091	0.0948540558437571
0.6932915196131599	1.074921662225694	0.6814515398497728	0.9204793160053848	0.09424523440419555
0.6939406689760936	1.0749841365429391	0.6811850041621657	0.9214296426439569	0.09363428086935695
0.6945898183390273	1.0750462188113765	0.6809200598335362	0.9223801740343246	0.0930212035116224
0.6952389677019609	1.0751079073429783	0.6806567155125577	0.9233309091639936	0.09240601074157542
0.6958881170648946	1.0751692004553441	0.6803949798262547	0.9242818470100801	0.09178871110824825
0.6965372664278283	1.0752300964718264	0.680134861379267	0.9252329865393165	0.09116931329935118
0.697186415790762	1.0752905937216581	0.679876368753109	0.9261843267080582	0.09054782614148452
0.6978355651536956	1.075350690540079	0.6796195105054268	0.9271358664622912	0.08992425860033323
0.6984847145166293	1.0754103852684624	0.6793642951692517	0.9280876047376412	0.08929861978084387
0.699133863879563	1.0754696762544447	0.6791107312522512	0.9290395404593838	0.08867091892738348
0.6997830132424967	1.0755285618520507	0.6788588272359767	0.9299916725424554	0.0880411654238806
0.7004321626054303	1.0755870404218242	0.6786085915751091	0.9309439998914663	0.0874093687939478
0.701081311968364	1.0756451103309543	0.6783600326967006	0.9318965214007132	0.08677553870098571
0.7017304613312977	1.0757027699534059	0.6781131589994159	0.9328492359541953	0.0861396849482684
0.7023796106942314	1.0757600176700461	0.6778679788527688	0.9338021424256294	0.08550181747900971
0.703028760057165	1.0758168518687765	0.6776245005963581	0.9347552396784673	0.08486194637641058
0.7036779094200987	1.075873270944659	0.6773827325391011	0.9357085265659141	0.08422008186368686
0.7043270587830324	1.0759292733000474	0.6771426829584641	0.9366620019309481	0.08357623430407789
0.7049762081459661	1.0759848573447164	0.6769043600996929	0.9376156646063412	0.0829304142008351
0.7052902092279578	1.0760115934134367	0.6767897026318096	0.9380770291781153	0.08261731884104934
0.7056253575088997	1.0760400214959902	0.6766677721750392	0.9385695134146811	0.08228263219719088
0.7062745068718334	1.0760947641788738	0.6764329273629868	0.9395235471683946	0.08163289907630729
0.706923656234767	1.0761490838261811	0.6761998338074766	0.9404777646697724	0.08098122576120462
0.7075728055977007	1.076202978878666	0.675968499617129	0.9414321647109939	0.08032762331466943
0.7082219549606343	1.0762564477851515	0.6757389328644656	0.9423867460741553	0.0796721029391421
0.708871104323568	1.0763094890026597	0.6755111415851301	0.9433415075312972	0.07901467597658356
0.7095202536865017	1.076362100996542	0.6752851337771079	0.9442964478444342	0.07835535390832105
0.7101694030494354	1.0764142822406089	0.6750609173999443	0.9452515657655859	0.07769414835487304
0.710818552412369	1.0764660312172585	0.6748385003739638	0.9462068600368085	0.07703107107575262
0.7114677017753027	1.0765173464176079	0.6746178905794861	0.9471623293902288	0.07636613396924982
0.7121168511382364	1.076568226341622	0.674399095856044	0.9481179725480778	0.0756993490721922
0.7127660005011701	1.0766186694982436	0.6741821240016003	0.9490737882227277	0.07503072855968387
0.7134151498641037	1.076668674405521	0.6739669827717637	0.9500297751167283	0.07436028474482285
0.7140642992270374	1.076718239590739	0.6737536798790061	0.9509859319228455	0.07368803007839635
0.7147134485899711	1.076767363590548	0.6735422229918794	0.9519422573241014	0.0730139771485541
0.7153625979529048	1.0768160449510908	0.6733326197342316	0.9528987499938151	0.07233813868045959
0.7160117473158384	1.0768642822281334	0.6731248776844259	0.953855408595645	0.07166052753591898
0.7166608966787721	1.0769120739871918	0.6729190043745572	0.9548122317836325	0.07098115671298776
0.7173100460417058	1.076959418803661	0.6727150072896725	0.955769218202247	0.0703000393455548
0.7179591954046395	1.0770063152629423	0.6725128938669896	0.9567263664864321	0.06961718870290405
0.7186083447675731	1.0770527619605708	0.6723126714951185	0.9576836752616528	0.06893261818925338
0.7192574941305068	1.077098757502342	0.6721143475132835	0.958641143143945	0.06824634134327097
0.7199066434934405	1.0771443005044399	0.6719179292105463	0.9595987687399652	0.06755837183756865
0.7205557928563742	1.0771893895935614	0.6717234238250315	0.9605565506470419	0.06686872347817253
0.7208697939383659	1.0772110364200402	0.6716300278886718	0.9610198965453614	0.06653453425047831
0.7212049422193078	1.077234023407044	0.6715308385431531	0.9615144874532288	0.06617741020397075
0.7218540915822415	1.0772782005929904	0.6713401804988433	0.9624725777373583	0.06548444608613804
0.7225032409451752	1.0773219198103934	0.6711514567727824	0.9634308200690974	0.06478984532753748
0.7231523903081089	1.0773651797292607	0.6709646743916327	0.9643892130090042	0.06409362226209908
0.7238015396710424	1.0774079790307394	0.6707798403272724	0.9653477551085855	0.06339579135417518
0.7244506890339761	1.0774503164072382	0.6705969614960345	0.9663064449103568	0.06269636719787289
0.7250998383969098	1.0774921905625516	0.6704160447579459	0.9672652809479024	0.06199536451636317
0.7257489877598435	1.0775336002119822	0.6702370969159717	0.9682242617459375	0.06129279816116687
0.7263981371227771	1.0775745440824611	0.6700601247152601	0.969183385820371	0.06058868311141746
0.7270472864857108	1.077615020912671	0.6698851348423931	0.9701426516783707	0.0598830344731007
0.7276964358486445	1.0776550294531648	0.6697121339246379	0.9711020578184283	0.05917586747827096
0.7283455852115781	1.077694568466487	0.6695411285292039	0.9720616027304271	0.05846719748424447
0.7289947345745118	1.0777336367272914	0.6693721251625021	0.9730212848957098	0.057757039972769375
0.7296438839374455	1.0777722330224608	0.6692051302694092	0.9739811027871486	0.057045410549172636
0.7302930333003792	1.0778103561512231	0.6690401502325346	0.9749410548692156	0.05633232494148383
0.7309421826633128	1.07784800492527	0.6688771913714927	0.9759011395980552	0.055617798999535895
0.7315913320262465	1.0778851781688714	0.6687162599421791	0.9768613554215579	0.054901848694042826
0.7322404813891802	1.0779218747189911	0.668557362136051	0.9778217007794343	0.05418449011565446
0.7328896307521139	1.0779580934254023	0.6684005040794129	0.9787821741032915	0.05346573947398827
0.7335387801150475	1.077993833150799	0.6682456918327063	0.9797427738167099	0.05274561309663844
0.7341879294779812	1.0780290927709109	0.6680929313898054	0.9807034983353223	0.05202412742816206
0.7348370788409149	1.0780638711746133	0.6679422286773171	0.9816643460668926	0.05130129902904275
0.7354862282038486	1.0780981672640388	0.667793589553887	0.9826253154113974	0.05057714457463163
0.7361353775667822	1.078131979954687	0.6676470198095105	0.983586404761108	0.04985168085406588
0.736449378648774	1.0781481617620543	0.6675768666098382	0.9840513374191817	0.0495003008258492
0.7367845269297159	1.078165308175533	0.6675025251648493	0.9845476125006736	0.04912492476916483
0.7374336762926496	1.0781981508691352	0.6673601112705551	0.9855089370072054	0.04839689333330391
0.7380828256555833	1.0782305069917426	0.6672197837065972	0.9864703766503633	0.04766760367026635
0.7387319750185168	1.0782623755134002	0.667081547981598	0.9874319297924415	0.046937073013072976
0.7393811243814505	1.0782937554180532	0.6669454095321746	0.988393594788458	0.04620531870279004
0.7400302737443842	1.0783246457036513	0.6668113737222854	0.9893553699862423	0.045472358187315425
0.7406794231073179	1.0783550453822501	0.6666794458425855	0.990317253726527	0.0447382090201432
0.7413285724702515	1.0783849534801135	0.6665496311097877	0.9912792443430387	0.044002888859106824
0.7419777218331852	1.0784143690378127	0.66642193466603	0.9922413401625908	0.04326641546510108
0.7426268711961189	1.0784432911103259	0.6662963615782516	0.9932035395051774	0.04252880670078295
0.7432760205590526	1.0784717187671355	0.6661729168375755	0.9941658406840679	0.04179008052925163
0.7439251699219862	1.0784996510923244	0.6660516053586982	0.9951282420059031	0.04105025501270785
0.7445743192849199	1.0785270871846713	0.6659324319792872	0.9960907417707926	0.04030934831109267
0.7452234686478536	1.0785540261577449	0.6658154014593871	0.9970533382724123	0.03956737868070605
0.7458726180107873	1.078580467139996	0.665700518480832	0.9980160297981041	0.03882436447280532
0.7465217673737209	1.0786064092748486	0.6655877876466679	0.9989788146289761	0.038080324132183825
0.7471709167366546	1.078631851720791	0.6654772134805813	0.9999416910400037	0.03733527619572991
0.7478200660995883	1.0786567936514622	0.6653688004263377	1.0009046573001321	0.036589239290966566
0.748469215462522	1.0786812342557408	0.6652625528472284	1.0018677116723795	0.03584223213457192
0.7491183648254556	1.0787051727378305	0.6651584750255244	1.002830852413941	0.035094273530880835
0.7497675141883893	1.078728608317343	0.6650565711619416	1.0037940777762953	0.034345382370367904
0.750416663551323	1.0787515402293828	0.6649568453751131	1.0047573860053087	0.03359557762811205
0.7510658129142567	1.0787739677246273	0.6648593017010712	1.0057207753413444	0.03284487836224304
0.7517149622771903	1.0787958900694068	0.6647639440927382	1.0066842440193697	0.0320933037123702
0.752028963359182	1.078806312677802	0.6647186041205909	1.0071503129482762	0.031729449910507024
0.752364111640124	1.0788173065457833	0.6646707764194273	1.0076477902690648	0.03134087289799358
0.7530132610030577	1.0788382164516273	0.6645798024663526	1.008611412314933	0.03058760521689791
0.7536624103659914	1.0788586191006924	0.6644910259341484	1.0095751083764122	0.029833520043529602
0.7543115597289249	1.07887851382269	0.6644044504383988	1.0105388766679853	0.02907863682735713
0.7549607090918586	1.078897899963361	0.6643200795091765	1.0115027153992933	0.02832297509121508
0.7556098584547923	1.0789167768845465	0.6642379165905926	1.0124666227752492	0.027566554429632226
0.756259007817726	1.0789351439642563	0.6641579650403555	1.013430596996152	0.026809394507143904
0.7569081571806596	1.078953000596737	0.6640802281293404	1.0143946362578002	0.026051515056589064
0.7575573065435933	1.078970346192537	0.6640047090411695	1.0153587387516103	0.025292935877392324
0.758206455906527	1.0789871801785715	0.6639314108718024	1.0163229026647305	0.024533676833831324
0.7588556052694607	1.079003501998183	0.6638603366291366	1.01728712618016	0.02377375785328983
0.7595047546323943	1.0790193111112036	0.6637914892326198	1.0182514074768656	0.02301319892449682
0.760153903995328	1.0790346069940142	0.6637248715128717	1.0192157447299015	0.02225202009575202
0.7608030533582617	1.0790493891395996	0.6636604862113183	1.0201801361105278	0.021490241473138185
0.7614522027211954	1.0790636570576064	0.6635983359798351	1.0211445797863312	0.020727883218720534
0.762101352084129	1.079077410274395	0.6635384233804035	1.0221090739213445	0.019964965548733702
0.7627505014470627	1.0790906483330927	0.6634807508847771	1.0230736166761696	0.01920150873175659
0.7633996508099964	1.079103370793643	0.6634253208741596	1.024038206208098	0.018437533086875506
0.76404880017293	1.079115577232855	0.6633721356388946	1.0250028406712337	0.017673058981835986
0.7646979495358637	1.0791272672444485	0.6633211973781658	1.0259675182166164	0.01690810683118369
0.7653470988987974	1.0791384404391007	0.6632725081997098	1.0269322369923453	0.016142697094394774
0.7659962482617311	1.0791490964444879	0.66322607011954	1.0278969951437018	0.015376850273996136
0.7666453976246647	1.0791592349053265	0.6631818850616826	1.0288617908132764	0.014610586913675972
0.7672945469875984	1.0791688554834133	0.6631399548579234	1.0298266221410914	0.013843927596385015
0.7676085480695901	1.0791733231334035	0.6631204823933898	1.0302933344963847	0.01347294962323651
0.7679436963505321	1.079177957857662	0.663100281247568	1.0307914872647284	0.013076892942428912
0.7685928457134658	1.079186541724139	0.6630628658772125	1.0317563843194526	0.012309503607552131
0.7692419950763993	1.0791946067960978	0.6630277103005273	1.0327213114383402	0.011541780281013839
0.769891144439333	1.0792021528040099	0.6629948159780518	1.0336862667524052	0.01077374368365617
0.7705402938022667	1.079209179495595	0.6629641842770024	1.0346512483907253	0.01000541456596533
0.7711894431652004	1.079215686635849	0.662935816471092	1.0356162544805716	0.009236813706125944
0.771838592528134	1.079221674007071	0.6629097137403618	1.0365812831475336	0.008467961908069104
0.7724877418910677	1.079227141408886	0.6628858771710251	1.0375463325156498	0.007698879999514557
0.7731368912540014	1.0792320886582687	0.6628643077553241	1.0385114007075344	0.006929588830007465
0.7737860406169351	1.0792365155895622	0.6628450063913988	1.039476485844507	0.006160109268950179
0.7744351899798687	1.0792404220544987	0.6628279738831674	1.04044158604672	0.005390462203629488
0.7750843393428024	1.0792438079222137	0.6628132109402206	1.0414066994332898	0.004620668537239776
0.7757334887057361	1.0792466730792623	0.6628007181777272	1.042371824122424	0.0038507491869025443
0.7763826380686698	1.0792490174296312	0.662790496116353	1.043336958231552	0.0030807250816827524
0.7770317874316034	1.079250840894749	0.6627825451821909	1.0443020998774541	0.002310617160602417
0.7776809367945371	1.0792521434134963	0.6627768657067057	1.0452672471763915	0.0015404463706519408
0.7783300861574708	1.0792529249422107	0.6627734579266891	1.0462323982442356	0.0007702336647996127
0.7789792355204045	1.0792531854546934	0.6627723219842286	1.0471975511965979	-2.6004987066075544e-16
0.7796283848833381	1.0792529249422107	0.6627734579266891	1.04816270414896	-0.0007702336648001329
0.7802775342462718	1.0792521434134963	0.6627768657067057	1.049127855216804	-0.001540446370652461
0.7809266836092055	1.079250840894749	0.6627825451821909	1.0500930025157413	-0.0023106171606029373
0.7815758329721392	1.0792490174296312	0.662790496116353	1.0510581441616436	-0.0030807250816832724
0.7822249823350728	1.0792466730792623	0.6628007181777272	1.0520232782707717	-0.0038507491869030643
0.7828741316980065	1.0792438079222137	0.6628132109402206	1.052988402959906	-0.004620668537240295
0.7831881327799982	1.0792422351518578	0.6628200685114629	1.053455241035303	-0.004993043655093511
0.7835232810609402	1.0792404220544987	0.6628279738831674	1.0539535163464755	-0.005390462203630007
0.7841724304238739	1.0792365155895622	0.6628450063913989	1.0549186165486888	-0.006160109268950699
0.7848215797868074	1.0792320886582687	0.6628643077553241	1.055883701685661	-0.006929588830007985
0.7854707291497411	1.079227141408886	0.6628858771710251	1.0568487698775457	-0.007698879999515076
0.7861198785126748	1.079221674007071	0.6629097137403618	1.0578138192456619	-0.008467961908069623
0.7867690278756085	1.079215686635849	0.662935816471092	1.058778847912624	-0.009236813706126463
0.7874181772385421	1.079209179495595	0.6629641842770024	1.0597438540024702	-0.01000541456596585
0.7880673266014758	1.0792021528040099	0.6629948159780518	1.0607088356407905	-0.010773743683656689
0.7887164759644095	1.0791946067960978	0.6630277103005273	1.0616737909548555	-0.011541780281014357
0.7893656253273432	1.079186541724139	0.6630628658772126	1.062638718073743	-0.01230950360755265
0.7900147746902768	1.079177957857662	0.663100281247568	1.0636036151284671	-0.013076892942429431
0.7906639240532105	1.0791688554834133	0.6631399548579234	1.064568480252104	-0.013843927596385534
0.7913130734161442	1.0791592349053265	0.6631818850616826	1.0655333115799193	-0.01461058691367649
0.7919622227790779	1.0791490964444879	0.6632260701195402	1.0664981072494937	-0.015376850273996654
0.7926113721420115	1.0791384404391007	0.6632725081997098	1.0674628654008504	-0.01614269709439529
0.7932605215049452	1.0791272672444485	0.6633211973781659	1.0684275841765791	-0.01690810683118421
0.7939096708678789	1.079115577232855	0.6633721356388946	1.069392261721962	-0.017673058981836503
0.7945588202308126	1.079103370793643	0.6634253208741597	1.0703568961850978	-0.018437533086876023
0.7952079695937462	1.0790906483330927	0.6634807508847771	1.0713214857170261	-0.019201508731757105
0.7958571189566799	1.079077410274395	0.6635384233804036	1.0722860284718512	-0.01996496554873422
0.7965062683196136	1.0790636570576064	0.6635983359798352	1.0732505226068645	-0.02072788321872105
0.7971554176825473	1.0790493891395996	0.6636604862113183	1.0742149662826677	-0.021490241473138702
0.7978045670454809	1.0790346069940142	0.6637248715128719	1.075179357663294	-0.02225202009575254
0.7984537164084146	1.0790193111112036	0.6637914892326198	1.0761436949163299	-0.02301319892449734
0.7987677174904063	1.0790117281134728	0.6638245132763826	1.0766101360725582	-0.023381168751436875
0.7991028657713483	1.079003501998183	0.6638603366291366	1.0771079762130356	-0.023773757853290348
0.799752015134282	1.0789871801785715	0.6639314108718024	1.078072199728465	-0.02453367683383184
0.8004011644972155	1.078970346192537	0.6640047090411696	1.0790363636415852	-0.025292935877392838
0.8010503138601492	1.078953000596737	0.6640802281293404	1.0800004661353952	-0.02605151505658958
0.8016994632230829	1.0789351439642563	0.6641579650403555	1.0809645053970436	-0.026809394507144417
0.8023486125860165	1.0789167768845465	0.6642379165905926	1.0819284796179462	-0.027566554429632743
0.8029977619489502	1.078897899963361	0.6643200795091765	1.0828923869939024	-0.028322975091215594
0.8036469113118839	1.07887851382269	0.6644044504383988	1.0838562257252105	-0.029078636827357642
0.8042960606748176	1.0788586191006924	0.6644910259341484	1.0848199940167833	-0.029833520043530116
0.8049452100377512	1.0788382164516273	0.6645798024663526	1.0857836900782625	-0.030587605216898423
0.8055943594006849	1.0788173065457833	0.6646707764194273	1.086747312124131	-0.031340872897994095
0.8062435087636186	1.0787958900694068	0.6647639440927382	1.087710858373826	-0.032093303712370715
0.8068926581265523	1.0787739677246273	0.6648593017010712	1.088674327051851	-0.032844878362243556
0.8075418074894859	1.0787515402293828	0.6649568453751132	1.089637716387887	-0.03359557762811256
0.8081909568524196	1.078728608317343	0.6650565711619416	1.0906010246169004	-0.03434538237036842
0.8088401062153533	1.0787051727378303	0.6651584750255244	1.0915642499792544	-0.03509427353088134
0.809489255578287	1.0786812342557408	0.6652625528472284	1.0925273907208162	-0.035842232134572424
0.8101384049412206	1.0786567936514622	0.6653688004263378	1.0934904450930634	-0.03658923929096708
0.8107875543041543	1.078631851720791	0.6654772134805813	1.0944534113531919	-0.037335276195730425
0.811436703667088	1.0786064092748486	0.6655877876466679	1.0954162877642195	-0.03808032413218434
0.8120858530300217	1.078580467139996	0.6657005184808321	1.0963790725950915	-0.03882436447280583
0.8127350023929553	1.0785540261577449	0.6658154014593871	1.0973417641207834	-0.039567378680706554
0.813384151755889	1.0785270871846713	0.6659324319792873	1.098304360622403	-0.040309348311093174
0.8140333011188227	1.0784996510923244	0.6660516053586982	1.0992668603872924	-0.041050255012708356
0.8143473022008144	1.0784862018103667	0.6661100184473218	1.0997323974753968	-0.04140825333120462
0.8146824504817564	1.0784717187671355	0.6661729168375756	1.1002292617091278	-0.04179008052925214
0.81533159984469	1.0784432911103259	0.6662963615782517	1.1011915628880182	-0.042528806700783454
0.8159807492076236	1.0784143690378127	0.66642193466603	1.1021537622306048	-0.043266415465101585
0.8166298985705573	1.0783849534801135	0.6665496311097877	1.103115858050157	-0.04400288885910733
0.817279047933491	1.0783550453822501	0.6666794458425856	1.1040778486666687	-0.04473820902014371
0.8179281972964246	1.0783246457036513	0.6668113737222855	1.1050397324069534	-0.04547235818731593
0.8185773466593583	1.0782937554180532	0.6669454095321746	1.1060015076047376	-0.04620531870279054
0.819226496022292	1.0782623755134002	0.6670815479815981	1.106963172600754	-0.046937073013073476
0.8198756453852257	1.0782305069917426	0.6672197837065972	1.1079247257428324	-0.04766760367026686
0.8205247947481593	1.078198150869135	0.6673601112705552	1.10888616538599	-0.048396893333304415
0.821173944111093	1.078165308175533	0.6675025251648494	1.1098474898925221	-0.049124924769165336
0.8218230934740267	1.078131979954687	0.6676470198095105	1.1108086976320874	-0.04985168085406638
0.8224722428369604	1.0780981672640388	0.6677935895538871	1.1117697869817982	-0.05057714457463214
0.823121392199894	1.0780638711746133	0.6679422286773171	1.1127307563263031	-0.05130129902904325
0.8237705415628277	1.0780290927709109	0.6680929313898054	1.1136916040578733	-0.052024127428162564
0.8244196909257614	1.077993833150799	0.6682456918327063	1.1146523285764856	-0.05274561309663894
0.8250688402886951	1.0779580934254023	0.668400504079413	1.115612928289904	-0.05346573947398877
0.8257179896516287	1.0779218747189911	0.6685573621360511	1.1165734016137612	-0.05418449011565496
0.8263671390145624	1.0778851781688714	0.6687162599421792	1.1175337469716375	-0.054901848694043326
0.8270162883774961	1.07784800492527	0.6688771913714928	1.1184939627951405	-0.055617798999536394
0.8276654377404298	1.0778103561512231	0.6690401502325346	1.11945404752398	-0.05633232494148433
0.8283145871033634	1.0777722330224608	0.6692051302694093	1.120413999606047	-0.057045410549173135
0.8289637364662971	1.0777336367272914	0.6693721251625022	1.1213738174974857	-0.057757039972769875
0.8296128858292308	1.077694568466487	0.669541128529204	1.1223334996627685	-0.05846719748424496
0.8299268869112225	1.0776755016930148	0.6696235962363226	1.122797659907264	-0.058810176087737344
0.8302620351921645	1.0776550294531648	0.6697121339246379	1.1232930445747673	-0.05917586747827145
0.830911184555098	1.077615020912671	0.6698851348423932	1.1242524507148248	-0.0598830344731012
0.8315603339180317	1.0775745440824611	0.6700601247152602	1.1252117165728246	-0.060588683111417956
0.8322094832809654	1.0775336002119822	0.6702370969159718	1.1261708406472581	-0.06129279816116736
0.8328586326438991	1.0774921905625516	0.670416044757946	1.1271298214452932	-0.061995364516363664
0.8335077820068327	1.0774503164072382	0.6705969614960345	1.1280886574828388	-0.06269636719787339
0.8341569313697664	1.0774079790307394	0.6707798403272726	1.12904734728461	-0.06339579135417567
0.8348060807327001	1.0773651797292607	0.6709646743916328	1.1300058893841916	-0.06409362226209957
0.8354552300956338	1.0773219198103934	0.6711514567727825	1.1309642823240982	-0.06478984532753798
0.8361043794585674	1.0772782005929904	0.6713401804988434	1.1319225246558373	-0.06548444608613853
0.8367535288215011	1.077234023407044	0.6715308385431532	1.1328806149399668	-0.06617741020397123
0.8374026781844348	1.0771893895935614	0.6717234238250316	1.1338385517461538	-0.06686872347817302
0.8380518275473684	1.0771443005044399	0.6719179292105464	1.1347963336532305	-0.06755837183756913
0.8387009769103021	1.077098757502342	0.6721143475132836	1.1357539592492507	-0.06824634134327145
0.8393501262732358	1.0770527619605708	0.6723126714951186	1.1367114271315428	-0.06893261818925386
0.8399992756361695	1.0770063152629423	0.6725128938669898	1.1376687359067637	-0.06961718870290454
0.8406484249991031	1.076959418803661	0.6727150072896726	1.1386258841909485	-0.07030003934555529
0.8412975743620368	1.0769120739871918	0.6729190043745573	1.139582870609563	-0.07098115671298824
0.8419467237249705	1.0768642822281334	0.673124877684426	1.1405396937975505	-0.07166052753591946
0.8425958730879042	1.0768160449510908	0.6733326197342318	1.1414963523993804	-0.07233813868046006
0.8432450224508378	1.076767363590548	0.6735422229918795	1.1424528450690943	-0.07301397714855458
0.8438941718137715	1.076718239590739	0.6737536798790063	1.1434091704703502	-0.07368803007839683
0.8445433211767052	1.076668674405521	0.6739669827717638	1.1443653272764673	-0.07436028474482334
0.8451924705396389	1.0766186694982436	0.6741821240016004	1.145321314170468	-0.07503072855968436
0.8455064716216306	1.0765943241895835	0.6742868476988618	1.145783674767192	-0.07535437649729432
0.8458416199025725	1.076568226341622	0.6743990958560441	1.1462771298451178	-0.07569934907219268
0.8464907692655061	1.0765173464176079	0.6746178905794862	1.1472327730029668	-0.07636613396925031
0.8471399186284398	1.0764660312172583	0.6748385003739639	1.148188242356387	-0.0770310710757531
0.8477890679913735	1.0764142822406089	0.6750609173999444	1.1491435366276097	-0.07769414835487351
0.8484382173543071	1.076362100996542	0.675285133777108	1.1500986545487613	-0.07835535390832153
0.8490873667172408	1.0763094890026597	0.6755111415851303	1.1510535948618983	-0.07901467597658403
0.8497365160801745	1.0762564477851513	0.6757389328644657	1.1520083563190402	-0.07967210293914258
0.8503856654431082	1.076202978878666	0.6759684996171291	1.1529629376822017	-0.0803276233146699
0.8510348148060418	1.0761490838261811	0.6761998338074767	1.1539173377234233	-0.08098122576120509
0.8516839641689755	1.0760947641788738	0.6764329273629869	1.154871555224801	-0.08163289907630776
0.8523331135319092	1.0760400214959902	0.6766677721750393	1.1558255889785145	-0.08228263219719135
0.8529822628948429	1.0759848573447164	0.6769043600996931	1.1567794377868545	-0.08293041420083558
0.8536314122577765	1.0759292733000474	0.6771426829584644	1.1577331004622475	-0.08357623430407836
0.8542805616207102	1.075873270944659	0.6773827325391012	1.1586865758272815	-0.08422008186368733
0.8549297109836439	1.0758168518687765	0.6776245005963583	1.1596398627147284	-0.08486194637641103
0.8555788603465776	1.0757600176700461	0.677867978852769	1.1605929599675662	-0.08550181747901019
0.8562280097095112	1.0757027699534056	0.678113158999416	1.1615458664390004	-0.08613968494826887
0.8568771590724449	1.0756451103309543	0.6783600326967009	1.1624985809924824	-0.08677553870098619
0.8575263084353786	1.0755870404218242	0.6786085915751092	1.1634511025017293	-0.08740936879394827
0.8581754577983123	1.0755285618520507	0.6788588272359769	1.1644034298507402	-0.08804116542388107
0.8588246071612459	1.0754696762544445	0.6791107312522513	1.1653555619338118	-0.08867091892738395
0.8594737565241796	1.0754103852684624	0.6793642951692518	1.1663074976555543	-0.08929861978084433
0.8601229058871133	1.075350690540079	0.6796195105054269	1.1672592359309044	-0.0899242586003337
0.860772055250047	1.0752905937216581	0.6798763687531092	1.1682107756851374	-0.09054782614148497
0.8610860563320387	1.0752613803978202	0.6800012010843068	1.1686709749546875	-0.09084870702266674
0.8614212046129806	1.0752300964718264	0.6801348613792672	1.169162115853879	-0.09116931329935164
0.8620703539759142	1.0751692004553441	0.6803949798262549	1.1701132553831155	-0.09178871110824871
0.862719503338848	1.0751079073429783	0.6806567155125578	1.1710641932292019	-0.09240601074157588
0.8633686527017816	1.0750462188113765	0.6809200598335363	1.172014928358871	-0.09302120351162285
0.8640178020647152	1.0749841365429391	0.6811850041621658	1.1729654597492387	-0.0936342808693574
0.8646669514276489	1.074921662225694	0.6814515398497729	1.173915786387811	-0.09424523440419601
0.8653161007905826	1.07485879755317	0.6817196582267698	1.1748659072724865	-0.09485405584375756
0.8659652501535163	1.0747955442242714	0.6819893506033837	1.1758158214115624	-0.0954607370536003
0.8666143995164499	1.0747319039431529	0.682260608270383	1.1767655278237346	-0.09606527003694211
0.8672635488793836	1.0746678784190955	0.6825334224998005	1.1777150255380988	-0.09666764693436453
0.8679126982423173	1.0746034693663808	0.6828077845456522	1.178664313594153	-0.0972678600235006
0.868561847605251	1.074538678504169	0.6830836856446525	1.1796133910417932	-0.09786590171870695
0.8692109969681846	1.0744735075563738	0.6833611170169253	1.180562256941314	-0.09846176457072009
0.8698601463311183	1.0744079582515402	0.6836400698667114	1.181510910363404	-0.09905544126629741
0.870509295694052	1.0743420323227226	0.6839205353830716	1.182459350389143	-0.09964692462784294
0.8711584450569857	1.074275731507362	0.6842025047405855	1.183407576109995	-0.10023620761301823
0.8718075944199193	1.0742090575471654	0.6844859691000464	1.1843555866278035	-0.10082328331433849
0.872456743782853	1.0741420121879839	0.6847709196091512	1.1853033810547844	-0.10140814495875433
0.8731058931457867	1.0740745971796937	0.6850573474031867	1.186250958513517	-0.10199078590721924
0.8737550425087203	1.074006814276075	0.6853452436057111	1.187198318136935	-0.1025711996542431
0.874404191871654	1.0739386652346945	0.6856345993292308	1.1881454590683171	-0.103149379827432
0.8750533412345877	1.0738701518167848	0.6859254056758718	1.1890923804612752	-0.10372532018701451
0.8757024905975214	1.0738012757871278	0.6862176537380487	1.1900390814797426	-0.10429901462535483
0.876351639960455	1.0737320389139369	0.6865113345991263	1.190985561297961	-0.1048704571664528
0.8766656410424468	1.073698419274237	0.6866539029410406	1.1914433049534014	-0.10514606073485623
0.8770007893233887	1.07366244296874	0.6868064393340779	1.1919318191004666	-0.10543964196543124
0.8776499386863224	1.0735924897262639	0.6871029590101385	1.192877854082076	-0.10600656330801074
0.878299088049256	1.0735221809643183	0.6874008846874525	1.1938236654478684	-0.1065712156099723
0.8789482374121896	1.073451518463681	0.6877002074197169	1.1947692524131723	-0.10713359341660778
0.8795973867751233	1.073380504007984	0.6880009182548196	1.1957146142035444	-0.10769369140215863
0.880246536138057	1.0733091393835996	0.6883030082354713	1.1966597500547542	-0.10825150436924327
0.8808956855009907	1.0732374263795281	0.6886064683998345	1.1976046592127627	-0.10880702724827293
0.8815448348639243	1.0731653667872851	0.688911289782145	1.1985493409337036	-0.10936025509685658
0.882193984226858	1.0730929624007906	0.689217463413329	1.1994937944838617	-0.1099111830991951
0.8828431335897917	1.0730202150162576	0.6895249803216157	1.200438019139652	-0.11045980656546481
0.8834922829527254	1.0729471264320827	0.6898338315331429	1.2013820141875957	-0.11100612093119075
0.884141432315659	1.0728736984487368	0.6901440080725587	1.2023257789242983	-0.11155012175660989
0.8847905816785927	1.0727999328686564	0.6904555009636169	1.203269312656425	-0.11209180472602451
0.8854397310415264	1.0727258314961354	0.6907683012297666	1.2042126147006749	-0.112631165647146
0.8860888804044601	1.0726513961372193	0.6910823998947379	1.205155684383757	-0.11316820045042933
0.8867380297673937	1.0725766285995975	0.6913977879831193	1.2060985210423625	-0.1137029051883984
0.8873871791303274	1.0725015306924988	0.6917144565209329	1.207041124023138	-0.11423527603496254
0.8880363284932611	1.0724261042265861	0.6920323965362006	1.2079834926826576	-0.11476530928472438
0.8886854778561948	1.0723503510138532	0.6923515990595072	1.208925626387394	-0.11529300135227935
0.8893346272191284	1.072274272867521	0.6926720551245563	1.20986752451369	-0.11581834877150704
0.8899837765820621	1.0721978716019354	0.6929937557687211	1.2108091864477275	-0.11634134819485452
0.8906329259449958	1.0721211490324654	0.6933166920335898	1.2117506115854972	-0.1168619963926122
0.8912820753079295	1.072044106975403	0.6936408549655037	1.2126917993327677	-0.11738029025218201
0.891931224670863	1.0719667472478633	0.6939662356160917	1.2136327491050523	-0.1178962267773385
0.8922452257528548	1.0719292139954881	0.6941240603280997	1.2140878118650942	-0.1181449444872626
0.8925803740337968	1.0718890716676848	0.6942928250427973	1.2145734603275773	-0.11840980308748289
0.8932295233967305	1.0718110820533313	0.6946206143094005	1.2155139324352486	-0.11892101641689033
0.8938786727596642	1.0717327802237953	0.6949495944865335	1.2164541648726175	-0.11942986411395068
0.8945278221225977	1.0716541679985	0.6952797566521911	1.217394157093846	-0.11993634364040291
0.8951769714855314	1.071575247197205	0.6956110918922345	1.218333908562672	-0.1204404525705635
0.8958261208484651	1.0714960196399104	0.6959435913008898	1.2192734187523737	-0.1209421885905488
0.8964752702113988	1.0714164871467626	0.6962772459812403	1.2202126871457324	-0.12144154949749185
0.8971244195743324	1.0713366515379625	0.6966120470457129	1.2211517132349965	-0.12193853319875383
0.8977735689372661	1.0712565146336712	0.6969479856165589	1.222090496521844	-0.12243313771113006
0.8984227183001998	1.0711760782539206	0.6972850528263285	1.2230290365173442	-0.1229253611600512
0.8990718676631335	1.0710953442185205	0.6976232398183392	1.2239673327419192	-0.1234152017787796
0.8997210170260671	1.071014314346971	0.6979625377471391	1.224905384725305	-0.12390265790760092
0.9003701663890008	1.0709329904583722	0.6983029377789637	1.2258431920065123	-0.1243877279930116
0.9010193157519345	1.0708513743713366	0.6986444310921863	1.2267807541337858	-0.1248704105869019
0.9016684651148682	1.0707694679039024	0.6989870088777638	1.227718070664564	-0.12535070434573528
0.9023176144778018	1.0706872728734462	0.6993306623396747	1.2286551411654385	-0.1258286080297236
0.9029667638407355	1.0706047910965986	0.6996753826953536	1.2295919652121123	-0.12630412050199913
0.9036159132036692	1.0705220243891593	0.7000211611761171	1.2305285423893577	-0.12677724072778296
0.9042650625666029	1.0704389745660132	0.7003679890275861	1.2314648722909745	-0.12724796777355024
0.9049142119295365	1.0703556434410486	0.7007158575101008	1.2324009545197467	-0.12771630080619262
0.9055633612924702	1.0702720328270736	0.70106475789913	1.2333367886873998	-0.12818223909217755
0.9062125106554039	1.0701881445357373	0.7014146814856752	1.2342723744145565	-0.12864578199670532
0.9068616600183376	1.0701039803774477	0.7017656195766679	1.2352077113306936	-0.12910692898286338
0.9075108093812712	1.0700195421612937	0.7021175634953619	1.2361427990740974	-0.1295656796107787
0.9078248104632629	1.0699786006090128	0.7022881612161507	1.2365950223504156	-0.12978672258936882
0.9081599587442049	1.0699348316949664	0.7024705045817192	1.2370776372918184	-0.13002203353676783
0.9088091081071386	1.0698498507846819	0.7028244341927897	1.2380122256396267	-0.13047599051248518
0.9094582574700721	1.0697646012351043	0.7031793437030865	1.2389465637819665	-0.13092755038406959
0.9101074068330058	1.06967908484927	0.7035352245049536	1.2398806513919105	-0.13137671309128926
0.9107565561959395	1.0695933034285137	0.7038920680089295	1.240814488151113	-0.13182347866668567
0.9114057055588732	1.0695072587723937	0.7042498656441031	1.2417480737497641	-0.13226784723471577
0.9120548549218068	1.069420952678619	0.7046086088584663	1.2426814078865434	-0.13270981901089357
0.9127040042847405	1.0693343869429774	0.7049682891192586	1.2436144902685717	-0.13314939430093073
0.9133531536476742	1.0692475633592642	0.705328897913307	1.2445473206113644	-0.13358657349987638
0.9140023030106079	1.069160483719212	0.7056904267473607	1.2454798986387838	-0.1340213570912565
0.9146514523735415	1.0690731498124204	0.7060528671484191	1.2464122240829916	-0.134453745646213
0.9153006017364752	1.0689855634262886	0.7064162106640547	1.2473442966843997	-0.13488373982264223
0.9159497510994089	1.0688977263459465	0.7067804488627304	1.2482761161916225	-0.13531134036433384
0.9165989004623426	1.0688096403541887	0.7071455733341111	1.2492076823614282	-0.1357365481001094
0.9172480498252762	1.068721307231408	0.7075115756893698	1.25013899495869	-0.13615936394296144
0.9178971991882099	1.0686327287555304	0.7078784475614885	1.2510700537563366	-0.13657978888919267
0.9185463485511436	1.0685439067019509	0.7082461806055526	1.2520008585353029	-0.136997824017556
0.9191954979140773	1.0684548428434704	0.7086147664990405	1.2529314090844808	-0.13741347048839478
0.9198446472770109	1.0683655389502325	0.7089841969421086	1.2538617052006695	-0.13782672954278427
0.9204937966399446	1.0682759967896622	0.7093544636578688	1.2547917466885252	-0.13823760250167372
0.9211429460028783	1.0681862181264055	0.7097255583926628	1.255721533360511	-0.13864609076502962
0.921792095365812	1.0680962047222684	0.7100974729163294	1.256651065036847	-0.1390521958109802
0.9224412447287456	1.0680059583361592	0.7104701990224674	1.2575803415454596	-0.1394559191949611
0.9230903940916793	1.0679154807240292	0.7108437285286933	1.2585093627219313	-0.13985726254886252
0.923404395173671	1.067871633199567	0.7110246949575719	1.258958649377452	-0.14005054343208317
0.923739543454613	1.0678247736388153	0.7112180532768925	1.2594381284094494	-0.14025622758017808
0.9243886928175467	1.0677338388303845	0.7115931651334668	1.2603666384587555	-0.14065281607115512
0.9250378421804802	1.0676426780454764	0.7119690559895764	1.2612948927280945	-0.14104702987794687
0.9256869915434139	1.0675512930276505	0.7123457177613753	1.2622228910831634	-0.14143887092976679
0.9263361409063476	1.06745968551723	0.7127231423902441	1.2631506333970604	-0.14182834122804444
0.9269852902692813	1.0673678572512504	0.7131013218430152	1.2640781195502326	-0.14221544284558404
0.9276344396322149	1.0672758099634057	0.7134802481121946	1.2650053494304265	-0.14260017792572482
0.9282835889951486	1.067183545383998	0.7138599132161781	1.2659323229326342	-0.14298254868150395
0.9289327383580823	1.0670910652398855	0.7142403091994628	1.266859039959044	-0.14336255739482195
0.929581887721016	1.0669983712544338	0.7146214281328529	1.2677855004189869	-0.14374020641561056
0.9302310370839496	1.066905465147466	0.7150032621136619	1.2687117042288862	-0.14411549816100322
0.9308801864468833	1.0668123486352146	0.7153858032659088	1.2696376513122054	-0.14448843511450854
0.931529335809817	1.0667190234302741	0.7157690437405099	1.2705633415993958	-0.1448590198251863
0.9321784851727507	1.0666254912415538	0.716152975715466	1.2714887750278452	-0.14522725490682672
0.9328276345356843	1.0665317537742323	0.7165375913960448	1.2724139515418267	-0.1455931430371324
0.933476783898618	1.0664378127297125	0.7169228830149579	1.2733388710924451	-0.1459566869569037
0.9341259332615517	1.0663436698055768	0.7173088428325347	1.2742635336375865	-0.14631788946922725
0.9347750826244854	1.0662493266955437	0.7176954631368898	1.2751879391418655	-0.14667675343866748
0.935424231987419	1.0661547850894246	0.7180827362440875	1.276112087576574	-0.147033281790462
0.9360733813503527	1.066060046673083	0.7184706544983002	1.2770359789196277	-0.14738747750971992
0.9367225307132864	1.0659651131283914	0.718859210271964	1.2779596131555169	-0.14773934364062413
0.9373716800762201	1.0658699861331924	0.7192483959659285	1.2788829902752512	-0.14808888328563682
0.9380208294391537	1.0657746673612578	0.7196382040096027	1.2798061102763107	-0.148436099604709
0.9386699788020874	1.0656791584822503	0.7200286268610965	1.2807289731625922	-0.14878099581449344
0.9389839798840791	1.0656328920049674	0.7202176973133892	1.2811752803916585	-0.14894699452683444
0.9393191281650211	1.0655834611616848	0.7204196570073578	1.2816515789443572	-0.14912357518756172
0.9399682775279548	1.0654875770608911	0.7208112869643057	1.282573927638182	-0.149463841051625
0.9406174268908883	1.0653915078369771	0.721203509276959	1.283496019266904	-0.1498017967887586
0.941266576253822	1.0652952551427923	0.7215963165195602	1.284417853859571	-0.150137445834631
0.9419157256167557	1.065198820626893	0.7219897012956966	1.2853394314513886	-0.15047079167773647
0.9425648749796894	1.0651022059335076	0.7223836562384158	1.28626075208367	-0.15080183785863202
0.943214024342623	1.065005412702502	0.7227781740103383	1.2871818158037833	-0.1511305879691786
0.9438631737055567	1.0649084425693471	0.723173247303765	1.2881026226651004	-0.1514570456517864
0.9445123230684904	1.0648112971650865	0.7235688688407819	1.2890231727269459	-0.1517812145986644
0.9451614724314241	1.0647139781163037	0.7239650313733601	1.2899434660545448	-0.15210309855107457
0.9458106217943577	1.0646164870450916	0.7243617276834518	1.290863502718973	-0.15242270129859006
0.9464597711572914	1.064518825569022	0.7247589505830829	1.2917832827971045	-0.15274002667835804
0.9471089205202251	1.0644209953011161	0.7251566929144416	1.292702806371561	-0.15305507857436712
0.9477580698831587	1.0643229978498145	0.7255549475499633	1.2936220735306618	-0.15336786091671897
0.9484072192460924	1.06422483481895	0.7259537073924114	1.2945410843683713	-0.15367837768090492
0.9490563686090261	1.0641265078077184	0.726352965374955	1.2954598389842495	-0.15398663288708675
0.9497055179719598	1.0640280184106532	0.7267527144612426	1.2963783374834013	-0.15429263059938253
0.9503546673348934	1.0639293682175972	0.7271529476454722	1.2972965799764253	-0.15459637492515685
0.9510038166978271	1.063830558813678	0.7275536579524582	1.2982145665793647	-0.15489787001431587
0.9516529660607608	1.0637315917792824	0.727954838437694	1.2991322974136557	-0.15519712005860722
0.9523021154236945	1.0636324686900323	0.7283564821874123	1.3000497726060785	-0.15549412929092443
0.9529512647866281	1.0635331911167596	0.7287585823186407	1.3009669922887064	-0.15578890198461656
0.9536004141495618	1.0634337606254842	0.7291611319792549	1.3018839565988574	-0.15608144245280225
0.9542495635124955	1.063334178777391	0.7295641243480283	1.3028006656790423	-0.15637175504768902
0.9545635645944872	1.0632859560305783	0.7297592132794047	1.3032439969578875	-0.15651138446309634
0.9548987128754292	1.0632344471288067	0.7299675526346777	1.303717119676918	-0.1566598441598972
0.9555478622383627	1.0631345672311803	0.7303714100799069	1.3046333187452357	-0.15694571421778897
0.9561970116012964	1.0630345406310606	0.7307756899554461	1.305549263041793	-0.15722936968680215
0.9568461609642301	1.0629343688700772	0.7311803855640882	1.3064649527293843	-0.15751081506878922
0.9574953103271638	1.0628340534849197	0.7315854902397227	1.3073803879757526	-0.15779005490136105
0.9581444596900974	1.0627335960073185	0.7319909973473661	1.3082955689535398	-0.15806709375723593
0.9587936090530311	1.0626329979640283	0.7323969002831886	1.3092104958402389	-0.15834193624359327
0.9594427584159648	1.0625322608768073	0.7328031924745388	1.3101251688181457	-0.15861458700143274
0.9600919077788985	1.0624313862624017	0.7332098673799655	1.3110395880743095	-0.15888505070493814
0.9607410571418321	1.0623303756325289	0.7336169184892349	1.3119537538004868	-0.15915333206084648
0.9613902065047658	1.0622292304938596	0.7340243393233477	1.3128676661930923	-0.15941943580782222
0.9620393558676995	1.062127952348004	0.7344321234345502	1.3137813254531514	-0.15968336671583647
0.9626885052306332	1.0620265426914954	0.7348402644063455	1.3146947317862525	-0.1599451295855512
0.9633376545935668	1.0619250030157759	0.7352487558535	1.315607885402501	-0.16020472924770895
0.9639868039565005	1.0618233348071824	0.7356575914220478	1.3165207865164708	-0.16046217056252726
0.9646359533194342	1.0617215395469328	0.7360667647892926	1.3174334353471577	-0.16071745841909837
0.9652851026823679	1.0616196187111127	0.7364762696638069	1.3183458321179333	-0.1609705977347941
0.9659342520453015	1.061517573770663	0.7368860997854284	1.3192579770564987	-0.16122159345467582
0.9665834014082352	1.061415406191369	0.7372962489252539	1.3201698703948368	-0.16147045055090953
0.9672325507711689	1.0613131174338462	0.7377067108856308	1.3210815123691675	-0.1617171740221861
0.9678817001341026	1.0612107089535316	0.7381174795001458	1.321992903219902	-0.1619617688931468
0.9685308494970362	1.0611081822006723	0.7385285486336122	1.322904043191596	-0.16220424021381358
0.9691799988599699	1.061005538620315	0.7389399121820526	1.3238149325329054	-0.16244459305902495
0.9698291482229036	1.0609027796522972	0.739351564072682	1.3247255714965405	-0.16268283252787666
0.9701431493048953	1.060853032966879	0.7395507865443687	1.325165968363212	-0.16279731487242335
0.9704782975858373	1.060799906731237	0.7397634982638865	1.325635960339221	-0.16291896374316772
0.9711274469487708	1.0606969212865254	0.7401757087452008	1.3265460993216311	-0.16315299185085141
0.9717765963117045	1.0605938247423177	0.7405881895372821	1.3274559887083761	-0.16338492201949156
0.9724257456746382	1.0604906185175251	0.7410009346918842	1.3283656287679364	-0.1636147594397237
0.9730748950375719	1.060387304025809	0.7414139382918269	1.329275019772624	-0.1638425093237216
0.9737240444005055	1.060283882675572	0.7418271944509643	1.3301841619985393	-0.16406817690466885
0.9743731937634392	1.0601803558699534	0.7422406973141521	1.3310930557255265	-0.16429176743623533
0.9750223431263729	1.0600767250068215	0.7426544410572101	1.3320017012371306	-0.16451328619205904
0.9756714924893066	1.0599729914787699	0.7430684198868858	1.3329100988205544	-0.16473273846523281
0.9763206418522402	1.0598691566731102	0.7434826280408132	1.333818248766615	-0.1649501295677962
0.9769697912151739	1.059765221971869	0.7438970597874723	1.3347261513697013	-0.1651654648302324
0.9776189405781076	1.059661188751783	0.7443117094261442	1.3356338069277318	-0.16537874960097013
0.9782680899410413	1.0595570583842946	0.7447265712868658	1.3365412157421117	-0.16558998924589066
0.9789172393039749	1.0594528322355492	0.7451416397303822	1.337448378117692	-0.1657991891478398
0.9795663886669086	1.059348511666391	0.7455569091480972	1.338355294362726	-0.1660063547061449
0.9802155380298423	1.0592440980323619	0.745972373962023	1.339261964788829	-0.1662114913361367
0.980864687392776	1.0591395926836973	0.7463880286247255	1.3401683897109375	-0.16641460446867645
0.9815138367557096	1.0590349969653254	0.7468038676192714	1.3410745694472659	-0.16661569954968777
0.9821629861186433	1.058930312216865	0.747219885459171	1.3419805043192683	-0.1668147820396933
0.982812135481577	1.0588255397726247	0.7476360766883198	1.342886194651596	-0.16701185741335672
0.9834612848445106	1.0587206809616019	0.7480524358809398	1.3437916407720583	-0.1672069311590292
0.9841104342074443	1.0586157371074816	0.7484689576415177	1.3446968430115813	-0.16740000877830105
0.984759583570378	1.0585107095286375	0.748885636604742	1.3456018017041698	-0.16759109578555798
0.9854087329333117	1.0584055995381312	0.7493024674354389	1.3465065171868653	-0.1677801977075425
0.9857227340153034	1.0583547274314056	0.7495041462662354	1.3469440513939581	-0.1678709578108132
0.9860578822962452	1.058300408443713	0.7497194448285064	1.3474109897997089	-0.16796732008291979
0.986707031659179	1.0581951375478238	0.7501365635088465	1.348315219885701	-0.1681524684618488
0.9873561810221126	1.058089788147594	0.7505538182312974	1.3492192077907623	-0.16833564840555768
0.9880053303850463	1.0579843615348472	0.7509712037805623	1.350122953863696	-0.1685168654859242
0.9886544797479799	1.0578788589961015	0.7513887149711383	1.3510264584561487	-0.16869612528506098
0.9893036291109136	1.0577732818125711	0.7518063466472436	1.3519297219225725	-0.16887343339490526
0.9899527784738473	1.0576676312601696	0.7522240936827429	1.3528327446201873	-0.16904879541681345
0.990601927836781	1.057561908609512	0.752641950981072	1.3537355269089433	-0.1692222169611603
0.9912510771997146	1.0574561151259185	0.7530599134751611	1.3546380691514828	-0.1693937036469428
0.9919002265626483	1.0573502520694176	0.7534779761273566	1.355540371713104	-0.16956326110138867
0.992549375925582	1.05724432069475	0.7538961339293416	1.3564424349617237	-0.1697308949595692
0.9931985252885157	1.0571383222513726	0.754314381902056	1.357344259267841	-0.1698966108640172
0.9938476746514493	1.0570322579834626	0.7547327150956145	1.3582458450045003	-0.17006041446434883
0.994496824014383	1.056926129129922	0.7551511285892237	1.3591471925472556	-0.1702223114168906
0.9951459733773167	1.0568199369243827	0.7555696174910989	1.3600483022741348	-0.17038230738431023
0.9957951227402504	1.056713682595212	0.7559881769383782	1.360949174565604	-0.17054040803525258
0.996444272103184	1.0566073673655174	0.7564068020970375	1.3618498098045313	-0.17069661904397954
0.9970934214661177	1.056500992453152	0.756825488161803	1.3627502083761531	-0.17085094609001458
0.9977425708290514	1.056394559070722	0.7572442303560629	1.3636503706680383	-0.17100339485779162
0.9983917201919851	1.0562880684255902	0.7576630239317793	1.3645502970700538	-0.17115397103630828
0.9990408695549187	1.0561815217198856	0.7580818641693974	1.3654499879743303	-0.1713026803187834
0.9996900189178524	1.056074920150507	0.7585007463777551	1.3663494437752275	-0.17144952840231897
1.000339168280786	1.055968264909133	0.7589196658939911	1.367248664869302	-0.17159452098756625
1.0009883176437198	1.0558615571822263	0.7593386180834523	1.3681476516552715	-0.17173766377839608
1.0013023187257115	1.0558099229330935	0.7595412804755463	1.3685824180377142	-0.1718062415150779
1.0016374670066535	1.0557547981510431	0.7597575983396002	1.3690464045339827	-0.17187896248157358
1.0022866163695872	1.0556479889916397	0.760176602083917	1.369944923908378	-0.17201842280643695
1.0029357657325206	1.0555411308748808	0.76059562476581	1.370843210183463	-0.1721560504645803
1.0035849150954543	1.0554342249664477	0.7610146618625157	1.3717412637662718	-0.17229185116954088
1.004234064458388	1.0553272724268459	0.7614337088790033	1.372639085065838	-0.1724258306364902
1.0048832138213217	1.0552202744114145	0.7618527613478776	1.3735366744931599	-0.17255799458192925
1.0055323631842554	1.0551132320703347	0.7622718148292803	1.3744340324611697	-0.17268834872338787
1.0061815125471891	1.0550061465486378	0.7626908649107912	1.3753311593847015	-0.1728168987791281
1.0068306619101228	1.0548990189862162	0.7631099072073292	1.37622805568046	-0.17294365046785135
1.0074798112730565	1.0547918505178304	0.7635289373610519	1.37712472176699	-0.1730686095084098
1.00812896063599	1.054684642273121	0.7639479510412545	1.3780211580646438	-0.17319178161952148
1.0087781099989237	1.0545773953766167	0.7643669439442686	1.3789173649955526	-0.17331317251948947
1.0094272593618574	1.0544701109477446	0.7647859117933608	1.3798133429835948	-0.17343278792592468
1.010076408724791	1.0543627901008403	0.7652048503386288	1.3807090924543661	-0.17355063355547276
1.0107255580877248	1.054255433945159	0.7656237553568997	1.3816046138351497	-0.17366671512354465
1.0113747074506585	1.054148043584885	0.7660426226516256	1.3824999075548858	-0.17378103834405093
1.0120238568135922	1.0540406201191423	0.7664614480527792	1.3833949740441442	-0.17389360892913996
1.012673006176526	1.0539331646420063	0.7668802274167497	1.3842898137350927	-0.17400443258893963
1.0133221555394594	1.0538256782425137	0.7672989566262375	1.3851844270614695	-0.17411351503130296
1.013971304902393	1.0537181620046747	0.7677176315901485	1.386078814458554	-0.1742208619615572
1.0146204542653268	1.0536106170074835	0.7681362482434879	1.3869729763631389	-0.17432647908225657
1.0152696036282605	1.05350304432493	0.7685548025472543	1.3878669132135006	-0.1744303720929388
1.0159187529911942	1.0533954450260115	0.7689732904883319	1.3887606254493727	-0.1745325466898849
1.0165679023541279	1.0532878201747444	0.7693917080793842	1.3896541135119176	-0.1746330085658827
1.0168819034361196	1.0532357519304152	0.7695940751023983	1.3900862237472402	-0.17468099023165243
1.0172170517170616	1.0531801708301762	0.7698100513587458	1.3905473778436985	-0.1747317634099939
1.0178662010799953	1.0530724980463975	0.7702283163903146	1.3914404188886529	-0.17482881690732438
1.0185153504429287	1.0529648028725538	0.7706464992634436	1.3923332370920645	-0.1749241747387982
1.0191644998058624	1.0528570863528592	0.7710645960928318	1.3932258329005376	-0.17501784258093483
1.0198136491687961	1.0527493495266067	0.7714826030184156	1.3941182067619695	-0.17510982610562997
1.0204627985317298	1.0526415934281828	0.7719005162052599	1.3950103591255245	-0.17520013097993942
1.0211119478946635	1.0525338190870792	0.7723183318434476	1.3959022904416074	-0.17528876286586653
1.0217610972575972	1.052426027527906	0.7727360461479706	1.396794001161838	-0.17537572742015284
1.022410246620531	1.0523182197704042	0.77315365535862	1.3976854917390251	-0.175461030294072
1.0230593959834644	1.0522103968294596	0.773571155739875	1.3985767626271413	-0.17554467713322694
1.023708545346398	1.0521025597151157	0.7739885435807928	1.3994678142812975	-0.17562667357735015
1.0243576947093318	1.0519947094325863	0.7744058151948984	1.4003586471577174	-0.17570702526010717
1.0250068440722655	1.0518868469822704	0.7748229669200729	1.401249261713714	-0.17578573780890347
1.0256559934351992	1.051778973359764	0.7752399951184435	1.4021396584076637	-0.17586281684469393
1.026305142798133	1.0516710895558758	0.7756568961762713	1.4030298376989827	-0.17593826798179585
1.0269542921610666	1.0515631965566392	0.7760736665038405	1.4039198000481021	-0.1760120968277049
1.0276034415240003	1.0514552953433267	0.7764903025353468	1.404809545916445	-0.176084308982914
1.0282525908869338	1.0513473868924643	0.7769068007287862	1.4056990757664019	-0.1761549100407351
1.0289017402498675	1.0512394721758456	0.7773231575658426	1.4065883900613076	-0.17622390558712442
1.0295508896128012	1.0511315521605447	0.7777393695517766	1.4074774892654183	-0.17629130120050993
1.0302000389757349	1.0510236278089322	0.7781554332153134	1.4083663738438872	-0.17635710245162223
1.0308491883386686	1.0509157000786884	0.778571345108531	1.4092550442627434	-0.17642131490332824
1.0314983377016023	1.050807769922818	0.7789871018067478	1.410143500988868	-0.17648394411046753
1.032147487064536	1.0506998382896646	0.779402699908411	1.411031744489972	-0.1765449956196917
1.0324614881465277	1.0506476302562935	0.7796036716182625	1.4114613218065193	-0.17657396244121687
1.0327966364274697	1.0505919061229252	0.7798181360349848	1.4119197752345747	-0.1766044749693064
1.0334457857904031	1.0504839743616652	0.7802334068308374	1.4128075936919804	-0.17666238768911618
1.0340949351533368	1.0503760439403327	0.7806485089631297	1.4136952003322578	-0.1767187393002721
1.0347440845162705	1.0502681157887734	0.7810634391217024	1.414582595626218	-0.17677353531512197
1.0353932338792042	1.0501601908322462	0.7814781940189649	1.4154697800453926	-0.17682678123706333
1.036042383242138	1.0500522699914365	0.7818927703897824	1.416356754062014	-0.17687848256039912
1.0366915326050716	1.0499443541824731	0.7823071649913645	1.4172435181489922	-0.17692864477019585
1.0373406819680053	1.049836444316942	0.7827213746031524	1.418130072779896	-0.17697727334214441
1.037989831330939	1.049728541301902	0.7831353960267076	1.4190164184289318	-0.17702437374242352
1.0386389806938725	1.0496206460399002	0.7835492260855995	1.4199025555709224	-0.17706995142756576
1.0392881300568062	1.0495127594289866	0.7839628616252942	1.420788484681288	-0.17711401184432587
1.03993727941974	1.04940488236273	0.7843762995130421	1.4216742062360257	-0.17715656042955172
1.0405864287826736	1.0492970157302326	0.7847895366377667	1.4225597207116896	-0.17719760261005787
1.0412355781456073	1.0491891604161465	0.7852025699099527	1.4234450285853717	-0.17723714380250122
1.041884727508541	1.0490813173006885	0.7856153962615348	1.4243301303346818	-0.17727518941325937
1.0425338768714747	1.0489734872596557	0.7860280126457858	1.425215026437729	-0.1773117448383112
1.0431830262344084	1.048865671164441	0.7864404160372064	1.4260997173731023	-0.17734681546311987
1.0438321755973419	1.048757869882049	0.786852603431413	1.4269842036198515	-0.1773804066625181
1.0444813249602756	1.0486500842751112	0.7872645718450275	1.4278684856574695	-0.17741252380059583
1.0451304743232093	1.0485423152019024	0.7876763183155663	1.4287525639658731	-0.17744317223059003
1.045779623686143	1.0484345635163557	0.7880878399013292	1.429636439025385	-0.17747235729477695
1.0464287730490767	1.0483268300680788	0.7884991336812897	1.4305201113167156	-0.17750008432436634
1.0470779224120104	1.048219115702369	0.7889101967549839	1.4314035813209451	-0.1775263586393981
1.047727071774944	1.0481114212602307	0.7893210262424007	1.4322868495195062	-0.17755118554864108
1.0480410728569358	1.0480593356066863	0.7895196645628084	1.4327140243261844	-0.17756267679379628
1.0483762211378778	1.048003747578389	0.7897316192838723	1.4331699163941665	-0.17757457034949375
1.0490253705008112	1.0478960954893077	0.7901419730399635	1.4340527824270102	-0.17759651832788745
1.049674519863745	1.047788465821204	0.7905520846913626	1.4349354481004224	-0.17761703475819132
1.0503236692266786	1.0476808593980644	0.7909619514387726	1.4358179138970715	-0.17763612490311964
1.0509728185896123	1.047573277039662	0.7913715705028007	1.4367001802998918	-0.17765379401364093
1.051621967952546	1.0474657195615706	0.7917809391238508	1.4375822477920681	-0.1776700473288893
1.0522711173154797	1.047358187775182	0.7921900545620137	1.438464116857018	-0.17768489007607766
1.0529202666784134	1.0472506824877224	0.7925989140969595	1.4393457879783769	-0.177698327470413
1.0535694160413471	1.0471432045022666	0.7930075150278283	1.4402272616399805	-0.17771036471501367
1.0542185654042806	1.047035754617756	0.7934158546731235	1.4411085383258504	-0.1777210070008283
1.0548677147672143	1.0469283336290143	0.7938239303706028	1.4419896185201768	-0.1777302595065571
1.055516864130148	1.0468209423267625	0.7942317394771717	1.4428705027073043	-0.17773812739857467
1.0561660134930817	1.0467135814976363	0.7946392793687755	1.4437511913717158	-0.17774461583085469
1.0568151628560154	1.0466062519242016	0.795046547440293	1.4446316849980168	-0.1777497299448968
1.057464312218949	1.046498954384971	0.7954535411054291	1.4455119840709212	-0.17775347486965482
1.0581134615818828	1.0463916896544196	0.795860257796609	1.4463920890752364	-0.17775585572146718
1.0587626109448163	1.0462844585030011	0.7962666949648717	1.4472720004958473	-0.1777568776039888
1.05941176030775	1.0461772616971643	0.7966728500797642	1.4481517188177033	-0.17775654560812498
1.0600609096706837	1.0460700999993697	0.7970787206292359	1.4490312445258031	-0.1777548648119668
1.0607100590336174	1.0459629741681042	0.7974843041195335	1.44991057810518	-0.17775184028072846
1.061359208396551	1.0458558849578992	0.7978895980750959	1.4507897200408886	-0.17774747706668603
1.0620083577594848	1.0457488331193447	0.7982946000384493	1.4516686708179902	-0.17774178020911816
1.0626575071224185	1.0456418193991075	0.7986993075701034	1.45254743092154	-0.17773475473424816
1.0633066564853522	1.045534844539946	0.7991037182484468	1.453426000836572	-0.1777264056551879
1.063620657567344	1.0454831137235674	0.7992992291489067	1.4538509071986934	-0.17772189362689483
1.0639558058482856	1.0454279092807266	0.7995078296696434	1.454304381048087	-0.17771673797188334
1.0646049552112193	1.0453210143564409	0.7999116394475292	1.4551825720410374	-0.1777057566710613
1.065254104574153	1.0452141604982201	0.8003151452135088	1.4560605743003165	-0.17769346672617833
1.0659032539370867	1.0451073484333528	0.8007183446164531	1.4569383883107434	-0.17767987309737057
1.0665524033000204	1.0450005788853	0.8011212353225966	1.4578160145570507	-0.17766498073140558
1.0672015526629541	1.044893852573712	0.8015238150154352	1.4586934535238725	-0.17764879456163535
1.0678507020258878	1.0447871702144442	0.8019260813956247	1.4595707056957306	-0.1776313195079511
1.0684998513888215	1.0446805325195732	0.8023280321808791	1.460447771557023	-0.17761256047673915
1.069149000751755	1.0445739401974128	0.8027296651058697	1.461324651592011	-0.17759252236083858
1.0697981501146887	1.0444673939525309	0.8031309779221245	1.462201346284808	-0.17757121003950022
1.0704472994776224	1.0443608944857639	0.8035319683979273	1.4630778561193662	-0.1775486283783469
1.071096448840556	1.044254442494235	0.8039326343182183	1.4639541815794652	-0.17752478222933524
1.0717455982034898	1.0441480386713686	0.8043329734844936	1.464830323148701	-0.17749967643071876
1.0723947475664235	1.0440416837069064	0.8047329837147073	1.465706281310473	-0.17747331580701245
1.0730438969293572	1.0439353782869247	0.8051326628431708	1.4665820565479748	-0.17744570516895833
1.073693046292291	1.043829123093849	0.8055320087204554	1.4674576493441798	-0.17741684931349277
1.0743421956552244	1.0437229188064705	0.8059310192132937	1.4683330601818325	-0.17738675302371476
1.074991345018158	1.0436167660999627	0.8063296922044819	1.4692082895434366	-0.17735542106885568
1.0756404943810918	1.0435106656458961	0.8067280255927821	1.4700833379112443	-0.17732285820425017
1.0762896437440255	1.0434046181122552	0.8071260172928251	1.470958205767245	-0.17728906917130832
1.0769387931069592	1.0432986241634536	0.8075236652350141	1.471832893593155	-0.17725405869748903
1.0775879424698929	1.0431926844603512	0.8079209673654278	1.4727074018704074	-0.17721783149627474
1.0782370918328266	1.043086799660268	0.808317921645725	1.4735817310801407	-0.1771803922671471
1.0788862411957603	1.0429809704170017	0.8087145260530485	1.4744558817031894	-0.17714174569556404
1.079200242277752	1.0429297997131708	0.8089062420616489	1.4748786545644115	-0.17712262004073892
1.0795353905586937	1.0428751973808426	0.8091107785799302	1.4753298542200741	-0.17710189645293783
1.0801845399216274	1.04276948119859	0.8095066772341959	1.4762036491109902	-0.17706084919661436
1.0808336892845611	1.0426638225135674	0.8099022200388714	1.4770772668557997	-0.17701860856985352
1.0814828386474948	1.0425582219656382	0.810297405032088	1.4779507079340195	-0.17697517920181086
1.0821319880104285	1.042452680191222	0.810692230266989	1.478823972824814	-0.17693056570751986
1.0827811373733622	1.0423471978233099	0.8110866938116364	1.4796970620069836	-0.176884772687876
1.083430286736296	1.0422417754914797	0.811480793748918	1.4805699759589566	-0.17683780472962113
1.0840794360992296	1.0421364138219122	0.8118745281764549	1.4814427151587795	-0.17678966640532948
1.084728585462163	1.042031113437407	0.8122678952065095	1.4823152800841073	-0.17674036227339435
1.0853777348250968	1.0419258749573965	0.8126608929658938	1.4831876712121959	-0.17668989687801603
1.0860268841880305	1.0418206989979637	0.8130535195958778	1.4840598890198915	-0.17663827474919055
1.0866760335509642	1.0417155861718554	0.8134457732520989	1.4849319339836233	-0.17658550040269944
1.087325182913898	1.0416105370884996	0.8138376521044715	1.4858038065793933	-0.17653157834010064
1.0879743322768316	1.041505552354019	0.8142291543370963	1.4866755072827695	-0.1764765130487201
1.0886234816397653	1.0414006325712488	0.8146202781481716	1.4875470365688757	-0.17642030900164465
1.089272631002699	1.0412957783397492	0.815011021749903	1.4884183949123844	-0.17636297065771525
1.0899217803656325	1.041190990255823	0.815401383368415	1.489289582787508	-0.17630450246152193
1.0905709297285662	1.04108626891253	0.8157913612436622	1.4901606006679906	-0.17624490884339888
1.0912200790914999	1.0409816148997022	0.816180953629342	1.491031449027101	-0.1761841942194209
1.0918692284544336	1.0408770288039586	0.8165701587928055	1.491902128337623	-0.17612236299140052
1.0925183778173673	1.0407725112087216	0.8169589750149719	1.492772639071849	-0.1760594195468861
1.093167527180301	1.0406680626942308	0.8173474005902402	1.4936429817015722	-0.17599536825916054
1.0938166765432347	1.0405636838375592	0.8177354338264036	1.494513156698078	-0.17593021348724128
1.0944658259061681	1.0404593752126268	0.818123073044563	1.4953831645321383	-0.17586395957588044
1.0947798269881601	1.040408945291912	0.8183104367475335	1.4958039375747174	-0.1758315186571007
1.0951149752691018	1.0403551373902173	0.8185103165790414	1.496253005674002	-0.17579661085556653
1.0957641246320355	1.040250970937992	0.818897162777299	1.4971226805933895	-0.17572817164252627
1.0964132739949692	1.0401468764205049	0.8192836099998477	1.4979921897594843	-0.1756586462387277
1.097062423357903	1.0400428543992177	0.8196696566201677	1.498861533640927	-0.17558803893188377
1.0977115727208366	1.0399389054325148	0.820055301024622	1.4997307127058075	-0.17551635399545673
1.0983607220837703	1.039835030075718	0.8204405416123742	1.500599727421658	-0.17544359568866344
1.099009871446704	1.0397312288811007	0.8208253767953045	1.5014685782554476	-0.17536976825648107
1.0996590208096375	1.0396275023979036	0.8212098049979272	1.5023372656735736	-0.17529487592965395
1.1003081701725712	1.0395238511723488	0.8215938246573079	1.5032057901418567	-0.1752189229247007
1.100957319535505	1.0394202757476543	0.8219774342229821	1.5040741521255336	-0.17514191344392244
1.1016064688984386	1.0393167766640492	0.8223606321568732	1.5049423520892504	-0.17506385167541133
1.1022556182613723	1.0392133544587874	0.8227434169332115	1.5058103904970572	-0.17498474179306006
1.102904767624306	1.0391100096661632	0.8231257870384532	1.5066782678124013	-0.17490458795657188
1.1035539169872397	1.0390067428175243	0.8235077409712005	1.507545984498121	-0.17482339431147134
1.1042030663501734	1.038903554441288	0.8238892772421212	1.5084135410164394	-0.17474116498911552
1.1048522157131069	1.0388004450629535	0.8242703943738693	1.50928093782896	-0.17465790410670606
1.1055013650760406	1.0386974152051187	0.8246510909010059	1.5101481753966581	-0.17457361576730182
1.1061505144389743	1.0385944653874923	0.8250313653699204	1.511015254179878	-0.17448830405983196
1.106799663801908	1.0384915961269088	0.8254112163387524	1.5118821746383253	-0.17440197305910973
1.1074488131648417	1.038388807937343	0.8257906423773133	1.5127489372310616	-0.17431462682584697
1.1080979625277754	1.0382861013299238	0.8261696420670092	1.5136155424165003	-0.17422626940666894
1.108747111890709	1.0381834768129485	0.8265482140007637	1.5144819906523996	-0.17413690483412994
1.1093962612536428	1.0380809348918971	0.8269263567829411	1.515348282395858	-0.17404653712672927
1.1100454106165762	1.0379784760694453	0.82730406902927	1.5162144181033088	-0.17395517028892798
1.110359411698568	1.0379289455157854	0.8274866179235476	1.5166333221416608	-0.17391061774276168
1.11069455997951	1.0378761008454793	0.8276813493667677	1.5170803982305154	-0.173862808311166
1.1113437093424436	1.0377738097171096	0.8280581964336645	1.5179462232325656	-0.1737694551698797
1.1119928587053773	1.0376716031786852	0.8284346088793283	1.5188118935638668	-0.17367511482752035
1.112642008068311	1.0375694817218064	0.8288105853641904	1.5196774096781414	-0.17357979123257256
1.1132911574312447	1.0374674458353392	0.829186124559671	1.5205427720284215	-0.17348348831957375
1.1139403067941784	1.0373654960054295	0.8295612251481053	1.5214079810670442	-0.1733862100091336
1.1145894561571121	1.0372636327155156	0.8299358858226699	1.5222730372456479	-0.17328796020795448
1.1152386055200456	1.0371618564463432	0.8303101052873095	1.5231379410151658	-0.17318874280885194
1.1158877548829793	1.0370601676759776	0.8306838822566651	1.5240026928258232	-0.1730885616907759
1.116536904245913	1.0369585668798185	0.8310572154560002	1.5248672931271319	-0.17298742071883225
1.1171860536088467	1.0368570545306124	0.8314301036211302	1.525731742367887	-0.17288532374430474
1.1178352029717804	1.0367556310984665	0.8318025454983503	1.5265960409961605	-0.17278227460467763
1.118484352334714	1.0366542970508623	0.8321745398443641	1.5274601894592996	-0.17267827712365844
1.1191335016976478	1.0365530528526687	0.8325460854262134	1.5283241882039211	-0.17257333511120132
1.1197826510605815	1.0364518989661553	0.8329171810212077	1.5291880376759073	-0.17246745236353073
1.120431800423515	1.0363508358510052	0.8332878254168539	1.5300517383204022	-0.17236063266316556
1.1210809497864487	1.0362498639643292	0.8336580174107868	1.5309152905818082	-0.17225287977894377
1.1217300991493824	1.0361489837606779	0.8340277558107007	1.5317786949037813	-0.1721441974660471
1.122379248512316	1.0360481956920555	0.8343970394342792	1.5326419517292273	-0.17203458946602648
1.1230283978752498	1.0359475002079324	0.834765867109128	1.5335050615002994	-0.17192405950682776
1.1236775472381835	1.0358468977552582	0.8351342376727063	1.5343680246583928	-0.17181261130281764
1.1243266966011172	1.0357463887784752	0.8355021499722591	1.535230841644142	-0.17170024855480995
1.1249758459640509	1.0356459737195303	0.8358696028647502	1.5360935128974176	-0.17158697495009265
1.1256249953269843	1.0355456530178888	0.8362365952167953	1.5369560388573218	-0.17147279416245473
1.125938996408976	1.0354971607195085	0.8364139480808912	1.537373200668643	-0.1714172391406634
1.126274144689918	1.0354454271105464	0.8366031259045952	1.5378184199621858	-0.17135770985221363
1.1269232940528517	1.0353452964320429	0.8369691938138698	1.5386806566495668	-0.17124172566624307
1.1275724434157854	1.0352452614144736	0.8373347978397927	1.5395427493562435	-0.17112484523800106
1.1282215927787191	1.0351453224875031	0.8376999368869252	1.5404046985182136	-0.17100707218755823
1.1288707421416528	1.035045480078377	0.838064609869152	1.5412665045706915	-0.17088841012162664
1.1295198915045865	1.0349457346119353	0.8384288157096159	1.5421281679481034	-0.17076886263358873
1.13016904086752	1.034846086510624	0.838792553340654	1.542989689084086	-0.1706484333035265
1.1308181902304537	1.0347465361945078	0.8391558217037336	1.5438510684114821	-0.17052712569825124
1.1314673395933874	1.0346470840812836	0.839518619749389	1.544712306362339	-0.17040494337133327
1.132116488956321	1.0345477305862905	0.8398809464371579	1.545573403367905	-0.17028188986313217
1.1327656383192548	1.0344484761225246	0.840242800735519	1.546434359858626	-0.17015796870082703
1.1334147876821885	1.0343493211006491	0.8406041816218294	1.547295176264145	-0.17003318339844725
1.1340639370451222	1.0342502659290083	0.8409650880822627	1.5481558530132962	-0.16990753745690348
1.134713086408056	1.0341513110136382	0.8413255191117471	1.549016390534105	-0.16978103436401865
1.1353622357709894	1.0340524567582796	0.8416854737139045	1.5498767892537846	-0.16965367759455943
1.136011385133923	1.0339537035643895	0.8420449509009891	1.5507370495987332	-0.16952547061026796
1.1366605344968568	1.033855051831154	0.8424039496938271	1.5515971719945316	-0.16939641685989368
1.1373096838597905	1.0337565019554986	0.8427624691217563	1.552457156865942	-0.16926651977922544
1.1379588332227242	1.0336580543321017	0.8431205082225665	1.5533170046369034	-0.16913578279112382
1.1386079825856579	1.0335597093534057	0.8434780660424394	1.554176715730532	-0.16900420930555368
1.1392571319485916	1.0334614674096285	0.84383514163589	1.5550362905691162	-0.16887180271961702
1.1399062813115253	1.033363328888776	0.8441917340657079	1.5558957295741174	-0.16873856641758578
1.1405554306744587	1.0332652941766534	0.8445478424028983	1.5567550331661648	-0.16860450377093508
1.1412045800373924	1.0331673636568763	0.844903465726624	1.5576142017650563	-0.1684696181383767
1.1415185811193842	1.0331200310299402	0.8450753105405119	1.5580297432723054	-0.16840407806296237
1.1418537294003261	1.033069537710883	0.845258603124148	1.5584732357897537	-0.16833391286589236
1.1425028787632598	1.0329718167179456	0.8456132536907759	1.5593321356583834	-0.1681973912867677
1.1431520281261935	1.032874201055182	0.8459674165297986	1.560190901788232	-0.16806005672162608
1.1438011774891272	1.0327766910975666	0.846321090752436	1.5610495345957467	-0.16792191247846266
1.144450326852061	1.0326792872179424	0.8466742754777804	1.5619080344965315	-0.16778296185267869
1.1450994762149946	1.0325819897870314	0.8470269698327404	1.5627664019053467	-0.1676432081271159
1.1457486255779281	1.032484799173447	0.8473791729519854	1.563624637236107	-0.1675026545720911
1.1463977749408618	1.0323877157437042	0.8477308839778898	1.564482740901879	-0.16736130444543088
1.1470469243037955	1.0322907398622316	0.8480821020604787	1.5653407133148811	-0.16721916099250655
1.1476960736667292	1.032193871891382	0.8484328263573728	1.5661985548864805	-0.1670762274462691
1.148345223029663	1.032097112191443	0.8487830560337339	1.5670562660271923	-0.1669325070272844
1.1489943723925966	1.03200046112065	0.8491327902622111	1.5679138471466776	-0.1667880029437685
1.1496435217555303	1.0319039190351942	0.8494820282228871	1.568771298653743	-0.16664271839162312
1.150292671118464	1.0318074862892366	0.849830769103225	1.5696286209563377	-0.1664966565544711
1.1509418204813975	1.0317111632349163	0.8501790120980148	1.570485814461554	-0.16634982060369222
1.1515909698443312	1.0316149502223633	0.8505267564093214	1.5713428795756244	-0.16620221369845886
1.1522401192072649	1.0315188475997075	0.8508740012464314	1.5721998167039206	-0.1660538389857721
1.1528892685701986	1.0314228557130913	0.8512207458258019	1.5730566262509533	-0.16590469960049767
1.1535384179331323	1.0313269749066785	0.8515669893710082	1.57391330862037	-0.16575479866540196
1.154187567296066	1.031231205522666	0.8519127311126923	1.5747698642149541	-0.16560413929118853
1.1548367166589997	1.0311355479012945	0.8522579702885127	1.5756262934366239	-0.16545272457653423
1.1554858660219334	1.031040002380858	0.8526027061430923	1.5764825966864313	-0.1653005576081258
1.1561350153848668	1.0309445692977155	0.8529469379279693	1.5773387743645613	-0.16514764146069627
1.1567841647478005	1.0308492489863006	0.853290664901546	1.5781948268703305	-0.16499397919706169
1.1570981658297923	1.0308031820115664	0.853456748261355	1.5786088646052086	-0.16491938414380639
1.1574333141107342	1.0307540417791319	0.8536338863290397	1.5790507546021866	-0.1648395738681577
1.158082463473668	1.0306589480068242	0.8539766014824326	1.5799065579577065	-0.16468442851307655
1.1587316128366016	1.0305639679980978	0.8543188096404232	1.5807622373335968	-0.1645285461591037
1.1593807621995353	1.0304691020797891	0.8546605100883768	1.5816177931256923	-0.1643719298217549
1.160029911562469	1.0303743505768606	0.8550017021182778	1.5824732257289547	-0.1642145825048132
1.1606790609254027	1.0302797138124118	0.8553423850286801	1.5833285355374733	-0.16405650720036594
1.1613282102883362	1.0301851921076883	0.8556825581246605	1.5841837229444624	-0.16389770688884203
1.16197735965127	1.0300907857820922	0.8560222207177702	1.585038788342262	-0.163738184539049
1.1626265090142036	1.0299964951531928	0.8563613721259876	1.5858937321223368	-0.16357794310821033
1.1632756583771373	1.0299023205367355	0.8567000116736714	1.5867485546752753	-0.1634169855420028
1.163924807740071	1.0298082622466518	0.8570381386915136	1.5876032563907898	-0.1632553147745937
1.1645739571030047	1.0297143205950703	0.8573757525164932	1.5884578376577148	-0.16309293372867845
1.1652231064659384	1.0296204958923252	0.8577128524918303	1.5893122988640078	-0.16292984531551788
1.1658722558288719	1.0295267884469665	0.8580494379669392	1.590166640396748	-0.1627660524349758
1.1665214051918056	1.0294331985657703	0.8583855082973842	1.591020862642136	-0.16260155797555653
1.1671705545547393	1.0293397265537472	0.8587210628448334	1.5918749659854936	-0.16243636481444246
1.167819703917673	1.0292463727141536	0.8590561009770136	1.592728950811263	-0.16227047581753168
1.1684688532806067	1.0291531373484997	0.8593906220676661	1.5935828175030067	-0.16210389383947552
1.1691180026435404	1.02906002075656	0.8597246254965023	1.5944365664434077	-0.16193662172371637
1.169767152006474	1.028967023236382	0.860058110649159	1.5952901980142684	-0.16176866230252523
1.1704163013694078	1.0288741450842966	0.8603910769171549	1.5961437125965108	-0.16160001839703944
1.1710654507323413	1.0287813865949273	0.8607235236978469	1.5969971105701757	-0.1614306928173005
1.171714600095275	1.0286887480611984	0.8610554503943869	1.5978503923144234	-0.16126068836229163
1.1723637494582086	1.0285962297743458	0.8613868564156788	1.598703558207533	-0.16109000781997582
1.1726777505402004	1.028551520841059	0.8615469743395888	1.599116202992975	-0.16100720587582396
1.1730128988211423	1.0285038320239253	0.8617177411763357	1.5995566086269029	-0.16091865396733324
1.173662048184076	1.0284115550978223	0.8620481040966372	1.600409543949049	-0.16074662957039934
1.1743111975470097	1.0283193992822606	0.8623779446024876	1.6012623645496071	-0.16057393738430245
1.1749603469099434	1.0282273648618117	0.8627072621253737	1.6021150708033307	-0.1604005801533016
1.1756094962728771	1.028135452119404	0.8630360561023235	1.6029676630840919	-0.1602265606108244
1.1762586456358106	1.0280436613363317	0.863364325975864	1.6038201417648816	-0.16005188147950475
1.1769077949987443	1.027951992792264	0.8636920711939813	1.6046725072178096	-0.1598765454712206
1.177556944361678	1.027860446765253	0.8640192912100785	1.6055247598141038	-0.1597005552871319
1.1782060937246117	1.0277690235317445	0.8643459854829362	1.606376899924111	-0.15952391361771817
1.1788552430875454	1.0276777233665848	0.8646721534766715	1.607228927917297	-0.15934662314281647
1.1795043924504791	1.0275865465430312	0.8649977946606981	1.6080808441622467	-0.15916868653165903
1.1801535418134128	1.0274954933327596	0.8653229085096867	1.608932649026664	-0.15899010644291098
1.1808026911763465	1.0274045640058738	0.8656474945035253	1.6097843428773724	-0.15881088552470826
1.18145184053928	1.027313758830914	0.8659715521272797	1.610635926080315	-0.15863102641469512
1.1821009899022137	1.0272230780748655	0.8662950808711553	1.6114873990005543	-0.15845053174006196
1.1827501392651474	1.0271325220031673	0.8666180802304572	1.6123387620022736	-0.158269404117583
1.183399288628081	1.0270420908797204	0.8669405497055526	1.6131900154487764	-0.15808764615365384
1.1840484379910148	1.0269517849668965	0.867262488801832	1.614041159702487	-0.15790526044432915
1.1846975873539485	1.0268616045255468	0.8675838970296718	1.6148921951249509	-0.15772224957536032
1.1853467367168822	1.0267715498150096	0.8679047739043958	1.6157431220768343	-0.157538616122233
1.1859958860798159	1.0266816210931193	0.8682251189462381	1.6165939409179269	-0.15735436265020453
1.1866450354427494	1.0265918186162146	0.8685449316803059	1.6174446520071388	-0.15716949171434166
1.187294184805683	1.026502142639147	0.8688642116365425	1.6182952557025045	-0.15698400585955793
1.1879433341686167	1.0264125934152883	0.8691829583496901	1.6191457523611805	-0.15679790762065107
1.1882573352506085	1.026369322975801	0.8693369483465476	1.6195571091636833	-0.15670767074223754
1.1885924835315504	1.0263231711965395	0.8695011713592539	1.6199961423394476	-0.15661119952234048
1.1892416328944841	1.026233876233339	0.8698188502094654	1.6208464259927102	-0.15642388407930455
1.1898907822574178	1.0261447087746702	0.8701359944492463	1.6216966036754985	-0.15623596379621804
1.1905399316203515	1.02605566906807	0.8704526036321732	1.6225466757414668	-0.15604744116778935
1.1911890809832852	1.0259667573596363	0.8707686773164414	1.6233966425433957	-0.15585831867879776
1.1918382303462187	1.0258779738940371	0.87108421506483	1.6242465044331922	-0.15566859880413061
1.1924873797091524	1.0257893189145173	0.8713992164446667	1.6250962617618903	-0.15547828400882052
1.1931365290720861	1.0257007926629071	0.8717136810277927	1.6259459148796518	-0.15528737674808243
1.1937856784350198	1.02561239537963	0.8720276083905283	1.6267954641357665	-0.1550958794673507
1.1944348277979535	1.02552412730371	0.8723409981136387	1.6276449098786532	-0.15490379460231615
1.1950839771608872	1.0254359886727802	0.8726538497822995	1.6284942524558608	-0.1547111245789629
1.195733126523821	1.0253479797230904	0.8729661629860626	1.6293434922140677	-0.15451787181360543
1.1963822758867546	1.0252601006895143	0.8732779373188229	1.6301926294990845	-0.15432403871292533
1.197031425249688	1.0251723518055578	0.8735891723787846	1.6310416646558525	-0.15412962767400812
1.1976805746126218	1.0250847333033657	0.873899867768428	1.6318905980284466	-0.15393464108438001
1.1983297239755555	1.0249972454137304	0.8742100230944762	1.6327394299600746	-0.15373908132204459
1.1989788733384892	1.0249098883660992	0.8745196379678626	1.6335881607930782	-0.1535429507555194
1.1996280227014229	1.0248226623885808	0.8748287120036983	1.6344367908689346	-0.15334625174387254
1.2002771720643566	1.0247355677079542	0.8751372448212393	1.6352853205282565	-0.15314898663675916
1.2009263214272903	1.024648604549675	0.8754452360438547	1.6361337501107935	-0.15295115777445792
1.2015754707902238	1.024561773137884	0.8757526852989947	1.6369820799554329	-0.1527527674879073
1.2022246201531575	1.0244750736954131	0.8760595922181588	1.6378303104002	-0.15255381809874205
1.2028737695160912	1.0243885064437934	0.8763659564368639	1.6386784417822597	-0.15235431191932922
1.2035229188790249	1.0243020716032631	0.8766717775946138	1.6395264744379172	-0.15215425125280457
1.2038369199610166	1.0242603096476444	0.8768195118581187	1.639936642349467	-0.15205728129349522
1.2041720682419585	1.0242157693927734	0.8769770553348675	1.6403744087026186	-0.15195363839310855
1.2048212176048922	1.0241296000299964	0.8772817893050082	1.6412222449109526	-0.15175247562502234
1.205470366967826	1.0240435637313325	0.877585979156313	1.6420699833966508	-0.15155076522420388
1.2061195163307596	1.0239576607119174	0.8778896245439223	1.6429176244925887	-0.15134850945722378
1.2067686656936931	1.0238718911856286	0.8781927251268093	1.6437651685307872	-0.1511457105816011
1.2074178150566268	1.0237862553650932	0.8784952805677504	1.6446126158424133	-0.15094237084583906
1.2080669644195605	1.0237007534616946	0.8787972905332946	1.645459966757781	-0.15073849248946092
1.2087161137824942	1.0236153856855796	0.8790987546937343	1.6463072216063521	-0.15053407774304536
1.209365263145428	1.0235301522456648	0.8793996727230763	1.6471543807167386	-0.15032912882826227
1.2100144125083616	1.0234450533496446	0.8797000442990112	1.6480014444167022	-0.1501236479579079
1.2106635618712953	1.023360089203997	0.8799998691028857	1.6488484130331555	-0.1499176373359405
1.211312711234229	1.0232752600139907	0.880299146819673	1.6496952868921648	-0.14971109915751557
1.2119618605971625	1.0231905659836924	0.8805978771379442	1.6505420663189487	-0.14950403560902098
1.2126110099600962	1.023106007315973	0.8808960597498399	1.6513887516378818	-0.1492964488681123
1.2132601593230299	1.0230215842125145	0.8811936943510418	1.6522353431724937	-0.1490883411037477
1.2139093086859636	1.022937296873817	0.8814907806407448	1.6530818412454709	-0.148879714476223
1.2145584580488973	1.022853145499205	0.881787318321629	1.6539282461786586	-0.14867057113720666
1.215207607411831	1.0227691302868334	0.8820833070998317	1.6547745582930615	-0.1484609132297745
1.2158567567747647	1.0226852514336955	0.8823787466849203	1.655620777908844	-0.1482507428884445
1.2165059061376984	1.0226015091356286	0.8826736367898648	1.6564669053453334	-0.14804006223921146
1.2171550555006319	1.0225179035873206	0.8829679771310103	1.657312940921019	-0.1478288733995815
1.2178042048635656	1.022434434982317	0.8832617674280506	1.6581588849535547	-0.14761717847860673
1.2184533542264993	1.022351103513026	0.8835550074040012	1.6590047377597599	-0.14740497957691948
1.219102503589433	1.0222679093707268	0.883847696785172	1.6598504996556205	-0.1471922787867667
1.2194165046714247	1.022227716733942	0.8839890763780575	1.660259571973016	-0.14708921346522377
1.2197516529523666	1.0221848527455746	0.8841398353011424	1.6606961709562902	-0.14697907819204423
1.2204008023153003	1.0221019338266073	0.8844314226847333	1.6615417519760927	-0.14676537986833088
1.221049951678234	1.0220191528017517	0.8847224586719823	1.6623872430285211	-0.1465511858829226
1.2216991010411677	1.0219365098578306	0.8850129430021173	1.663232644426241	-0.1463364982948663
1.2223482504041012	1.0218540051805673	0.8853028754175307	1.6640779564810915	-0.1461213191549939
1.222997399767035	1.0217716389545937	0.8855922556637542	1.6649231795040846	-0.14590565050595605
1.2236465491299686	1.0216894113634551	0.8858810834894331	1.66576831380541	-0.1456894943822558
1.2242956984929023	1.0216073225896174	0.8861693586463012	1.666613359694433	-0.14547285281028238
1.224944847855836	1.021525372814472	0.8864570808891561	1.6674583174796977	-0.1452557278083445
1.2255939972187697	1.0214435622183429	0.8867442499758336	1.6683031874689287	-0.14503812138670402
1.2262431465817034	1.0213618909804922	0.887030865667184	1.6691479699690308	-0.14482003554760917
1.2268922959446371	1.0212803592791264	0.8873169277270467	1.669992665286092	-0.14460147228532785
1.2275414453075706	1.0211989672914024	0.8876024359222265	1.6708372737253838	-0.14438243358618075
1.2281905946705043	1.0211177151934328	0.8878873900224691	1.6716817955913632	-0.14416292142857454
1.228839744033438	1.0210366031602924	0.8881717898004369	1.672526231187674	-0.1439429377830347
1.2294888933963717	1.0209556313660244	0.8884556350316858	1.6733705808171482	-0.14372248461223858
1.2301380427593054	1.020874799983645	0.8887389254946407	1.674214844781807	-0.14350156387104804
1.230787192122239	1.0207941091851507	0.8890216609705729	1.675059023382863	-0.1432801775065423
1.2314363414851728	1.0207135591415228	0.8893038412435759	1.675903116920721	-0.14305832745805036
1.2320854908481065	1.0206331500227344	0.8895854661005426	1.6767471256949797	-0.1428360156571838
1.23273464021104	1.0205528819977547	0.889866535331142	1.6775910500044335	-0.14261324402786893
1.2333837895739737	1.0204727552345563	0.8901470487277973	1.6784348901470731	-0.14239001448637925
1.2340329389369074	1.0203927699001187	0.8904270060856613	1.6792786464200877	-0.1421663289413677
1.234682088299841	1.0203129261604365	0.8907064072025959	1.6801223191198664	-0.1419421892938987
1.2349960893818328	1.0202743556762757	0.8908413571028414	1.6805303834959324	-0.14183360795543537
1.2353312376627748	1.020233224180523	0.8909852518791482	1.6809659085419997	-0.14171759743748036
1.2359803870257084	1.0201536641244162	0.8912635399185289	1.6818094149812801	-0.14149255525809623
1.2366295363886421	1.0200742461551855	0.8915412711265901	1.6826528387317052	-0.1412670646342373
1.2372786857515756	1.0199949704349354	0.8918184453118033	1.683496180086478	-0.14104112743693373
1.2379278351145093	1.019915837124812	0.8920950622852377	1.6843394393380091	-0.1408147455297864
1.238576984477443	1.019836846385009	0.8923711218605382	1.6851826167779176	-0.14058792076899868
1.2392261338403767	1.019757998374771	0.8926466238539046	1.6860257126970328	-0.14036065500340766
1.2398752832033104	1.0196792932524021	0.8929215680840694	1.6868687273853966	-0.14013295007451573
1.2405244325662441	1.0196007311752677	0.8931959543722773	1.6877116611322636	-0.13990480781652176
1.2411735819291778	1.0195223122998025	0.8934697825422636	1.688554514226104	-0.13967623005635224
1.2418227312921115	1.0194440367815147	0.8937430524202338	1.6893972869546043	-0.13944721861369241
1.242471880655045	1.0193659047749912	0.8940157638348424	1.6902399796046692	-0.13921777530101725
1.2431210300179787	1.0192879164339035	0.8942879166171726	1.6910825924624229	-0.13898790192362237
1.2437701793809124	1.0192100719110115	0.8945595106007154	1.6919251258132115	-0.13875760027965472
1.244419328743846	1.0191323713581708	0.89483054562135	1.6927675799416033	-0.1385268721601434
1.2450684781067798	1.0190548149263359	0.8951010215173226	1.6936099551313915	-0.13829571934903015
1.2457176274697135	1.018977402765566	0.8953709381292272	1.6944522516655953	-0.13806414362319988
1.2463667768326472	1.0189001350250306	0.8956402952999853	1.6952944698264616	-0.13783214675251107
1.2470159261955809	1.0188230118530142	0.8959090928748261	1.6961366098954664	-0.1375997304998261
1.2476650755585144	1.0187460333969207	0.896177330701267	1.696978672153317	-0.1373668966210414
1.248314224921448	1.0186691998032797	0.896445008629094	1.6978206568799532	-0.13713364686511756
1.2489633742843818	1.01859251121775	0.8967121265103422	1.6986625643545485	-0.1368999829741093
1.2496125236473155	1.0185159677851259	0.8969786841992768	1.6995043948555126	-0.1366659066831955
1.2502616730102492	1.0184395696493411	0.8972446815523741	1.7003461486604927	-0.13643141972070888
1.250575674092241	1.0184026671657314	0.8973731464443161	1.700753287307175	-0.13631784879966152
1.2509108223731829	1.0183633169534745	0.897510118428302	1.701187826046375	-0.13619652380816571
1.2515599717361165	1.0182872098397544	0.8977749946879016	1.7020294272892864	-0.13596122066029553
1.2522091210990502	1.0182112484495631	0.8980393101941684	1.7028709526645962	-0.13572551198507057
1.2528582704619837	1.0181354329234429	0.8983030648122337	1.7037124024469177	-0.13548939948373517
1.2535074198249174	1.0180597634010995	0.898566258409346	1.7045537769101102	-0.13525288485083511
1.2541565691878511	1.0179842400214079	0.898828890854853	1.7053950763272798	-0.13501596977424682
1.2548057185507848	1.0179088629224164	0.8990909620201831	1.7062363009707826	-0.13477865593520652
1.2554548679137185	1.0178336322413517	0.8993524717788276	1.7070774511122244	-0.13454094500833919
1.2561040172766522	1.017758548114623	0.8996134200063223	1.707918527022464	-0.13430283866168757
1.256753166639586	1.0176836106778278	0.8998738065802302	1.7087595289716144	-0.1340643385567409
1.2574023160025196	1.0176088200657551	0.9001336313801237	1.7096004572290442	-0.1338254463484637
1.258051465365453	1.0175341764123913	0.9003928942875666	1.7104413120633792	-0.1335861636853243
1.2587006147283868	1.0174596798509237	0.9006515951860973	1.7112820937425048	-0.13334649220932357
1.2593497640913205	1.0173853305137461	0.9009097339612108	1.7121228025335675	-0.13310643355602308
1.2599989134542542	1.0173111285324627	0.901167310500342	1.712963438702976	-0.1328659893545737
1.2606480628171879	1.017237074037892	0.9014243246928487	1.713804002516403	-0.13262516122774357
1.2612972121801216	1.017163167160073	0.9016807764299939	1.714644494238788	-0.13238395079194648
1.2619463615430553	1.0170894080282677	0.9019366656049298	1.7154849141343378	-0.13214235965726975
1.262595510905989	1.0170157967709672	0.9021919921126804	1.7163252624665286	-0.1319003894275022
1.2632446602689225	1.016942333515895	0.9024467558501256	1.717165539498108	-0.13165804170016204
1.2638938096318562	1.0168690183900113	0.9027009567159837	1.7180057454910964	-0.13141531806652454
1.2645429589947899	1.0167958515195188	0.9029545946107962	1.718845880706789	-0.1311722201116497
1.2651921083577236	1.0167228330298654	0.9032076694369103	1.7196859454057571	-0.13092874941440988
1.2658412577206573	1.0166499630457488	0.903460181098464	1.7205259398478505	-0.13068490754751713
1.266155258802649	1.0166147683157913	0.9035821218038489	1.7209322297756426	-0.13056682567960065
1.266490407083591	1.016577241691122	0.9037121295013691	1.7213658642921985	-0.1304406960775506
1.2671395564465247	1.016504669089196	0.9039635145532956	1.722205718997212	-0.1301961165649838
1.2677887058094583	1.0164322453624446	0.9042143361636558	1.7230455042205857	-0.1299511705642118
1.2684378551723918	1.0163599706326094	0.9044645942435888	1.7238852202192987	-0.1297058596235781
1.2690870045353255	1.0162878450207025	0.9047142887059448	1.7247248672496178	-0.1294601852854019
1.2697361538982592	1.0162158686470117	0.9049634194652695	1.7255644455670975	-0.12921414908600473
1.270385303261193	1.016144041631105	0.9052119864377888	1.7264039554265835	-0.1289677525557373
1.2710344526241266	1.0160723640918332	0.9054599895413935	1.727243397082213	-0.1287209972190062
1.2716836019870603	1.0160008361473356	0.9057074286956242	1.7280827707874176	-0.12847388459430045
1.272332751349994	1.0159294579150429	0.9059543038216561	1.7289220767949238	-0.12822641619421796
1.2729819007129275	1.0158582295116818	0.9062006148422843	1.7297613153567564	-0.12797859352549198
1.2736310500758612	1.0157871510532792	0.9064463616819086	1.7306004867242388	-0.12773041808901733
1.274280199438795	1.0157162226551657	0.9066915442665192	1.7314395911479956	-0.12748189137987667
1.2749293488017286	1.0156454444319798	0.9069361625236814	1.732278628877954	-0.1272330148873665
1.2755784981646623	1.0155748164976723	0.9071802163825217	1.733117600163346	-0.1269837900950232
1.276227647527596	1.0155043389655092	0.9074237057737131	1.7339565052527093	-0.12673421848064909
1.2768767968905297	1.0154340119480765	0.9076666306294608	1.7347953443938904	-0.12648430151633794
1.2775259462534634	1.015363835557284	0.9079089908834879	1.735634117834045	-0.126234040668501
1.2781750956163969	1.0152938099043687	0.9081507864710213	1.7364728258196414	-0.12598343739789242
1.2788242449793306	1.0152239350998988	0.9083920173287775	1.7373114685964597	-0.12573249315963486
1.2794733943422643	1.0151542112537781	0.9086326833949492	1.7381500464095967	-0.12548120940324495
1.280122543705198	1.015084638475249	0.9088727846091907	1.7389885595034655	-0.12522958757265856
1.2807716930681317	1.015015216872897	0.9091123209126049	1.7398270081217984	-0.12497762910625611
1.2814208424310654	1.0149459465546533	0.9093512922477287	1.7406653925076476	-0.1247253354368877
1.281734843513057	1.0149124940169805	0.9094666827041058	1.7410709057893845	-0.12460317819905799
1.282069991793999	1.0148768276278002	0.9095896985585208	1.7415037129033886	-0.12447270799189816
1.2827191411569328	1.0148078601989736	0.9098275397903469	1.74234196955072	-0.12421974819315207
1.2833682905198662	1.0147390443741668	0.9100648158899672	1.7431801626906673	-0.12396645745705856
1.2840174398828	1.0146703802587351	0.9103015268055228	1.7440182925635834	-0.12371283719459616
1.2846665892457336	1.0146018679573976	0.9105376724865224	1.7448563594091508	-0.12345888881133747
1.2853157386086673	1.0145335075742434	0.9107732528838297	1.745694363466383	-0.12320461370747371
1.285964887971601	1.0144652992127325	0.9110082679496497	1.7465323049736272	-0.12295001327783929
1.2866140373345347	1.014397242975702	0.9112427176375166	1.7473701841685654	-0.1226950889119362
1.2872631866974684	1.014329338965367	0.9114766019022805	1.7482080012882162	-0.12243984199395833
1.2879123360604021	1.0142615872833267	0.9117099207000945	1.749045756568937	-0.12218427390281567
1.2885614854233356	1.014193988030566	0.9119426739884027	1.7498834502464256	-0.12192838601215852
1.2892106347862693	1.0141265413074603	0.912174861725927	1.7507210825557216	-0.12167217969040146
1.289859784149203	1.014059247213778	0.9124064838726551	1.7515586537312091	-0.12141565630074737
1.2905089335121367	1.0139921058486845	0.9126375403898281	1.7523961640066177	-0.12115881720121123
1.2911580828750704	1.0139251173107462	0.9128680312399281	1.7532336136150246	-0.12090166374464396
1.291807232238004	1.0138582816979322	0.9130979563866658	1.7540710027888569	-0.12064419727875608
1.2924563816009378	1.01379159910762	0.9133273157949687	1.7549083317598921	-0.12038641914614129
1.2931055309638715	1.013725069636597	0.9135561094309692	1.7557456007592616	-0.12012833068429998
1.293754680326805	1.0136586933810645	0.9137843372619922	1.756582810017451	-0.11986993322566268
1.2944038296897387	1.013592470436642	0.9140119992565436	1.757419959764303	-0.11961122809761333
1.2950529790526724	1.0135264008983682	0.9142390953842987	1.7582570502290187	-0.11935221662251257
1.295702128415606	1.0134604848607074	0.9144656256160899	1.7590940816401595	-0.11909290011772086
1.2963512777785398	1.0133947224175504	0.9146915899238955	1.7599310542256483	-0.11883327989562155
1.2970004271414735	1.0133291136622182	0.9149169882808286	1.7607679682127733	-0.11857335726364386
1.2973144282234652	1.013297433123269	0.9150258129865158	1.761172772262678	-0.11844752153854404
1.2976495765044072	1.0132636586874664	0.9151418206611246	1.761604823828187	-0.11831313352428573
1.2982987258673409	1.0131983575854873	0.9153660870401308	1.7624416212979104	-0.11805260997513667
1.2989478752302743	1.0131332104479136	0.9155897873942948	1.7632783608473337	-0.11779178790890042
1.299597024593208	1.0130682173658212	0.915812921701153	1.7641150427012178	-0.11753066861341761
1.3002461739561417	1.013003378429733	0.91603548993932	1.7649516670836973	-0.11726925337168827
1.3008953233190754	1.0129386937296219	0.9162574920884775	1.7657882342182811	-0.11700754346189429
1.3015444726820091	1.012874163354913	0.9164789281293626	1.766624744327855	-0.11674554015742178
1.3021936220449428	1.0128097873944886	0.916699798043758	1.7674611976346835	-0.11648324472688333
1.3028427714078765	1.0127455659366895	0.9169201018144804	1.7682975943604107	-0.11622065843414024
1.3034919207708102	1.012681499069319	0.91713983942537	1.7691339347260633	-0.11595778253832459
1.3041410701337437	1.0126175868796459	0.9173590108612802	1.7699702189520516	-0.11569461829386125
1.3047902194966774	1.0125538294544074	0.9175776161080664	1.7708064472581724	-0.11543116695048986
1.305439368859611	1.0124902268798124	0.9177956551525759	1.7716426198636086	-0.11516742975328662
1.3060885182225448	1.0124267792415442	0.9180131279826372	1.7724787369869341	-0.11490340794268611
1.3067376675854785	1.0123634866247633	0.9182300345870503	1.7733147988461126	-0.11463910275450294
1.3073868169484122	1.0123003491141114	0.9184463749555754	1.7741508056585018	-0.11437451541995335
1.3080359663113459	1.0122373667937132	0.9186621490789234	1.7749867576408538	-0.11410964716567672
1.3086851156742796	1.0121745397471802	0.9188773569487456	1.7758226550093168	-0.11384449921375701
1.309334265037213	1.0121118680576129	0.9190919985576238	1.7766584979794384	-0.1135790727817441
1.3099834144001468	1.0120493518076044	0.9193060738990598	1.777494286766166	-0.11331336908267504
1.3106325637630805	1.0119869910792434	0.919519582967466	1.778330021583849	-0.11304738932509525
1.3112817131260142	1.0119247859541156	0.9197325257581553	1.7791657026462404	-0.11278113471307961
1.3119308624889479	1.0118627365133093	0.9199449022673314	1.7800013301664996	-0.11251460644625348
1.3125800118518816	1.0118008428374148	0.9201567124920789	1.7808369043571932	-0.11224780571981362
1.3128940129338733	1.0117709600671008	0.9202589643478628	1.7812410622183283	-0.1121186536948567
1.3132291612148153	1.0117391050065307	0.9203679564303539	1.7816724254302971	-0.11198073372454906
1.3138783105777487	1.0116775231002642	0.9205786340809743	1.7825078935971983	-0.11171339164686184
1.3145274599406824	1.011616097197735	0.9207887454436104	1.7833433090686965	-0.11144578066878776
1.3151766093036161	1.011554827377578	0.9209982905187754	1.7841786720550068	-0.11117790196801693
1.3158257586665498	1.0114937137179458	0.9212072693078158	1.7850139827657603	-0.11090975671791432
1.3164749080294835	1.011432756296512	0.9214156818129025	1.7858492414100067	-0.11064134608754023
1.3171240573924172	1.011371955190473	0.9216235280370212	1.7866844481962159	-0.11037267124167062
1.317773206755351	1.0113113104765517	0.9218308079839634	1.7875196033322798	-0.11010373334081744
1.3184223561182846	1.011250822231	0.9220375216583174	1.7883547070255141	-0.1098345335412488
1.319071505481218	1.0111904905296005	0.922243669065459	1.78918975948266	-0.10956507299500912
1.3197206548441518	1.011130315447671	0.9224492502115426	1.7900247609098865	-0.10929535284993921
1.3203698042070855	1.0110702970600653	0.9226542651034925	1.7908597115127913	-0.10902537424969622
1.3210189535700192	1.011010435441177	0.9228587137489935	1.7916946114964036	-0.1087551383337735
1.321668102932953	1.0109507306649423	0.9230625961564829	1.7925294610651852	-0.10848464623752048
1.3223172522958866	1.0108911828048412	0.9232659123351412	1.7933642604230324	-0.10821389909216238
1.3229664016588203	1.0108317919339018	0.9234686622948833	1.7941990097732785	-0.10794289802481986
1.323615551021754	1.0107725581247016	0.9236708460463507	1.7950337093186943	-0.10767164415852869
1.3242647003846875	1.0107134814493712	0.9238724636009019	1.7958683592614915	-0.1074001386122591
1.3249138497476212	1.0106545619795957	0.9240735149706049	1.7967029598033228	-0.1071283825009354
1.3255629991105549	1.010595799786618	0.9242740001682278	1.7975375111452851	-0.10685637693545517
1.3262121484734886	1.0105371949412412	0.9244739192072314	1.7983720134879209	-0.10658412302270867
1.3268612978364223	1.010478747513831	0.9246732721017604	1.7992064670312193	-0.10631162186559799
1.327510447199356	1.010420457574318	0.9248720588666351	1.8000408719746188	-0.10603887456305618
1.3281595965622897	1.0103623251922011	0.9250702795173432	1.800875228517009	-0.10576588221006628
1.3284735976442814	1.0103342624432905	0.9251659580049305	1.8012787991520578	-0.10563374502944939
1.3288087459252234	1.0103043504365483	0.9252679340700322	1.8017095368567322	-0.10549264589768037
1.3294578952881568	1.010246533376001	0.9254650225415005	1.802543797191584	-0.10521916671303845
1.3301070446510905	1.010188874078775	0.9256615449491901	1.803378009718818	-0.10494544573938724
1.3307561940140242	1.0101313726126637	0.9258575013111782	1.804212174635144	-0.10467148405609898
1.331405343376958	1.0100740290450407	0.9260528916461696	1.8050462921367332	-0.10439728273869008
1.3320544927398916	1.0100168434428611	0.9262477159734887	1.8058803624192172	-0.10412284285883977
1.3327036421028253	1.0099598158726653	0.9264419743130715	1.806714385677692	-0.1038481654844086
1.333352791465759	1.00990294640058	0.9266356666854586	1.8075483621067179	-0.10357325167945698
1.3340019408286927	1.0098462350923219	0.9268287931117868	1.8083822919003225	-0.10329810250426347
1.3346510901916262	1.0097896820131989	0.9270213536137815	1.8092161752520022	-0.10302271901534318
1.33530023955456	1.0097332872281128	0.9272133482137496	1.810050012354724	-0.10274710226546602
1.3359493889174936	1.0096770508015624	0.9274047769345717	1.8108838034009271	-0.10247125330367479
1.3365985382804273	1.0096209727976442	0.9275956397996947	1.8117175485825248	-0.10219517317530345
1.337247687643361	1.0095650532800564	0.9277859368331245	1.812551248090906	-0.10191886292199501
1.3378968370062947	1.0095092923120996	0.9279756680594182	1.813384902116938	-0.10164232358171955
1.3385459863692284	1.0094536899566808	0.9281648335036775	1.8142185108509667	-0.10136555618879214
1.339195135732162	1.0093982462763138	0.9283534331915408	1.8150520744828196	-0.10108856177389065
1.3398442850950956	1.0093429613331226	0.9285414671491765	1.8158855932018074	-0.10081134136407348
1.3404934344580293	1.0092878351888435	0.9287289354032757	1.816719067196725	-0.10053389598279729
1.341142583820963	1.0092328679048268	0.9289158379810447	1.8175524966558545	-0.10025622664993461
1.3417917331838967	1.00917805954204	0.9291021749101989	1.8183858817669656	-0.09997833438179135
1.3424408825468304	1.0091234101610687	0.9292879462189546	1.8192192227173183	-0.09970022019112433
1.343090031909764	1.0090689198221192	0.9294731519360231	1.820052519693665	-0.09942188508715871
1.3437391812726978	1.0090145885850217	0.9296577920906034	1.820885772882251	-0.09914333007560523
1.3440531823546895	1.0089883650454408	0.9297469017365688	1.8212888114639494	-0.09900851116843311
1.3443883306356315	1.008960416509231	0.9298418667123752	1.821718982468817	-0.09886455615867763
1.345037479998565	1.0089064036538293	0.9300253758314924	1.8225521486386012	-0.09858556433510975
1.3456866293614986	1.008852550077528	0.9302083194785761	1.8233852715763408	-0.0983063556001727
1.3463357787244323	1.008798855838671	0.9303906976847081	1.824218351466273	-0.09802693094569201
1.346984928087366	1.0087453209952344	0.9305725104814243	1.8250513884921382	-0.0977472913600645
1.3476340774502997	1.0086919456048313	0.9307537579007078	1.8258843828371802	-0.09746743782827537
1.3482832268132334	1.008638729724712	0.9309344399749826	1.8267173346841494	-0.09718737133191499
1.3489323761761671	1.0085856734117664	0.9311145567371072	1.8275502442153035	-0.09690709284919571
1.3495815255391006	1.008532776722527	0.9312941082203678	1.82838311161241	-0.09662660335496867
1.3502306749020343	1.0084800397131697	0.931473094458472	1.8292159370567471	-0.0963459038207404
1.350879824264968	1.0084274624395164	0.9316515154855428	1.8300487207291063	-0.09606499521468953
1.3515289736279017	1.0083750449570372	0.9318293713361118	1.8308814628097938	-0.09578387850168324
1.3521781229908354	1.0083227873208518	0.9320066620451128	1.8317141634786318	-0.09550255464329384
1.352827272353769	1.0082706895857323	0.9321833876478767	1.8325468229149615	-0.09522102459781515
1.3534764217167028	1.008218751806104	0.9323595481801236	1.8333794412976432	-0.09493928932027881
1.3541255710796365	1.008166974036049	0.9325351436779581	1.8342120188050595	-0.09465734976247074
1.35477472044257	1.0081153563293064	0.9327101741778626	1.835044555615116	-0.09437520687294718
1.3554238698055037	1.0080638987392756	0.9328846397166912	1.8358770519052439	-0.09409286159705096
1.3560730191684374	1.0080126013190172	0.9330585403316639	1.836709507852401	-0.09381031487692766
1.356722168531371	1.0079614641212558	0.9332318760603605	1.8375419236330732	-0.09352756765154152
1.3573713178943048	1.007910487198381	0.9334046469407148	1.8383742994232783	-0.09324462085669155
1.3580204672572385	1.007859670602451	0.9335768530110085	1.8392066353985645	-0.09296147542502739
1.3586696166201722	1.0078090143851914	0.9337484943098657	1.8400389317340151	-0.0926781322860652
1.3593187659831059	1.0077585185980007	0.9339195708762469	1.8408711886042481	-0.0923945923662034
1.3596327670650976	1.0077341507841908	0.9340021199578643	1.8412737468028708	-0.09225737047643803
1.3599679153460393	1.0077081832919494	0.934090082749443	1.8417034061834194	-0.09211085658873851
1.360617064708973	1.007658008517783	0.9342600299690704	1.8425355846452238	-0.09182692587388078
1.3612662140719067	1.0076079943259242	0.9344294125750643	1.8433677241628965	-0.09154280113876975
1.3619153634348404	1.007558140766473	0.9345982306076738	1.8441998249092155	-0.09125848329748994
1.3625645127977741	1.0075084478892116	0.9347664841074559	1.8450318870565032	-0.09097397326108622
1.3632136621607078	1.0074589157436025	0.9349341731152705	1.8458639107766273	-0.09068927193757935
1.3638628115236415	1.007409544378793	0.9351012976722741	1.8466958962410036	-0.09040438023198127
1.3645119608865752	1.007360333843616	0.9352678578199153	1.8475278436205973	-0.09011929904631051
1.3651611102495087	1.0073112841865917	0.9354338535999281	1.8483597530859246	-0.08983402927960742
1.3658102596124424	1.00726239545593	0.935599285054328	1.8491916248070541	-0.08954857182794933
1.366459408975376	1.0072136676995314	0.9357641522254055	1.8500234589536095	-0.08926292758446577
1.3671085583383098	1.007165100964989	0.9359284551557213	1.8508552556947706	-0.08897709743935352
1.3677577077012435	1.0071166952995907	0.9360921938881009	1.8516870151992746	-0.08869108227989164
1.3684068570641772	1.00706845075032	0.9362553684656295	1.8525187376354186	-0.08840488299045648
1.369056006427111	1.0070203673638594	0.9364179789316465	1.8533504231710618	-0.08811850045253655
1.3697051557900446	1.0069724451865893	0.9365800253297408	1.854182071973625	-0.08783193554474743
1.370354305152978	1.0069246842645931	0.9367415077037452	1.8550136842100953	-0.08754518914284651
1.3710034545159118	1.006877084643656	0.9369024260977319	1.855845260047025	-0.08725826211974781
1.3716526038788455	1.0068296463692683	0.9370627805560067	1.856676799650535	-0.08697115534553665
1.3723017532417792	1.006782369486626	0.9372225711231045	1.857508303186316	-0.08668386968748426
1.3729509026047129	1.0067352540406338	0.9373817978437845	1.8583397708196308	-0.0863964060100624
1.3736000519676466	1.0066883000759055	0.9375404607630248	1.8591712027153142	-0.08610876517495786
1.3742492013305803	1.0066415076367659	0.9376985599260176	1.8600025990377773	-0.08582094804108693
1.374898350693514	1.0065948767672528	0.9378560953781647	1.8608339599510069	-0.08553295546460987
1.3752123517755057	1.0065723788657344	0.9379320948341329	1.8612360862171458	-0.08539358740950503
1.3755475000564474	1.0065484075111186	0.9380130671650722	1.8616652856185683	-0.08524478829894522
1.3761966494193811	1.0065020999118317	0.9381694753325459	1.862496576203607	-0.0849564473947841
1.3768457987823148	1.0064559540125773	0.9383253199265867	1.86332783186885	-0.08466793360010452
1.3774949481452485	1.0064099698562605	0.9384806009933858	1.8641590527766077	-0.08437924776018556
1.3781440975081822	1.0063641474855072	0.9386353185793198	1.8649902390887756	-0.08409039071762149
1.378793246871116	1.0063184869426651	0.9387894727309463	1.8658213909668357	-0.08380136331233591
1.3794423962340496	1.006272988269806	0.9389430634949989	1.8666525085718586	-0.08351216638159577
1.3800915455969833	1.0062276515087272	0.9390960909183834	1.8674835920645052	-0.08322280076002539
1.3807406949599168	1.0061824767009524	0.9392485550481724	1.8683146416050276	-0.08293326727962033
1.3813898443228505	1.006137463887734	0.9394004559316012	1.8691456573532719	-0.08264356676976138
1.3820389936857842	1.0060926131100547	0.9395517936160633	1.8699766394686788	-0.08235370005722832
1.382688143048718	1.0060479244086282	0.9397025681491058	1.870807588110286	-0.08206366796621371
1.3833372924116516	1.0060033978239011	0.9398527795784253	1.8716385034367298	-0.08177347131833669
1.3839864417745853	1.0059590333960546	0.9400024279518631	1.8724693856062464	-0.08148311093265656
1.384635591137519	1.005914831165006	0.9401515133174009	1.8733002347766736	-0.08119258762568651
1.3852847405004525	1.005870791170409	0.940300035723157	1.8741310511054532	-0.08090190221140715
1.3859338898633862	1.0058269134516573	0.9404479952173814	1.8749618347496313	-0.08061105550128005
1.3865830392263199	1.0057831980478842	0.9405953918484518	1.8757925858658615	-0.08032004830426122
1.3872321885892536	1.0057396449979648	0.9407422256648692	1.8766233046104055	-0.08002888142681457
1.3878813379521873	1.0056962543405172	0.9408884967152542	1.8774539911391348	-0.07973755567292524
1.388530487315121	1.0056530261139043	0.9410342050483421	1.8782846456075328	-0.07944607184411304
1.3891796366780547	1.0056099603562347	0.9411793507129796	1.8791152681706969	-0.07915443073944557
1.3898287860409884	1.0055670571053645	0.9413239337581197	1.8799458589833382	-0.07886263315555163
1.3904779354039218	1.0055243163988985	0.9414679542328187	1.880776418199786	-0.07857067988663431
1.3907919364859138	1.0055037005622933	0.9415374167476032	1.8811781580413138	-0.07842940307019518
1.3911270847668555	1.0054817382741918	0.9416114121862312	1.8816069459739866	-0.07827857172448413
1.3917762341297892	1.0054393227683507	0.9417543076676069	1.882437442459507	-0.07798630945849219
1.392425383492723	1.0053970699182342	0.9418966407262859	1.8832679078095353	-0.0776938938756632
1.3930745328556566	1.0053549797604564	0.9420384114116954	1.8840983421768838	-0.0774013257606284
1.3937236822185903	1.005313052331386	0.9421796197733453	1.8849287457139887	-0.07710860589565864
1.394372831581524	1.0052712876671492	0.9423202658608244	1.885759118572913	-0.07681573506067721
1.3950219809444577	1.0052296858036305	0.9424603497237969	1.8865894609053482	-0.0765227140332727
1.3956711303073912	1.0051882467764734	0.9425998714119979	1.887419772862615	-0.07622954358871183
1.396320279670325	1.005146970621083	0.9427388309752303	1.8882500545956662	-0.0759362244999522
1.3969694290332586	1.0051058573726261	0.9428772284633603	1.889080306255087	-0.07564275753765505
1.3976185783961923	1.0050649070660334	0.9430150639263145	1.889910527991098	-0.0753491434701979
1.398267727759126	1.005024119736	0.9431523374140753	1.8907407199535555	-0.07505538306368718
1.3989168771220597	1.0049834954169874	0.9432890489766781	1.8915708822919541	-0.07476147708197084
1.3995660264849934	1.0049430341432244	0.9434251986642065	1.892401015155428	-0.07446742628665085
1.400215175847927	1.0049027359487082	0.9435607865267898	1.8932311186927522	-0.07417323143709574
1.4008643252108606	1.0048626008672064	0.9436958126145988	1.894061193052345	-0.07387889329045307
1.4015134745737943	1.0048226289322573	0.9438302769778423	1.894891238382269	-0.07358441260166172
1.402162623936728	1.0047828201771714	0.9439641796667635	1.8957212548302322	-0.07328979012346443
1.4028117732996617	1.0047431746350335	0.9440975207316364	1.8965512425435915	-0.07299502660641996
1.4034609226625954	1.0047036923387027	0.9442303002227629	1.897381201669352	-0.07270012279891547
1.404110072025529	1.0046643733208143	0.9443625181904683	1.8982111323541704	-0.0724050794471787
1.4047592213884628	1.004625217613781	0.9444941746850987	1.8990410347443554	-0.07210989729529019
1.4054083707513965	1.004586225249794	0.9446252697570171	1.89987090898587	-0.07181457708519544
1.40605752011433	1.0045473962608236	0.9447558034566004	1.9007007552243333	-0.07151911955671696
1.4063715211963217	1.004528672863772	0.9448187426920137	1.9011021514769353	-0.07137615426393717
1.4067066694772636	1.004508730678622	0.9448857758342355	1.9015305736050212	-0.0712235254475664
1.4073558188401973	1.0044702285347225	0.9450151869403164	1.9023603642728686	-0.07092779549335652
1.408004968203131	1.004431889860442	0.9451440368252408	1.9031901273724712	-0.07063193042761323
1.4086541175660647	1.0043937146868822	0.9452723255394065	1.9040198630480867	-0.07033593098178748
1.4093032669289984	1.0043557030449295	0.9454000531332086	1.9048495714436362	-0.07003979788526714
1.4099524162919321	1.0043178549652574	0.9455272196570359	1.9056792527027067	-0.06974353186538895
1.4106015656548658	1.0042801704783277	0.9456538251612676	1.906508906968552	-0.06944713364745025
1.4112507150177993	1.0042426496143904	0.9457798696962705	1.907338534384094	-0.06915060395472077
1.411899864380733	1.0042052924034859	0.9459053533123956	1.9081681350919253	-0.06885394350845439
1.4125490137436667	1.004168098875446	0.9460302760599748	1.9089977092343096	-0.06855715302790086
1.4131981631066004	1.0041310690598948	0.9461546379893181	1.9098272569531842	-0.06826023323031738
1.413847312469534	1.0040942029862496	0.9462784391507103	1.9106567783901616	-0.06796318483098027
1.4144964618324678	1.0040575006837225	0.9464016795944078	1.9114862736865303	-0.06766600854319656
1.4151456111954015	1.004020962181321	0.946524359370636	1.9123157429832567	-0.06736870507831548
1.4157947605583352	1.0039845875078492	0.9466464785295854	1.9131451864209874	-0.06707127514574002
1.4164439099212687	1.00394837669191	0.9467680371214099	1.9139746041400498	-0.06677371945293831
1.4170930592842024	1.0039123297619035	0.9468890351962226	1.9148039962804544	-0.06647603870545511
1.417742208647136	1.003876446746031	0.9470094728040933	1.9156333629818956	-0.06617823360692322
1.4183913580100698	1.0038407276722945	0.9471293499950458	1.9164627043837539	-0.06588030485907471
1.4190405073730035	1.003805172568498	0.9472486668190547	1.9172920206250978	-0.06558225316175234
1.4196896567359372	1.0037697814622482	0.9473674233260425	1.9181213118446843	-0.06528407921292079
1.4203388060988709	1.0037345543809564	0.9474856195658766	1.918950578180961	-0.06498578370867786
1.4209879554618043	1.0036994913518387	0.9476032555883672	1.9197798197720686	-0.06468736734326574
1.421637104824738	1.0036645924019179	0.9477203314432634	1.9206090367558404	-0.06438883080908214
1.4219511059067298	1.0036477702616005	0.9477767613950956	1.921010129846874	-0.064244382305525
1.4222862541876717	1.003629857558023	0.9478368471802512	1.921438229269806	-0.06409017479669137
1.4229354035506054	1.0035952868467923	0.9479528028489501	1.9222673974511912	-0.06379139999483548
1.4235845529135391	1.0035608802946723	0.9480681984989112	1.923096541436921	-0.06349250709044527
1.4242337022764728	1.0035266379279204	0.9481830341796136	1.92392566136362	-0.06319349676865137
1.4248828516394065	1.0034925597726048	0.9482973099404619	1.9247547573676143	-0.06289436971279516
1.4255320010023402	1.003458645854606	0.948411025830784	1.9255838295849332	-0.06259512660443971
1.4261811503652737	1.003424896199617	0.9485241818998278	1.9264128781513115	-0.06229576812338074
1.4268302997282074	1.0033913108331463	0.9486367781967587	1.927241903202189	-0.06199629494765744
1.427479449091141	1.0033578897805158	0.9487488147706574	1.9280709048727145	-0.06169670775356334
1.4281285984540748	1.0033246330668644	0.9488602916705167	1.928899883297745	-0.061397007215657114
1.4287777478170085	1.0032915407171474	0.948971208945239	1.9297288386118496	-0.06109719400677331
1.4294268971799422	1.0032586127561387	0.9490815666436344	1.9305577709493091	-0.06079726879803315
1.430076046542876	1.0032258492084305	0.9491913648144173	1.9313866804441187	-0.06049723225885518
1.4307251959058096	1.0031932500984344	0.9493006035062042	1.9322155672299888	-0.06019708505696594
1.431374345268743	1.0031608154503835	0.9494092827675111	1.9330444314403472	-0.05989682785841064
1.4320234946316768	1.0031285452883316	0.9495174026467516	1.9338732732083406	-0.05959646132756371
1.4326726439946105	1.003096439636156	0.9496249631922332	1.934702092666835	-0.059295986127139384
1.4333217933575442	1.0030644985175565	0.9497319644521564	1.9355308899484192	-0.05899540291820227
1.4339709427204779	1.0030327219560573	0.9498384064746107	1.9363596651854045	-0.05869471236017778
1.4346200920834116	1.0030011099750085	0.9499442893075735	1.9371884185098274	-0.05839391511086266
1.4352692414463453	1.0029696625975852	0.9500496129989069	1.9380171500534507	-0.0580930118264354
1.435918390809279	1.0029383798467904	0.9501543775963556	1.9388458599477647	-0.057792003161466654
1.4365675401722124	1.002907261745454	0.9502585831475446	1.9396745483239894	-0.05749088976892959
1.4372166895351461	1.0028763083162353	0.9503622296999769	1.9405032153130761	-0.057189672300210236
1.437530690617138	1.0028613948815561	0.9504121641610711	1.9409040435188103	-0.05704393276011426
1.4378658388980798	1.002845519581623	0.9504653173010306	1.9413318610457078	-0.05688835140511782
1.4385149882610135	1.0028148955639358	0.9505678459979577	1.942160485652302	-0.056586927731895
1.4391641376239472	1.002784436285324	0.950669815837881	1.9429890892630115	-0.05628540192722815
1.439813286986881	1.0027541417677694	0.9507712268677918	1.9438176720077263	-0.055983774636257554
1.4404624363498146	1.0027240120330878	0.9508720791345482	1.9446462340160748	-0.0556820465025876
1.4411115857127483	1.0026940471029275	0.9509723726848726	1.9454747754174258	-0.05538021816829694
1.4417607350756818	1.002664246998772	0.951072107565349	1.946303296340889	-0.055078290273948595
1.4424098844386155	1.0026346117419402	0.9511712838224221	1.947131796915318	-0.05477626345860007
1.4430590338015492	1.002605141353587	0.9512699015023935	1.9479602772693103	-0.05447413835981342
1.443708183164483	1.0025758358547041	0.9513679606514212	1.9487887375312105	-0.054171915613665245
1.4443573325274166	1.002546695266121	0.9514654613155159	1.9496171778291098	-0.053869595854756765
1.4450064818903503	1.0025177196085064	0.9515624035405401	1.9504455982908495	-0.05356717971622373
1.445655631253284	1.0024889089023674	0.9516587873722054	1.9512739990440209	-0.05326466782974641
1.4463047806162177	1.0024602631680521	0.9517546128560704	1.9521023802159676	-0.052962060825559494
1.4469539299791512	1.0024317824257487	0.9518498800375392	1.9529307419337876	-0.05265935933246198
1.4476030793420849	1.0024034666954877	0.9519445889618586	1.9537590843243329	-0.052356563977827036
1.4482522287050186	1.002375315997142	0.9520387396741165	1.9545874075142133	-0.052053675387611846
1.4489013780679523	1.0023473303504271	0.9521323322192398	1.9554157116297963	-0.0517506941863674
1.449550527430886	1.0023195097749031	0.9522253666419925	1.9562439967972094	-0.05144762099724828
1.4501996767938197	1.0022918542899746	0.9523178429869738	1.9570722631423407	-0.05114445644202241
1.4508488261567534	1.0022643639148914	0.9524097612986154	1.9579005107908418	-0.05084120114108076
1.451497975519687	1.0022370386687496	0.952501121621181	1.9587287398681281	-0.05053785571344706
1.4521471248826205	1.0022098785704923	0.9525919239987628	1.9595569504993808	-0.05023442077678745
1.4527962742455542	1.0021828836389102	0.9526821684752805	1.9603851428095482	-0.04993089694742016
1.453110275327546	1.0021698851518117	0.9527256205895108	1.960785742506041	-0.04978404723205343
1.453445423608488	1.0021560538926424	0.9527718550944796	1.9612133169233477	-0.04962728484032506
1.4540945729714216	1.0021293893501768	0.9528609838999285	1.9620414729652664	-0.049323585069153304
1.4547437223343553	1.002102890029851	0.9529495549350178	1.9628696110595631	-0.04901979824623687
1.455392871697289	1.0020765559498537	0.9530375682429576	1.9636977313302704	-0.048715924982598066
1.4560420210602227	1.0020503871282238	0.9531250238667762	1.964525833901195	-0.0484119658879591
1.4566911704231562	1.0020243835828528	0.9532119218493181	1.9653539188959197	-0.04810792157075151
1.45734031978609	1.0019985453314846	0.953298262233242	1.9661819864378056	-0.047803792638125654
1.4579894691490236	1.0019728723917158	0.9533840450610194	1.967010036649992	-0.047499579695960095
1.4586386185119573	1.0019473647809976	0.9534692703749326	1.9678380696553996	-0.047195283348871075
1.459287767874891	1.0019220225166354	0.9535539382170729	1.9686660855767308	-0.04689090420022185
1.4599369172378247	1.0018968456157895	0.9536380486293391	1.969494084536472	-0.04658644285213205
1.4605860666007584	1.0018718340954766	0.9537216016534356	1.9703220666568937	-0.04628189990548704
1.461235215963692	1.0018469879725698	0.9538045973308706	1.971150032060054	-0.04597727595994719
1.4618843653266256	1.001822307263799	0.953887035702955	1.9719779808677984	-0.045672571613957186
1.4625335146895593	1.0017977919857524	0.9539689168107996	1.9728059132017621	-0.045367787464755276
1.463182664052493	1.0017734421548765	0.9540502406953147	1.9736338291833713	-0.04506292410838251
1.4638318134154267	1.0017492577874767	0.9541310073972078	1.9744617289338446	-0.04475798213969195
1.4644809627783604	1.0017252388997182	0.9542112169569815	1.9752896125741946	-0.04445296215235786
1.465130112141294	1.0017013855076267	0.9542908694149332	1.9761174802252288	-0.04414786473888488
1.4657792615042278	1.0016776976270885	0.9543699648111522	1.976945332007552	-0.04384269049061714
1.4664284108671615	1.0016541752738517	0.954448503185519	1.9777731680415676	-0.04353743999774742
1.467077560230095	1.0016308184635268	0.9545264845777031	1.978600988447478	-0.043232113849326195
1.4677267095930286	1.0016076272115866	0.9546039090271619	1.9794287933452877	-0.04292671263327076
1.4683758589559623	1.0015846015333674	0.9546807765731389	1.9802565828548029	-0.04262123693637425
1.468689860037954	1.0015735231652383	0.9547177584673678	1.9806569887628416	-0.04247344824292878
1.469025008318896	1.0015617414440694	0.9547570872546624	1.9810843570956351	-0.042315687344314665
1.4696741576818297	1.0015390469587577	0.9548328411105437	1.981912116187201	-0.04201006444166391
1.4703233070447634	1.0015165180923622	0.9549080381793756	1.982739860248724	-0.04170436881189673
1.4709724564076971	1.0014941548596783	0.9549826784995317	1.9835675893992366	-0.04139860103739973
1.4716216057706308	1.0014719572753679	0.9550567621091636	1.984395303757581	-0.041092761699480264
1.4722707551335643	1.00144992535396	0.9551302890462003	1.9852230034424112	-0.0407868513783754
1.472919904496498	1.0014280591098506	0.955203259348347	1.986050688572194	-0.04048087065326076
1.4735690538594317	1.0014063585573036	0.9552756730530829	1.9868783592652104	-0.04017482010225948
1.4742182032223654	1.0013848237104517	0.9553475301976602	1.9877060156395578	-0.039868700302450995
1.474867352585299	1.0013634545832966	0.9554188308191026	1.98853365781315	-0.0395625118298799
1.4755165019482328	1.0013422511897092	0.9554895749542043	1.9893612859037209	-0.03925625525956479
1.4761656513111665	1.0013212135434308	0.9555597626395278	1.990188900028823	-0.03894993116550702
1.4768148006741002	1.0013003416580735	0.9556293939114036	1.9910165003058318	-0.03864354012069948
1.4774639500370337	1.0012796355471203	0.9556984688059278	1.9918440868519454	-0.038337082697135406
1.4781130993999674	1.001259095223926	0.9557669873589615	1.9926716597841863	-0.03803055946581704
1.478762248762901	1.0012387207017175	0.9558349496061291	1.9934992192194032	-0.0377239709967644
1.4794113981258348	1.0012185119935946	0.9559023555828174	1.9943267652742727	-0.03741731785902395
1.4800605474887685	1.0011984691125304	0.9559692053241737	1.9951542980652992	-0.03711060062067729
1.4807096968517022	1.0011785920713716	0.9560354988651051	1.9959818177088187	-0.036803819848849804
1.4813588462146359	1.0011588808828389	0.9561012362402769	1.996809324320998	-0.03649697610971933
1.4820079955775696	1.001139335559528	0.9561664174841114	1.9976368180178377	-0.036190069968524724
1.482657144940503	1.00111995611391	0.9562310426307866	1.998464298915173	-0.03588310198957452
1.4833062943034367	1.001100742558331	0.9562951117142354	1.9992917671286752	-0.03557607273625549
1.4839554436663704	1.001081694905014	0.9563586247681436	2.000119222773853	-0.035268982771041194
1.4842694447483622	1.0010725408706793	0.9563891472514932	2.000519468198498	-0.03512041817100908
1.4846045930293041	1.0010628131660584	0.9564215818259496	2.0009466659660538	-0.034961832655500555
1.4852537423922378	1.0010440973534407	0.9564839829208422	2.0017740968204665	-0.03465462295030638
1.4859028917551715	1.0010255474790148	0.9565458280857607	2.0026015154521204	-0.034347354215243854
1.4865520411181052	1.001007163554513	0.9566071173533922	2.00342892197589	-0.03404002700921907
1.487201190481039	1.000988945591546	0.9566678507561719	2.0042563165064924	-0.03373264189026748
1.4878503398439724	1.0009708936016029	0.956728028326281	2.0050836991584924	-0.033425199415562344
1.4884994892069061	1.000953007596053	0.9567876500956458	2.005911070046302	-0.03311770014142323
1.4891486385698398	1.0009352875861453	0.956846716095937	2.006738429284182	-0.03281014462332435
1.4897977879327735	1.0009177335830082	0.9569052263585678	2.0075657769862434	-0.03250253341590306
1.4904469372957072	1.0009003455976522	0.9569631809146938	2.0083931132664503	-0.0321948670729682
1.491096086658641	1.0008831236409677	0.957020579795211	2.0092204382386187	-0.03188714614750849
1.4917452360215746	1.0008660677237273	0.9570774230307553	2.0100477520164204	-0.031579371191700865
1.492394385384508	1.0008491778565856	0.957133710651701	2.010875054713383	-0.03127154275691885
1.4930435347474418	1.000832454050079	0.9571894426881604	2.0117023464428914	-0.030963661393740897
1.4936926841103755	1.0008158963146279	0.9572446191699823	2.01252962731819	-0.030655727651958644
1.4943418334733092	1.0007995046605342	0.9572992401267508	2.0133568974523834	-0.03034774208058526
1.4949909828362429	1.0007832790979851	0.9573533055877848	2.0141841569584384	-0.030039705227863724
1.4956401321991766	1.000767219637051	0.9574068155821367	2.015011405949185	-0.02973161764127507
1.4962892815621103	1.0007513262876861	0.9574597701385915	2.015838644537317	-0.029423479867546645
1.496938430925044	1.0007355990597309	0.9575121692856657	2.0166658728353957	-0.02911529245266036
1.4975875802879774	1.0007200379629095	0.9575640130516067	2.017493090955849	-0.0288070559418609
1.4982367296509111	1.000704643006833	0.9576153014643911	2.018320299010975	-0.028498770879663935
1.4988858790138448	1.0006894142009968	0.9576660345517249	2.0191474971129413	-0.028190437809864306
1.4995350283767785	1.0006743515547842	0.9577162123410414	2.019974685373787	-0.02788205727554422
1.4998490294587703	1.000667125206154	0.9577402846627547	2.0203748024391466	-0.02773287316029038
1.5001841777397122	1.0006594550774643	0.9577658348595011	2.0208018639054246	-0.027573629819081395
1.500833327102646	1.0006447247781933	0.9578149021339903	2.0216290328196425	-0.02726515598215723
1.5014824764655796	1.0006301606660146	0.9578634141911206	2.0224561922281032	-0.026956636305764926
1.5021316258285133	1.0006157627498602	0.9579113710572278	2.0232833422423484	-0.026648071330217626
1.5027807751914468	1.000601531038549	0.9579587727583708	2.024110482973798	-0.026339461595156505
1.5034299245543805	1.0005874655407891	0.9580056193203315	2.024937614533752	-0.02603080763955889
1.5040790739173142	1.0005735662651771	0.9580519107686127	2.025764737033392	-0.025722110001746325
1.504728223280248	1.000559833220199	0.9580976471284389	2.0265918505837837	-0.02541336921939265
1.5053773726431816	1.0005462664142297	0.958142828424754	2.0274189552958766	-0.025104585829532067
1.5060265220061153	1.0005328658555346	0.9581874546822212	2.0282460512805063	-0.024795760368567166
1.506675671369049	1.0005196315522682	0.958231525925222	2.029073138648396	-0.024486893372276976
1.5073248207319827	1.0005065635124764	0.9582750421778558	2.0299002175101566	-0.02417798537582498
1.5079739700949162	1.0004936617440952	0.9583180034639383	2.030727287976291	-0.02386903691376712
1.5086231194578499	1.0004809262549519	0.9583604098070014	2.0315543501571924	-0.0235600485200598
1.5092722688207836	1.0004683570527648	0.9584022612302927	2.0323814041631474	-0.023251020728067867
1.5099214181837173	1.0004559541451445	0.9584435577567736	2.033208450104337	-0.022941954070572586
1.510570567546651	1.0004437175395928	0.9584842994091197	2.0340354880908382	-0.022632849079779603
1.5112197169095847	1.0004316472435044	0.9585244862097196	2.0348625182326248	-0.022323706287326887
1.5118688662725184	1.0004197432641657	0.9585641181806741	2.035689540639569	-0.022014526224292685
1.512518015635452	1.000408005608757	0.9586031953437956	2.0365165554214446	-0.02170530942120344
1.5131671649983855	1.0003964342843503	0.9586417177206076	2.0373435626879246	-0.0213960564080417
1.5138163143613192	1.0003850292979126	0.9586796853323436	2.038170562548587	-0.02108676771425405
1.514465463724253	1.000373790656303	0.9587170981999468	2.038997555112912	-0.020777443868758984
1.5151146130871866	1.0003627183662755	0.9587539563440693	2.0398245404902866	-0.020468085399954795
1.5154286141691784	1.0003574222673552	0.9587715860029413	2.040224560370211	-0.020318432850121748
1.5157637624501203	1.0003518124344781	0.9587902597850715	2.0406515187900047	-0.020158692835727465
1.516412911813054	1.0003410728674527	0.9588260085430209	2.0414784901212695	-0.019849266703458518
1.5170620611759877	1.0003304996716367	0.9588612026376928	2.042305454593192	-0.019539807530032868
1.5177112105389214	1.0003200928533618	0.958895842088568	2.043132412314796	-0.019230315841846687
1.518360359901855	1.000309852418855	0.9589299269148336	2.0439593633950173	-0.018920792164815223
1.5190095092647886	1.0002997783742391	0.9589634571353814	2.0447863079427067	-0.018611237024380636
1.5196586586277223	1.0002898707255323	0.9589964327688082	2.0456132460666288	-0.018301650945519804
1.520307807990656	1.0002801294786487	0.9590288538334142	2.046440177875467	-0.017992034452752145
1.5209569573535897	1.0002705546393986	0.9590607203472032	2.0472671034778203	-0.017682388070147412
1.5216061067165234	1.0002611462134887	0.9590920323278821	2.04809402298221	-0.01737271232133347
1.522255256079457	1.000251904206522	0.9591227897928596	2.048920936497077	-0.0170630077295041
1.5229044054423908	1.000242828623999	0.9591529927592463	2.0497478441307853	-0.016753274817426757
1.5235535548053243	1.0002339194713166	0.9591826412438539	2.0505747459916215	-0.016443514107450336
1.524202704168258	1.000225176753769	0.9592117352631948	2.0514016421877987	-0.016133726121512933
1.5248518535311917	1.0002166004765485	0.9592402748334817	2.0522285328274563	-0.01582391138114959
1.5255010028941254	1.000208190644744	0.9592682599706268	2.053055418018661	-0.01551407040750004
1.526150152257059	1.0001999472633432	0.9592956906902415	2.05388229786941	-0.015204203721316428
1.5267993016199928	1.0001918703372312	0.9593225670076355	2.05470917248763	-0.014894311842971053
1.5274484509829265	1.000183959871192	0.9593488889378174	2.0555360419811803	-0.014584395292464067
1.52809760034586	1.0001762158699072	0.959374656495493	2.0563629064578546	-0.014274454589431206
1.5287467497087937	1.0001686383379578	0.9593998696950656	2.057189766025381	-0.013964490253151472
1.5293958990717273	1.0001612272798233	0.9594245285506352	2.058016620791423	-0.013654502802554841
1.530045048434661	1.000153982699882	0.9594486330759984	2.0588434708635837	-0.013344492756229955
1.5306941977975947	1.0001469046024114	0.9594721832846475	2.0596703163494037	-0.013034460632431792
1.5310081988795865	1.000143540587029	0.9594833758844917	2.060070269494833	-0.012884486726894543
1.5313433471605284	1.0001399929915888	0.9594951791897706	2.0604971573563646	-0.012724406949089355
1.5319924965234621	1.0001332478714902	0.959517620804251	2.06132399399189	-0.012414332223813329
1.5326416458863958	1.000126669246092	0.9595395081406666	2.062150826363347	-0.012104236973903757
1.5332907952493293	1.0001202571192698	0.9595608412112897	2.062977654578047	-0.011794121716357688
1.533939944612263	1.0001140114947995	0.959581620028087	2.0638044787432475	-0.011483986967876829
1.5345890939751967	1.0001079323763566	0.9596018446027182	2.064631298966154	-0.011173833244875196
1.5352382433381304	1.000102019767518	0.959621514946537	2.0654581153539193	-0.010863661063486747
1.5358873927010641	1.0000962736717596	0.9596406310705894	2.0662849280136486	-0.010553470939573019
1.5365365420639978	1.0000906940924585	0.9596591929856144	2.067111737052397	-0.010243263388730758
1.5371856914269315	1.0000852810328926	0.9596772007020434	2.0679385425771732	-0.009933038926299539
1.5378348407898652	1.0000800344962402	0.9596946542299994	2.0687653446949406	-0.009622798067369388
1.5384839901527987	1.000074954485581	0.9597115535792974	2.0695921435126174	-0.009312541326788394
1.5391331395157324	1.0000700410038947	0.9597278987594434	2.07041893913708	-0.009002269219170321
1.539782288878666	1.0000652940540637	0.9597436897796351	2.0712457316751633	-0.008691982258902203
1.5404314382415998	1.0000607136388704	0.9597589266487604	2.0720725212336606	-0.008381680960151955
1.5410805876045335	1.000056299760999	0.959773609375398	2.0728993079193283	-0.008071365836875965
1.5417297369674672	1.000052052423035	0.9597877379678169	2.073726091838885	-0.0077610374028266775
1.5423788863304009	1.0000479716274662	0.9598013124339763	2.074552873099013	-0.007450696171560193
1.5430280356933346	1.000044057376681	0.9598143327815246	2.0753796518063594	-0.007140342656443842
1.543677185056268	1.0000403096729702	0.9598267990178005	2.07620642806754	-0.006829977370663772
1.5443263344192018	1.0000367285185265	0.9598387111498317	2.0770332019891375	-0.006519600827232516
1.5449754837821355	1.0000333139154443	0.9598500691843347	2.0778599736777044	-0.006209213538996572
1.5456246331450691	1.0000300658657202	0.9598608731277157	2.078686743239764	-0.005898816018643969
1.5462737825080028	1.0000269843712528	0.959871122986069	2.0795135107818132	-0.005588408778711833
1.5465877835899946	1.000025553584547	0.9598758821330282	2.0799134271455464	-0.005438257858054171
1.5469229318709365	1.000024069433843	0.9598808187651777	2.0803402764103205	-0.005277992331593953
1.5475720812338702	1.0000213210551938	0.9598899604705132	2.081167040231731	-0.0049675671895483406
1.548221230596804	1.0000187392369106	0.9598985481072354	2.081993802352467	-0.004657133864704784
1.5488703799597374	1.000016323980501	0.9599065816801918	2.0828205628789265	-0.0043466928690724105
1.5495195293226711	1.0000140752873758	0.9599140611939182	2.0836473219174887	-0.004036244714547234
1.5501686786856048	1.0000119931588474	0.959920986652638	2.0844740795745125	-0.003725789912919709
1.5508178280485385	1.000010077596131	0.9599273580602623	2.0853008359563394	-0.0034153289758822765
1.5514669774114722	1.0000083286003445	0.9599331754203898	2.086127591169294	-0.003104862415036912
1.552116126774406	1.0000067461725084	0.9599384387363065	2.0869543453196853	-0.0027943907419026716
1.5527652761373396	1.000005330313546	0.9599431480109858	2.087781098513809	-0.0024839144679232347
1.5534144255002733	1.0000040810242836	0.9599473032470885	2.0886078508579495	-0.0021734341044744457
1.5540635748632068	1.0000029983054495	0.9599509044469624	2.0894346024583776	-0.0018629501628718542
1.5547127242261405	1.000002082157675	0.9599539516126423	2.0902613534213565	-0.0015524631543782548
1.5553618735890742	1.0000013325814947	0.9599564447458503	2.0910881038531404	-0.0012419735902112258
1.5560110229520079	1.0000007495773457	0.9599583838479954	2.091914853859976	-0.000931481981550666
1.5566601723149416	1.0000003331455678	0.9599597689201732	2.0927416035481063	-0.0006209888395463321
1.5573093216778753	1.000000083286404	0.9599605999631668	2.0935683530237674	-0.00031049467532537437
1.557958471040809	0.9999999999999999	0.9599608769774459	2.0943951023931957	1.2775039989097504e-16
1.557958471040809	0.9999999999999999	0.9599608769774459	2.0943951023931957	1.2775039989097504e-16


==> anc/data-ver2/orbit_6_135.tsv <==
0.	1.	1.3946987827858746	0.	0.
6.129441881922534e-6	1.000000000007849	1.394698782767289	6.858408761542551e-6	2.687203470487598e-6
0.00002778108573589266	1.0000000001612426	1.394698782404077	0.00003108505561915146	0.000012179482477800831
0.00006600460653787471	1.0000000009101848	1.3946987806306959	0.00007385445208063519	0.000028937024140211197
0.00016467414290541243	1.0000000056654172	1.3946987693710307	0.00018425863329117888	0.00007219465262942023
0.00041937797977645275	1.0000000367444994	1.3946986957805039	0.00046925407859580164	0.00018385914583472304
0.0008284221187463958	1.0000001433786505	1.394698443287082	0.0009269453178638346	0.00036318782829750145
0.0010768660648038093	1.0000002422727254	1.3946982091209619	0.001204936380143028	0.0004721079093087139
0.0016568442374927917	1.0000005735147495	1.3946974247901178	0.0018538905731747624	0.0007263755520902083
0.002198150818097054	1.0000010094767358	1.3946963924979745	0.0024595739590413325	0.0009636891296783262
0.0024852663562391873	1.0000012904087396	1.3946957272932228	0.002780835703382022	0.0010895630668699438
0.0033136884749855834	1.0000022940613584	1.3946933507934642	0.0037077806459391437	0.001452750268121766
0.0041421105937319794	1.0000035844736386	1.3946902952867375	0.004634725338306093	0.0018159370513205853
0.004600284227488196	1.0000044213160224	1.3946883137651873	0.005147388508969825	0.0020168037641170476
0.004970532712478375	1.0000051616469077	1.394686560767764	0.005561669717951421	0.002179123311927782
0.005798954831224771	1.0000070255827884	1.3946821472300928	0.006488613722354404	0.0025423089453878223
0.006627376949971167	1.0000091762831986	1.3946770546660994	0.007415557289007194	0.002905493847124874
0.007455799068717563	1.0000116137503512	1.3946712830669867	0.008342500355416962	0.003268677912539423
0.008284221187463959	1.000014337986754	1.3946648324227842	0.00926944285910805	0.003631861037004888
0.009112643306210354	1.00001734899521	1.3946577027223483	0.010196384737624109	0.003995043115864233
0.009746385518499016	1.0000198460191079	1.3946517900613753	0.010905494020959921	0.004272876324519891
0.00994106542495675	1.000020646778817	1.3946498939533623	0.011123325928530253	0.004358224044426584
0.010769487543703146	1.0000242313409686	1.3946414061023358	0.0120502663694152	0.004721403717963836
0.011597909662449541	1.0000281026853528	1.394632239154605	0.012977205997893428	0.005084582031707268
0.012426331781195938	1.0000322608159529	1.3946223930943333	0.013904144751607313	0.0054477588808441516
0.013254753899942334	1.0000367057370474	1.3946118679045094	0.014831082568229285	0.005810934160514359
0.014083176018688729	1.00004143745321	1.3946006635669492	0.01575801938546397	0.006174107765806973
0.014911598137435126	1.0000464559693094	1.3945887800622943	0.01668495514105035	0.006537279591756887
0.01574002025618152	1.0000517612905095	1.3945762173700125	0.017611889772763893	0.006900449533341416
0.016568442374927918	1.0000573534222696	1.3945629754683977	0.018538823218418727	0.0072636174854768904
0.016568448138727074	1.000057353462175	1.3945629753739035	0.018538829667612385	0.007263620012233665
0.01739686449367431	1.000063232370344	1.3945490543345693	0.019465755415869767	0.007626783343015266
0.018225286612420708	1.0000693981407822	1.3945344539444728	0.020392686303014884	0.007989947000740715
0.019053708731167105	1.0000758507399288	1.3945191742728786	0.021319615817797052	0.008353108353366232
0.0198821308499135	1.0000825901744241	1.3945032152933832	0.022246543898206496	0.008716267295530213
0.020710552968659895	1.0000896164512032	1.3944865769784078	0.023173470482282837	0.009079423721793064
0.021538975087406292	1.0000969295774969	1.394469259299199	0.02410039550811727	0.00944257752663378
0.022367397206152686	1.0001045295608308	1.3944512622258278	0.0250273189138547	0.009805728604446545
0.023195819324899083	1.0001124164090267	1.3944325857271906	0.025954240637695893	0.010168876849537297
0.02402424144364548	1.0001205901302008	1.3944132297710077	0.026881160617899642	0.01053202215612033
0.024852663562391877	1.0001290507327656	1.3943931943238237	0.02780807879278493	0.010895164418314868
0.02568108568113827	1.000137798225428	1.394372479351008	0.028734995100733064	0.011258303530141636
0.026509507799884667	1.0001468326171912	1.394351084816753	0.029661909480189853	0.011621439385519444
0.027337929918631064	1.0001561539173536	1.3943290106840756	0.030588821869667764	0.011984571878261744
0.028166352037377457	1.0001657621355091	1.3943062569148155	0.03151573220774807	0.012347700902073216
0.028994774156123854	1.000175657281547	1.394282823469636	0.03244264043308303	0.012710826350546323
0.02947392094946628	1.0001815114581936	1.3942689596616025	0.03297874910885815	0.012920850930635646
0.02982319627487025	1.0001858393656522	1.3942587103080235	0.03336954648439803	0.013073948117157865
0.030651618393616645	1.0001963083983056	1.394233917388287	0.034296450300493754	0.013437066095265553
0.03148004051236304	1.0002070643902832	1.3942084446675576	0.03522335182024836	0.013800180178104558
0.03230846263110944	1.0002181073526566	1.394182292101789	0.03615025098261964	0.01416329025878405
0.033136884749855836	1.0002294372967937	1.3941554596457575	0.03707714772664715	0.014526396230283766
0.03396530686860223	1.0002410542343578	1.3941279472530597	0.038004041991454435	0.014889497985450535
0.03479372898734862	1.0002529581773076	1.394099754876115	0.038930933716251157	0.015252595416994832
0.03562215110609502	1.0002651491378982	1.394070882466163	0.039857822840335275	0.015615688417487297
0.036450573224841416	1.0002776271286804	1.3940413299732646	0.040784709303095225	0.015978776879355287
0.03727899534358781	1.0002903921625004	1.3940110973463011	0.04171159304401207	0.016341860694879386
0.03810741746233421	1.0003034442525007	1.393980184532974	0.04263847400266169	0.016704939756189932
0.03893583958108061	1.00031678341212	1.3939485914798047	0.04356535211871696	0.017068013955263542
0.039764261699827	1.0003304096550927	1.3939163181321343	0.044492227331949914	0.01743108318391962
0.040592683818573394	1.0003443229954487	1.393883364434123	0.04541909958223391	0.017794147333816863
0.04142110593731979	1.0003585234475152	1.3938497303287505	0.04634596880954584	0.018157206296449773
0.04224952805606619	1.0003730110259146	1.393815415757814	0.04727283495396829	0.018520259963145158
0.043077950174812585	1.0003877857455659	1.3937804206619298	0.04819969795569172	0.018883308225058612
0.04390637229355898	1.0004028476216835	1.3937447449805316	0.04912655775501664	0.019246350973171015
0.04473479441230537	1.0004181966697796	1.393708388651871	0.050053414292355825	0.019609388098285028
0.04556321653105177	1.000433832905661	1.3936713516130168	0.05098026750823646	0.019972419491021545
0.046391638649798166	1.0004497563454322	1.3936336337998538	0.05190711734330236	0.02033544504181619
0.04722006076854456	1.0004659670054934	1.393595235147084	0.05283396373831613	0.02069846464091578
0.04804848288729096	1.0004824649025414	1.3935561555882245	0.05376080663416138	0.021061478178374775
0.048876905006037356	1.0004992500535694	1.3935163950556093	0.054687645971844896	0.02142448554405176
0.04935605179937978	1.000509089456276	1.3934930873042226	0.05522371414521859	0.021634440640183192
0.04970532712478375	1.0005163224758673	1.3934759534803862	0.05561448169249886	0.021787486627605858
0.05053374924353014	1.0005336821870219	1.3934348307925184	0.05654131373738301	0.022150481318493224
0.05136217136227654	1.000551329204916	1.3933930269207835	0.057468142047886875	0.022513469505963436
0.05219059348102294	1.0005692635477292	1.3933505417927725	0.05839496656553193	0.022876451079055966
0.053019015599769334	1.0005874852339387	1.3933073753348906	0.05932178723197385	0.023239425926596575
0.05384743771851573	1.0006059942823178	1.3932635274723553	0.06024860398900465	0.023602393937193766
0.05467585983726213	1.0006247907119363	1.3932189981291971	0.06117541677855494	0.023965354999235165
0.05550428195600852	1.0006438745421622	1.3931737872282586	0.062102225542696114	0.024328309000883955
0.056332704074754915	1.0006632457926592	1.3931278946911938	0.06302903022364255	0.024691255830075264
0.05716112619350131	1.0006829044833887	1.393081320438468	0.06395583076375383	0.025054195374512554
0.05798954831224771	1.0007028506346092	1.393034064389357	0.06488262710553694	0.025417127521664026
0.058817970430994106	1.0007230842668762	1.3929861264619474	0.0658094191916485	0.02578005215875898
0.0596463925497405	1.0007436054010426	1.3929375065731349	0.06673620696489696	0.026142969172784202
0.06047481466848689	1.0007644140582583	1.3928882046386246	0.06766299036824484	0.02650587845048032
0.06130323678723329	1.000785510259971	1.3928382205729304	0.06858976934481095	0.02686877987833817
0.062131658905979686	1.0008068940279253	1.3927875542893742	0.06951654383787256	0.02723167334259514
0.06296008102472608	1.000828565384164	1.3927362057000858	0.07044331379086771	0.02759455872923153
0.06378850314347248	1.0008505243510264	1.392684174716002	0.07137007914739738	0.027957435923966857
0.06461692526221888	1.0008727709511507	1.3926314612468662	0.07229683985122769	0.02832030481225621
0.06544534738096527	1.0008953052074714	1.392578065201228	0.07322359584629222	0.028683165279286563
0.06627376949971167	1.0009181271432221	1.3925239864864423	0.07415034707669418	0.02904601720997308
0.06710219161845807	1.000941236781933	1.3924692250086692	0.07507709348670866	0.029408860488955423
0.06793061373720446	1.0009646341474334	1.392413780672873	0.07600383502078484	0.029771695000594053
0.06875903585595085	1.0009883192638493	1.3923576533828217	0.07693057162354831	0.030134520628966512
0.06923818264929328	1.001002149731551	1.3923248784318563	0.07746657975125591	0.03034436937102215
0.06958745797469724	1.0010122921556055	1.392300843041087	0.07785730323980321	0.0304973372578637
0.07041588009344364	1.001036552847425	1.3922433495490427	0.07878402981453456	0.03086014477078615
0.07124430221219004	1.0010611013643285	1.3921851728068653	0.07971075129291043	0.031222943050940283
0.07207272433093644	1.001085937731635	1.392126312713532	0.08063746762028429	0.031585731981234676
0.07290114644968283	1.0011110619749621	1.3920667691668214	0.08156417874219717	0.03194851144427628
0.07372956856842923	1.0011364741202258	1.392006542063312	0.08249088460437992	0.03231128132236669
0.07455799068717563	1.0011621741936403	1.3919456312983827	0.08341758515275559	0.032674041497498335
0.07538641280592202	1.0011881622217182	1.3918840367662102	0.08434428033344149	0.03303679185135071
0.07621483492466842	1.0012144382312713	1.3918217583597703	0.08527097009275163	0.0333995322652866
0.07704325704341482	1.0012410022494094	1.3917587959708366	0.0861976543771989	0.03376226262034824
0.07787167916216121	1.0012678543035418	1.3916951494899792	0.08712433313349735	0.034124982797253546
0.0787001012809076	1.001294994421376	1.3916308188065654	0.08805100630856448	0.03448769267639225
0.079528523399654	1.001322422630919	1.3915658038087573	0.08897767384952347	0.0348503921378221
0.08035694551840039	1.0013501389604762	1.391500104383513	0.08990433570370553	0.035213081061265014
0.08118536763714679	1.0013781434386524	1.391433720416584	0.09083099181865209	0.03557575932610321
0.08201378975589318	1.0014064360943515	1.3913666517925167	0.09175764214211717	0.035938426811375365
0.08284221187463958	1.0014350169567772	1.3912988983946497	0.0926842866220696	0.03630108339577274
0.08367063399338598	1.0014638860554315	1.3912304601051138	0.09361092520669535	0.03666372895763527
0.08449905611213238	1.0014930434201166	1.3911613368048321	0.09453755784439981	0.03702636337494771
0.08532747823087877	1.0015224890809338	1.391091528373518	0.09546418448381004	0.03738898652533572
0.08615590034962517	1.001552223068284	1.3910210346896752	0.09639080507377716	0.037751598286061915
0.08698432246837157	1.0015822454128687	1.3909498556305973	0.09731741956337857	0.038114198534022
0.08781274458711796	1.0016125561456874	1.390877991072366	0.09824402790192027	0.038476787145740786
0.08864116670586436	1.001643155298041	1.3908054408898514	0.09917063003893921	0.038839363997368245
0.08912031349920678	1.0016609850473124	1.3907631659567856	0.09970655981584864	0.03904906753443727
0.08946958882461074	1.0016740429015294	1.3907322049567106	0.10009722592420554	0.03920192896467559
0.09029801094335714	1.001705218988053	1.390658283145387	0.10102381550772498	0.03956448192305126
0.09112643306210354	1.0017366835898123	1.3905836753271104	0.10195039873974109	0.039927022747496946
0.09195485518084993	1.0017684367393076	1.3905083813718948	0.10287697557073762	0.04028955131262363
0.09278327729959633	1.0018004784693397	1.3904324011485385	0.10380354595144081	0.04065206749264753
0.09361169941834273	1.0018328088130102	1.3903557345246236	0.10473010983282174	0.04101457116138612
0.09444012153708913	1.0018654278037205	1.3902783813665145	0.10565666716609866	0.04137706219225409
0.09526854365583552	1.0018983354751727	1.3902003415393571	0.1065832179027393	0.04173954045825929
0.09609696577458192	1.0019315318613697	1.3901216149070785	0.1075097619944632	0.0421020058319987
0.09692538789332832	1.0019650169966154	1.3900422013323865	0.10843629939324412	0.04246445818565433
0.09775381001207471	1.001998790915514	1.3899621006767675	0.10936283005131228	0.04282689739098918
0.09858223213082111	1.002032853652971	1.3898813128004865	0.11028935392115684	0.043189323319343116
0.0994106542495675	1.0020672052441926	1.3897998375625864	0.11121587095552808	0.043551735841628775
0.10023907636831389	1.0021018457246866	1.3897176748208873	0.11214238110743992	0.04391413482832746
0.10106749848706029	1.0021367751302614	1.3896348244319845	0.11306888433017218	0.044276520149485
0.10189592060580668	1.0021719934970275	1.389551286251249	0.11399538057727296	0.04463889167470758
0.10272434272455308	1.0022075008613958	1.3894670601328256	0.11492186980256107	0.04500124927315762
0.10355276484329948	1.0022432972600797	1.3893821459296334	0.11584835196012828	0.045363592813549604
0.10438118696204587	1.0022793827300933	1.389296543493363	0.1167748270043418	0.04572592216414586
0.10520960908079227	1.002315757308753	1.3892102526744774	0.11770129488984662	0.046088237192752395
0.10603803119953867	1.0023524210336772	1.3891232733222099	0.11862775557156788	0.04645053776671465
0.10686645331828507	1.0023893739427852	1.3890356052845636	0.11955420900471325	0.046812823752913325
0.10769487543703146	1.0024266160742994	1.3889472484083112	0.12048065514477538	0.047175095017760085
0.10852329755577786	1.0024641474667435	1.3888582025389928	0.12140709394753421	0.04753735142719332
0.10900244434912028	1.0024859871054757	1.388806385201562	0.12194292873841811	0.0477468682084336
0.10935171967452426	1.002501968158944	1.3887684675209158	0.12233352536905942	0.047899592846673895
0.11018014179327064	1.0025400781900293	1.388678043197154	0.12325994936571281	0.04826181914118085
0.11100856391201704	1.00257847759943	1.3885869294095459	0.12418636589415075	0.0486240301752071
0.11183698603076343	1.00261716642688	1.388495125998695	0.12511277491132652	0.048986225812755115
0.11266540814950983	1.002656144712415	1.3884026328039678	0.12603917637449277	0.049348405917332604
0.11349383026825623	1.0026954124963736	1.3883094496634936	0.12696557024120392	0.049710570351948175
0.11432225238700262	1.0027349698193975	1.3882155764141624	0.1278919564693186	0.05007271897910696
0.11515067450574902	1.0027748167224313	1.3881210128916255	0.1288183350170021	0.05043485166080624
0.11597909662449542	1.0028149532467219	1.3880257589302931	0.1297447058427287	0.05079696825853107
0.11680751874324181	1.0028553794338204	1.3879298143633345	0.13067106890528424	0.051159068633249864
0.11763594086198821	1.0028960953255803	1.3878331790226761	0.13159742416376846	0.05152115264540996
0.11846436298073461	1.002937100964159	1.3877358527390011	0.13252377157759748	0.05188322015493321
0.119292785099481	1.0029783963920165	1.3876378353417478	0.13345011110650631	0.0522452710212115
0.1201212072182274	1.0030199816519174	1.3875391266591097	0.13437644271055113	0.05260730510310229
0.12094962933697379	1.0030618567869292	1.3874397265180336	0.135302766350112	0.05296932225892412
0.12177805145572018	1.0031040218404235	1.3873396347442182	0.1362290819858951	0.05333132234645212
0.12260647357446658	1.0031464768560756	1.3872388511621145	0.13715538957893528	0.05369330522291347
0.12343489569321298	1.0031892218778649	1.3871373755949234	0.13808168909059856	0.05405527074498288
0.12426331781195937	1.0032322569500745	1.3870352078645956	0.13900798048258461	0.054417218768778045
0.12509173993070577	1.0032755821172923	1.3869323477918294	0.13993426371692919	0.054779149149855016
0.12592016204945217	1.0033191974244102	1.386828795196071	0.14086053875600663	0.05514106174320368
0.12674858416819856	1.0033631029166243	1.3867245498955125	0.14178680556253237	0.05550295640324312
0.12757700628694496	1.0034072986394353	1.3866196117070917	0.1427130640995654	0.055864832983816975
0.12840542840569136	1.003451784638649	1.3865139804464892	0.14363931433051091	0.05622669133818885
0.1288845751990338	1.003477647182871	1.3864525684965368	0.14417503961512074	0.056435976346786966
0.12923385052443775	1.0034965609603752	1.3864076559281298	0.14456555621912248	0.056588531319037585
0.13006227264318415	1.0035416276510292	1.3863006379651794	0.145491789729505	0.056950352778452645
0.13089069476193055	1.0035869847573304	1.3861929263695454	0.14641801482611683	0.05731215556792937
0.13171911688067695	1.0036326323263043	1.3860845209518737	0.14734423147377254	0.05767393953836428
0.13254753899942334	1.0036785704052809	1.3859754215215496	0.14827043963764538	0.05803570454005036
0.13337596111816974	1.0037247990418956	1.3858656278866957	0.1491966392832698	0.05839745042267227
0.13420438323691614	1.003771318284089	1.3857551398541708	0.15012283037654392	0.0587591770353016
0.13503280535566253	1.003818128180108	1.3856439572295687	0.15104901288373224	0.05912088422639207
0.13586122747440893	1.0038652287785041	1.3855320798172173	0.15197518677146804	0.059482571843774715
0.1366896495931553	1.0039126201281352	1.3854195074201772	0.152901352006756	0.05984423973465306
0.1375180717119017	1.0039603022781645	1.385306239840241	0.15382750855697475	0.060205887745598284
0.1383464938306481	1.0040082752780617	1.3851922768779314	0.15475365638987937	0.060567515722544325
0.1391749159493945	1.0040565391776024	1.3850776183325013	0.15567979547360414	0.060929123510783
0.1400033380681409	1.004105094026868	1.3849622640019306	0.15660592577666488	0.0612907109549591
0.14083176018688728	1.004153939876247	1.3848462136829267	0.1575320472679617	0.06165227789906548
0.14166018230563368	1.0042030767764332	1.3847294671709232	0.15845815991678153	0.06201382418643806
0.14248860442438008	1.0042525047784279	1.384612024260078	0.1593842636928007	0.062375349659750896
0.14331702654312647	1.0043022239335382	1.3844938847432717	0.16031035856608758	0.06273685416101117
0.14414544866187287	1.0043522342933786	1.3843750484121082	0.16123644450710517	0.0630983375315542
0.14497387078061927	1.00440253590987	1.384255515056912	0.16216252148671362	0.06345979961203836
0.14580229289936567	1.004453128835241	1.3841352844667267	0.16308858947617305	0.06382124024244007
0.14663071501811206	1.004504013122026	1.3840143564293153	0.16401464844714592	0.0641826592620487
0.14745913713685846	1.0045551888230677	1.3838927307311573	0.1649406983716999	0.06454405650946149
0.14828755925560486	1.0046066559915157	1.3837704071574486	0.16586673922231027	0.0649054318225784
0.1487667060489473	1.0046365568847015	1.3836993384221756	0.16640234305759563	0.06511443574878457
0.14911598137435125	1.0046584146808266	1.3836473854920999	0.1667927709718628	0.06526678503859695
0.14994440349309765	1.0047104649447656	1.3835236655177354	0.16771879359365616	0.06562811599400717
0.15077282561184405	1.0047628068374044	1.383399247015691	0.16864480706140478	0.06598942452458625
0.15160124773059044	1.004815440413123	1.3832741297660143	0.16957081134924137	0.06635071046539348
0.15242966984933684	1.0048683657266093	1.3831483135474618	0.17049680643171963	0.0667119736507649
0.15325809196808324	1.0049215828328588	1.3830217981374993	0.17142279228381693	0.06707321391430811
0.15408651408682963	1.0049750917871756	1.382894583312299	0.17234876888093698	0.067434431088897
0.15491493620557603	1.0050288926451716	1.3827666688467386	0.17327473619891248	0.0677956250066664
0.15574335832432243	1.005082985462767	1.3826380545144012	0.1742006942140079	0.06815679549900679
0.15657178044306883	1.0051373702961908	1.3825087400875724	0.1751266429029221	0.06851794239655894
0.1574002025618152	1.0051920472019802	1.3823787253372397	0.17605258224279097	0.06887906552920854
0.1582286246805616	1.005247016236981	1.3822480100330914	0.17697851221119032	0.06924016472608084
0.159057046799308	1.0053022774583482	1.3821165939435147	0.17790443278613843	0.06960123981553512
0.15988546891805439	1.0053578309235451	1.3819844768355944	0.17883034394609892	0.06996229062515938
0.16071389103680078	1.0054136766903443	1.3818516584751124	0.17975624566998333	0.07032331698176478
0.16154231315554718	1.0054698148168275	1.381718138626545	0.1806821379371539	0.07068431871138019
0.16237073527429358	1.0055262453613854	1.3815839170530628	0.1816080207274264	0.07104529563924662
0.16319915739303997	1.0055829683827182	1.3814489935165288	0.18253389402107284	0.07140624758981175
0.16402757951178637	1.0056399839398353	1.3813133677774965	0.1834597577988241	0.0717671743867243
0.16485600163053277	1.005697292092056	1.3811770395952094	0.18438561204187287	0.07212807585282842
0.16568442374927916	1.005754892899009	1.3810400087275994	0.18531145673187635	0.07248895181015817
0.16651284586802556	1.0058127864206328	1.3809022749312845	0.18623729185095905	0.07284980207993173
0.16734126798677196	1.0058709727171753	1.3807638379615688	0.18716311738171545	0.07321062648254584
0.16816969010551835	1.0059294518491955	1.3806246975724406	0.18808893330721302	0.07357142483757005
0.1686488368988608	1.0059634089831724	1.3805438997033086	0.18862440681087905	0.07378009317518447
0.16899811222426475	1.0059882238775613	1.38048485351657	0.1890147396109948	0.07393219696374097
0.16982653434301115	1.0060472888634513	1.3803443055453088	0.18994053627708235	0.07429294267895659
0.17065495646175755	1.0061066468683544	1.3802030534086887	0.19086632328997852	0.07465366180027042
0.17148337858050394	1.0061662979540698	1.3800610968554192	0.19179210063467025	0.07501435414388573
0.17231180069925034	1.0062262421827073	1.379918435632887	0.19271786829663137	0.07537501952514968
0.17314022281799674	1.0062864796166873	1.3797750694871544	0.19364362626182557	0.0757356577585475
0.17396864493674313	1.0063470103187406	1.3796309981629575	0.19456937451670914	0.07609626865769656
0.17479706705548953	1.0064078343519096	1.3794862214037045	0.19549511304823375	0.07645685203534046
0.17562548917423593	1.0064689517795467	1.3793407389514754	0.19642084184384948	0.07681740770334308
0.17645391129298232	1.0065303626653157	1.379194550547019	0.1973465608915076	0.07717793547268263
0.17728233341172872	1.0065920670731918	1.3790476559297524	0.1982722701796634	0.0775384351534456
0.17811075553047512	1.0066540650674611	1.3789000548377597	0.19919796969727918	0.07789890655482076
0.1789391776492215	1.006716356712721	1.37875174700779	0.20012365943382704	0.07825934948509307
0.17976759976796788	1.0067789420738809	1.3786027321752552	0.20104933937929184	0.0786197637516376
0.18059602188671428	1.006841821216161	1.3784530100742305	0.20197500952417405	0.07898014916091342
0.18142444400546068	1.0069049942050936	1.3783025804374505	0.2029006698594928	0.07934050551845742
0.18225286612420707	1.0069684611065224	1.3781514429963095	0.20382632037678852	0.07970083262887817
0.18308128824295347	1.0070322219866035	1.3779995974808594	0.20475196106812624	0.08006113029584962
0.18390971036169987	1.0070962769118041	1.3778470436198078	0.20567759192609827	0.08042139832210497
0.18473813248044627	1.0071606259489045	1.3776937811405168	0.20660321294382716	0.08078163650943031
0.18556655459919266	1.0072252691649963	1.3775398097690015	0.20752882411496884	0.08114184465865833
0.18639497671793906	1.0072902066274836	1.377385129229928	0.2084544254337153	0.081502022569662
0.18722339883668546	1.0073554384040828	1.3772297392466126	0.2093800168947979	0.08186217004134823
0.18805182095543185	1.007420964562823	1.37707363954102	0.21030559849349	0.08222228687165138
0.1885309677487743	1.007458998299128	1.3769830297708119	0.2108409363535279	0.08243055892029254
0.18888024307417825	1.007486785172045	1.3769168298337604	0.21123117022561025	0.08258237285752693
0.18970866519292465	1.0075529003004036	1.3767593098440907	0.21215673208752536	0.08294242779494491
0.19053708731167104	1.0076193100168647	1.37660107928991	0.21308228407615326	0.08330245147888352
0.19136550943041744	1.007686014390708	1.3764421378877598	0.21400782618896608	0.08366244370332247
0.19219393154916384	1.0077530134915262	1.3762824853528222	0.2149333584239931	0.08402240426123656
0.19302235366791023	1.0078203073892242	1.3761221213989172	0.21585888077982385	0.08438233294458894
0.19385077578665663	1.0078878961540207	1.3759610457385028	0.21678439325561116	0.08474222954432459
0.19467919790540303	1.007955779856447	1.3757992580826715	0.21770989585107417	0.08510209385036359
0.19550762002414943	1.008023958567348	1.3756367581411506	0.21863538856650142	0.08546192565159444
0.19633604214289582	1.008092432357882	1.3754735456222988	0.21956087140275388	0.08582172473586737
0.19716446426164222	1.00816120129952	1.375309620233106	0.2204863443612681	0.08618149088998747
0.19799288638038862	1.0082302654640476	1.375144981679191	0.22141180744405922	0.08654122389970803
0.198821308499135	1.008299624923563	1.3749796296647991	0.22233726065372414	0.08690092354972358
0.19964973061788138	1.0083692797504784	1.3748135638928025	0.2232627039934445	0.08726058962366307
0.20047815273662778	1.00843923001752	1.3746467840646963	0.22418813746698996	0.08762022190408295
0.20130657485537418	1.0085094757977275	1.3744792898805989	0.22511356107872124	0.08797982017246024
0.20213499697412057	1.0085800171644546	1.3743110810392483	0.22603897483359325	0.08833938420918558
0.20296341909286697	1.0086508541913688	1.3741421572380021	0.2269643787371582	0.08869891379355613
0.20379184121161337	1.008721986952452	1.3739725181728357	0.22788977279556885	0.08905840870376858
0.20462026333035976	1.0087934155219997	1.373802163538339	0.2288151570155816	0.08941786871691204
0.20544868544910616	1.0088651399746222	1.3736310930277165	0.22974053140455972	0.08977729360896093
0.20627710756785256	1.0089371603852437	1.373459306332785	0.23066589597047643	0.09013668315476779
0.20710552968659895	1.009009476829103	1.3732868031439713	0.23159125072191822	0.09049603712805612
0.20793395180534535	1.0090820893817527	1.3731135831503116	0.23251659566808797	0.09085535530141307
0.20841309859868778	1.0091242225719481	1.3730130680192358	0.2330517966834578	0.09106316305432863
0.20876237392409175	1.0091549981190604	1.3729396460394487	0.23344193081880818	0.09121463744628225
0.20959079604283815	1.0092282031172082	1.3727649914976312	0.2343672561845242	0.09157388333295631
0.21041921816158454	1.0093017044526928	1.3725896192097113	0.2352925717763075	0.0919330927305697
0.21124764028033094	1.0093755022023252	1.3724135288591426	0.23621787760585883	0.09229226540709115
0.21207606239907734	1.0094495964432317	1.3722367201279793	0.23714317368551152	0.09265140112931637
0.21290448451782373	1.009523987252853	1.372059192696874	0.23806846002823476	0.09301049966286044
0.21373290663657013	1.0095986747089447	1.371880946245076	0.23899373664763693	0.0933695607721504
0.21456132875531653	1.0096736588895772	1.3717019804504296	0.23991900355796866	0.09372858422041766
0.21538975087406292	1.0097489398731363	1.3715222949893717	0.24084426077412646	0.09408756976969035
0.21621817299280932	1.0098245177383223	1.3713418895369314	0.2417695083116557	0.0944465171807858
0.21704659511155572	1.009900392564151	1.371160763766727	0.24269474618675413	0.09480542621330272
0.21787501723030211	1.0099765644299528	1.3709789173509646	0.2436199744162752	0.09516429662561364
0.2187034393490485	1.0100530334153737	1.3707963499604363	0.2445451930177313	0.09552312817485699
0.2195318614677949	1.0101297996003746	1.370613061264519	0.2454704020092972	0.0958819206169294
0.22036028358654128	1.010206863065232	1.3704290509311716	0.24639560140981331	0.09624067370647785
0.22118870570528767	1.0102842238905376	1.3702443186269337	0.2473207912387892	0.09659938719689168
0.22201712782403407	1.0103618821571982	1.3700588640169242	0.24824597151640687	0.09695806084029482
0.22284554994278047	1.010439837946436	1.3698726867648385	0.24917114226352413	0.09731669438753765
0.22367397206152687	1.010518091339789	1.3696857865329475	0.25009630350167816	0.09767528758818912
0.22450239418027326	1.0105966424191104	1.369498162982096	0.25102145525308867	0.09803384019052859
0.22533081629901966	1.0106754912665687	1.3693098157716994	0.2519465975406617	0.09839235194153774
0.22615923841776606	1.0107546379646484	1.369120744559744	0.25287173038799254	0.09875082258689247
0.22698766053651245	1.0108340825961488	1.3689309490027832	0.2537968538193697	0.09910925187095464
0.22781608265525885	1.0109138252441854	1.368740428755937	0.25472196785977824	0.09946763953676387
0.22829522944860128	1.0109600832472208	1.3686299038082153	0.25525703551808787	0.09967490643075119
0.22864450477400525	1.0109938659921893	1.3685491834728898	0.25564707253490293	0.09982598532602918
0.22947292689275164	1.011074204923907	1.3683572128058878	0.2565721678711321	0.10018428897912078
0.23030134901149804	1.0111548421234005	1.3681645164057386	0.2574972538955609	0.10054255023506156
0.23112977113024444	1.0112357776750476	1.3679710939218075	0.2584223306359951	0.10090076883151876
0.23195819324899083	1.0113170116635422	1.3677769450020176	0.25934739812095436	0.10125894450479539
0.23278661536773723	1.011398544173893	1.3675820692928464	0.26027245637967583	0.10161707698982182
0.23361503748648363	1.0114803752914254	1.367386466439325	0.2611975054421176	0.10197516602014713
0.23444345960523003	1.0115625051017798	1.367190136085035	0.2621225453389627	0.10233321132793052
0.23527188172397642	1.0116449336909126	1.3669930778721082	0.2630475761016219	0.10269121264393266
0.23610030384272282	1.0117276611450958	1.3667952914412234	0.26397259776223814	0.10304916969750691
0.23692872596146922	1.0118106875509172	1.3665967764316047	0.26489761035368947	0.10340708221659063
0.2377571480802156	1.0118940129952803	1.366397532481021	0.2658226139095931	0.10376494992769633
0.238585570198962	1.0119776375654046	1.3661975592257813	0.2667476084643087	0.10412277255590277
0.2394139923177084	1.0120615613488246	1.365996856300736	0.26767259405294236	0.10448054982484613
0.2402424144364548	1.0121457844333912	1.3657954233392726	0.2685975707113499	0.10483828145671094
0.2410708365552012	1.012230306907271	1.3655932599733154	0.2695225384761406	0.10519596717222116
0.24189925867394757	1.0123151288589456	1.3653903658333217	0.2704474973846814	0.10555360669063102
0.24272768079269397	1.0124002503772132	1.3651867405482823	0.27137244747509964	0.10591119972971598
0.24355610291144036	1.0124856715511865	1.3649823837457173	0.2722973887862877	0.10626874600576351
0.24438452503018676	1.012571392470295	1.3647772950516759	0.273222321357906	0.10662624523356386
0.24521294714893316	1.0126574132242832	1.3645714740907333	0.2741472452303872	0.10698369712640081
0.24604136926767955	1.0127437339032113	1.3643649204859891	0.27507216044493976	0.10734110139604232
0.24686979138642595	1.0128303545974546	1.3641576338590662	0.27599706704355165	0.10769845775273112
0.24769821350517235	1.0129172753977045	1.3639496138301075	0.2769219650689942	0.10805576590517535
0.24817736029851478	1.0129676860918735	1.3638289632832759	0.27745690816782115	0.10826240540523449
0.24852663562391875	1.0130044963949678	1.3637408600177743	0.27784685456482583	0.10841302556053896
0.24935505774266514	1.0130920176805664	1.3635313720392455	0.27877173557539603	0.10877023642443222
0.25018347986141154	1.0131798393461378	1.363321149510214	0.2796966081458488	0.10912739820090211
0.25101190198015794	1.0132679614836348	1.3631101920448863	0.2806214723221268	0.10948451059242266
0.25184032409890433	1.0133563841853255	1.3628984992559785	0.2815463281509752	0.10984157329988523
0.25266874621765073	1.0134451075437931	1.362686070754717	0.2824711756799452	0.11019858602258868
0.2534971683363971	1.0135341316519364	1.3624729061508343	0.2833960149573983	0.11055554845822965
0.2543255904551435	1.0136234566029685	1.3622590050525678	0.2843208460325099	0.11091246030289259
0.2551540125738899	1.0137130824904186	1.3620443670666587	0.2852456689552734	0.1112693212510398
0.2559824346926363	1.0138030094081298	1.3618289917983477	0.28617048377650395	0.11162613099550152
0.2568108568113827	1.0138932374502612	1.3616128788513762	0.28709529054784244	0.11198288922746576
0.2576392789301291	1.0139837667112857	1.3613960278279815	0.2880200893217595	0.11233959563646821
0.2584677010488755	1.0140745972859917	1.3611784383288965	0.2889448801515593	0.11269624991038212
0.2592961231676219	1.014165729269482	1.3609601099533466	0.2898696630913837	0.11305285173540794
0.2601245452863683	1.014257162757174	1.360741042299049	0.29079443819621614	0.11340940079606314
0.2609529674051147	1.0143488978447994	1.3605212349622091	0.29171920552188574	0.11376589677517174
0.2617813895238611	1.0144409346284051	1.3603006875375203	0.29264396512507107	0.11412233935385396
0.2626098116426075	1.0145332732043513	1.3600793996181606	0.29356871706330456	0.11447872821151571
0.2634382337613539	1.0146259136693128	1.3598573707957906	0.2944934613949762	0.11483506302583799
0.2642666558801003	1.014718856120279	1.359634600660553	0.29541819817933773	0.11519134347276636
0.2650950779988467	1.0148121006545523	1.3594110888010689	0.2963429274765069	0.11554756922650021
0.2659235001175931	1.01490564736975	1.3591868348044363	0.29726764934747124	0.11590373995948204
0.2667519222363395	1.0149994963638025	1.3589618382562285	0.2981923638540924	0.11625985534238664
0.2675803443550859	1.0150936477349544	1.358736098740492	0.29911707105911023	0.11661591504411023
0.26805949114842825	1.0151482415213247	1.3586051951307492	0.29965190437857897	0.11682182903059699
0.26840876647383227	1.015188101581763	1.3585096158397438	0.30004177102614693	0.11697191873175955
0.26923718859257867	1.0152828580031	1.3582823891349707	0.30096646381971104	0.11732786607064082
0.27006561071132507	1.0153779170981494	1.3580544182056256	0.301891149505202	0.11768375672424866
0.27089403283007146	1.015473278966409	1.3578257026296268	0.3028158281489139	0.11803959035425506
0.27172245494881786	1.0155689437076891	1.3575962419833552	0.30374049981804	0.11839536662049804
0.27255087706756426	1.0156649114221135	1.357366035841653	0.3046651645806769	0.11875108518097051
0.2733792991863106	1.015761182210118	1.357135083777821	0.30558982250582856	0.11910674569180885
0.274207721305057	1.015857756172451	1.3569033853636172	0.3065144736634109	0.1194623478072815
0.2750361434238034	1.0159546334101737	1.3566709401692538	0.30743911812425595	0.1198178911797776
0.2758645655425498	1.0160518140246588	1.3564377477633962	0.3083637559601159	0.1201733754597953
0.2766929876612962	1.016149298117592	1.3562038077131604	0.30928838724366786	0.12052880029593024
0.2775214097800426	1.0162470857909696	1.3559691195841115	0.31021301204851776	0.12088416533486386
0.278349831898789	1.0163451771471006	1.3557336829402609	0.311137630449205	0.12123947022135159
0.2791782540175354	1.016443572288605	1.3554974973440643	0.3120622425212067	0.1215947145982111
0.2800066761362818	1.0165422713184138	1.355260562356421	0.312986848340942	0.12194989810631031
0.28083509825502817	1.01664127433977	1.35502287753667	0.3139114479857766	0.12230502038455553
0.28166352037377457	1.0167405814562265	1.3547844424425892	0.31483604153402717	0.12266008106987933
0.28249194249252096	1.0168401927716475	1.354545256630393	0.31576062906496555	0.12301507979722844
0.28332036461126736	1.0169401083902072	1.3543053196547303	0.3166852106588236	0.12337001619955155
0.28414878673001376	1.0170403284163905	1.3540646310686826	0.3176097863967974	0.12372488990778713
0.28497720884876016	1.017140852954992	1.3538231904237612	0.3185343563610517	0.12407970055085094
0.28580563096750655	1.0172416821111159	1.3535809972699062	0.3194589206347246	0.12443444775562368
0.28663405308625295	1.0173428159901765	1.3533380511554842	0.320383479301932	0.12478913114693856
0.28746247520499935	1.017444254697897	1.353094351627286	0.32130803244777223	0.12514375034756858
0.2879416219983418	1.0175030644912162	1.3529530554357416	0.32184277748315754	0.1253488272676472
0.28829089732374574	1.01754599834031	1.3528498982305242	0.32223258015833034	0.12549830497821407
0.28911931944249214	1.017648047023756	1.3526046905088318	0.3231571225206831	0.12585279465748977
0.28994774156123854	1.0177504008548857	1.3523587280042606	0.32408165962290325	0.1262072190019121
0.29077616367998493	1.0178530599406561	1.3521120102572777	0.32500619155406424	0.1265615776258863
0.29160458579873133	1.0179560243883339	1.3518645368067648	0.325930718404245	0.12691587014169345
0.2924330079174777	1.0180592943054927	1.3516163071900156	0.32685524026453433	0.1272700961594774
0.2932614300362241	1.0181628698000134	1.3513673209427337	0.3277797572270359	0.1276242552872316
0.2940898521549705	1.0182667509800845	1.3511175775990312	0.3287042693848727	0.127978347130786
0.2949182742737169	1.0183709379542012	1.3508670766914253	0.3296287768321918	0.12833237129379368
0.2957466963924633	1.0184754308311654	1.350615817750838	0.3305532796641693	0.12868632737771743
0.2965751185112097	1.0185802297200848	1.350363800306593	0.33147777797701483	0.12904021498181636
0.2974035406299561	1.0186853347303737	1.3501110238864136	0.33240227186797633	0.12939403370313235
0.2982319627487025	1.0187907459717513	1.3498574880164214	0.3333267614353451	0.1297477831364764
0.2990603848674489	1.0188964635542426	1.3496031922211336	0.33425124677846046	0.13010146287441485
0.2998888069861953	1.0190024875881771	1.3493481360234616	0.3351757279977145	0.13045507250725574
0.3007172291049417	1.0191088181841896	1.3490923189447082	0.33610020519455713	0.13080861162303473
0.3015456512236881	1.0192154554532185	1.3488357405045663	0.3370246784715009	0.13116207980750122
0.3023740733424345	1.0193223995065062	1.3485784002211165	0.3379491479321258	0.13151547664410432
0.3032024954611809	1.0194296504555986	1.3483202976108255	0.3388736136810844	0.13186880171397858
0.3040309175799273	1.019537208412345	1.3480614321885434	0.3397980758241065	0.13222205459592987
0.3048593396986737	1.0196450734888975	1.347801803467502	0.3407225344680044	0.13257523486642092
0.3056877618174201	1.0197532457977103	1.3475414109593136	0.34164698972067775	0.132928342099557
0.3065161839361665	1.0198617254515394	1.3472802541739675	0.3425714416911185	0.13328137586707137
0.30734460605491287	1.019970512563443	1.3470183326198295	0.343495890489416	0.13363433573831057
0.3078237528482553	1.0200335737654178	1.3468664918865882	0.344030576253929	0.1338384484761687
0.30817302817365927	1.0200796072467802	1.3467556458036387	0.34442033622676216	0.1339872212802199
0.30900145029240567	1.0201890096152102	1.3464921932305065	0.3453447790154564	0.13434003205732847
0.30982987241115206	1.0202987197826938	1.3462279744039136	0.3462692189689107	0.13469276763173438
0.31065829452989846	1.0204087378634907	1.3459629888257092	0.34719365620165493	0.13504542756308968
0.31148671664864486	1.0205190639721602	1.3456972359961081	0.34811809082934175	0.13539801140858537
0.31231513876739125	1.0206296982235612	1.345430715413689	0.34904252296875193	0.13575051872293614
0.31314356088613765	1.02074064073285	1.3451634265753927	0.3499669527377996	0.13610294905836512
0.31397198300488405	1.0208518916154823	1.3448953689765197	0.35089138025553723	0.13645530196458847
0.3148004051236304	1.0209634509872103	1.3446265421107293	0.3518158056421612	0.13680757698880003
0.3156288272423768	1.021075318964084	1.3443569454700364	0.3527402290190166	0.1371597736756556
0.3164572493611232	1.0211874956624496	1.34408657854481	0.3536646505086031	0.1375118915672573
0.3172856714798696	1.0212999811989496	1.3438154408237717	0.35458907023457964	0.13786393020313784
0.318114093598616	1.0214127756905218	1.3435435317939932	0.3555134883217704	0.13821588912024463
0.3189425157173624	1.0215258792543995	1.3432708509408946	0.3564379048961695	0.1385677678529238
0.31977093783610877	1.0216392920081105	1.3429973977482426	0.3573623200849469	0.13891956593290403
0.32059935995485517	1.0217530140694762	1.3427231716981483	0.3582867340164536	0.1392712828892805
0.32142778207360156	1.0218670455566117	1.3424481722710657	0.359211146820227	0.13962291824849857
0.32225620419234796	1.021981386587925	1.3421723989457892	0.3601355586269965	0.13997447153433723
0.32308462631109436	1.0220960372821164	1.3418958511994523	0.36105996956868885	0.1403259422678928
0.32391304842984076	1.0222109977581781	1.3416185285075255	0.3619843797784338	0.1406773299675622
0.32474147054858715	1.0223262681353933	1.3413404303438146	0.3629087893905694	0.1410286341490262
0.32556989266733355	1.0224418485333355	1.341061556180458	0.36383319854064794	0.14137985432523278
0.32639831478607995	1.0225577390718685	1.340781905487926	0.364757607365441	0.14173099000637993
0.32722673690482634	1.0226739398711453	1.3405014777350184	0.3656820160029455	0.14208204069989874
0.3277058836981688	1.022741290319571	1.3403389276708741	0.36621667991251566	0.14228504411116027
0.32805515902357274	1.022790451051608	1.3402202723888625	0.3666064245923891	0.14243300591043628
0.32888358114231914	1.0229072727339859	1.3399382889149114	0.36753083327423614	0.14278388513983825
0.32971200326106553	1.0230244050392963	1.3396555267769423	0.36845524219019277	0.14313467788713155
0.33054042537981193	1.0231418480888432	1.339371985437055	0.36937965148321317	0.14348538364850688
0.3313688474985583	1.0232596020042168	1.3390876643556686	0.3703040612975052	0.14383600191730112
0.3321972696173047	1.0233776669072923	1.338802562991522	0.37122847177853596	0.14418653218397948
0.3330256917360511	1.0234960429202298	1.3385166808016697	0.3721528830730377	0.14453697393611775
0.3338541138547975	1.0236147301654737	1.3382300172414827	0.3730772953290136	0.14488732665838436
0.3346825359735439	1.0237337287657509	1.3379425717646436	0.3740017086957438	0.14523758983252216
0.3355109580922903	1.0238530388440719	1.3376543438231479	0.37492612332379094	0.14558776293733036
0.3363393802110367	1.0239726605237278	1.3373653328672994	0.3758505393650063	0.1459378454486461
0.3371678023297831	1.0240925939282919	1.3370755383457114	0.3767749569725356	0.1462878368393261
0.3379962244485295	1.0242128391816172	1.336784959705302	0.3776993763008251	0.146637736579228
0.3388246465672759	1.0243333964078363	1.336493596391295	0.37862379750562747	0.14698754413519166
0.3396530686860223	1.0244542657313604	1.3362014478472164	0.37954822074400774	0.14733725897102046
0.3404814908047687	1.0245754472768789	1.3359085135148934	0.3804726461743495	0.1476868805474622
0.3413099129235151	1.024696941169358	1.3356147928344526	0.3813970739563609	0.14803640832219023
0.3421383350422615	1.024818747534041	1.335320285244319	0.3823215042510806	0.14838584174978403
0.3429667571610079	1.0249408664964452	1.3350249901812128	0.38324593722088407	0.14873518028171004
0.3437951792797543	1.025063298182364	1.3347289070801494	0.3841703730294898	0.14908442336630218
0.3446236013985007	1.0251860427178636	1.3344320353744366	0.3850948118419653	0.1494335704487422
0.3454520235172471	1.0253091002292833	1.3341343744956737	0.3860192538247334	0.1497826209710401
0.3462804456359935	1.0254324708432347	1.3338359238737496	0.38694369914557847	0.15013157437201413
0.34710886775473987	1.0255561546866	1.3335366829368411	0.38786814797365265	0.1504804300872709
0.3475880145480823	1.0256278345719758	1.3333632455461983	0.38840283682749993	0.15068215813191993
0.34793728987348627	1.0256801518865322	1.3332366511114118	0.38879260047948233	0.15082918754918534
0.34876571199223266	1.0258044625704523	1.3329358278222097	0.3897170568349742	0.1511778461868802
0.34959413411097906	1.025929086866051	1.3326342124922665	0.390641517213422	0.15152640542620602
0.35042255622972546	1.0260540249012855	1.332331804542896	0.39156598178951246	0.1518748646897203
0.35125097834847185	1.0261792768043796	1.332028603393692	0.3924904507393321	0.15222322339666697
0.35207940046721825	1.0263048427038222	1.3317246084625267	0.3934149242403734	0.15257148096295567
0.35290782258596465	1.0264307227283669	1.3314198191655506	0.39433940247154153	0.15291963680114065
0.35373624470471104	1.0265569170070306	1.3311142349171894	0.39526388561316067	0.15326769032039977
0.35456466682345744	1.0266834256690922	1.3308078551301434	0.3961883738469808	0.15361564092651336
0.35539308894220384	1.026810248844092	1.3305006792153864	0.397112867356184	0.15396348802184268
0.35622151106095024	1.0269373866618308	1.3301927065821628	0.3980373663253912	0.15431123100530852
0.3570499331796966	1.027064839252368	1.329883936637988	0.39896187094066893	0.15465886927236958
0.357878355298443	1.0271926067460215	1.329574368788646	0.3998863813895358	0.1550064022150005
0.35870677741718937	1.0273206892733657	1.3292640024381885	0.4008108978609693	0.15535382922167015
0.35953519953593577	1.0274490869652313	1.328952836988933	0.40173542054541256	0.1557011496773193
0.36036362165468216	1.0275777999527032	1.3286408718414617	0.40265994963478124	0.1560483629633385
0.36119204377342856	1.02770682836712	1.328328106394621	0.4035844853224701	0.1563954684575456
0.36202046589217496	1.0278361723400724	1.3280145400455188	0.4045090278033599	0.15674246553416332
0.36284888801092136	1.0279658320034024	1.3277001721895245	0.4054335772738246	0.15708935356379639
0.36367731012966775	1.0280958074892022	1.3273850022202671	0.40635813393173775	0.15743613191340872
0.36450573224841415	1.028226098929812	1.3270690295296341	0.40728269797647987	0.1577827999463005
0.36533415436716055	1.02835670645782	1.3267522535077705	0.40820726960894527	0.15812935702208483
0.36616257648590694	1.0284876302060606	1.326434673543077	0.409131849031549	0.15847580249666457
0.36699099860465334	1.0286188703076127	1.32611628902221	0.4100564364482339	0.15882213572220866
0.3674701453979958	1.0286949220465056	1.3259317727560616	0.4105912075213923	0.15902239811660743
0.36781942072339974	1.0287504268957992	1.3257970993300794	0.41098103206447806	0.1591683560471286
0.36864784284214613	1.0288823001041851	1.325477103849848	0.4119056360873014	0.15951446281605453
0.36947626496089253	1.0290144900665765	1.3251563019629304	0.4128302487252731	0.15986045536981136
0.37030468707963893	1.029146996917019	1.3248346930489918	0.4137548701885188	0.16020633304539447
0.3711331091983853	1.0292798207897969	1.3245122764859472	0.41467950068872783	0.16055209517594551
0.3719615313171317	1.0294129618194303	1.32418905164996	0.4156041404391604	0.16089774109072788
0.3727899534358781	1.0295464201406759	1.3238650179154414	0.416528789654655	0.16124327011510203
0.3736183755546245	1.029680195888524	1.3235401746550495	0.41745344855163574	0.16158868157050063
0.3744467976733709	1.0298142891981972	1.3232145212396877	0.4183781173481196	0.16193397477440372
0.3752752197921173	1.0299487002051495	1.3228880570385049	0.41930279626372385	0.16227914904031332
0.3761036419108637	1.0300834290450647	1.3225607814188935	0.42022748551967387	0.16262420367772823
0.3769320640296101	1.0302184758538544	1.3222326937464899	0.4211521853388101	0.1629691379921185
0.3777604861483565	1.0303538407676571	1.3219037933851716	0.42207689594559594	0.16331395128489964
0.3785889082671029	1.030489523922836	1.321574079697059	0.42300161756612514	0.16365864285340684
0.3794173303858493	1.030625525455978	1.3212435520425123	0.42392635042812965	0.16400321199086884
0.3802457525045957	1.030761845503892	1.3209122097801325	0.42485109476098687	0.16434765798638173
0.3810741746233421	1.030898484203607	1.32058005226676	0.4257758507957277	0.1646919801248826
0.3819025967420885	1.031035441692371	1.3202470788574732	0.42670061876504406	0.16503617768712267
0.3827310188608349	1.0311727181076482	1.3199132889055893	0.42762539890329676	0.16538024994964085
0.3835594409795813	1.031310313587119	1.3195786817626634	0.4285501914465233	0.16572419618473652
0.3843878630983277	1.0314482282686772	1.3192432567784864	0.4294749966324456	0.16606801566044238
0.3852162852170741	1.031586462290428	1.3189070133010865	0.43039981470047795	0.16641170764049723
0.38604470733582047	1.0317250157906874	1.3185699506767277	0.4313246458917351	0.16675527138431828
0.38687312945456687	1.0318638889079794	1.3182320682499091	0.4322494904490399	0.1670987061469734
0.3873522762479093	1.0319443569593194	1.3180362677147581	0.4327844127158219	0.16729728443857464
0.38770155157331326	1.032003081781035	1.317893365363365	0.4331743486169316	0.16744201117915328
0.38852997369205966	1.0321425945487896	1.3175538413580645	0.43409922064167383	0.16778518572714324
0.38935839581080606	1.0322824273503817	1.3172134955732109	0.4350241067712625	0.16812822903279487
0.39018681792955245	1.0324225803251508	1.3168723273462413	0.43594900725543434	0.16847114033349758
0.39101524004829885	1.0325630536126358	1.3165303360128264	0.43687392234567457	0.1688139188621497
0.39184366216704525	1.0327038473525727	1.3161875209068705	0.43779885229522547	0.16915656384712974
0.39267208428579164	1.0328449616848931	1.3158438813605111	0.4387237973590946	0.16949907451226712
0.39350050640453804	1.0329863967497217	1.3154994167041183	0.4396487577940631	0.1698414500768128
0.39432892852328444	1.033128152687375	1.3151541262662958	0.44057373385869386	0.17018368975540987
0.39515735064203084	1.0332702296383582	1.3148080093738794	0.44149872581334015	0.17052579275806362
0.39598577276077723	1.0334126277433648	1.3144610653519382	0.44242373392015394	0.17086775829011164
0.39681419487952363	1.0335553471432728	1.3141132935237736	0.44334875844309446	0.17120958555219362
0.39764261699827	1.033698387979144	1.3137646932109197	0.44427379964793656	0.17155127374022097
0.3984710391170164	1.0338417503922204	1.3134152637331442	0.4451988578022795	0.17189282204534617
0.39929946123576276	1.033985434523924	1.3130650044084469	0.4461239331755555	0.17223422965393187
0.40012788335450916	1.0341294405158532	1.3127139145530609	0.44704902603903823	0.17257549574751996
0.40095630547325556	1.0342737685097805	1.312361993481453	0.44797413666585184	0.17291661950280018
0.40178472759200196	1.034418418647651	1.3120092405063233	0.44889926533097935	0.17325760009157873
0.40261314971074835	1.0345633910715804	1.3116556549386058	0.44982441231127185	0.17359843668074634
0.40344157182949475	1.0347086859238512	1.3113012360874685	0.45074957788545694	0.17393912843224663
0.40426999394824115	1.0348543033469124	1.3109459832603145	0.45167476233414805	0.17427967450304352
0.40509841606698754	1.0350002434833754	1.3105898957627815	0.452599965939853	0.17462007404508925
0.40592683818573394	1.0351465064760126	1.3102329728987432	0.45352518898698324	0.17496032620529134
0.40675526030448034	1.0352930924677546	1.3098752139703087	0.45445043176186284	0.17530043012548
0.40723440709782277	1.0353780230742187	1.3096679097284787	0.45498558727263316	0.1754970730727837
0.40758368242322673	1.035440001601688	1.3095166182778246	0.45537569455273746	0.17564038494237488
0.40841210454197313	1.035587234021053	1.3091571851198742	0.45630097764978367	0.17598018978755167
0.40924052666071953	1.0357347898692404	1.308796913793279	0.45722628134511806	0.17631984378740861
0.4100689487794659	1.0358826692897898	1.3084358035930992	0.4581516059328064	0.17665934606313266
0.4108973708982123	1.036030872426386	1.3080738538126349	0.45907695170887314	0.1769986957306653
0.4117257930169587	1.036179399422858	1.3077110637434262	0.46000231897131044	0.17733789190066826
0.4125542151357051	1.0363282504231748	1.3073474326752546	0.4609277080200878	0.177676933678489
0.4133826372544515	1.0364774255714433	1.3069829598961442	0.4618531191571615	0.1780158201641258
0.4142110593731979	1.0366269250119058	1.306617644692362	0.46277855268648393	0.17835455045219276
0.4150394814919443	1.0367767488889372	1.3062514863484198	0.46370400891401325	0.17869312363188444
0.4158679036106907	1.0369268973470422	1.3058844841470747	0.46462948814772304	0.1790315387869402
0.4166963257294371	1.0370773705308525	1.3055166373693308	0.4655549906976117	0.17936979499560846
0.4175247478481835	1.037228168585124	1.30514794529444	0.46648051687571246	0.1797078913306106
0.4183531699669299	1.0373792916547333	1.3047784071999031	0.46740606699610293	0.18004582685910445
0.4191815920856763	1.0375307398846765	1.3044080223614727	0.468331641374915	0.1803836006426478
0.4200100142044227	1.037682513420064	1.3040367900531529	0.4692572403303446	0.18072121173716152
0.4208384363231691	1.0378346124061195	1.3036647095472014	0.47018286418266175	0.1810586591928922
0.4216668584419155	1.0379870369881758	1.3032917801141315	0.4711085132542205	0.18139594205437498
0.4224952805606619	1.0381397873116722	1.3029180010227133	0.47203418786946877	0.1817330593603956
0.4233237026794083	1.038292863522151	1.3025433715399755	0.47295988835495867	0.18207001014395252
0.4241521247981547	1.0384462657652558	1.3021678909312073	0.4738856150393565	0.1824067934322187
0.42498054691690107	1.0385999941867257	1.30179155845996	0.4748113682534531	0.18274340824650295
0.42580896903564747	1.0387540489323945	1.3014143733880492	0.4757371483301738	0.18307985360221124
0.42663739115439386	1.038908430148187	1.3010363349755567	0.47666295560458893	0.1834161285088074
0.4271165379477363	1.038997870979575	1.3008172934853037	0.47719844104224574	0.18361054662297216
0.42746581327314026	1.0390631379801143	1.3006574424808328	0.47758879041392427	0.1837522319697739
0.42829423539188666	1.0392181725742724	1.3002776951604975	0.4785146530975713	0.18408816298257205
0.42912265751063305	1.0393735340768375	1.2998970922694444	0.47944054399709757	0.1844239205386021
0.42995107962937945	1.039529222634063	1.2995156330608408	0.48036646345625766	0.18475950362316293
0.43077950174812585	1.0396852383922763	1.2991333167861323	0.48129241182100324	0.18509491121541147
0.43160792386687225	1.039841581497875	1.2987501426950439	0.48221838943949413	0.1854301422883218
0.43243634598561864	1.0399982520973237	1.298366110035582	0.48314439666210884	0.18576519580864415
0.43326476810436504	1.0401552503371496	1.2979812180540398	0.48407043384145537	0.18610007073686313
0.43409319022311144	1.04031257636394	1.2975954659949955	0.48499650133238204	0.18643476602715625
0.43492161234185783	1.0404702303243385	1.2972088531013197	0.48592259949198835	0.1867692806273517
0.43575003446060423	1.0406282123650399	1.2968213786141751	0.48684872867963597	0.1871036134788859
0.4365784565793506	1.0407865226327881	1.2964330417730203	0.48777488925695983	0.1874377635167609
0.437406878698097	1.040945161274372	1.296043841815614	0.488701081587879	0.1877717296695012
0.4382353008168434	1.0411041284366207	1.2956537779780157	0.489627306038608	0.18810551085911062
0.4390637229355898	1.0412634242664003	1.2952628494945917	0.490553562977668	0.18843910600102848
0.4398921450543362	1.0414230489106104	1.294871055598016	0.491479852775898	0.1887725140040855
0.44072056717308256	1.0415830025161794	1.2944783955192751	0.4924061758064661	0.18910573377045983
0.44154898929182895	1.0417432852300605	1.294084868487671	0.4933325324448812	0.18943876419563202
0.44237741141057535	1.0419038971992283	1.2936904737308244	0.494258923069004	0.1897716041683402
0.44320583352932175	1.0420648385706734	1.2932952104746793	0.49518534805905895	0.19010425257053487
0.44403425564806814	1.0422261094914	1.2928990779435063	0.4961118077976456	0.190436708277333
0.44486267776681454	1.0423877101084202	1.2925020753599057	0.4970383026697503	0.19076897015697222
0.44569109988556094	1.0425496405687498	1.2921042019448126	0.49796483306275796	0.19110103707076445
0.44651952200430733	1.0427119010194053	1.2917054569175006	0.49889139936646376	0.19143290787304912
0.44699866879764977	1.0428059006879937	1.2914744306789807	0.4994273278138277	0.19162476694505431
0.44734794412305373	1.0428744916073978	1.2913058394955852	0.4998180019730851	0.19176458141114627
0.44817636624180013	1.0430374124797297	1.2909053488950295	0.5007446412772736	0.192096056525309
0.4490047883605465	1.04320066378339	1.2905039843301471	0.5016713176761266	0.1924273320486759
0.4498332104792929	1.0433642456653496	1.2901017450136079	0.5025980315691999	0.19275840680722275
0.4506616325980393	1.0435281582725564	1.289698630156441	0.5035247833585196	0.1930892796197143
0.4514900547167857	1.0436924017519313	1.2892946389680415	0.504451573448594	0.19341994929765519
0.4523184768355321	1.0438569762503633	1.2888897706561737	0.5053784022464265	0.19375041464524093
0.4531468989542785	1.044021881914704	1.2884840244269762	0.5063052701615273	0.19408067445930824
0.4539753210730249	1.0441871188917642	1.288077399484968	0.507232177605926	0.1944107275292852
0.4548037431917713	1.0443526873283078	1.287669895033052	0.5081591249941844	0.1947405726371408
0.4556321653105177	1.044518587371047	1.287261510272522	0.5090861127434089	0.19507020855733442
0.4564605874292641	1.044684819166638	1.2868522444030666	0.5100131412732627	0.19539963405676455
0.4572890095480105	1.0448513828616757	1.2864420966227756	0.5109402110059791	0.19572884789471756
0.4581174316667569	1.0450182786026878	1.286031066128145	0.5118673223663739	0.1960578488228156
0.4589458537855033	1.0451855065361306	1.285619152114084	0.5127944757818585	0.19638663558496455
0.4597742759042497	1.0453530668083837	1.285206353773919	0.5137216716824524	0.1967152069173013
0.4606026980229961	1.0455209595657435	1.2847926702994006	0.5146489105007969	0.19704356154814065
0.4614311201417425	1.0456891849544199	1.2843781008807105	0.515576192672167	0.19737169819792202
0.4622595422604889	1.0458577431205285	1.283962644706466	0.5165035186344863	0.19769961557915547
0.4630879643792353	1.0460266342100875	1.2835463009637282	0.5174308888283383	0.19802731239636745
0.46391638649798167	1.0461958583690099	1.283129068838007	0.518358303696981	0.19835478734604622
0.46474480861672807	1.0463654157430995	1.282710947513269	0.51928576368636	0.19868203911658672
0.46557323073547446	1.046535306478045	1.2822919361719431	0.5202132692451216	0.19900906638823498
0.46640165285422086	1.0467055307194129	1.2818720339949288	0.5211408208246265	0.19933586783303237
0.4668807996475633	1.0468041381281419	1.2816287619921027	0.5216773237796346	0.19952478122979928
0.46723007497296726	1.0468760886126436	1.281451240161602	0.5220684188789638	0.19966244211475898
0.46805849709171365	1.047046980303044	1.2810295538498235	0.5229960638649643	0.19998878788887717
0.46888691921046005	1.0472182059357826	1.280606974235945	0.523923756242214	0.20031490380247405
0.46971534132920645	1.0473897656558824	1.2801835004948174	0.5248514964730686	0.200640788494204
0.47054376344795285	1.0475616596082158	1.279759131799799	0.5257792850226672	0.20096644059423052
0.47137218556669924	1.0477338879374978	1.2793338673227619	0.526707122358946	0.20129185872416763
0.47220060768544564	1.04790645078828	1.2789077062341019	0.5276350089526528	0.20161704149702103
0.47302902980419204	1.0480793483049446	1.2784806477027442	0.5285629452773609	0.20194198751712844
0.47385745192293843	1.0482525806316967	1.2780526908961545	0.5294909318094837	0.2022666953800999
0.47468587404168483	1.0484261479125596	1.2776238349803448	0.5304189690282887	0.20259116367275729
0.4755142961604312	1.0486000502913673	1.277194079119884	0.531347057415912	0.20291539097307354
0.4763427182791776	1.0487742879117574	1.2767634224779059	0.5322751974573731	0.20323937585011137
0.477171140397924	1.0489488609171658	1.276331864216118	0.533203389640589	0.20356311686396145
0.4779995625166704	1.0491237694508182	1.275899403494811	0.5341316344563896	0.20388661256568025
0.4788279846354168	1.0492990136557248	1.2754660394728679	0.5350599323985316	0.20420986149722717
0.4796564067541632	1.0494745936746723	1.2750317713077732	0.535988283963714	0.2045328621914016
0.4804848288729096	1.0496505096502176	1.2745965981556238	0.5369166896515932	0.2048556131717789
0.481313250991656	1.0498267617246801	1.2741605191711372	0.5378451499647973	0.20517811295264646
0.4821416731104024	1.0500033500401347	1.2737235335076624	0.5387736654089418	0.20550036003893893
0.48297009522914874	1.0501802747384046	1.2732856403171902	0.5397022364926447	0.20582235292617304
0.48379851734789514	1.050357535961054	1.272846838750363	0.5406308637275418	0.20614409010038193
0.48462693946664154	1.0505351338493807	1.2724071279564861	0.5415595476283019	0.20646557003804888
0.48545536158538793	1.050713068544408	1.271966507083538	0.542488288712643	0.20678679120604077
0.48628378370413433	1.0508913401868778	1.2715249752781814	0.5434170875013467	0.20710775206154064
0.48676293049747676	1.050994603659121	1.2712691838396186	0.5439543171836725	0.2072932715239871
0.48711220582288073	1.0510699489172428	1.2710825316857748	0.544345944518275	0.2074284510519801
0.4879406279416271	1.0512488948756578	1.2706391754503832	0.5452748602903856	0.20774888661497096
0.4887690500603735	1.051428178201973	1.27019490571479	0.5462038353477476	0.2080690571782365
0.4895974721791199	1.0516077990357258	1.2697497216205094	0.5471328702235578	0.20838896115954209
0.4904258942978663	1.0517877575161312	1.269303622307797	0.5480619654541566	0.20870859696662525
0.4912543164166127	1.0519680537820764	1.2688566069156635	0.5489911215790443	0.20902796299712534
0.4920827385353591	1.0521486879721098	1.2684086745818859	0.549920339140897	0.20934705763851244
0.4929111606541055	1.0523296602244345	1.2679598244430208	0.5508496186855831	0.20966587926801597
0.4937395827728519	1.0525109706768985	1.2675100556344177	0.5517789607621804	0.2099844262525525
0.4945680048915983	1.052692619466987	1.2670593672902308	0.5527083659229913	0.2103026969486531
0.4953964270103447	1.052874606731814	1.2666077585434332	0.5536378347235609	0.21062068970239015
0.4962248491290911	1.0530569326081123	1.2661552285258304	0.5545673677226926	0.2109384028493035
0.4970532712478375	1.0532395972322257	1.265701776368074	0.5554969654824655	0.2112558347143262
0.4978816933665839	1.0534226007400997	1.2652474011996755	0.5564266285682516	0.21157298361170943
0.4987101154853303	1.0536059432672724	1.2647921021490207	0.5573563575487323	0.21188984784494694
0.4995385376040767	1.0537896249488652	1.2643358783433842	0.5582861529959154	0.212206425706699
0.5003669597228231	1.0539736459195734	1.2638787289089444	0.5592160154851534	0.21252271547871565
0.5011953818415695	1.0541580063136575	1.2634206529707979	0.5601459455951598	0.21283871543175933
0.5020238039603159	1.054342706264933	1.2629616496529752	0.561075943908027	0.2131544238255269
0.5028522260790623	1.0545277459067612	1.262501718078456	0.5620060110092437	0.21346983890857116
0.5036806481978087	1.0547131253720388	1.262040857369185	0.5629361474877131	0.21378495891822152
0.504509070316555	1.0548988447931886	1.2615790666460884	0.5638663539357701	0.21409978208050445
0.5053374924353015	1.0550849043021497	1.2611163450290894	0.5647966309491992	0.21441430661006275
0.5061659145540478	1.0552713040303672	1.260652691637125	0.565726979127253	0.21472853071007472
0.5066450613473903	1.0553792701538918	1.260384095883776	0.5662651111278446	0.21491013532330158
0.5069943366727943	1.0554580441087815	1.260188105588163	0.5666573990726698	0.21504245257217225
0.5078227587915406	1.055645124667819	1.2597225859992192	0.5675878913916922	0.21535607037635868
0.508651180910287	1.0558325458373805	1.2592561319863749	0.5685184566940852	0.21566938229092553
0.5094796030290334	1.056020307746832	1.2587887426647937	0.5694490955931547	0.21598238647236911
0.5103080251477798	1.0562084105249925	1.2583204171487408	0.5703798087057661	0.21629508106530596
0.5111364472665262	1.0563968543001245	1.2578511545516002	0.571310596652363	0.21660746420238802
0.5119648693852726	1.0565856391999227	1.2573809539858938	0.5722414600569856	0.21691953400421687
0.512793291504019	1.0567747653515016	1.2569098145633002	0.5731723995472905	0.21723128857925736
0.5136217136227654	1.0569642328813869	1.2564377353946734	0.5741034157545688	0.2175427260237507
0.5144501357415118	1.0571540419155019	1.2559647155900633	0.5750345093137655	0.21785384442162653
0.5152785578602582	1.057344192579157	1.2554907542587344	0.575965680863499	0.21816464184441475
0.5161069799790046	1.0575346849970384	1.2550158505091866	0.5768969310460803	0.21847511635115616
0.516935402097751	1.0577255192931958	1.2545400034491756	0.5778282605075323	0.21878526598831272
0.5177638242164974	1.0579166955910304	1.2540632121857331	0.5787596698976097	0.21909508878967704
0.5185922463352438	1.0581082140132836	1.2535854758251888	0.5796911598698188	0.21940458277628103
0.5194206684539902	1.0583000746820244	1.2531067934731908	0.5806227310814366	0.2197137459563039
0.5202490905727366	1.0584922777186374	1.2526271642347286	0.5815543841935319	0.2200225763249795
0.521077512691483	1.05868482324381	1.2521465872141542	0.5824861198709845	0.2203310718645028
0.5219059348102294	1.05887771137752	1.2516650615152045	0.5834179387825057	0.2206392305439355
0.5227343569289757	1.059070942239023	1.2511825862410255	0.5843498416006587	0.2209470503191114
0.5235627790477222	1.0592645159468395	1.250699160494194	0.5852818290018791	0.22125452913254037
0.5243912011664685	1.059458432618742	1.2502147833767412	0.5862139016664952	0.22156166491331195
0.525219623285215	1.059652692371741	1.2497294539901782	0.587146060278749	0.22186845557699805
0.5260480454039613	1.0598472953220737	1.2492431714355186	0.5880783055268172	0.22217489902555496
0.5265271921973038	1.0599600074181943	1.2489614775456588	0.5886175418609245	0.22235198195341124
0.5268764675227078	1.0600422415851876	1.2487559348133037	0.5890106381028314	0.22248099314722442
0.5277048896414541	1.0602375312757297	1.248267743223628	0.5899430587029001	0.222786735816434
0.5285333117602006	1.060433164507531	1.2477785957661645	0.5908755680271294	0.22309212489369673
0.5293617338789469	1.0606291413935929	1.2472884915401894	0.5918081667796445	0.2233971582255098
0.5301901559976934	1.0608254620460733	1.2467974296446107	0.5927408556686113	0.22370183364425247
0.5310185781164397	1.0610221265762727	1.2463054091779924	0.5936736354062577	0.2240061489680833
0.5318470002351862	1.0612191350946187	1.245812429238583	0.5946065067088959	0.22431010200083634
0.5326754223539325	1.0614164877106522	1.245318488924343	0.5955394702969435	0.22461369053191668
0.533503844472679	1.0616141845330125	1.2448235873329718	0.5964725268949463	0.22491691233619499
0.5343322665914253	1.061812225669422	1.2443277235619372	0.5974056772316001	0.22521976517390133
0.5351606887101718	1.0620106112266718	1.2438308967085037	0.5983389220397729	0.22552224679051808
0.5359891108289181	1.0622093413106053	1.2433331058697612	0.5992722620565276	0.22582435491667194
0.5368175329476645	1.0624084160261038	1.2428343501426558	0.6002056980231444	0.2261260872680252
0.5376459550664109	1.06260783547707	1.2423346286240187	0.6011392306851436	0.22642744154516586
0.5384743771851573	1.0628075997664128	1.2418339404105976	0.6020728607923084	0.22672841543349728
0.5393027993039037	1.063007708996031	1.2413322845990877	0.6030065890987076	0.22702900660312653
0.5401312214226501	1.0632081632667967	1.2408296602861626	0.6039404163627198	0.2273292127087521
0.5409596435413965	1.0634089626785392	1.2403260665685067	0.6048743433470549	0.22762903138955046
0.5417880656601429	1.063610107330029	1.2398215025428483	0.6058083708187795	0.2279284602690621
0.5426164877788893	1.0638115973189604	1.239315967305991	0.6067424995493389	0.2282274969550762
0.5434449098976357	1.0640134327419335	1.2388094599548491	0.6076767303145816	0.22852613903951458
0.5442733320163821	1.0642156136944392	1.2383019795864798	0.608611063894783	0.22882438409831482
0.5451017541351285	1.0644181402708401	1.2377935252981187	0.6095455010746695	0.22912222969131216
0.5459301762538749	1.0646210125643538	1.2372840961872147	0.6104800426434425	0.2294196733621207
0.5464093230472172	1.0647385086642032	1.2369890047946925	0.6110206152779661	0.22959152584205977
0.5467585983726212	1.0648242306670344	1.2367736913514653	0.6114146893948025	0.22971671263801344
0.5475870204913676	1.0650277946697546	1.2362623098888526	0.6123494421269742	0.23001334502980145
0.548415442610114	1.0652317046621886	1.2357499508976804	0.6132843016427304	0.23030956803171207
0.5492438647288604	1.0654359607327921	1.2352366134766104	0.6142192687494173	0.23060537912126605
0.5500722868476068	1.0656405629687842	1.2347222967247011	0.6151543442589793	0.2309007757591538
0.5509007089663532	1.065845511456129	1.2342069997414453	0.6160895289879837	0.2311957553891104
0.5517291310850996	1.0660508062795162	1.233690721626809	0.6170248237576463	0.23149031543779
0.552557553203846	1.0662564475223415	1.2331734614812706	0.6179602293938568	0.23178445331463868
0.5533859753225924	1.0664624352666872	1.232655218405862	0.6188957467272038	0.23207816641176673
0.5542143974413388	1.0666687695933028	1.2321359915022074	0.6198313765930015	0.23237145210381965
0.5550428195600852	1.0668754505815847	1.2316157798725667	0.6207671198313145	0.23266430774784821
0.5558712416788316	1.0670824783095556	1.231094582619875	0.6217029772869845	0.23295673068317724
0.556699663797578	1.067289852853845	1.2305723988477866	0.6226389498096562	0.23324871823127366
0.5575280859163244	1.0674975742896675	1.2300492276607173	0.6235750382538037	0.23354026769561326
0.5583565080350708	1.067705642690802	1.2295250681638892	0.6245112434787568	0.23383137636154633
0.5591849301538172	1.0679140581295712	1.2289999194633732	0.6254475663487281	0.23412204149616228
0.5600133522725635	1.0681228206768196	1.2284737806661352	0.6263840077328396	0.2344122603481533
0.56084177439131	1.0683319304018912	1.2279466508800818	0.6273205685051495	0.23470203014767652
0.5616701965100563	1.0685413873726093	1.2274185292141064	0.6282572495446795	0.23499134810621544
0.5624986186288028	1.068751191655252	1.2268894147781357	0.6291940517354425	0.23528021141644004
0.5633270407475491	1.0689613433145317	1.2263593066831784	0.6301309759664694	0.2355686172520657
0.5641554628662956	1.0691718424135712	1.2258282040413722	0.6310680231318374	0.2358565627677111
0.5649838849850419	1.0693826890138813	1.2252961059660343	0.6320051941306973	0.23614404509875492
0.5658123071037884	1.0695938831753369	1.2247630115717105	0.6329424898673022	0.2364310613611912
0.5662914538971308	1.069716193345899	1.224454222732928	0.6334846648044766	0.2365968533372689
0.5666407292225347	1.0698054249561537	1.2242289199742258	0.6338799112510347	0.23671760865148384
0.5674691513412812	1.070017314412865	1.2236938302907359	0.6348174591964366	0.23700368404641953
0.5682975734600275	1.0702295516002966	1.2231577416397785	0.635755134623236	0.23728928460295984
0.569125995578774	1.0704421365715429	1.2226206531413273	0.6366929384563769	0.23757440735809185
0.5699544176975203	1.0706550693779422	1.2220825639168444	0.6376308716260479	0.23785904932867763
0.5707828398162668	1.0708683500690515	1.2215434730893355	0.6385689350677114	0.23814320751130247
0.5716112619350131	1.0710819786926213	1.2210033797834041	0.6395071297221323	0.2384268788821219
0.5724396840537596	1.071295955294571	1.2204622831253085	0.6404454565354082	0.2387100603967075
0.5732681061725059	1.0715102799189606	1.2199201822430177	0.6413839164589982	0.23899274898989128
0.5740965282912524	1.0717249526079675	1.2193770762662692	0.6423225104497535	0.23927494157560897
0.5749249504099987	1.0719399734018578	1.2188329643266276	0.6432612394699467	0.23955663504674185
0.5757533725287451	1.0721553423389603	1.2182878455575439	0.6442001044873025	0.23983782627495748
0.5765817946474915	1.0723710594556395	1.2177417190944144	0.6451391064750273	0.24011851211054897
0.5774102167662379	1.0725871247862684	1.2171945840746439	0.6460782464118404	0.24039868938227288
0.5782386388849843	1.0728035383631993	1.216646439637705	0.647017525282005	0.2406783548971861
0.5790670610037307	1.073020300216738	1.2160972849252034	0.6479569440753578	0.24095750544048092
0.5798954831224771	1.0732374103751132	1.215547119080939	0.6488965037873413	0.24123613777531924
0.5807239052412235	1.073454868864449	1.2149959412509725	0.6498362054190349	0.24151424864266502
0.5815523273599699	1.0736726757087356	1.2144437505836898	0.6507760499771856	0.2417918347611155
0.5823807494787163	1.0738908309297994	1.2138905462298686	0.6517160384742409	0.24206889282673114
0.5832091715974627	1.074109334547274	1.2133363273427462	0.6526561719283793	0.2423454195128641
0.5840375937162091	1.0743281865785694	1.212781093078087	0.6535964513635436	0.24262141146998506
0.5848660158349555	1.0745473870388413	1.212224842594253	0.6545368778094721	0.24289686532550908
0.5856944379537019	1.074766935940961	1.211667575052273	0.655477452301732	0.2431717776836197
0.5861735847470443	1.0748940787501853	1.2113447953836018	0.6560215343126042	0.24333053431280063
0.5865228600724482	1.074986833295484	1.2111092896159148	0.6564181758817512	0.24344614512509158
0.5873512821911947	1.0752070791106174	1.2105499854517572	0.6573590495968518	0.24371996420711192
0.588179704309941	1.0754276733921897	1.209989661729263	0.6583000745002826	0.24399323146310017
0.5890081264286874	1.0756486161436167	1.2094283176208545	0.6592412516512528	0.24426594340252647
0.5898365485474338	1.07586990736587	1.2088659523019878	0.660182582114965	0.24453809651072836
0.5906649706661802	1.0760915470574428	1.2083025649512302	0.6611240669626496	0.24480968724872623
0.5914933927849266	1.0763135352143176	1.207738154750338	0.6620657072715975	0.24508071205303705
0.592321814903673	1.0765358718299314	1.2071727208843346	0.6630075041251953	0.24535116733548673
0.5931502370224194	1.0767585568951412	1.206606262541591	0.6639494586129588	0.24562104948302074
0.5939786591411658	1.07698159039819	1.2060387789139064	0.6648915718305678	0.2458903548575135
0.5948070812599122	1.077204972324672	1.205470269196591	0.6658338448799006	0.24615907979557583
0.5956355033786586	1.077428702657495	1.2049007325885495	0.6667762788690691	0.24642722060836103
0.596463925497405	1.0776527813768464	1.2043301682923646	0.6677188749124539	0.24669477358136938
0.5972923476161514	1.0778772084601569	1.2037585755143838	0.6686616341307392	0.24696173497425097
0.5981207697348978	1.0781019838820614	1.2031859534648064	0.6696045576509486	0.24722810102060688
0.5989491918536441	1.0783271076143646	1.2026123013577712	0.6705476466064811	0.24749386792778882
0.5997776139723906	1.0785525796260007	1.2020376184114465	0.6714909021371467	0.24775903187669707
0.6006060360911369	1.0787783998829974	1.2014619038481207	0.6724343253892022	0.24802358902157676
0.6014344582098834	1.0790045683484355	1.2008851568942942	0.6733779175153884	0.24828753548981247
0.6022628803286297	1.0792310849824107	1.2003073767807735	0.6743216796749664	0.24855086738172122
0.6030913024473762	1.079457949741994	1.1997285627427647	0.6752656130337538	0.2488135807703437
0.6039197245661225	1.0796851625811912	1.199148714019971	0.6762097187641625	0.24907567170123382
0.604748146684869	1.0799127234509032	1.1985678298566889	0.6771539980452355	0.24933713619224634
0.6055765688036153	1.0801406322988838	1.1979859095019079	0.6780984520626847	0.24959797023332325
0.6060557155969578	1.080272610136589	1.1976488623217627	0.6786447901741622	0.2497485433317587
0.6064049909223618	1.0803688890696994	1.19740295220941	0.6790430820089282	0.2498581697862778
0.6072334130411081	1.0805974937046863	1.1968189572378722	0.6799878890831283	0.2501177307845772
0.6080618351598546	1.080826446141908	1.1962339238509683	0.6809328744912302	0.25037664913312335
0.6088902572786009	1.081055746316113	1.1956478513174746	0.6818780394459991	0.2506349207080319
0.6097186793973474	1.0812853941586906	1.195060738911376	0.6828233851670601	0.2508925413564091
0.6105471015160937	1.0815153895976273	1.1944725859119723	0.6837689128809362	0.25114950689612775
0.6113755236348402	1.0817457325574615	1.1938833916039882	0.6847146238210876	0.25140581311560006
0.6122039457535865	1.0819764229592395	1.193293155277684	0.685660519227951	0.25166145577354987
0.613032367872333	1.0822074607204688	1.192701876228967	0.6866066003489788	0.25191643059878194
0.6138607899910793	1.0824388457550727	1.192109553759506	0.6875528684386789	0.2521707332899504
0.6146892121098257	1.0826705779733425	1.191516187176846	0.6884993247586552	0.2524243595153244
0.6155176342285721	1.0829026572818916	1.190921775794526	0.6894459705776467	0.2526773049125524
0.6163460563473185	1.0831350835836062	1.1903263189321969	0.6903928071715689	0.25292956508842435
0.6171744784660649	1.0833678567775982	1.189729815915742	0.6913398358235537	0.253181135618632
0.6180029005848113	1.0836009767591548	1.189132266077399	0.692287057823991	0.25343201204752713
0.6188313227035577	1.0838344434196898	1.1885336687558843	0.6932344744705689	0.25368218988787816
0.6196597448223041	1.0840682566466933	1.1879340232965174	0.6941820870683155	0.25393166462062416
0.6204881669410505	1.0843024163236799	1.1873333290513493	0.6951298969296409	0.25418043169462756
0.6213165890597969	1.0845369223301387	1.1867315853792904	0.6960779053743782	0.2544284865264244
0.6221450111785433	1.08477177454148	1.1861287916462426	0.6970261137298257	0.2546758244999727
0.6229734332972897	1.0850069728289835	1.1855249472252314	0.6979745233307899	0.25492244096639893
0.623801855416036	1.0852425170597444	1.18492005149654	0.6989231355196267	0.25516833124374194
0.6246302775347825	1.0854784070966195	1.1843141038478466	0.6998719516462856	0.25541349061669555
0.6254586996535288	1.0857146427981725	1.183707103674363	0.7008209730683512	0.2556579143363486
0.6259378464468712	1.0858514356702846	1.1833555433102578	0.7013699669140598	0.2557989476410029
0.6262871217722753	1.0859512240186189	1.1830990503789733	0.7017702011510879	0.2559015976199227
0.6271155438910216	1.0861881506077702	1.1824899433723788	0.7027196372674821	0.25614453565050854
0.6279439660097681	1.0864254224109766	1.1818797820732403	0.7036692827982867	0.2563867235767994
0.6287723881285144	1.0866630392690708	1.1812685659083253	0.7046191391320643	0.256628156512823
0.6296008102472608	1.0869010010183082	1.1806562943126562	0.7055692076652323	0.2568688295376708
0.6304292323660072	1.0871393074903102	1.1800429667296612	0.7065194898021068	0.25710873769522563
0.6312576544847536	1.0873779585120034	1.1794285826113269	0.7074699869549468	0.2573478759938864
0.6320860766035	1.0876169539055598	1.1788131414183525	0.7084207005439999	0.25758623940629155
0.6329144987222464	1.0878562934883362	1.1781966426203077	0.7093716319975469	0.2578238228690393
0.6337429208409928	1.088095977072812	1.1775790856957913	0.7103227827519477	0.2580606212824065
0.6345713429597392	1.0883360044665273	1.1769604701325929	0.7112741542516862	0.2582966295100646
0.6353997650784856	1.08857637547202	1.1763407954278564	0.7122257479494167	0.2585318423787939
0.636228187197232	1.0888170898867606	1.1757200610882463	0.71317756530601	0.2587662546781952
0.6370566093159784	1.0890581475030898	1.1750982666301157	0.7141296077905991	0.25899986116039897
0.6378850314347247	1.0892995481081504	1.1744754115796776	0.7150818768806266	0.25923265653977284
0.6387134535534712	1.0895412914838234	1.1738514954731774	0.7160343740618913	0.25946463549262605
0.6395418756722175	1.089783377406659	1.1732265178570684	0.7169871008285948	0.2596957926569122
0.640370297790964	1.0900258056478103	1.1726004782881911	0.7179400586833894	0.25992612263192927
0.6411987199097103	1.0902685759729633	1.171973376333952	0.7188932491374252	0.26015561997801717
0.6420271420284568	1.0905116881422687	1.1713452115725076	0.7198466737103985	0.26038427921625334
0.6428555641472031	1.0907551419102703	1.17071598359295	0.7208003339305987	0.2606120948281456
0.6436839862659496	1.0909989370258342	1.1700856919954952	0.721754231334958	0.2608390612553228
0.6445124083846959	1.0912430732320766	1.1694543363916736	0.722708367469099	0.2610651728992228
0.6453408305034424	1.0914875502662917	1.1688219164045242	0.7236627438873835	0.26129042412077835
0.6458199772967848	1.0916291075443987	1.1684556482834778	0.7242148510301527	0.2614203110398688
0.6461692526221887	1.091732367859876	1.16818843166879	0.724617362152962	0.2615148092401002
0.6469976747409352	1.0919775257382556	1.1675538818311184	0.7255722238378224	0.2617383225361577
0.6478260968596815	1.0922230236208086	1.1669182665502615	0.7265273305228395	0.2619609582464576
0.648654518978428	1.0924688612207898	1.166281585497282	0.7274826837978253	0.2621827105667194
0.6494829410971743	1.0927150382452526	1.1656438383557601	0.7284382852615785	0.26240357365054856
0.6503113632159208	1.0929615543949704	1.1650050248220047	0.7293941365219344	0.26262354160910767
0.6511397853346671	1.0932084093643577	1.1643651446052656	0.730350239195816	0.2628426085107844
0.6519682074534136	1.0934556028413889	1.1637241974279515	0.7313065949092843	0.26306076838085707
0.6527966295721599	1.0937031345075174	1.163082183025848	0.7322632052975891	0.2632780152011579
0.6536250516909063	1.093951004037593	1.1624391011483413	0.7332200720052205	0.26349434290973356
0.6544534738096527	1.0941992110997787	1.161794951558643	0.7341771966859599	0.26370974540050285
0.6552818959283991	1.094447755355466	1.1611497340340198	0.7351345810029318	0.26392421652291226
0.6561103180471455	1.0946966364591888	1.1605034483660246	0.7360922266286556	0.26413775008158846
0.6569387401658919	1.0949458540585384	1.159856094360733	0.7370501352450974	0.2643503398359885
0.6577671622846383	1.0951954077940749	1.1592076718389805	0.7380083085437229	0.2645619795000471
0.6585955844033847	1.0954452972992383	1.1585581806366059	0.7389667482255494	0.2647726627418214
0.6594240065221311	1.0956955222002596	1.1579076206046954	0.7399254560011987	0.26498238318313305
0.6602524286408775	1.095946082116069	1.1572559916098324	0.7408844335909502	0.26519113439920766
0.6610808507596239	1.0961969766582045	1.1566032935343493	0.7418436827247937	0.2653989099183114
0.6619092728783703	1.0964482054307187	1.155949526276583	0.7428032051424832	0.26560570322138477
0.6627376949971167	1.0966997680300852	1.1552946897511356	0.7437630025935906	0.26581150774167445
0.6635661171158631	1.0969516640451016	1.1546387838891354	0.7447230768375592	0.26601631686436106
0.6643945392346094	1.097203893056794	1.153981808638506	0.7456834296437579	0.26622012392618555
0.6652229613533559	1.0974564546383199	1.153323763964235	0.7466440627915357	0.26642292221507174
0.6657021081466983	1.0976026840614144	1.152942672748105	0.7471998071049775	0.266539754558784
0.6660513834721022	1.0977093483548677	1.152664649848649	0.747604978070276	0.2666247049697471
0.6668798055908487	1.0979625737635572	1.1520044662916915	0.7485661772794512	0.2668254653793596
0.667708227709595	1.0982161304133389	1.1513432133112051	0.7495276622286777	0.2670251965830928
0.6685366498283415	1.0984700178448903	1.1506808909432178	0.7504894347377714	0.2672238916697779
0.6693650719470878	1.098724235590512	1.1500174992422318	0.7514514966368024	0.2674215436775022
0.6701934940658343	1.0989787831740236	1.1493530382815196	0.7524138497661509	0.26761814559321595
0.6710219161845806	1.099233660110656	1.1486875081534196	0.7533764959765628	0.2678136903523355
0.671850338303327	1.0994888659069442	1.1480209089696403	0.7543394371292057	0.26800817083834405
0.6726787604220734	1.0997444000606178	1.1473532408615665	0.7553026750957249	0.26820157988238935
0.6735071825408198	1.1000002620604907	1.14668450398057	0.7562662117582997	0.26839391026287845
0.6743356046595662	1.1002564513863498	1.1460146984983246	0.7572300490097001	0.2685851547050702
0.6751640267783126	1.1005129675088405	1.145343824607126	0.7581941887533431	0.2687753058806639
0.675992448897059	1.1007698098893537	1.1446718825202158	0.7591586329033498	0.2689643564073861
0.6768208710158053	1.1010269779799076	1.1439988724721106	0.7601233833846024	0.26915229884857367
0.6776492931345518	1.101284471223033	1.143324794718935	0.7610884421328011	0.2693391257127547
0.6784777152532981	1.1015422890516517	1.1426496495387584	0.762053811094522	0.269524829453226
0.6793061373720446	1.101800430888958	1.14197343723194	0.7630194922272739	0.2697094024676277
0.6801345594907909	1.1020588961482958	1.1412961581214738	0.7639854874995569	0.2698928370975157
0.6809629816095374	1.1023176842330358	1.1406178125533428	0.764951798890919	0.27007512562793007
0.6817914037282837	1.1025767945364502	1.1399384008968751	0.7659184283920154	0.2702562602869614
0.6826198258470302	1.1028362264415865	1.1392579235451064	0.7668853780046656	0.27043623324531413
0.6834482479657765	1.1030959793211392	1.1385763809151472	0.7678526497419123	0.27061503661586656
0.684276670084523	1.103356052537321	1.137893773448556	0.7688202456280793	0.2707926624532284
0.6851050922032693	1.1036164454417303	1.1372101016117153	0.7697881676988305	0.2709691027532951
0.6855842389966118	1.103767198415455	1.1368141905394173	0.7703481488411991	0.27107060884021805
0.6859335143220158	1.10387715737522	1.1365253658962169	0.7707564180012283	0.27114434945279964
0.6867619364407621	1.1041381876677612	1.1358395668192474	0.7717249985937924	0.27131839442886085
0.6875903585595086	1.1043995356383092	1.135152704923984	0.7726939115465588	0.2714912294985295
0.6884187806782549	1.1046612005946634	1.1344647807799928	0.7736631589411384	0.2716628464183309
0.6892472027970014	1.1049231818333305	1.133775794983634	0.7746327428707767	0.27183323688380495
0.6900756249157477	1.1051854786393804	1.1330857481584713	0.7756026654404127	0.2720023925290432
0.6909040470344942	1.1054480902863053	1.1323946409556895	0.776572928766738	0.2721703049262229
0.6917324691532405	1.1057110160358745	1.1317024740545154	0.7775435349782566	0.2723369655851385
0.692560891271987	1.1059742551379874	1.131009248162646	0.7785144862153438	0.2725023659527297
0.6933893133907333	1.1062378068305254	1.1303149640166819	0.7794857846303062	0.2726664974126074
0.6942177355094797	1.106501670339202	1.1296196223825683	0.780457432387441	0.27282935128457597
0.6950461576282261	1.106765844877411	1.1289232240560392	0.7814294316630956	0.2729909188241533
0.6958745797469725	1.1070303296460715	1.1282257698630715	0.7824017846457277	0.2731511912220876
0.6967030018657189	1.107295123833473	1.1275272606603421	0.7833744935359643	0.2733101596038717
0.6975314239844653	1.1075602266151179	1.1268276973356937	0.7843475605466619	0.2734678150292544
0.6983598461032117	1.107825637153561	1.1261270808086052	0.7853209879029663	0.2736241484917486
0.6991882682219581	1.108091354598249	1.1254254120306708	0.7862947778423721	0.2737791509181375
0.7000166903407045	1.1083573780853553	1.1247226919860835	0.7872689326147826	0.27393281316797713
0.7008451124594509	1.1086237067376155	1.1240189216921272	0.7882434544825697	0.2740851260330969
0.7016735345781973	1.1088903396641596	1.1233141021996749	0.7892183457206334	0.27423608023709684
0.7025019566969437	1.109157275960342	1.122608234593693	0.7901936086164616	0.2743856664348422
0.70333037881569	1.1094245147075696	1.121901319993754	0.79116924547019	0.2745338752119557
0.7041588009344365	1.1096920549731277	1.1211933595545558	0.7921452585946612	0.2746806970843069
0.7049872230531828	1.1099598958100045	1.1204843544664478	0.7931216503154852	0.27482612249749866
0.7054663698465253	1.1101149477104457	1.1200738003155146	0.7936865542130068	0.27490959315507235
0.7058156451719293	1.1102280362567118	1.119774305955965	0.7940984229710978	0.2749701418263514
0.7066440672906756	1.1104964753371054	1.119063215286369	0.7950755789128208	0.2751127453743844
0.7074724894094221	1.1107652120602016	1.118351083758197	0.7960531205049213	0.27525392337329485
0.7083009115281684	1.111034245419993	1.1176379127098166	0.7970310501246702	0.2753936659824341
0.7091293336469149	1.1113035743952608	1.1169237035179922	0.7980093701624027	0.2755319632882815
0.7099577557656612	1.1115731979493848	1.1162084575984552	0.7989880830215756	0.2756688053039158
0.7107861778844077	1.1118431150301524	1.115492176406484	0.7999671911188275	0.27580418196848394
0.711614600003154	1.1121133245695634	1.1147748614374917	0.8009466968840367	0.27593808314666773
0.7124430221219005	1.1123838254836342	1.1140565142276222	0.8019266027603804	0.27607049862814775
0.7132714442406468	1.1126546166721982	1.1133371363543547	0.8029069112043922	0.2762014181270653
0.7140998663593932	1.1129256970187043	1.1126167294371152	0.8038876246860207	0.2763308312814819
0.7149282884781396	1.113197065390013	1.1118952951378984	0.8048687456886876	0.2764587276528365
0.715756710596886	1.1134687206361895	1.1111728351618964	0.805850276709345	0.27658509672540066
0.7165851327156324	1.1137406615902956	1.1104493512581377	0.8068322202585329	0.2767099279057312
0.7174135548343787	1.1140128870681771	1.1097248452201338	0.8078145788604366	0.27683321052212134
0.7182419769531252	1.1142853958682497	1.1089993188865348	0.8087973550529436	0.27695493382404934
0.7190703990718715	1.1145581867712826	1.1082727741417953	0.8097805513876998	0.2770750869816252
0.719898821190618	1.114831258540179	1.107545212916847	0.8107641704301661	0.2771936590850356
0.7207272433093643	1.1151046099197532	1.1068166371897843	0.8117482147596745	0.27731063914398696
0.7215556654281108	1.1153782396365068	1.1060870489865546	0.8127326869694833	0.2774260160871464
0.7223840875468571	1.1156521463983995	1.1053564503816629	0.8137175896668325	0.27753977876158126
0.7232125096656036	1.1159263288946204	1.1046248434988817	0.8147029254729988	0.2776519159321969
0.7240409317843499	1.1162007857953533	1.1038922305119743	0.81568869702335	0.2777624162811727
0.7248693539030964	1.1164755157515414	1.1031586136454257	0.8166749069673985	0.2778712684073968
0.7253485006964387	1.1166345394948567	1.102733843435464	0.8172455169988379	0.2779334699819916
0.7256977760218427	1.116750517394648	1.102423995175184	0.8176615579688559	0.27797846082589905
0.7265261981405892	1.1170257893364142	1.1016883774294128	0.8186486527056845	0.278083981967283
0.7273546202593355	1.1173013301686154	1.1009517627892533	0.8196361938701517	0.27818782017715604
0.728183042378082	1.117577138462812	1.100214153689596	0.8206241841688806	0.27828996371555886
0.7290114644968283	1.1178532127700984	1.0994755526198638	0.8216126263229021	0.2783904007563936
0.7298398866155748	1.1181295516208514	1.0987359621248074	0.822601523067706	0.2784891193868507
0.7306683087343211	1.1184061535244698	1.097995384805307	0.8235908771532909	0.2785861076068353
0.7314967308530675	1.1186830169691173	1.0972538233191902	0.8245806913442143	0.27868135332839206
0.7323251529718139	1.1189601404214575	1.0965112803820576	0.8255709684196415	0.27877484437513045
0.7331535750905603	1.1192375223263882	1.0957677587681205	0.8265617111733942	0.2788665684816479
0.7339819972093067	1.119515161106771	1.0950232613110502	0.8275529224139977	0.2789565132929538
0.7348104193280531	1.1197930551631596	1.0942777909048387	0.8285446049647288	0.27904466636389186
0.7356388414467995	1.1200712028735222	1.093531350504671	0.8295367616636612	0.2791310151585633
0.7364672635655459	1.1203496025929633	1.0927839431278101	0.8305293953637113	0.2792155470497492
0.7372956856842923	1.1206282526534392	1.0920355718544914	0.8315225089326828	0.2792982493183327
0.7381241078030387	1.1209071513634736	1.091286239828832	0.8325161052533104	0.2793791091527218
0.7389525299217851	1.1211862970078659	1.0905359502597516	0.8335101872233032	0.279458113648272
0.7397809520405315	1.1214656878473994	1.0897847064219037	0.8345047577553857	0.27953524980670924
0.7406093741592779	1.121745322118544	1.0890325116566233	0.83549981977734	0.2796105045355537
0.7414377962780243	1.1220251980331561	1.0882793693728825	0.836495376232045	0.2796838646475438
0.7422662183967706	1.122305313778174	1.0875252830482633	0.8374914300775159	0.2797553168600613
0.7430946405155171	1.1225856675153116	1.086770256229941	0.8384879842869423	0.27982484779455713
0.7439230626342634	1.1228662573807464	1.086014292535681	0.8394850418487246	0.2798924439759786
0.7447514847530099	1.123147081484805	1.0852573956548492	0.8404826057665107	0.2799580918321976
0.7452306315463523	1.123309612058207	1.0848191934880298	0.8410598139253922	0.2799951668716766
0.7455799068717562	1.1234281379116438	1.0844995693494364	0.8414806790592296	0.28002177769344033
0.7464083289905027	1.123709424718928	1.0837408174550958	0.8424792647611259	0.28008348779171865
0.747236751109249	1.123990939937504	1.0829811438821937	0.843478365921791	0.28014320826026357
0.7480651732279955	1.1242726815710702	1.0822205526168756	0.8444779856061948	0.28020092513296013
0.7488935953467418	1.1245546475958428	1.081459047722145	0.8454781268947151	0.28025662434378484
0.7497220174654883	1.1248368359602179	1.0806966333389578	0.8464787928831655	0.2803102917262456
0.7505504395842346	1.1251192445844298	1.0799333136873295	0.8474799866828227	0.280361913012824
0.7513788617029811	1.125401871360205	1.0791690930674585	0.8484817114204516	0.28041147383442044
0.7522072838217274	1.1256847141504125	1.0784039758608643	0.8494839702383291	0.2804589597198025
0.7530357059404739	1.12596777078871	1.0776379665315383	0.8504867662942669	0.2805043560950563
0.7538641280592202	1.126251039079185	1.0768710696271133	0.8514901027616314	0.2805476482830415
0.7546925501779667	1.1265345167959933	1.0761032897800449	0.8524939828293634	0.28058882150285014
0.755520972296713	1.126818201682993	1.0753346317088104	0.8534984097019953	0.28062786086926916
0.7563493944154593	1.1271020914533727	1.074565100219123	0.8545033865996668	0.2806647513922474
0.7571778165342058	1.127386183789277	1.073794700205161	0.8555089167581384	0.2806994779763671
0.7580062386529521	1.1276704763414274	1.073023436650814	0.8565150034288038	0.28073202542031983
0.7588346607716986	1.1279549667287385	1.0722513146309443	0.8575216498786993	0.28076237841638824
0.7596630828904449	1.1282396525379301	1.0714783393126646	0.8585288593905124	0.2807905215499319
0.7604915050091914	1.128524531323135	1.070704515956634	0.859536635262588	0.28081643929888017
0.7613199271279377	1.1288096006055008	1.0699298499183678	0.8605449808089316	0.28084011603322984
0.7621483492466842	1.1290948578727908	1.0691543466495663	0.8615538993592117	0.28086153601454966
0.7629767713654305	1.1293803005789755	1.0683780116994592	0.862563394258759	0.2808806833954913
0.763805193484177	1.129665926143824	1.0676008507161683	0.8635734688685643	0.28089754221930696
0.7646336156029233	1.1299517319524877	1.0668228694480872	0.8645841265652727	0.28091209641937437
0.7651127623962658	1.1301171189343981	1.066372524744108	0.8651689431381714	0.2809194560447855
0.7654620377216698	1.1302377153550807	1.0660440737452777	0.8655953707411768	0.28092432981872956
0.7662904598404161	1.1305238736662562	1.0652644695608842	0.8666072048042058	0.28093422612960695
0.7671188819591626	1.1308102041647756	1.0644840629525676	0.8676196321779148	0.2809417689529886
0.7679473040779089	1.131096704093076	1.0637028600839546	0.8686326563014678	0.28094694177816115
0.7687757261966554	1.1313833706568306	1.062920867226107	0.869646280629621	0.28094972798228257
0.7696041483154017	1.1316702010245052	1.0621380907590081	0.8706605086327022	0.280950110829958
0.7704325704341481	1.13195719232691	1.0613545371730695	0.8716753437965872	0.2809480734728255
0.7712609925528945	1.1322443416567458	1.060570213070654	0.8726907896226735	0.2809435989491521
0.7720894146716409	1.1325316460681458	1.05978512516762	0.8737068496278513	0.2809366701834404
0.7729178367903873	1.1328191025762127	1.0589992802948829	0.8747235273444707	0.2809272699860465
0.7737462589091337	1.1331067081565491	1.0582126853999967	0.8757408263203068	0.28091538105280955
0.7745746810278801	1.1333944597447865	1.0574253475487547	0.8767587501185203	0.28090098596469304
0.7754031031466265	1.1336823542361039	1.0566372739268102	0.8777773023176161	0.28088406718743897
0.7762315252653729	1.133970388484747	1.0558484718413157	0.8787964865113971	0.28086460707123484
0.7770599473841193	1.134258559303538	1.0550589487225828	0.8798163063089157	0.280842587850394
0.7778883695028657	1.1345468634633822	1.0542687121257626	0.8808367653344213	0.28081799164305066
0.7787167916216121	1.1348352976927696	1.053477769732545	0.8818578672273036	0.28079080045086846
0.7795452137403585	1.1351238586772698	1.0526861293528793	0.8828796156420328	0.2807609961587652
0.7803736358591049	1.1354125430590232	1.051893798926714	0.8839020142480956	0.2807285605346522
0.7812020579778512	1.1357013474362263	1.0511007865257598	0.8849250667299274	0.2806934752291909
0.7820304800965977	1.135990268362612	1.050307100355269	0.8859487767868405	0.2806557217755653
0.782858902215344	1.1362793023469233	1.0495127487558418	0.8869731481329469	0.2806152815892723
0.7836873243340905	1.1365684458523846	1.048717740205247	0.8879981844970796	0.2805721359679301
0.7845157464528368	1.1368576952961642	1.0479220833202685	0.889023889622706	0.28052626609110504
0.7849948932461793	1.137025039723356	1.0474615949344586	0.8896174486506324	0.28049848471963973
0.7853441685715833	1.1371470470488336	1.0471257868585724	0.8900502672678395	0.2804776530201576
0.7861725906903296	1.137436497433821	1.046328859720593	0.8910773212049458	0.2804262776981085
0.7870010128090761	1.1377260427268594	1.0455313109514441	0.8921050552208428	0.28037212094952557
0.7878294349278224	1.1380156791554286	1.0447331497428485	0.8931334731165989	0.28031516348043134
0.7886578570465689	1.1383054028981932	1.043934385435091	0.894162578707423	0.28025538587823323
0.7894862791653152	1.1385952100844334	1.0431350275189941	0.8951923758225517	0.2801927686116759
0.7903147012840617	1.138885096793472	1.042335085637913	0.8962228683051303	0.2801272920308177
0.791143123402808	1.139175059054095	1.0415345695897562	0.8972540600120884	0.2800589363670305
0.7919715455215545	1.1394650928439667	1.0407334893290245	0.898285954814011	0.2799876817330253
0.7927999676403008	1.1397551940890405	1.039931854968876	0.8993185565950025	0.2799135081229029
0.7936283897590473	1.1400453586629622	1.0391296767832106	0.9003518692525463	0.27983639541223165
0.7944568118777936	1.14033558238647	1.0383269652087774	0.901385896697358	0.2797563233581524
0.79528523399654	1.1406258610267876	1.037523730847307	0.9024206428532325	0.2796732715995117
0.7961136561152864	1.1409161902970124	1.0367199844676633	0.9034561116568854	0.27958721965702393
0.7969420782340328	1.1412065658554982	1.0359157370080185	0.9044923070577873	0.2794981469334639
0.7977705003527792	1.1414969833052329	1.0351109995780536	0.9055292330179929	0.2794060327138898
0.7985989224715255	1.1417874381932092	1.0343057834611766	0.9065668935119624	0.27931085616589835
0.799427344590272	1.1420779260097929	1.033500100116769	0.9076052925263768	0.27921259633991247
0.8002557667090183	1.1423684421880822	1.0326939611824497	0.9086444340599461	0.279111232169503
0.8010841888277648	1.1426589821032644	1.031887378476366	0.9096843221232109	0.2790067424717446
0.8019126109465111	1.1429495410719663	1.0310803639995054	0.9107249607383359	0.2788991059476081
0.8027410330652576	1.143240114351599	1.0302729299380289	0.9117663539388967	0.2787883011823887
0.8035694551840039	1.1435306971396975	1.0294650886656298	0.9128085057696599	0.2786743066461729
0.8043978773027504	1.1438212845732563	1.0286568527459137	0.9138514202863534	0.2785571006943436
0.8048770240960927	1.1439893561302763	1.0281892062007496	0.914454975958778	0.27848783614449363
0.8052262994214967	1.1441118717280578	1.0278482349348004	0.9148951015554306	0.2784366615681256
0.8060547215402432	1.1444024536179975	1.02703924818295	0.9159395536538268	0.2783129673951718
0.8068831436589895	1.1446930251944023	1.0262299056382103	0.9169847806687054	0.27818599619019196
0.807711565777736	1.144983581345345	1.0254202206480876	0.9180307866971981	0.2780557258556246
0.8085399878964823	1.1452741168949536	1.0246102067622382	0.9190775758461347	0.27792213418235373
0.8093684100152287	1.1455646266027157	1.023799877734985	0.9201251522317658	0.2777851988504709
0.8101968321339751	1.1458551051627768	1.0229892475278528	0.9211735199794752	0.2776448974300849
0.8110252542527215	1.146145547203236	1.022178330312128	0.9222226832234837	0.277501207382179
0.8118536763714679	1.1464359472854353	1.021367140471439	0.9232726461065438	0.27735410605951827
0.8126820984902143	1.1467262999032448	1.020555692604359	0.924323412779625	0.27720357070760754
0.8135105206089607	1.1470165994823434	1.0197440015270296	0.9253749874015891	0.27704957846570166
0.8143389427277071	1.1473068403794942	1.018932082275805	0.9264273741388551	0.2768921063678689
0.8151673648464535	1.1475970168818173	1.0181199501099196	0.9274805771650556	0.2767311313441098
0.8159957869651999	1.1478871232060566	1.0173076205141733	0.9285346006606812	0.27656663022153205
0.8168242090839463	1.1481771534978436	1.0164951092016403	0.9295894488127152	0.27639857972558296
0.8176526312026927	1.1484671018309554	1.0156824321163946	0.9306451258142581	0.2762269564813414
0.8184810533214391	1.1487569622065714	1.0148696054362594	0.9317016358641398	0.2760517370148702
0.8193094754401855	1.1490467285525239	1.0140566455755728	0.932758983166522	0.27587289775463103
0.8201378975589318	1.149336394722546	1.013243569187975	0.9338171719304884	0.2756904150329625
0.8209663196776783	1.1496259544955154	1.0124303931692125	0.9348762063696238	0.275504265087624
0.8217947417964246	1.1499154015746964	1.0116171346599616	0.9359360907015809	0.275314424063406
0.8226231639151711	1.1502047295869757	1.0108038110486712	0.936996829147636	0.27512086801380914
0.8234515860339174	1.1504939320820982	1.00999043997442	0.938058425932231	0.27492357290279296
0.8242800081526639	1.1507830025318975	1.0091770393297945	0.9391208852825041	0.2747225146065969
0.8247591549460063	1.1509501336356727	1.0087065743410226	0.9397357910454107	0.2746044983103688
0.8251084302714102	1.1510719343295255	1.0083636272637806	0.9401842114278077	0.2745176689156343
0.8259368523901567	1.1513607207886778	1.0075502221846733	0.9412484085992123	0.27430901153646164
0.826765274508903	1.151649355142818	1.0067368427630006	0.9423134810289985	0.27409651809382474
0.8275936966276495	1.1519378305443986	1.0059235079344628	0.9433794329501343	0.2738801641327834
0.8284221187463958	1.1522261400640816	1.0051102369028861	0.9444462685957403	0.2736599251209166
0.8292505408651423	1.1525142766899554	1.0042970491431904	0.9455139921985393	0.2734357764506098
0.8300789629838886	1.1528022333267518	1.003483964404368	0.9465826079902923	0.27320769344142626
0.8309073851026351	1.1530900027950604	1.002671002712478	0.9476521202012207	0.2729756513425644
0.8317358072213814	1.153377577830543	1.0018581843736485	0.9487225330594133	0.27273962533540275
0.8325642293401279	1.1536649510831471	1.0010455299770913	0.9497938507902177	0.2724995905361345
0.8333926514588742	1.153952115116318	1.000233060398127	0.9508660776156179	0.272255521998494
0.8342210735776207	1.1542390624062104	0.9994207968012181	0.951939217753595	0.27200739471657653
0.835049495696367	1.1545257853409037	0.9986087606430093	0.9530132754174735	0.27175518362775347
0.8358779178151134	1.1548122762196111	0.9977969736753775	0.9540882548152505	0.2714988636156852
0.8367063399338598	1.155098527251896	0.9969854579484854	0.9551641601489095	0.27123840951343337
0.8375347620526062	1.1553845305568853	0.9961742358138415	0.9562409956137168	0.27097379610667477
0.8383631841713526	1.1556702781624841	0.9953633299273639	0.9573187653975024	0.27070499813701876
0.8391916062900989	1.1559557620045955	0.9945527632524467	0.9583974736799226	0.27043199030543025
0.8400200284088454	1.1562409739263377	0.9937425590630284	0.959477124631706	0.27015474727576055
0.8408484505275917	1.1565259056772668	0.9929327409466611	0.9605577224138818	0.26987324367838794
0.8416768726463382	1.1568105489126013	0.9921233328075777	0.9616392711769903	0.26958745411397017
0.8425052947650845	1.15709489519245	0.9913143588697592	0.9627217750602752	0.26929735315731107
0.843333716883831	1.157378935981043	0.9905058436799963	0.9638052381908574	0.26900291536134346
0.8441621390025773	1.1576626626459663	0.9896978121109478	0.9648896646828906	0.26870411526123017
0.8446412857959198	1.1578266190425839	0.989230689527495	0.9655173218665207	0.2685292926147096
0.8449905611213238	1.157946066457403	0.9888902893641921	0.9659750586366981	0.26840092737858584
0.8458189832400701	1.1582291385873773	0.9880833009732707	0.9670614241378893	0.26809332622582127
0.8466474053588166	1.1585118701090038	0.9872768728067227	0.9681487652564584	0.26778128631061254
0.8474758274775629	1.1587942519957444	0.9864710310711083	0.9692370860458623	0.2674647821404977
0.8483042495963093	1.15907627512067	0.9856658023140193	0.9703263905420789	0.26714378822760176
0.8491326717150557	1.1593579302557293	0.9848612134270752	0.9714166827626453	0.2668182790934943
0.8499610938338021	1.1596392080710263	0.9840572916489033	0.9725079667056753	0.26648822927417987
0.8507895159525485	1.159920099134103	0.9832540645681006	0.9736002463488569	0.2661536133252242
0.8516179380712949	1.1602005939092344	0.9824515601261756	0.9746935256484275	0.26581440582701926
0.8524463601900413	1.1604806827567287	0.981649806620468	0.9757878085381294	0.2654705813901874
0.8532747823087877	1.16076035593224	0.9808488327070441	0.9768830989281431	0.265122114661129
0.8541032044275341	1.16103960358609	0.980048667403567	0.9779794007039985	0.26476898032771357
0.8549316265462805	1.161318415762601	0.9792493400921367	0.9790767177254651	0.2644111531251185
0.8557600486650269	1.1615967823994409	0.9784508805221014	0.98017505382542	0.26404860784181605
0.8565884707837733	1.1618746933269781	0.9776533188128339	0.9812744128086925	0.2636813193257117
0.8574168929025197	1.162152138267654	0.9768566854564744	0.9823747984508872	0.26330926249043507
0.8582453150212661	1.1624291068353645	0.9760610113206343	0.9834762144971836	0.26293241232178677
0.8590737371400125	1.1627055885348576	0.9752663276510595	0.9845786646611137	0.26255074388434146
0.8599021592587589	1.1629815727611474	0.9744726660742518	0.9856821526233146	0.26216423232821123
0.8607305813775052	1.1632570487989422	0.9736800586000433	0.98678668203026	0.2617728528959692
0.8615590034962517	1.16353200582209	0.9728885376241233	0.987892256492966	0.2613765809297371
0.862387425614998	1.1638064328930404	0.9720981359305132	0.9889988795856745	0.26097539187843727
0.8632158477337445	1.1640803189623277	0.9713088866939875	0.9901065548445122	0.2605692613052123
0.8640442698524908	1.1643536528680691	0.9705208234824374	0.9912152857661253	0.2601581648950128
0.8645234166458333	1.16451148859762	0.9700655743460683	0.9918570421431849	0.2599181167797706
0.8648726919712373	1.164626423335486	0.9697339802591745	0.9923250758062907	0.2597420784623563
0.8657011140899836	1.164898618976445	0.9689483913851705	0.993435928378502	0.2593209779592581
0.8665295362087301	1.1651702282890204	0.9681640916212308	0.9945478468525316	0.25889483948333614
0.8673579583274764	1.16544123965708	0.9673811161300973	0.9956608345529678	0.25846363928609134
0.8681863804462229	1.1657116413498934	0.9665995004784786	0.9967748947577274	0.2580273537813654
0.8690148025649692	1.1659814215217674	0.9658192806390032	0.9978900306965437	0.2575859595539765
0.8698432246837157	1.1662505682117035	0.9650404929920917	0.9990062455494294	0.2571394333685355
0.870671646802462	1.1665190693430845	0.9642631743277457	1.0001235424451143	0.2566877521784428
0.8715000689212085	1.1667869127233883	0.9634873618472484	1.001241924459459	0.25623089313506814
0.8723284910399548	1.1670540860439294	0.962713093164774	1.002361394613842	0.2557688335971133
0.8731569131587013	1.1673205768796302	0.961940406308902	1.0034819558735242	0.25530155114016
0.8739853352774476	1.167586372688825	0.9611693397240303	1.0046036111459855	0.25482902356640275
0.874813757396194	1.1678514608130928	0.9603999322716874	1.0057263632792388	0.2543512289145679
0.8756421795149404	1.1681158284771254	0.9596322232317356	1.0068502150601184	0.25386814547002007
0.8764706016336868	1.1683794627886288	0.9588662523034621	1.0079751692125423	0.25337975177505545
0.8772990237524332	1.1686423507382608	0.9581020596065554	1.0091012283957523	0.25288602663938353
0.8781274458711796	1.1689044791996026	0.9573396856819599	1.0102283952025268	0.2523869491507966
0.878955867989926	1.169165834929171	0.9565791714926069	1.0113566721573708	0.2518824986860282
0.8797842901086724	1.1694264045664677	0.9558205584240148	1.0124860617146805	0.2513726549217988
0.8806127122274188	1.16968617463407	0.9550638882847576	1.013616566256885	0.2508573978460511
0.8814411343461651	1.169945131537761	0.9543092033067924	1.0147481880925624	0.25033670776937234
0.8822695564649116	1.1702032615667042	0.9535565461456448	1.0158809294545335	0.2498105653366042
0.8830979785836579	1.1704605508936614	0.9528059598804468	1.0170147924979305	0.2492789515386395
0.8839264007024044	1.1707169855752548	0.9520574880138205	1.0181497792982452	0.248741847724405
0.8844055474957467	1.170864907887601	0.9516255655809522	1.018806752187697	0.24842868187820144
0.8847548228211507	1.1709725515522784	0.9513111744716046	1.0192858918493508	0.24819923561302903
0.8855832449398972	1.171227234650053	0.9505670636024179	1.020423132061504	0.24765109730619259
0.8864116670586435	1.1714810205788346	0.9498252001770551	1.0215615017593234	0.24709741530066312
0.88724008917739	1.1717338949342713	0.9490856293877088	1.022701002679746	0.2465381725010086
0.8880685112961363	1.1719858431979104	0.9483483968470146	1.0238416364699645	0.24597335223249053
0.8888969334148827	1.1722368507377634	0.9476135485869117	1.0249834046853403	0.2454029382541337
0.8897253555336291	1.1724869028089204	0.9468811310573153	1.0261263087872994	0.24482691477197013
0.8905537776523755	1.1727359845542245	0.946151191124595	1.0272703501412066	0.24424526645245495
0.8913821997711219	1.1729840810050012	0.9454237760698541	1.0284155300142208	0.24365797843605125
0.8922106218898683	1.1732311770818478	0.9446989335870036	1.0295618495731322	0.24306503635098084
0.8930390440086147	1.1734772575954826	0.9439767117806276	1.0307093098821813	0.2424664263271377
0.8938674661273611	1.1737223072476557	0.9432571591636311	1.0318579119008602	0.24186213501016007
0.8946958882461075	1.1739663106321232	0.942540324654669	1.0330076564816975	0.2412521495756582
0.8955243103648539	1.174209252235685	0.9418262575753473	1.034158544368029	0.24063645774359227
0.8963527324836003	1.1744511164392897	0.9411150076471935	1.035310576191751	0.24001504779279742
0.8971811546023467	1.1746918875192056	0.9404066249883887	1.0364637524710603	0.2393879085756499
0.898009576721093	1.1749315496482604	0.9397011601102577	1.0376180736081835	0.23875502953287012
0.8988379988398395	1.1751700868971522	0.938998663913511	1.0387735398870894	0.23811640070845652
0.8996664209585858	1.1754074832358306	0.938299187684232	1.0399301514711952	0.23747201276474508
0.9004948430773323	1.17564372253495	0.9376027830896076	1.041087908401058	0.2368218569975881
0.9013232651960786	1.1758787885674002	0.9369095021733913	1.0422468105920613	0.23616592535164563
0.9021516873148251	1.1761126650099083	0.9362193973510993	1.0434068578320899	0.23550421043578348
0.9029801094335714	1.1763453354447204	0.9355325214049298	1.044568049779201	0.23483670553857
0.9038085315523179	1.17657678336136	0.9348489274784039	1.0457303859592875	0.23416340464386445
0.9042876783456603	1.1767100847912182	0.9344550661898231	1.0464031856430034	0.23377132988028848
0.9046369536710642	1.1768069921584665	0.9341686690707186	1.0468938657637386	0.23348430244648927
0.9054653757898107	1.177035945145714	0.9334918000308126	1.0480584884470967	0.23279939436797775
0.906293797908557	1.177263625545812	0.9328183745511337	1.0492242531247125	0.23210867657238887
0.9071222200273035	1.1774900164965891	0.9321484471611079	1.0503911587704007	0.23141214598218005
0.9079506421460498	1.1777151010531612	0.9314820727203029	1.051559204214097	0.23070980029412871
0.9087790642647963	1.1779388621901852	0.9308193064112813	1.0527283881395173	0.23000163799529286
0.9096074863835426	1.1781612828041985	0.9301602037321406	1.0538987090818213	0.2292876583790005
0.9104359085022891	1.1783823457160465	0.9295048204887336	1.0550701654252834	0.22856786156085768
0.9112643306210354	1.1786020336733993	0.9288532127865666	1.0562427554009703	0.22784224849476384
0.9120927527397819	1.1788203293533561	0.9282054370223706	1.0574164770844283	0.22711082098892374
0.9129211748585282	1.1790372153651425	0.9275615498753405	1.0585913283933825	0.22637358172184374
0.9137495969772746	1.1792526742528961	0.9269216082980416	1.0597673070854474	0.22563053425830082
0.914578019096021	1.1794666884985474	0.9262856695069764	1.0609444107558552	0.22488168306527162
0.9154064412147674	1.1796792405247911	0.9256537909728109	1.0621226368351988	0.22412703352780894
0.9162348633335138	1.1798903126981517	0.9250260304102556	1.0633019825871945	0.22336659196485187
0.9170632854522602	1.180099887332144	0.9244024457675998	1.0644824451064658	0.22260036564495686
0.9178917075710066	1.1803079466905264	0.9237830952158961	1.06566402131635	0.22182836280193477
0.918720129689753	1.1805144729906516	0.9231680371377914	1.0668467079667308	0.22105059265038027
0.9195485518084994	1.180719448406911	0.9225573301160046	1.0680305016318958	0.22026706540107818
0.9203769739272458	1.1809228550742765	0.9219510329214481	1.0692153987084276	0.21947779227627243
0.9212053960459922	1.1811246750919364	0.9213492045009912	1.0704013954131222	0.2186827855247813
0.9220338181647386	1.18132489052703	0.920751903964865	1.071588487780945	0.21788205843694378
0.922862240283485	1.181523483418476	0.9201591905737074	1.0727766716630216	0.21707562535938046
0.9236906624022313	1.1817204357808992	0.919571123725249	1.0739659427246675	0.21626350170955277
0.9241698091955738	1.181833594147358	0.9192331390685892	1.0746542935598524	0.21579119063119165
0.9245190845209778	1.1819157296086522	0.9189877629406371	1.07515629644346	0.2154457039901036
0.9253475066397241	1.1821093468799333	0.9184091678504017	1.076347728107352	0.21462224980296196
0.9261759287584705	1.1823012695609991	0.9178353981800608	1.0775402328128345	0.21379315786319486
0.9270043508772169	1.1824914796104746	0.9172665137353677	1.078733805463145	0.2129584480125882
0.9278327729959633	1.1826799589837544	0.916702574387202	1.07992844076653	0.21211814123293873
0.9286611951147097	1.1828666896375009	0.9161436400561053	1.0811241332345578	0.2112722596590393
0.9294896172334561	1.183051653534233	0.9155897706964634	1.082320877180492	0.21042082659133876
0.9303180393522025	1.1832348326470097	0.9150410262803408	1.0835186667177201	0.20956386650825745
0.9311464614709489	1.1834162089642015	0.9144974667809657	1.0847174957582462	0.20870140507814047
0.9319748835896953	1.1835957644943553	0.9139591521558738	1.0859173580112458	0.20783346917082884
0.9328033057084417	1.183773481271145	0.913426142329713	1.0871182469816905	0.20696008686882972
0.9336317278271881	1.1839493413584112	0.9128984971767133	1.0883201559690394	0.20608128747806692
0.9344601499459345	1.1841233268552864	0.912376276502828	1.0895230780660043	0.2051971015381916
0.9352885720646809	1.184295419901403	0.9118595400275513	1.090727006157389	0.20430756083243456
0.9361169941834273	1.1844656026821858	0.9113483473654186	1.0919319329190067	0.2034126983969801
0.9369454163021737	1.184633857434222	0.9108427580071968	1.0931378508166771	0.20251254852984246
0.9377738384209201	1.1848001664507117	0.9103428313007709	1.0943447521053071	0.20160714679922537
0.9386022605396664	1.1849645120869936	0.9098486264317346	1.0955526288280553	0.20069653005134508
0.9394306826584129	1.1851268767661434	0.9093602024036946	1.0967614728155866	0.19978073641769814
0.9402591047771592	1.1852872429846444	0.9088776180182967	1.0979712756854154	0.1988598053217545
0.9410875268959057	1.185445593318126	0.9084009318549814	1.099182028841344	0.19793377748505683
0.941915949014652	1.1856019104271678	0.9079302022504833	1.1003937234729941	0.19700269493270775
0.9427443711333985	1.1857561770631655	0.9074654872780793	1.1016063505554388	0.19606660099822604
0.9435727932521448	1.1859083760742577	0.9070068447266021	1.102819900848933	0.19512554032775367
0.9440519400454873	1.185995455200063	0.9067443671914962	1.1035222176452357	0.19457899597963288
0.9444012153708913	1.186058490411308	0.9065543320792265	1.1040343648987485	0.19417955888359587
0.9452296374896376	1.18620650313394	0.9061080064920433	1.105249733035113	0.1932287039470761
0.9460580596083841	1.186352397416621	0.9056679247724321	1.1064659953732572	0.19227302412068942
0.9468864817271304	1.186496156554793	0.9052341433572474	1.1076831418135702	0.1913125693295366
0.9477149038458769	1.1866377639710433	0.9048067182908314	1.1089011620418696	0.19034739082202334
0.9485433259646232	1.1867772032213146	0.9043857052028674	1.110120045529781	0.18937754116980804
0.9493717480833697	1.186914458001148	0.9039711592860902	1.1113397815352377	0.1884030742669834
0.950200170202116	1.1870495121519542	0.9035631352738667	1.1125603591030937	0.18742404532847676
0.9510285923208625	1.1871823496673137	0.9031616874176661	1.1137817670658605	0.1864405108876547
0.9518570144396088	1.1873129546992927	0.902766869464432	1.1150039940445606	0.18545252879311935
0.9526854365583552	1.1874413115647775	0.9023787346338771	1.1162270284497067	0.18446015820468256
0.9535138586771016	1.1875674047518208	0.9019973355957155	1.1174508584824034	0.18346345958850666
0.954342280795848	1.1876912189259927	0.901622724446852	1.1186754721355754	0.1824624947114
0.9551707029145944	1.187812738936734	0.9012549526885456	1.1199008571953208	0.18145732663425732
0.9559991250333408	1.1879319498237046	0.9008940712035671	1.1211270012423942	0.1804480197046348
0.9568275471520872	1.1880488368231261	0.9005401302333689	1.1223538916538172	0.17943463954845149
0.9576559692708336	1.1881633853741058	0.9001931793552868	1.123581515604619	0.1784172530608091
0.95848439138958	1.1882755811249448	0.8998532674597952	1.1248098600697065	0.17739592839592355
0.9593128135083264	1.1883854099394202	0.8995204427278332	1.126038911825868	0.17637073495616215
0.9601412356270728	1.1884928579030354	0.8991947526082237	1.1272686574539046	0.17534174338018177
0.9609696577458192	1.188597911329237	0.8988762437952077	1.1284990833408968	0.1743090255301644
0.9617980798645656	1.188700556765588	0.8985649622061114	1.1297301756825995	0.17327265447814721
0.962626501983312	1.188800780999893	0.8982609529591702	1.1309619204859727	0.1722327044914457
0.9634549241020584	1.188898571066274	0.8979642603515307	1.1321943035718403	0.17118925101716947
0.9639340708954007	1.188954015266978	0.8977960146592093	1.1329073809853458	0.17058416416406344
0.9642833462208048	1.1889939142511832	0.8976749278374504	1.1334273105776824	0.1701423706658315
0.9651117683395511	1.1890867980993522	0.8973929980067198	1.1346609269605579	0.16909214119405294
0.9659401904582975	1.1891772104196732	0.897118512563326	1.1358951380001567	0.16803864148636632
0.9667686125770439	1.189265139291	0.896851512304381	1.1371299288019823	0.16698195153612208
0.9675970346957903	1.1893505730678708	0.896592037099337	1.1383652843006613	0.16592215242550337
0.9684254568145367	1.1894335003861387	0.8963401258695095	1.1396011892633815	0.16485932630465686
0.9692538789332831	1.1895139101685122	0.8960958165679304	1.1408376282934554	0.1637935563699469
0.9700823010520295	1.1895917916299943	0.8958591461595535	1.1420745858340073	0.16272492684134335
0.9709107231707759	1.1896671342832164	0.8956301506018327	1.1433120461717836	0.16165352293895285
0.9717391452895223	1.189739927943662	0.8954088648256959	1.1445499934410845	0.1605794308587064
0.9725675674082687	1.189810162734773	0.8951953227169339	1.1457884116278128	0.159502737747216
0.9733959895270151	1.1898778290929335	0.8949895570980275	1.1470272845736404	0.15842353167581497
0.9742244116457615	1.189942917772328	0.894791599710431	1.1482665959802891	0.15734190161379824
0.9750528337645079	1.1900054198496641	0.8946014811973347	1.149506329413922	0.15625793740087887
0.9758812558832543	1.1900653267287584	0.8944192310869252	1.1507464683096447	0.15517172971887988
0.9767096780020007	1.190122630144979	0.8942448777761625	1.1519869959761113	0.15408337006268064
0.977538100120747	1.1901773221695384	0.8940784485150944	1.1532278956002353	0.15299295071043842
0.9783665222394935	1.1902293952136342	0.8939199693917264	1.1544691502519981	0.15190056469310742
0.9791949443582398	1.1902788420324306	0.8937694653174637	1.1557107428893556	0.1508063057632782
0.9800233664769863	1.1903256557288782	0.893626960013146	1.1569526563632357	0.14971026836336154
0.9808517885957326	1.1903698297573655	0.8934924759956877	1.1581948734226275	0.14861254759314263
0.9816802107144791	1.190411357927199	0.8933660345653446	1.159437376719754	0.14751323917673131
0.9825086328332254	1.190450234405908	0.8932476557936186	1.1606801488153273	0.14641243942893656
0.9833370549519719	1.1904864537223696	0.8931373585118182	1.16192317218388	0.1453102452210929
0.9838162017453143	1.190506187527155	0.8930772600373075	1.1626422258455407	0.14467215447876716
0.9841654770707182	1.1905200107697498	0.893035160300287	1.163166429219172	0.14420675394636873
0.9849938991894647	1.1905509008082584	0.8929410774783152	1.164409902239663	0.1431020634845865
0.985822321308211	1.1905791194677133	0.8928551250947457	1.1656535734940532	0.141996272166586
0.9866507434269575	1.1906046627499112	0.8927773169192876	1.166897425166881	0.14088947873816265
0.9874791655457038	1.1906275270308022	0.8927076654345463	1.1681414393841778	0.13978178232361355
0.9883075876644503	1.1906477090624656	0.8926461818287826	1.1693855982191714	0.1386732823889246
0.9891360097831966	1.1906652059748848	0.8925928759894085	1.1706298836980378	0.13756407870463275
0.989964431901943	1.1906800152775172	0.8925477564972283	1.1718742778056919	0.13645427130839802
0.9907928540206894	1.19069213486066	0.8925108306214328	1.1731187624916146	0.13534396046732033
0.9916212761394358	1.1907015629966082	0.8924821043153521	1.1743633196757115	0.13423324664003677
0.9924496982581822	1.1907082983406048	0.8924615822129741	1.1756079312541967	0.13312223043863544
0.9932781203769286	1.1907123399315789	0.8924492676262307	1.176852579105497	0.13201101259042172
0.994106542495675	1.190713687192677	0.8924451625430578	1.1780972450961726	0.1308996938995743
0.9949349646144214	1.1907123399315789	0.8924492676262307	1.1793419110868484	0.12978837520872685
0.9957633867331678	1.1907082983406048	0.8924615822129741	1.1805865589381486	0.12867715736051316
0.9965918088519142	1.1907015629966082	0.8924821043153521	1.1818311705166336	0.1275661411591118
0.9974202309706606	1.19069213486066	0.8925108306214328	1.1830757277007307	0.12645542733182827
0.998248653089407	1.1906800152775172	0.8925477564972283	1.1843202123866534	0.12534511649075056
0.9990770752081534	1.1906652059748848	0.8925928759894085	1.1855646064943075	0.12423530909451583
0.9999054973268998	1.1906477090624656	0.8926461818287826	1.1868088919731739	0.12312610541022398
1.0007339194456462	1.1906275270308022	0.8927076654345464	1.1880530508081675	0.12201760547553503
1.0015623415643926	1.1906046627499112	0.8927773169192877	1.189297065025464	0.12090990906098592
1.002390763683139	1.1905791194677133	0.8928551250947458	1.190540916698292	0.11980311563256257
1.0032191858018853	1.1905509008082584	0.8929410774783152	1.1917845879526823	0.11869732431456206
1.0036983325952278	1.190533359922094	0.8929945031650697	1.1925038192053048	0.11805824755737765
1.0040476079206317	1.1905200107697498	0.8930351603002871	1.1930280609731734	0.11759263385277985
1.0048760300393782	1.1904864537223696	0.8931373585118183	1.194271318008465	0.11648914257805568
1.0057044521581247	1.190450234405908	0.8932476557936188	1.195514341377018	0.11538694837021203
1.0065328742768709	1.190411357927199	0.8933660345653447	1.1967571134725912	0.11428614862241727
1.0073612963956173	1.1903698297573655	0.8934924759956877	1.1979996167697178	0.11318684020600597
1.0081897185143638	1.1903256557288782	0.893626960013146	1.1992418338291095	0.11208911943578705
1.00901814063311	1.1902788420324306	0.8937694653174638	1.2004837473029897	0.1109930820358704
1.0098465627518565	1.1902293952136342	0.8939199693917265	1.201725339940347	0.10989882310604117
1.010674984870603	1.1901773221695384	0.8940784485150944	1.20296659459211	0.10880643708871018
1.0115034069893494	1.190122630144979	0.8942448777761626	1.204207494216234	0.10771601773646795
1.0123318291080956	1.1900653267287584	0.8944192310869253	1.2054480218827006	0.10662765808026871
1.013160251226842	1.1900054198496641	0.8946014811973348	1.2066881607784232	0.10554145039826972
1.0139886733455885	1.189942917772328	0.8947915997104311	1.2079278942120562	0.10445748618535035
1.014817095464335	1.1898778290929335	0.8949895570980276	1.2091672056187048	0.10337585612333362
1.0156455175830812	1.1898101627347728	0.8951953227169341	1.2104060785645325	0.10229665005193261
1.0164739397018276	1.189739927943662	0.895408864825696	1.2116444967512607	0.10121995694044218
1.017302361820574	1.1896671342832164	0.8956301506018328	1.2128824440205617	0.10014586486019574
1.0181307839393205	1.1895917916299943	0.8958591461595536	1.214119904358338	0.09907446095780524
1.0189592060580668	1.1895139101685122	0.8960958165679306	1.21535686189889	0.09800583142920169
1.0197876281768132	1.1894335003861387	0.8963401258695096	1.2165933009289638	0.09694006149449175
1.0206160502955597	1.1893505730678708	0.8965920370993371	1.217829205891684	0.09587723537364522
1.0214444724143061	1.189265139291	0.8968515123043811	1.2190645613903628	0.09481743626302652
1.0222728945330524	1.189177210419673	0.8971185125633261	1.2202993521921883	0.09376074631278228
1.0231013166517988	1.189086798099352	0.8973929980067199	1.2215335632317872	0.09270724660509568
1.0235804634451413	1.189033376062084	0.8975551569226203	1.2222471416977039	0.09209940598274241
1.0239297387705453	1.188993914251183	0.8976749278374505	1.2227671796146629	0.09165701713331711
1.0247581608892917	1.188898571066274	0.8979642603515308	1.224000186620505	0.09061013678197914
1.025586583008038	1.188800780999893	0.8982609529591703	1.2252325697063726	0.0895666833077029
1.0264150051267844	1.188700556765588	0.8985649622061115	1.2264643145097458	0.08852673332100139
1.0272434272455309	1.188597911329237	0.8988762437952079	1.2276954068514485	0.08749036226898423
1.0280718493642773	1.1884928579030354	0.8991947526082239	1.2289258327384405	0.08645764441896686
1.0289002714830235	1.18838540993942	0.8995204427278333	1.2301555783664773	0.08542865284298648
1.02972869360177	1.1882755811249448	0.8998532674597954	1.2313846301226388	0.08440345940322506
1.0305571157205164	1.1881633853741058	0.900193179355287	1.2326129745877263	0.08338213473833953
1.031385537839263	1.1880488368231261	0.900540130233369	1.233840598538528	0.08236474825069715
1.0322139599580091	1.1879319498237046	0.9008940712035673	1.2350674889499509	0.08135136809451382
1.0330423820767556	1.187812738936734	0.9012549526885458	1.2362936329970244	0.0803420611648913
1.033870804195502	1.1876912189259927	0.9016227244468522	1.23751901805677	0.07933689308774863
1.0346992263142485	1.1875674047518208	0.9019973355957157	1.2387436317099416	0.07833592821064199
1.0355276484329947	1.1874413115647773	0.9023787346338773	1.2399674617426384	0.07733922959446607
1.0363560705517412	1.1873129546992924	0.9027668694644322	1.2411904961477844	0.07634685900602928
1.0371844926704876	1.1871823496673137	0.9031616874176663	1.2424127231264845	0.07535887691149393
1.038012914789234	1.1870495121519542	0.9035631352738669	1.2436341310892514	0.07437534247067187
1.0388413369079803	1.1869144580011477	0.9039711592860904	1.2448547086571076	0.07339631353216522
1.0396697590267268	1.1867772032213146	0.9043857052028677	1.246074444662564	0.07242184662934062
1.0404981811454732	1.1866377639710433	0.9048067182908317	1.2472933281504757	0.07145199697712531
1.0413266032642197	1.186496156554793	0.9052341433572477	1.2485113483787749	0.07048681846961204
1.042155025382966	1.1863523974166208	0.9056679247724323	1.249728494819088	0.06952636367845924
1.0429834475017123	1.18620650313394	0.9061080064920436	1.250944757157232	0.06857068385207256
1.0434625942950548	1.186121152039553	0.9063653967789679	1.2516478173276326	0.06802013233649025
1.0438118696204588	1.186058490411308	0.9065543320792268	1.2521601252935968	0.06761982891555281
1.0446402917392053	1.1859083760742577	0.9070068447266023	1.2533745893434123	0.06667384747139499
1.0454687138579515	1.1857561770631653	0.9074654872780795	1.2545881396369063	0.06573278680092264
1.046297135976698	1.1856019104271676	0.9079302022504835	1.255800766719351	0.06479669286644092
1.0471255580954444	1.185445593318126	0.9084009318549817	1.2570124613510012	0.06386561031409183
1.0479539802141908	1.1852872429846444	0.9088776180182969	1.2582232145069299	0.06293958247739416
1.048782402332937	1.1851268767661431	0.909360202403695	1.2594330173767587	0.062018651381450525
1.0496108244516835	1.1849645120869934	0.9098486264317348	1.26064186136429	0.061102857747803614
1.05043924657043	1.1848001664507117	0.9103428313007712	1.2618497380870382	0.060192240999923326
1.0512676686891762	1.184633857434222	0.9108427580071972	1.263056639375668	0.059286839269306224
1.0520960908079227	1.1844656026821858	0.9113483473654189	1.2642625572733386	0.0583866894021686
1.052924512926669	1.184295419901403	0.9118595400275515	1.2654674840349562	0.057491826966714135
1.0537529350454156	1.1841233268552862	0.9123762765028284	1.266671412126341	0.05660228626095709
1.0545813571641618	1.1839493413584112	0.9128984971767137	1.2678743342233059	0.055718100321081786
1.0554097792829082	1.183773481271145	0.9134261423297133	1.2690762432106548	0.054839300930318975
1.0562382014016547	1.183595764494355	0.9139591521558741	1.2702771321810995	0.05396591862831987
1.0570666235204011	1.1834162089642015	0.914497466780966	1.2714769944340991	0.05309798272100822
1.0578950456391474	1.1832348326470097	0.9150410262803411	1.272675823474625	0.052235521290891256
1.0587234677578938	1.183051653534233	0.9155897706964637	1.273873613011853	0.05137856120780995
1.0595518898766403	1.1828666896375009	0.9161436400561055	1.2750703569577875	0.05052712814010939
1.0603803119953867	1.1826799589837544	0.9167025743872024	1.2762660494258153	0.04968124656620999
1.061208734114133	1.1824914796104746	0.917266513735368	1.2774606847292	0.04884093978656051
1.0620371562328794	1.1823012695609991	0.9178353981800611	1.2786542573795108	0.04800622993595385
1.0628655783516259	1.182109346879933	0.918409167850402	1.2798467620849932	0.04717713799618677
1.0633447251449684	1.1819975670465128	0.9187432339582359	1.2805359992481313	0.04670017595368049
1.0636940004703723	1.1819157296086522	0.9189877629406374	1.2810381937488853	0.04635368380904513
1.0645224225891186	1.1817204357808992	0.9195711237252493	1.2822285474676776	0.045535886089595946
1.065350844707865	1.181523483418476	0.9201591905737078	1.2834178185293237	0.04472376243976828
1.0661792668266115	1.18132489052703	0.9207519039648653	1.2846060024114	0.04391732936220496
1.067007688945358	1.1811246750919364	0.9213492045009916	1.285793094779223	0.043116602274367435
1.0678361110641041	1.1809228550742763	0.9219510329214484	1.2869790914839176	0.04232159552287632
1.0686645331828506	1.180719448406911	0.9225573301160049	1.2881639885604492	0.04153232239807057
1.069492955301597	1.1805144729906514	0.9231680371377917	1.2893477822256145	0.04074879514876849
1.0703213774203435	1.1803079466905262	0.9237830952158964	1.290530468875995	0.039971024997213965
1.0711497995390897	1.1800998873321438	0.9244024457676002	1.2917120450858794	0.03919902215419189
1.0719782216578362	1.1798903126981517	0.9250260304102559	1.2928925076051507	0.03843279583429689
1.0728066437765826	1.1796792405247911	0.9256537909728112	1.2940718533571463	0.03767235427133983
1.073635065895329	1.1794666884985474	0.9262856695069768	1.2952500794364898	0.036917704733877135
1.0744634880140753	1.179252674252896	0.9269216082980419	1.2964271831068976	0.03616885354084796
1.0752919101328218	1.1790372153651423	0.9275615498753409	1.2976031617989627	0.03542580607730503
1.0761203322515682	1.1788203293533561	0.9282054370223709	1.2987780131079167	0.03468856681022503
1.0769487543703147	1.178602033673399	0.9288532127865671	1.299951734791375	0.03395713930438493
1.077777176489061	1.1783823457160465	0.929504820488734	1.3011243247670619	0.033231526238291106
1.0786055986078074	1.1781612828041983	0.9301602037321409	1.302295781110524	0.03251172942014828
1.0794340207265538	1.1779388621901852	0.9308193064112816	1.303466102052828	0.03179774980385593
1.0802624428453003	1.1777151010531612	0.9314820727203033	1.3046352859782482	0.031089587505020073
1.0810908649640465	1.177490016496589	0.9321484471611083	1.3058033314219444	0.030387241816968738
1.081919287082793	1.177263625545812	0.932818374551134	1.3069702370676328	0.02969071122675992
1.0827477092015394	1.177035945145714	0.933491800030813	1.3081360017452486	0.02899999343117104
1.0832268559948819	1.1769036762948368	0.9338828744392245	1.3088097411487707	0.028603144845127285
1.0835761313202859	1.1768069921584665	0.934168669070719	1.3093006244286065	0.028315085352659527
1.084404553439032	1.1765767833613598	0.9348489274784042	1.3104641042330576	0.02763598315528434
1.0852329755577785	1.1763453354447204	0.9355325214049303	1.3116264404131441	0.0269626822605788
1.086061397676525	1.1761126650099083	0.9362193973510996	1.3127876323602552	0.026295177363365323
1.0868898197952714	1.1758787885674002	0.9369095021733918	1.3139476796002838	0.025633462447503187
1.0877182419140177	1.1756437225349499	0.9376027830896081	1.315106581791287	0.02497753080156072
1.0885466640327641	1.1754074832358303	0.9382991876842325	1.31626433872115	0.024327375034403718
1.0893750861515106	1.1751700868971522	0.9389986639135113	1.3174209503052556	0.023682987090692303
1.090203508270257	1.1749315496482604	0.9397011601102582	1.3185764165841618	0.023044358266278705
1.0910319303890033	1.1746918875192054	0.9404066249883891	1.3197307377212848	0.02241147922349892
1.0918603525077497	1.1744511164392897	0.9411150076471939	1.3208839140005944	0.021784340006351415
1.0926887746264962	1.1742092522356848	0.9418262575753477	1.322035945824316	0.02116293005555656
1.0935171967452424	1.173966310632123	0.9425403246546693	1.3231868337106476	0.020547238223490638
1.0943456188639888	1.1737223072476555	0.9432571591636315	1.324336578291485	0.01993725278898875
1.0951740409827353	1.1734772575954824	0.943976711780628	1.3254851803101637	0.019332961472011155
1.0960024631014817	1.1732311770818475	0.9446989335870041	1.3266326406192128	0.018734351448167996
1.096830885220228	1.172984081005001	0.9454237760698545	1.3277789601781242	0.018141409363097608
1.0976593073389744	1.1727359845542242	0.9461511911245954	1.3289241400511385	0.0175541213466939
1.0984877294577209	1.1724869028089202	0.9468811310573158	1.3300681814050457	0.016972473027178712
1.0993161515764673	1.1722368507377632	0.9476135485869122	1.331211085507005	0.016396449545015145
1.1001445736952136	1.1719858431979102	0.948348396847015	1.3323528537223808	0.015826035566658323
1.10097299581396	1.171733894934271	0.9490856293877092	1.3334934875125992	0.015261215298140276
1.1018014179327065	1.1714810205788346	0.9498252001770555	1.334632988433022	0.01470197249848575
1.102629840051453	1.1712272346500527	0.9505670636024184	1.335771358130841	0.014148290492956277
1.1031089868447952	1.1710800382783206	0.9509971749028288	1.3364292582280086	0.013830580788986371
1.1034582621701992	1.1709725515522782	0.9513111744716051	1.3369085983429942	0.013600152186119843
1.1042866842889456	1.1707169855752548	0.952057488013821	1.3380447108941	0.013057540074743862
1.105115106407692	1.1704605508936612	0.9528059598804473	1.3391796976944146	0.01252043626050939
1.1059435285264385	1.1702032615667042	0.9535565461456452	1.3403135607378118	0.011988822462544688
1.1067719506451847	1.169945131537761	0.9543092033067928	1.3414463020997827	0.011462680029776526
1.1076003727639312	1.1696861746340699	0.9550638882847581	1.34257792393546	0.01094198995309778
1.1084287948826776	1.1694264045664675	0.9558205584240153	1.3437084284776646	0.010426732877350112
1.109257217001424	1.1691658349291707	0.9565791714926073	1.3448378180349743	0.009916889113120709
1.1100856391201703	1.1689044791996024	0.9573396856819604	1.3459660949898182	0.009412438648352239
1.1109140612389168	1.1686423507382606	0.9581020596065558	1.3470932617965927	0.008913361159765385
1.1117424833576632	1.1683794627886288	0.9588662523034626	1.3482193209798028	0.008419636024093465
1.1125709054764097	1.1681158284771251	0.959632223231736	1.3493442751322269	0.007931242329128847
1.113399327595156	1.1678514608130925	0.9603999322716879	1.3504681269131062	0.007448158884580993
1.1142277497139024	1.167586372688825	0.9611693397240307	1.3515908790463598	0.006970364232746161
1.1150561718326488	1.1673205768796302	0.9619404063089024	1.3527125343188209	0.006497836658988893
1.1158845939513953	1.1670540860439291	0.9627130931647746	1.3538330955785032	0.006030554202035624
1.1167130160701415	1.1667869127233883	0.9634873618472488	1.3549525657328862	0.005568494664080801
1.117541438188888	1.1665190693430845	0.9642631743277461	1.3560709477472308	0.005111635620706099
1.1183698603076344	1.1662505682117033	0.9650404929920922	1.3571882446429158	0.0046599544306134095
1.1191982824263809	1.1659814215217672	0.9658192806390037	1.3583044594958014	0.004213428245172395
1.120026704545127	1.1657116413498934	0.9665995004784791	1.3594195954346178	0.0037720340177835217
1.1208551266638735	1.1654412396570797	0.9673811161300978	1.3605336556393774	0.0033357485130575777
1.12168354878262	1.1651702282890204	0.9681640916212313	1.3616466433398136	0.002904548315812801
1.1225119709013665	1.164898618976445	0.968948391385171	1.3627585618138431	0.0024784098398908053
1.1229911176947087	1.1647412558939636	0.9694026091397129	1.3634011918474163	0.002234238953854714
1.1233403930201127	1.164626423335486	0.9697339802591749	1.3638694143860544	0.0020573093367926083
1.1241688151388591	1.164353652868069	0.9705208234824378	1.36497920442622	0.0016412229041361372
1.1249972372576056	1.1640803189623274	0.971308886693988	1.366087935347833	0.00123012649393666
1.125825659376352	1.1638064328930404	0.9720981359305138	1.3671956106066707	0.0008239959207116779
1.1266540814950983	1.1635320058220897	0.9728885376241238	1.368302233699379	0.0004228068694118687
1.1274825036138447	1.1632570487989422	0.9736800586000437	1.369407808162085	0.000026534903179743214
1.1283109257325912	1.1629815727611472	0.9744726660742522	1.3705123375690305	-0.0003648445290622656
1.1291393478513376	1.1627055885348574	0.9752663276510599	1.3716158255312316	-0.0007513560851925071
1.1299677699700839	1.1624291068353643	0.9760610113206347	1.3727182756951615	-0.001133024522637785
1.1307961920888303	1.1621521382676538	0.9768566854564749	1.373819691741458	-0.001509874691286125
1.1316246142075768	1.161874693326978	0.9776533188128343	1.3749200773836525	-0.0018819315265627187
1.1324530363263232	1.1615967823994406	0.9784508805221018	1.3760194363669251	-0.0022492200426670944
1.1332814584450694	1.161318415762601	0.9792493400921373	1.37711777246688	-0.0026117653259695155
1.134109880563816	1.16103960358609	0.9800486674035674	1.3782150894883467	-0.0029695925285645876
1.1349383026825623	1.16076035593224	0.9808488327070446	1.379311391264202	-0.0033227268619800193
1.1357667248013086	1.1604806827567284	0.9816498066204684	1.3804066816542158	-0.003671193591038453
1.136595146920055	1.1602005939092341	0.9824515601261761	1.3815009645439176	-0.00401501802787027
1.1374235690388015	1.159920099134103	0.9832540645681012	1.3825942438434882	-0.00435422552607524
1.138251991157548	1.159639208071026	0.9840572916489039	1.3836865234866698	-0.004688841475030878
1.1390804132762942	1.1593579302557293	0.9848612134270758	1.3847778074297	-0.00501889129434535
1.1399088353950406	1.1590762751206698	0.9856658023140199	1.3858680996502661	-0.005344400428452764
1.140737257513787	1.1587942519957444	0.9864710310711089	1.3869574041464827	-0.005665394341348666
1.1415656796325335	1.1585118701090036	0.9872768728067233	1.3880457249358866	-0.005981898511463561
1.1423941017512798	1.158229138587377	0.9880833009732711	1.3891330660544559	-0.006293938426672257
1.1428732485446222	1.1580654549139475	0.988549984183552	1.3897615220836534	-0.006472389843367639
1.1432225238700262	1.1579460664574028	0.9888902893641925	1.390219431555647	-0.006601539579436854
1.1440509459887727	1.157662662645966	0.9896978121109482	1.3913048255094544	-0.006904727462081177
1.1448793681075191	1.1573789359810427	0.9905058436799967	1.3923892520014878	-0.007203527562194456
1.1457077902262653	1.15709489519245	0.9913143588697596	1.3934727151320698	-0.007497965358162067
1.1465362123450118	1.1568105489126013	0.9921233328075783	1.3945552190153547	-0.007788066314821156
1.1473646344637582	1.1565259056772665	0.9929327409466615	1.3956367677784633	-0.008073855879238943
1.1481930565825047	1.1562409739263375	0.993742559063029	1.396717365560639	-0.00835535947661156
1.149021478701251	1.1559557620045955	0.9945527632524472	1.3977970165124225	-0.008632602506281247
1.1498499008199974	1.1556702781624841	0.9953633299273644	1.3988757247948427	-0.00890561033786974
1.1506783229387438	1.155384530556885	0.996174235813842	1.3999534945786283	-0.009174408307525748
1.1515067450574903	1.1550985272518959	0.9969854579484858	1.4010303300434357	-0.00943902171428434
1.1523351671762365	1.154812276219611	0.997796973675378	1.4021062353770946	-0.009699475816536181
1.153163589294983	1.1545257853409034	0.9986087606430099	1.4031812147748717	-0.009955795828604471
1.1539920114137294	1.1542390624062104	0.9994207968012185	1.40425527243875	-0.010208006917427535
1.1548204335324759	1.1539521151163177	1.0002330603981278	1.4053284125767271	-0.010456134199344993
1.155648855651222	1.1536649510831471	1.001045529977092	1.4064006394021273	-0.010700202736985449
1.1564772777699686	1.1533775778305428	1.001858184373649	1.407471957132932	-0.010940237536253691
1.157305699888715	1.1530900027950601	1.0026710027124786	1.4085423699911244	-0.011176263543415377
1.1581341220074615	1.1528022333267516	1.0034839644043687	1.409611882202053	-0.011408305642277227
1.1589625441262077	1.1525142766899552	1.0042970491431908	1.410680497993806	-0.011636388651460746
1.1597909662449541	1.1522261400640814	1.0051102369028866	1.4117482215966048	-0.011860537321767551
1.1606193883637006	1.1519378305443984	1.0059235079344633	1.412815057242211	-0.012080776333634346
1.161447810482447	1.1516493551428177	1.0067368427630012	1.4138810091633467	-0.012297130294675681
1.1622762326011933	1.1513607207886776	1.007550222184674	1.4149460815931327	-0.012509623737312585
1.1627553793945358	1.1511937091890831	1.0080206814253332	1.4155617035491264	-0.012630774159549905
1.1631046547199397	1.1510719343295253	1.008363627263781	1.4160102787645374	-0.012718281116485234
1.1639330768386862	1.1507830025318972	1.009177039329795	1.417073604909841	-0.012923126807447838
1.1647614989574326	1.150493932082098	1.0099904399744204	1.4181360642601142	-0.013124185103643892
1.1655899210761789	1.1502047295869755	1.0108038110486717	1.419197661044709	-0.013321480214660071
1.1664183431949253	1.1499154015746962	1.0116171346599623	1.4202583994907643	-0.013515036264256968
1.1672467653136718	1.1496259544955152	1.012430393169213	1.4213182838227214	-0.013704877288474955
1.1680751874324182	1.1493363947225457	1.0132435691879755	1.4223773182618566	-0.013891027233813453
1.1689036095511645	1.1490467285525237	1.0140566455755735	1.423435507025823	-0.01407350995548196
1.169732031669911	1.1487569622065712	1.0148696054362598	1.4244928543282054	-0.01425234921572113
1.1705604537886574	1.1484671018309551	1.015682432116395	1.425549364378087	-0.014427568682192304
1.1713888759074038	1.1481771534978433	1.0164951092016408	1.4266050413796298	-0.014599191926433892
1.17221729802615	1.1478871232060563	1.017307620514174	1.427659889531664	-0.014767242422382997
1.1730457201448965	1.147597016881817	1.01811995010992	1.4287139130272895	-0.014931743544960746
1.173874142263643	1.147306840379494	1.0189320822758055	1.42976711605349	-0.015092718568719809
1.1747025643823894	1.1470165994823431	1.01974400152703	1.430819502790756	-0.015250190666552567
1.1755309865011356	1.1467262999032448	1.0205556926043595	1.4318710774127201	-0.015404182908458477
1.176359408619882	1.1464359472854353	1.0213671404714395	1.4329218440858014	-0.015554718260369183
1.1771878307386285	1.1461455472032358	1.0221783303121286	1.4339718069688614	-0.015701819583029922
1.1780162528573748	1.1458551051627766	1.0229892475278533	1.43502097021287	-0.015845509630935842
1.1788446749761212	1.1455646266027155	1.0237998777349855	1.4360693379605793	-0.015985811051321856
1.1796730970948677	1.1452741168949536	1.024610206762239	1.4371169143462104	-0.01612274638320464
1.1805015192136141	1.1449835813453448	1.025420220648088	1.438163703495147	-0.016256338056475517
1.1813299413323604	1.144693025194402	1.026229905638211	1.4392097095236398	-0.016386608391042848
1.1821583634511068	1.1444024536179973	1.0270392481829504	1.4402549365385182	-0.016513579596022693
1.1826375102444493	1.144234386390723	1.0275071980837867	1.440859126018272	-0.01658552057901037
1.1829867855698533	1.1441118717280576	1.027848234934801	1.4412993886369145	-0.016637273768976498
1.1838152076885997	1.143821284573256	1.0286568527459143	1.4423430699059918	-0.016757712895194503
1.184643629807346	1.1435306971396972	1.0294650886656305	1.4433859844226853	-0.016874918847023773
1.1854720519260924	1.1432401143515987	1.0302729299380293	1.4444281362534483	-0.01698891338323958
1.1863004740448388	1.1429495410719663	1.0310803639995059	1.4454695294540092	-0.01709971814845898
1.1871288961635853	1.1426589821032644	1.0318873784763667	1.4465101680691341	-0.017207354672595532
1.1879573182823315	1.1423684421880822	1.0326939611824502	1.447550056132399	-0.017311844370353897
1.188785740401078	1.1420779260097929	1.0335001001167694	1.4485891976659684	-0.01741320854076338
1.1896141625198244	1.1417874381932092	1.0343057834611773	1.4496275966803827	-0.017511468366749234
1.1904425846385709	1.1414969833052326	1.035110999578054	1.4506652571743521	-0.017606644914740698
1.1912710067573171	1.1412065658554982	1.0359157370080192	1.4517021831345578	-0.017698759134314804
1.1920994288760636	1.1409161902970122	1.0367199844676638	1.4527383785354597	-0.01778783185787484
1.19292785099481	1.1406258610267874	1.0375237308473078	1.4537738473391124	-0.017873883800362596
1.1937562731135565	1.14033558238647	1.0383269652087779	1.454808593494987	-0.01795693555900332
1.1945846952323027	1.1400453586629622	1.039129676783211	1.4558426209397988	-0.018037007613082544
1.1954131173510492	1.1397551940890405	1.0399318549688767	1.4568759335973427	-0.01811412032375377
1.1962415394697956	1.1394650928439667	1.0407334893290252	1.457908535378334	-0.018188293933876176
1.197069961588542	1.1391750590540948	1.0415345695897567	1.4589404301802567	-0.018259548567881395
1.1978983837072883	1.1388850967934718	1.0423350856379137	1.4599716218872147	-0.018327904231668565
1.1987268058260347	1.1385952100844332	1.0431350275189946	1.4610021143697933	-0.01839338081252678
1.1995552279447812	1.138305402898193	1.0439343854350915	1.462031911484922	-0.018455998079084077
1.2003836500635277	1.1380156791554283	1.0447331497428491	1.4630610170757463	-0.018515775681282227
1.2012120721822739	1.1377260427268592	1.0455313109514448	1.4640894349715023	-0.018572733150376455
1.2020404943010203	1.137436497433821	1.0463288597205938	1.4651171689873994	-0.01862688989895939
1.2025196410943628	1.137269071907708	1.0467898666723219	1.4657112840902555	-0.018656942507024165
1.2028689164197668	1.1371470470488334	1.0471257868585728	1.4661442229245056	-0.018678265221008447
1.2036973385385132	1.136857695296164	1.047922083320269	1.4671706005696392	-0.0187268782919559
1.2045257606572595	1.1365684458523846	1.0487177402052474	1.4681963056952656	-0.018772748168780964
1.205354182776006	1.1362793023469233	1.0495127487558424	1.4692213420593982	-0.018815893790123134
1.2061826048947524	1.1359902683626117	1.0503071003552698	1.4702457134055047	-0.018856333976416135
1.2070110270134988	1.1357013474362263	1.0511007865257602	1.4712694234624175	-0.01889408743004178
1.207839449132245	1.1354125430590232	1.0518937989267148	1.4722924759442495	-0.018929172735503087
1.2086678712509915	1.1351238586772696	1.0526861293528798	1.4733148745503124	-0.01896160835961604
1.209496293369738	1.1348352976927696	1.0534777697325457	1.4743366229650414	-0.018991412651719334
1.2103247154884844	1.1345468634633822	1.0542687121257632	1.4753577248579237	-0.019018603843901503
1.2111531376072306	1.1342585593035377	1.0550589487225834	1.4763781838834293	-0.019043200051244866
1.211981559725977	1.1339703884847467	1.0558484718413161	1.477398003680948	-0.01906521927208566
1.2128099818447236	1.1336823542361036	1.0566372739268108	1.478417187874729	-0.01908467938828982
1.21363840396347	1.1333944597447863	1.0574253475487554	1.4794357400738247	-0.019101598165543878
1.2144668260822162	1.1331067081565491	1.0582126853999971	1.4804536638720383	-0.019115993253660372
1.2152952482009627	1.1328191025762124	1.0589992802948833	1.4814709628478744	-0.019127882186897333
1.2161236703197091	1.1325316460681456	1.0597851251676205	1.4824876405644938	-0.019137282384291222
1.2169520924384554	1.1322443416567456	1.0605702130706545	1.4835037005696716	-0.019144211150002956
1.2177805145572018	1.1319571923269098	1.06135453717307	1.4845191463957579	-0.01914868567367638
1.2186089366759483	1.131670201024505	1.0621380907590088	1.485533981559643	-0.019150723030808857
1.2194373587946947	1.1313833706568304	1.0629208672261077	1.486548209562724	-0.0191503401831334
1.220265780913441	1.1310967040930757	1.0637028600839553	1.4875618338908774	-0.019147553979011963
1.2210942030321874	1.1308102041647754	1.0644840629525683	1.4885748580144302	-0.019142381153839413
1.2219226251509339	1.130523873666256	1.0652644695608846	1.4895872853881391	-0.01913483833045778
1.2224017719442763	1.1303583428678354	1.0657154790300183	1.4901725869904046	-0.01912940035556376
1.2227510472696803	1.1302377153550807	1.066044073745278	1.4905991194511683	-0.019124942019580354
1.2235794693884265	1.1299517319524874	1.0668228694480877	1.4916103636270723	-0.0191127086202252
1.224407891507173	1.1296659261438238	1.067600850716169	1.4926210213237807	-0.019098154420157776
1.2252363136259194	1.1293803005789753	1.0683780116994597	1.4936310959335861	-0.019081295596342137
1.226064735744666	1.1290948578727906	1.0691543466495668	1.4946405908331335	-0.019062148215400494
1.2268931578634121	1.1288096006055008	1.0699298499183685	1.4956495093834135	-0.01904072823408064
1.2277215799821586	1.1285245313231347	1.0707045159566346	1.4966578549297571	-0.019017051499730975
1.228550002100905	1.1282396525379301	1.0714783393126652	1.4976656308018326	-0.018991133750782718
1.2293784242196515	1.1279549667287383	1.0722513146309447	1.4986728403136458	-0.01896299061723903
1.2302068463383977	1.1276704763414271	1.0730234366508145	1.4996794867635412	-0.018932637621170666
1.2310352684571442	1.127386183789277	1.0737947002051615	1.5006855734342066	-0.018900090177217874
1.2318636905758906	1.1271020914533725	1.0745651002191234	1.501691103592678	-0.018865363593098202
1.232692112694637	1.1268182016829928	1.0753346317088108	1.5026960804903498	-0.018828473070119953
1.2335205348133833	1.1265345167959933	1.0761032897800453	1.5037005073629817	-0.018789433703700942
1.2343489569321298	1.1262510390791847	1.0768710696271138	1.5047043874307138	-0.018748260483892307
1.2351773790508762	1.1259677707887097	1.077637966531539	1.5057077238980783	-0.018704968295907093
1.2360058011696227	1.1256847141504125	1.0784039758608648	1.5067105199540158	-0.01865957192065331
1.236834223288369	1.125401871360205	1.0791690930674591	1.5077127787718936	-0.018612086035271258
1.2376626454071153	1.1251192445844296	1.07993331368733	1.5087145035095224	-0.018562525213674807
1.2384910675258618	1.1248368359602179	1.0806966333389583	1.5097156973091796	-0.018510903927096412
1.2393194896446083	1.1245546475958428	1.0814590477221455	1.51071636329763	-0.018457236544635634
1.2401479117633545	1.1242726815710702	1.082220552616876	1.5117165045861503	-0.01840153733381092
1.240976333882101	1.1239909399375039	1.0829811438821941	1.512716124270554	-0.018343820461114387
1.2418047560008474	1.1237094247189279	1.0837408174550962	1.5137152254312192	-0.018284099992569466
1.2422839027941899	1.1235467047176841	1.0841797806778524	1.5142928549139454	-0.01824864950692876
1.2426331781195938	1.1234281379116438	1.084499569349437	1.5147138111331153	-0.018222389894291115
1.24346160023834	1.1231470814848048	1.0852573956548497	1.5157118844258344	-0.018158704033048426
1.2442900223570865	1.1228662573807464	1.0860142925356815	1.5167094483436205	-0.018093056176829436
1.245118444475833	1.1225856675153116	1.0867702562299417	1.517706505905403	-0.018025459995407934
1.2459468665945794	1.122305313778174	1.087525283048264	1.5187030601148293	-0.017955929060912063
1.2467752887133257	1.122025198033156	1.088279369372883	1.5196991139603002	-0.017884476848394566
1.247603710832072	1.121745322118544	1.0890325116566237	1.520694670415005	-0.01781111673640446
1.2484321329508186	1.1214656878473994	1.0897847064219044	1.5216897324369594	-0.017735862007560006
1.249260555069565	1.1211862970078659	1.090535950259752	1.5226843029690418	-0.017658725849122755
1.2500889771883112	1.1209071513634734	1.0912862398288325	1.5236783849390345	-0.017579721353572587
1.2509173993070577	1.1206282526534392	1.0920355718544918	1.5246719812596623	-0.017498861519183485
1.2517458214258042	1.1203496025929631	1.0927839431278108	1.5256650948286337	-0.017416159250599986
1.2525742435445506	1.120071202873522	1.0935313505046718	1.5266577285286838	-0.017331627359414112
1.2534026656632968	1.1197930551631594	1.0942777909048391	1.5276498852276161	-0.017245278564742634
1.2542310877820433	1.1195151611067709	1.0950232613110507	1.5286415677783474	-0.017157125493804565
1.2550595099007897	1.119237522326388	1.0957677587681212	1.529632779018951	-0.017067180682498722
1.2558879320195362	1.1189601404214573	1.0965112803820583	1.5306235217727036	-0.016975456575981224
1.2567163541382824	1.118683016969117	1.0972538233191909	1.5316137988481309	-0.016881965529242843
1.2575447762570289	1.1184061535244696	1.0979953848053075	1.5326036130390541	-0.01678671980768602
1.2583731983757753	1.1181295516208511	1.0987359621248078	1.533592967124639	-0.01668973158770149
1.2592016204945216	1.1178532127700984	1.0994755526198645	1.5345818638694428	-0.016591012957244376
1.260030042613268	1.1175771384628117	1.1002141536895964	1.5355703060234644	-0.016490575916409636
1.2608584647320145	1.1173013301686152	1.100951762789254	1.5365582963221933	-0.016388432378006787
1.261686886850761	1.1170257893364142	1.1016883774294135	1.5375458374866606	-0.016284594168133756
1.2621660336441032	1.1168665433427947	1.102113969283696	1.5381168123755367	-0.01622376678656765
1.2625153089695071	1.1167505173946477	1.1024239951751844	1.5385329322234893	-0.01617907302674984
1.2633437310882536	1.1164755157515411	1.1031586136454261	1.5395195832249464	-0.016071880608247564
1.264172153207	1.116200785795353	1.103892230511975	1.5405057931689952	-0.015963028482023467
1.2650005753257465	1.1159263288946204	1.1046248434988823	1.5414915647193461	-0.015852528133047647
1.2658289974444927	1.1156521463983995	1.1053564503816635	1.5424769005255126	-0.01574039096243201
1.2666574195632392	1.1153782396365066	1.1060870489865553	1.5434618032228618	-0.015626628287997144
1.2674858416819856	1.1151046099197532	1.1068166371897847	1.5444462754326707	-0.015511251344837718
1.268314263800732	1.114831258540179	1.1075452129168477	1.5454303197621788	-0.015394271285886362
1.2691426859194783	1.1145581867712824	1.1082727741417957	1.5464139388046452	-0.015275699182475929
1.2699711080382248	1.1142853958682495	1.1089993188865355	1.5473971351394014	-0.01515554602490007
1.2707995301569712	1.114012887068177	1.1097248452201343	1.5483799113319086	-0.015033822722972082
1.2716279522757177	1.1137406615902956	1.1104493512581384	1.5493622699338123	-0.014910540106581929
1.272456374394464	1.1134687206361895	1.111172835161897	1.550344213483	-0.014785708926251384
1.2732847965132104	1.1131970653900127	1.1118952951378989	1.5513257445036575	-0.014659339853687265
1.2741132186319568	1.1129256970187043	1.1126167294371159	1.5523068655063244	-0.014531443482332644
1.2749416407507033	1.1126546166721982	1.1133371363543552	1.5532875789879528	-0.014402030327916036
1.2757700628694495	1.112383825483634	1.1140565142276229	1.5542678874319646	-0.014271110828998481
1.276598484988196	1.1121133245695634	1.1147748614374922	1.5552477933083082	-0.014138695347518477
1.2774269071069424	1.1118431150301522	1.1154921764064845	1.5562272990735175	-0.014004794169334709
1.2782553292256889	1.1115731979493848	1.1162084575984559	1.5572064071707694	-0.013869417504766546
1.279083751344435	1.1113035743952606	1.1169237035179929	1.5581851200299424	-0.013732575489132249
1.2799121734631815	1.111034245419993	1.117637912709817	1.5591634400676748	-0.013594278183284833
1.280740595581928	1.1107652120602016	1.1183510837581974	1.5601413696874238	-0.01345453557414558
1.2815690177006744	1.1104964753371052	1.1190632152863698	1.5611189112795243	-0.013313357575235132
1.2820481644940167	1.1103411778880867	1.119474626342441	1.5616841303306264	-0.013231051031085631
1.2823974398194207	1.1102280362567116	1.1197743059559655	1.5620960672212474	-0.013170754027202136
1.2832258619381671	1.1099598958100043	1.1204843544664482	1.5630728398768599	-0.013026734698349423
1.2840542840569136	1.1096920549731275	1.1211933595545562	1.5640492315976837	-0.012881309285157657
1.28488270617566	1.1094245147075694	1.1219013199937544	1.565025244722155	-0.012734487412806451
1.2857111282944063	1.1091572759603419	1.1226082345936936	1.5660008815758835	-0.012586278635692909
1.2865395504131527	1.1088903396641594	1.1233141021996755	1.5669761444717116	-0.012436692437947561
1.2873679725318992	1.1086237067376152	1.124018921692128	1.5679510357097752	-0.012285738233947666
1.2881963946506456	1.108357378085355	1.124722691986084	1.5689255575775625	-0.01213342536882788
1.2890248167693918	1.108091354598249	1.1254254120306713	1.569899712349973	-0.011979763118988218
1.2898532388881383	1.107825637153561	1.1261270808086057	1.5708735022893787	-0.011824760692599348
1.2906816610068848	1.1075602266151179	1.1268276973356943	1.5718469296456832	-0.011668427230105135
1.2915100831256312	1.107295123833473	1.1275272606603428	1.5728199966563807	-0.011510771804722465
1.2923385052443774	1.1070303296460713	1.128225769863072	1.5737927055466172	-0.011351803422938303
1.2931669273631239	1.106765844877411	1.1289232240560398	1.5747650585292494	-0.011191531025003977
1.2939953494818703	1.106501670339202	1.1296196223825687	1.5757370578049041	-0.01102996348542667
1.2948237716006168	1.1062378068305252	1.1303149640166825	1.5767087055620388	-0.010867109613458105
1.295652193719363	1.1059742551379872	1.1310092481626466	1.5776800039770011	-0.010702978153580414
1.2964806158381095	1.1057110160358743	1.131702474054516	1.5786509552140884	-0.010537577785989176
1.297309037956856	1.1054480902863053	1.1323946409556902	1.579621561425607	-0.010370917127073602
1.2981374600756024	1.1051854786393802	1.133085748158472	1.5805918247519324	-0.010203004729893878
1.2989658821943486	1.1049231818333303	1.1337757949836345	1.5815617473215684	-0.010033849084655645
1.299794304313095	1.1046612005946634	1.1344647807799935	1.5825313312512068	-0.009863458619181595
1.3006227264318415	1.104399535638309	1.1351527049239845	1.5835005786457863	-0.009691841699380201
1.3014511485505877	1.1041381876677612	1.1358395668192478	1.5844694915985527	-0.00951900662971156
1.3019302953439302	1.1039871729264155	1.1362363522302623	1.5850297443190642	-0.00941848864939209
1.3022795706693342	1.1038771573752197	1.1365253658962173	1.5854380721911168	-0.009344961653650338
1.3031079927880806	1.1036164454417303	1.137210101611716	1.5864063224935145	-0.00916971495414583
1.303936414906827	1.103356052537321	1.1378937734485564	1.5873742445642658	-0.008993274654079111
1.3047648370255733	1.1030959793211392	1.1385763809151477	1.5883418404504328	-0.00881564881671729
1.3055932591443198	1.1028362264415863	1.1392579235451068	1.5893091121876795	-0.008636845446164857
1.3064216812630662	1.10257679453645	1.1399384008968756	1.5902760618003295	-0.008456872487812126
1.3072501033818127	1.1023176842330358	1.1406178125533433	1.591242691301426	-0.008275737828780763
1.308078525500559	1.1020588961482958	1.1412961581214742	1.5922090026927882	-0.008093449298366417
1.3089069476193054	1.1018004308889577	1.1419734372319403	1.5931749979650711	-0.007910014668478437
1.3097353697380518	1.1015422890516515	1.1426496495387588	1.594140679097823	-0.007725441654076684
1.3105637918567983	1.1012844712230327	1.1433247947189353	1.5951060480595438	-0.007539737913605434
1.3113922139755445	1.1010269779799076	1.143998872472111	1.5960711068077427	-0.007352911049424393
1.312220636094291	1.1007698098893535	1.1446718825202162	1.597035857288995	-0.007164968608236795
1.3130490582130374	1.1005129675088405	1.1453438246071264	1.5980003014390018	-0.006975918081514619
1.3138774803317839	1.1002564513863498	1.146014698498325	1.598964441182645	-0.006785766905920904
1.31470590245053	1.1000002620604907	1.1466845039805706	1.5999282784340454	-0.0065945224637291855
1.3155343245692765	1.0997444000606176	1.1473532408615672	1.6008918150966203	-0.0064021920832400435
1.316362746688023	1.0994888659069442	1.1480209089696407	1.6018550530631395	-0.006208783039194778
1.3171911688067695	1.099233660110656	1.14868750815342	1.6028179942157823	-0.006014302553186213
1.3180195909255157	1.0989787831740236	1.14935303828152	1.603780640426194	-0.005818757794066639
1.3188480130442621	1.098724235590512	1.1500174992422325	1.6047429935555426	-0.0056221558783528915
1.3196764351630086	1.09847001784489	1.1506808909432182	1.6057050554545735	-0.005424503870628593
1.320504857281755	1.0982161304133389	1.1513432133112056	1.6066668279636673	-0.005225808783943541
1.3213332794005013	1.0979625737635572	1.152004466291692	1.6076283129128939	-0.005026077580210269
1.3218124261938438	1.097816071609798	1.1523864368457784	1.608184290685606	-0.004910085850781295
1.3221617015192477	1.0977093483548674	1.1526646498486495	1.608589512122069	-0.00482531717059778
1.3229901236379942	1.0974564546383199	1.1533237639642355	1.6095504274008092	-0.004623534415922467
1.3238185457567406	1.097203893056794	1.1539818086385067	1.610511060548587	-0.004420736127036224
1.3246469678754869	1.0969516640451014	1.154638783889136	1.6114714133547858	-0.004216929065211762
1.3254753899942333	1.096699768030085	1.155294689751136	1.6124314875987544	-0.004012119942525134
1.3263038121129798	1.0964482054307187	1.1559495262765835	1.6133912850498617	-0.0038063154222354894
1.3271322342317262	1.0961969766582043	1.1566032935343498	1.6143508074675514	-0.003599522119162057
1.3279606563504724	1.0959460821160687	1.157255991609833	1.615310056601395	-0.0033917466000583712
1.328789078469219	1.0956955222002593	1.1579076206046959	1.6162690341911463	-0.0031829953839837585
1.3296175005879654	1.0954452972992383	1.1585581806366063	1.6172277419667955	-0.0029732749426720864
1.3304459227067118	1.0951954077940749	1.159207671838981	1.618186181648622	-0.002762591700897794
1.331274344825458	1.0949458540585384	1.1598560943607334	1.6191443549472477	-0.0025509520368392075
1.3321027669442045	1.0946966364591886	1.1605034483660253	1.6201022635636895	-0.0023383622824391646
1.332931189062951	1.0944477553554657	1.1611497340340202	1.6210599091894131	-0.002124828723762946
1.3337596111816974	1.0941992110997787	1.1617949515586437	1.622017293506385	-0.0019103576013535383
1.3345880333004436	1.093951004037593	1.162439101148342	1.6229744181871244	-0.0016949551105842355
1.33541645541919	1.0937031345075172	1.1630821830258486	1.6239312848947558	-0.0014786274020085906
1.3362448775379365	1.0934556028413887	1.1637241974279522	1.6248878952830608	-0.0012613805817077335
1.337073299656683	1.0932084093643575	1.1643651446052663	1.625844250996529	-0.0010432207116350678
1.3379017217754292	1.0929615543949702	1.1650050248220052	1.6268003536704108	-0.0008241538099583578
1.3387301438941757	1.0927150382452524	1.1656438383557608	1.6277562049307666	-0.0006041858513992206
1.3395585660129221	1.0924688612207896	1.1662815854972826	1.6287118063945196	-0.0003833227675700379
1.3403869881316686	1.0922230236208086	1.166918266550262	1.6296671596695056	-0.00016157044730829873
1.3412154102504148	1.0919775257382556	1.1675538818311189	1.6306222663545227	0.0000610652629916114
1.3416945570437573	1.091835688664229	1.1679210257221333	1.6311745736466299	0.00019023533304468382
1.3420438323691612	1.091732367859876	1.1681884316687905	1.631577128039383	0.00028457855904916076
1.3428722544879077	1.0914875502662915	1.1688219164045246	1.6325317463049616	0.0005089636783709484
1.343700676606654	1.0912430732320766	1.169454336391674	1.633486122723246	0.0007342148999264916
1.3445290987254004	1.090998937025834	1.1700856919954956	1.634440258857387	0.0009603265438265127
1.3453575208441468	1.0907551419102701	1.1707159835929506	1.6353941562617464	0.001187292971003707
1.3461859429628933	1.0905116881422687	1.171345211572508	1.6363478164819467	0.0014151085828959804
1.3470143650816395	1.0902685759729633	1.1719733763339524	1.6373012410549197	0.0016437678211321408
1.347842787200386	1.09002580564781	1.1726004782881916	1.6382544315089556	0.0018732651672200293
1.3486712093191324	1.089783377406659	1.173226517857069	1.6392073893637502	0.0021035951422370765
1.3494996314378789	1.0895412914838232	1.1738514954731778	1.6401601161304538	0.002334752306523268
1.350328053556625	1.0892995481081504	1.174475411579678	1.6411126133117184	0.0025667312593765064
1.3511564756753716	1.0890581475030896	1.1750982666301164	1.6420648824017459	0.0027995266387503535
1.351984897794118	1.0888170898867606	1.1757200610882468	1.643016924886335	0.003033133120954137
1.3528133199128645	1.0885763754720197	1.1763407954278569	1.6439687422429283	0.0032675454203554112
1.3536417420316107	1.0883360044665271	1.1769604701325935	1.6449203359406588	0.0035027582890847504
1.3544701641503571	1.0880959770728118	1.177579085695792	1.6458717074403975	0.0037387665167428656
1.3552985862691036	1.087856293488336	1.178196642620308	1.6468228581947981	0.003975564930110024
1.35612700838785	1.0876169539055598	1.178813141418353	1.6477737896483453	0.0042131483928577644
1.3569554305065963	1.0873779585120034	1.1794285826113273	1.6487245032373983	0.004451511805262884
1.3577838526253427	1.0871393074903102	1.1800429667296617	1.6496750003902383	0.004690650103923689
1.3586122747440892	1.0869010010183082	1.1806562943126566	1.6506252825271126	0.004930558261478491
1.3594406968628356	1.0866630392690706	1.1812685659083257	1.6515753510602806	0.00517123128632633
1.3602691189815819	1.0864254224109766	1.181879782073241	1.6525252073940584	0.005412664222349921
1.3610975411003283	1.08618815060777	1.1824899433723794	1.6534748529248628	0.005654852148640794
1.3615766878936708	1.086051073759522	1.1828423701405795	1.654024017824397	0.005795272675570524
1.3619259632190748	1.0859512240186187	1.1830990503789738	1.654424289041257	0.005897790179226628
1.3627543853378212	1.0857146427981723	1.1837071036743634	1.6553735171239938	0.006141473462800744
1.3635828074565675	1.0854784070966195	1.1843141038478473	1.6563225385460596	0.006385897182453765
1.364411229575314	1.0852425170597444	1.1849200514965406	1.6572713546727182	0.006631056555407413
1.3652396516940604	1.0850069728289835	1.1855249472252318	1.6582199668615552	0.00687694683275043
1.3660680738128068	1.08477177454148	1.1861287916462433	1.6591683764625194	0.007123563299176612
1.366896495931553	1.0845369223301384	1.1867315853792908	1.6601165848179669	0.0073709012727249355
1.3677249180502995	1.0843024163236796	1.1873333290513497	1.6610645932627042	0.0076189561045217746
1.368553340169046	1.084068256646693	1.1879340232965179	1.6620124031240295	0.007867723178525174
1.3693817622877924	1.0838344434196898	1.1885336687558847	1.6629600157217763	0.008117197911271173
1.3702101844065386	1.0836009767591548	1.1891322660773995	1.663907432368354	0.008367375751622181
1.371038606525285	1.0833678567775982	1.1897298159157426	1.6648546543687912	0.008618252180517354
1.3718670286440315	1.0831350835836062	1.1903263189321973	1.665801683020776	0.008869822710724999
1.372695450762778	1.0829026572818914	1.1909217757945265	1.6667485196146983	0.009122082886596952
1.3735238728815242	1.0826705779733423	1.1915161871768465	1.6676951654336898	0.009375028283824945
1.3743522950002707	1.0824388457550727	1.1921095537595063	1.6686416217536661	0.00962865450919894
1.3751807171190171	1.0822074607204688	1.1927018762289674	1.6695878898433663	0.0098829572003674
1.3760091392377636	1.0819764229592395	1.1932931552776844	1.670533970964394	0.010137932025599499
1.3768375613565098	1.0817457325574613	1.1938833916039888	1.6714798663712573	0.010393574683549263
1.3776659834752563	1.081515389597627	1.194472585911973	1.6724255773114087	0.010649880903021599
1.3784944055940027	1.0812853941586904	1.1950607389113765	1.6733711050252849	0.010906846442740224
1.3793228277127492	1.0810557463161128	1.1956478513174753	1.674316450746346	0.011164467091117474
1.3801512498314954	1.080826446141908	1.1962339238509687	1.6752616157011149	0.011422738666025969
1.3809796719502418	1.080597493704686	1.1968189572378727	1.6762066011092167	0.01168165701457213
1.3814588187435843	1.0804652298389568	1.1971568576398512	1.676753084862584	0.011831705067061375
1.3818080940689883	1.0803688890696994	1.1974029522094107	1.677151408183417	0.011941218012871535
1.3826365161877348	1.0801406322988838	1.1979859095019085	1.6780960381296604	0.012201417565826088
1.383464938306481	1.0799127234509032	1.1985678298566895	1.6790404921471096	0.012462251606902995
1.3842933604252274	1.0796851625811912	1.1991487140199715	1.6799847714281826	0.01272371609791554
1.385121782543974	1.0794579497419938	1.1997285627427652	1.6809288771585913	0.012985807028805633
1.3859502046627201	1.0792310849824105	1.200307376780774	1.6818728105173786	0.01324852041742813
1.3867786267814666	1.0790045683484353	1.2008851568942946	1.6828165726769566	0.013511852309336892
1.387607048900213	1.0787783998829974	1.2014619038481211	1.6837601648031428	0.013775798777572599
1.3884354710189595	1.0785525796260007	1.202037618411447	1.6847035880551984	0.014040355922452272
1.3892638931377057	1.0783271076143643	1.2026123013577716	1.6856468435858638	0.014305519871360518
1.3900923152564522	1.0781019838820614	1.2031859534648068	1.6865899325413964	0.014571286778542464
1.3909207373751986	1.0778772084601567	1.2037585755143843	1.6875328560616059	0.01483765282489838
1.391749159493945	1.0776527813768464	1.204330168292365	1.6884756152798912	0.015104614217779973
1.3925775816126913	1.0774287026574947	1.20490073258855	1.6894182113232759	0.015372167190788336
1.3934060037314377	1.0772049723246717	1.2054702691965917	1.6903606453124445	0.01564030800357354
1.3942344258501842	1.07698159039819	1.2060387789139069	1.6913029183617772	0.015909032941635856
1.3950628479689307	1.076758556895141	1.2066062625415914	1.6922450315793862	0.016178338316128613
1.3958912700876769	1.0765358718299312	1.207172720884335	1.6931869860671498	0.01644822046366264
1.3967196922064233	1.0763135352143176	1.2077381547503385	1.6941287829207474	0.016718675746112296
1.3975481143251698	1.0760915470574428	1.2083025649512307	1.6950704232296954	0.016989700550423117
1.3983765364439162	1.07586990736587	1.2088659523019882	1.69601190807738	0.017261291288420987
1.3992049585626625	1.0756486161436167	1.209428317620855	1.6969532385410924	0.017533444396622883
1.400033380681409	1.0754276733921897	1.2099896617292636	1.6978944156920623	0.01780615633604918
1.4008618028001554	1.0752070791106174	1.2105499854517576	1.6988354405954933	0.018079423592037444
1.4013409495934979	1.0750796497829411	1.2108736027598073	1.6993796460536053	0.018237729337493947
1.4016902249189018	1.0749868332954837	1.2111092896159152	1.6997763143105937	0.01835324267405778
1.402518647037648	1.0747669359409608	1.2116675750522734	1.700717037890613	0.01862761011552966
1.4033470691563945	1.0745473870388411	1.2122248425942534	1.7016576123828728	0.01890252247364027
1.404175491275141	1.0743281865785692	1.2127810930780876	1.7025980388288013	0.019177976329164313
1.4050039133938874	1.074109334547274	1.2133363273427467	1.7035383182639656	0.019453968286285282
1.4058323355126336	1.0738908309297994	1.2138905462298692	1.7044784517181042	0.01973049497241822
1.40666075763138	1.0736726757087354	1.2144437505836905	1.7054184402151593	0.02000755303803388
1.4074891797501266	1.073454868864449	1.2149959412509732	1.70635828477331	0.020285139156484354
1.408317601868873	1.073237410375113	1.2155471190809397	1.7072979864050037	0.02056325002383011
1.4091460239876192	1.0730203002167378	1.2160972849252039	1.7082375461169872	0.020841882358668434
1.4099744461063657	1.0728035383631993	1.2166464396377057	1.70917696491034	0.021121032901963276
1.4108028682251121	1.0725871247862682	1.2171945840746443	1.7101162437805046	0.021400698416876484
1.4116312903438586	1.0723710594556395	1.2177417190944149	1.7110553837173177	0.021680875688600408
1.4124597124626048	1.0721553423389603	1.2182878455575443	1.7119943857050426	0.021961561524191875
1.4132881345813513	1.0719399734018575	1.2188329643266282	1.7129332507223982	0.02224275275240751
1.4141165567000977	1.0717249526079673	1.2193770762662697	1.7138719797425914	0.02252444622354039
1.4149449788188442	1.0715102799189604	1.2199201822430181	1.7148105737333468	0.02280663880925807
1.4157734009375904	1.0712959552945707	1.220462283125309	1.7157490336569368	0.023089327402441857
1.4166018230563369	1.0710819786926213	1.2210033797834046	1.7166873604702126	0.02337250891702746
1.4174302451750833	1.0708683500690512	1.221543473089336	1.7176255551246336	0.023656180287846905
1.4182586672938298	1.070655069377942	1.2220825639168449	1.7185636185662971	0.02394033847047174
1.419087089412576	1.0704421365715429	1.222620653141328	1.7195015517359682	0.02422498044105751
1.4199155115313224	1.0702295516002966	1.223157741639779	1.720439355569109	0.024510103196189528
1.420743933650069	1.070017314412865	1.2236938302907363	1.7213770309959084	0.02479570375272985
1.4212230804434114	1.0698947183690684	1.2240034397963935	1.721919309997296	0.02496110771701844
1.4215723557688154	1.0698054249561537	1.2242289199742264	1.7223145789413103	0.02508177914766554
1.4224007778875616	1.0695938831753367	1.224763011571711	1.7232520003250429	0.02536832643795816
1.423229200006308	1.0693826890138813	1.2252961059660348	1.7241892960616476	0.02565534270039444
1.4240576221250545	1.0691718424135712	1.2258282040413726	1.7251264670605075	0.02594282503143825
1.424886044243801	1.0689613433145315	1.2263593066831788	1.7260635142258756	0.026230770547083667
1.4257144663625472	1.068751191655252	1.2268894147781364	1.7270004384569024	0.026519176382709335
1.4265428884812936	1.068541387372609	1.2274185292141069	1.7279372406476654	0.026808039692933928
1.42737131060004	1.0683319304018912	1.2279466508800825	1.7288739216871956	0.027097357651472857
1.4281997327187863	1.0681228206768194	1.2284737806661357	1.7298104824595053	0.027387127450996075
1.4290281548375328	1.0679140581295712	1.2289999194633736	1.7307469238436168	0.027677346302987082
1.4298565769562792	1.067705642690802	1.2295250681638896	1.7316832467135883	0.027968011437603055
1.4306849990750257	1.0674975742896673	1.230049227660718	1.7326194519385414	0.028259120103536112
1.431513421193772	1.067289852853845	1.230572398847787	1.7335555403826888	0.02855066956787571
1.4323418433125183	1.0670824783095556	1.2310945826198754	1.7344915129053604	0.028842657115972142
1.4331702654312648	1.0668754505815845	1.2316157798725673	1.7354273703610306	0.029135080051301172
1.4339986875500113	1.0666687695933026	1.232135991502208	1.7363631135993436	0.02942793569532971
1.4348271096687575	1.066462435266687	1.2326552184058623	1.7372987434651412	0.029721221387382646
1.435655531787504	1.0662564475223413	1.233173461481271	1.7382342607984882	0.030014934484510696
1.4364839539062504	1.066050806279516	1.2336907216268094	1.7391696664346987	0.03030907236135937
1.4373123760249968	1.065845511456129	1.2342069997414458	1.7401049612043613	0.030603632410038953
1.438140798143743	1.065640562968784	1.2347222967247016	1.7410401459333655	0.03089861203999558
1.4389692202624895	1.065435960732792	1.2352366134766108	1.7419752214429276	0.03119400867788332
1.439797642381236	1.0652317046621886	1.2357499508976808	1.7429101885496145	0.03148981976743732
1.4406260644999824	1.0650277946697546	1.2362623098888532	1.7438450480653709	0.03178604276934794
1.4411052112933247	1.0649100141568442	1.2365582043036838	1.744385707841682	0.03195756069243201
1.4414544866187287	1.0648242306670341	1.2367736913514658	1.7447798007975426	0.03208267516113595
1.4422829087374751	1.0646210125643536	1.2372840961872154	1.7457144475489026	0.032379714437028674
1.4431113308562216	1.0644181402708401	1.2377935252981194	1.7466489891176755	0.032677158107837216
1.443939752974968	1.064215613694439	1.2383019795864803	1.747583426297562	0.03297500370083457
1.4447681750937142	1.0640134327419333	1.2388094599548496	1.7485177598777635	0.033273248759634805
1.4455965972124607	1.0638115973189601	1.2393159673059917	1.7494519906430062	0.0335718908440732
1.4464250193312072	1.063610107330029	1.2398215025428487	1.7503861193735655	0.03387092753008729
1.4472534414499536	1.0634089626785392	1.2403260665685072	1.7513201468452901	0.03417035640959893
1.4480818635686998	1.0632081632667965	1.240829660286163	1.7522540738296253	0.034470175090397306
1.4489102856874463	1.0630077089960308	1.2413322845990882	1.7531879010936373	0.034770381196022854
1.4497387078061927	1.0628075997664128	1.2418339404105982	1.7541216294000366	0.035070972365652105
1.4505671299249392	1.06260783547707	1.2423346286240193	1.7550552595072013	0.03537194625398353
1.4513955520436854	1.0624084160261036	1.2428343501426564	1.7559887921692006	0.035673300531124205
1.4522239741624319	1.0622093413106053	1.2433331058697619	1.7569222281358174	0.03597503288247744
1.4530523962811783	1.0620106112266716	1.243830896708504	1.757855568152572	0.03627714100863131
1.4538808183999248	1.061812225669422	1.2443277235619377	1.758788812960745	0.03657962262524806
1.454709240518671	1.0616141845330123	1.2448235873329723	1.7597219632973986	0.0368824754629544
1.4555376626374175	1.061416487710652	1.2453184889243434	1.7606550198954014	0.03718569726723271
1.456366084756164	1.0612191350946185	1.2458124292385835	1.7615879834834491	0.03748928579831305
1.4571945068749104	1.0610221265762725	1.2463054091779928	1.762520854786087	0.0377932388310661
1.4580229289936566	1.0608254620460733	1.2467974296446112	1.7634536345237337	0.03809755415489693
1.458851351112403	1.0606291413935927	1.24728849154019	1.7643863234127004	0.0384022295736396
1.4596797732311495	1.060433164507531	1.247778595766165	1.7653189221652157	0.038707262905452657
1.460508195349896	1.0602375312757297	1.2482677432236287	1.7662514314894449	0.039012651982715384
1.4609873421432382	1.0601245367996255	1.2485502223265643	1.7667907402005572	0.03918944593190118
1.4613366174686422	1.0600422415851876	1.2487559348133042	1.7671838520895136	0.03931839465192497
1.4621650395873886	1.0598472953220737	1.249243171435519	1.7681161846655278	0.039624488773594424
1.462993461706135	1.059652692371741	1.2497294539901787	1.769048429913596	0.039930932222151334
1.4638218838248815	1.059458432618742	1.2502147833767416	1.7699805885258497	0.04023772288583745
1.4646503059436278	1.0592645159468395	1.2506991604941944	1.770912661190466	0.04054485866660902
1.4654787280623742	1.059070942239023	1.2511825862410262	1.7718446485916863	0.040852337480037984
1.4663071501811207	1.0588777113775198	1.2516650615152052	1.7727765514098393	0.04116015725521389
1.4671355722998671	1.05868482324381	1.2521465872141546	1.7737083703213605	0.04146831593464661
1.4679639944186134	1.0584922777186374	1.2526271642347293	1.774640105998813	0.04177681147416987
1.4687924165373598	1.0583000746820244	1.2531067934731914	1.7755717591109084	0.04208564184284548
1.4696208386561063	1.0581082140132834	1.2535854758251892	1.7765033303225262	0.04239480502286837
1.4704492607748525	1.0579166955910302	1.2540632121857336	1.7774348202947352	0.042704299009472355
1.471277682893599	1.0577255192931956	1.254540003449176	1.7783662296848126	0.04301412181083668
1.4721061050123454	1.0575346849970384	1.255015850509187	1.7792975591462648	0.043324271447993244
1.4729345271310919	1.057344192579157	1.2554907542587348	1.7802288093288459	0.04363474595473464
1.473762949249838	1.0571540419155017	1.2559647155900637	1.7811599808785794	0.04394554337752286
1.4745913713685845	1.0569642328813866	1.2564377353946738	1.7820910744377763	0.044256661775398706
1.475419793487331	1.0567747653515014	1.2569098145633006	1.7830220906450545	0.04456809921989203
1.4762482156060774	1.0565856391999224	1.2573809539858944	1.7839530301353594	0.04487985379493253
1.4770766377248237	1.0563968543001245	1.2578511545516007	1.784883893539982	0.045191923596761364
1.4779050598435701	1.0562084105249925	1.2583204171487414	1.785814681486579	0.045504306733843425
1.4787334819623166	1.0560203077468318	1.2587887426647943	1.7867453945991902	0.045817001326780286
1.479561904081063	1.0558325458373803	1.2592561319863753	1.7876760334982598	0.04613000550822386
1.4803903261998093	1.0556451246678187	1.2597225859992198	1.7886065988006528	0.04644331742279073
1.4808694729931517	1.0555368785872898	1.2599919493471068	1.789144790309808	0.04662467202709875
1.4812187483185557	1.0554580441087813	1.2601881055881634	1.789537091119675	0.04675693522697714
1.4820471704373022	1.055271304030367	1.2606526916371255	1.790467511065092	0.047070857089074686
1.4828755925560486	1.0550849043021495	1.2611163450290899	1.7913978592431459	0.047385081189086645
1.4837040146747948	1.0548988447931884	1.261579066646089	1.7923281362565748	0.047699605718644955
1.4845324367935413	1.0547131253720385	1.2620408573691857	1.7932583427046318	0.04801442888092787
1.4853608589122878	1.0545277459067612	1.2625017180784566	1.7941884791831013	0.04832954889057826
1.4861892810310342	1.054342706264933	1.2629616496529756	1.795118546284318	0.04864496397362249
1.4870177031497804	1.0541580063136575	1.2634206529707985	1.7960485445971852	0.04896067236739006
1.4878461252685269	1.0539736459195734	1.263878728908945	1.7969784747071915	0.049276672320433736
1.4886745473872733	1.053789624948865	1.264335878343385	1.7979083371964295	0.0495929620924504
1.4895029695060198	1.0536059432672724	1.2647921021490214	1.7988381326436127	0.04990953995420247
1.490331391624766	1.0534226007400997	1.2652474011996762	1.7997678616240933	0.05022640418743997
1.4911598137435125	1.0532395972322257	1.2657017763680747	1.8006975247098795	0.05054355308482318
1.491988235862259	1.0530569326081123	1.266155228525831	1.8016271224696525	0.05086098494984589
1.4928166579810054	1.052874606731814	1.2666077585434337	1.8025566554687842	0.051178698096759255
1.4936450800997516	1.052692619466987	1.2670593672902313	1.8034861242693536	0.0514966908504963
1.494473502218498	1.0525109706768982	1.2675100556344183	1.8044155294301647	0.0518149615465969
1.4953019243372445	1.0523296602244343	1.2679598244430215	1.8053448715067617	0.052133508531133424
1.496130346455991	1.0521486879721098	1.2684086745818863	1.806274151051448	0.05245233016063696
1.4969587685747372	1.0519680537820764	1.268856606915664	1.8072033686133007	0.05277142480202407
1.4977871906934836	1.0517877575161312	1.2693036223077976	1.8081325247381883	0.053090790832524146
1.49861561281223	1.0516077990357255	1.2697497216205098	1.8090616199687872	0.05341042663960731
1.4994440349309766	1.051428178201973	1.2701949057147905	1.8099906548445974	0.05373033062091289
1.5002724570497228	1.0512488948756578	1.2706391754503836	1.8109196299019594	0.05405050118417844
1.5007516038430653	1.0511453541208053	1.2708957173011284	1.8114569078952227	0.054235804045746454
1.5011008791684692	1.0510699489172426	1.2710825316857752	1.81184854567407	0.05437093674716931
1.5019293012872157	1.0508913401868778	1.271524975278182	1.8127774026909984	0.05469163573760876
1.5027577234059621	1.050713068544408	1.2719665070835386	1.813706201479702	0.05501259659310863
1.5035861455247084	1.0505351338493807	1.2724071279564866	1.8146349425640431	0.05533381776110051
1.5044145676434548	1.050357535961054	1.2728468387503635	1.8155636264648032	0.05565529769876748
1.5052429897622013	1.0501802747384046	1.2732856403171908	1.8164922536997004	0.05597703487297637
1.5060714118809477	1.0500033500401347	1.273723533507663	1.8174208247834032	0.05629902776021048
1.506899833999694	1.04982676172468	1.2741605191711378	1.8183493402275477	0.05662127484650296
1.5077282561184404	1.0496505096502176	1.2745965981556244	1.8192778005407517	0.056943774627370526
1.5085566782371869	1.0494745936746723	1.275031771307774	1.8202062062286308	0.05726652560774782
1.5093851003559333	1.0492990136557245	1.2754660394728683	1.8211345577938134	0.057589526301922225
1.5102135224746795	1.049123769450818	1.2758994034948115	1.8220628557359555	0.057912775233469174
1.511041944593426	1.0489488609171655	1.2763318642161186	1.8229911005517558	0.058236270935187955
1.5118703667121725	1.0487742879117574	1.2767634224779065	1.8239192927349719	0.05856001194903804
1.5126987888309187	1.0486000502913673	1.2771940791198846	1.824847432776433	0.05888399682607587
1.5135272109496651	1.0484261479125596	1.2776238349803453	1.8257755211640563	0.05920822412639212
1.5143556330684116	1.0482525806316967	1.278052690896155	1.8267035583828612	0.059532692419049515
1.515184055187158	1.0480793483049444	1.2784806477027448	1.827631544914984	0.059857400282020974
1.5160124773059043	1.04790645078828	1.2789077062341023	1.8285594812396921	0.06018234630212838
1.5168408994246507	1.0477338879374978	1.2793338673227626	1.829487367833399	0.06050752907498176
1.5176693215433972	1.0475616596082158	1.2797591317997994	1.8304152051696778	0.06083294720491889
1.5184977436621436	1.0473897656558824	1.2801835004948179	1.8313429937192762	0.0611585993049454
1.5193261657808899	1.0472182059357824	1.2806069742359454	1.832270733950131	0.06148448399667536
1.5201545878996363	1.047046980303044	1.281029553849824	1.8331984263273806	0.06181059991027225
1.5206337346929788	1.046948098432713	1.281273559684736	1.8337349678715438	0.06199932541869139
1.5209830100183828	1.0468760886126436	1.2814512401616027	1.8341260713133811	0.062136945684390425
1.5218114321371292	1.0467055307194129	1.2818720339949294	1.8350536693677184	0.062463519966117056
1.5226398542558754	1.046535306478045	1.2822919361719436	1.8359812209472235	0.06279032141091441
1.523468276374622	1.0463654157430995	1.2827109475132694	1.836908726505985	0.06311734868256269
1.5242966984933684	1.0461958583690096	1.2831290688380075	1.8378361864953638	0.06344460045310317
1.5251251206121148	1.0460266342100872	1.2835463009637287	1.8387636013640067	0.06377207540278196
1.525953542730861	1.0458577431205285	1.2839626447064665	1.8396909715578587	0.06409977221999395
1.5267819648496075	1.0456891849544196	1.284378100880711	1.840618297520178	0.06442768960122738
1.527610386968354	1.0455209595657435	1.2847926702994013	1.841545579691548	0.06475582625100876
1.5284388090871004	1.0453530668083835	1.2852063537739193	1.8424728185098924	0.06508418088184811
1.5292672312058466	1.0451855065361306	1.2856191521140845	1.8434000144104865	0.06541275221418485
1.530095653324593	1.0450182786026878	1.2860310661281458	1.844327167825971	0.06574153897633381
1.5309240754433395	1.0448513828616757	1.286442096622776	1.845254279186366	0.06607053990443186
1.531752497562086	1.044684819166638	1.2868522444030672	1.8461813489190824	0.06639975374238485
1.5325809196808322	1.044518587371047	1.2872615102725224	1.847108377448936	0.066729179241815
1.5334093417995787	1.0443526873283075	1.2876698950330525	1.8480353651981605	0.06705881516200861
1.5342377639183251	1.0441871188917642	1.2880773994849684	1.848962312586419	0.06738866026986422
1.5350661860370716	1.044021881914704	1.2884840244269768	1.8498892200308177	0.06771871333984117
1.5358946081558178	1.0438569762503631	1.2888897706561742	1.8508160879459183	0.06804897315390848
1.5367230302745643	1.0436924017519313	1.289294638968042	1.851742916743751	0.06837943850149422
1.5375514523933107	1.0435281582725564	1.2896986301564415	1.8526697068338254	0.06871010817943511
1.5383798745120572	1.0433642456653496	1.2901017450136083	1.853596458623145	0.06904098099192665
1.5392082966308034	1.04320066378339	1.2905039843301476	1.8545231725162183	0.06937205575047352
1.5400367187495498	1.0430374124797297	1.29090534889503	1.8554498489150715	0.06970333127384042
1.5405158655428923	1.0429431412379293	1.2911370930965476	1.8559858075366966	0.06989502719353305
1.5408651408682963	1.0428744916073975	1.2913058394955859	1.8563764882192597	0.07003480638800315
1.5416935629870427	1.042711901019405	1.291705456917501	1.8573030908258812	0.07036647992610029
1.542521985105789	1.0425496405687498	1.2921042019448132	1.858229657129587	0.07069835072838497
1.5433504072245354	1.04238771010842	1.2925020753599064	1.8591561875225946	0.0710304176421772
1.5441788293432819	1.0422261094914	1.2928990779435068	1.8600826823946994	0.07136267952181644
1.5450072514620283	1.0420648385706734	1.29329521047468	1.861009142133286	0.07169513522861455
1.5458356735807746	1.0419038971992283	1.2936904737308248	1.861935567123341	0.07202778363080921
1.546664095699521	1.0417432852300605	1.2940848684876713	1.8628619577474639	0.0723606236035174
1.5474925178182675	1.0415830025161794	1.2944783955192756	1.8637883143858789	0.07269365402868957
1.548320939937014	1.0414230489106104	1.2948710555980165	1.864714637416447	0.0730268737950639
1.5491493620557601	1.0412634242664003	1.2952628494945921	1.865640927214677	0.07336028179812096
1.5499777841745066	1.0411041284366205	1.2956537779780164	1.866567184153737	0.07369387694003879
1.550806206293253	1.0409451612743719	1.2960438418156144	1.8674934086044659	0.07402765812964822
1.5516346284119995	1.0407865226327881	1.296433041773021	1.868419600935385	0.07436162428238854
1.5524630505307457	1.0406282123650397	1.2968213786141756	1.869345761512709	0.07469577432026352
1.5532914726494922	1.0404702303243383	1.2972088531013204	1.8702718907003566	0.07503010717179771
1.5541198947682386	1.04031257636394	1.2975954659949962	1.871197988859963	0.07536462177199316
1.5549483168869849	1.0401552503371494	1.2979812180540402	1.8721240563508896	0.07569931706228629
1.5557767390057313	1.0399982520973234	1.2983661100355828	1.873050093530236	0.07603419199050529
1.5566051611244778	1.039841581497875	1.2987501426950443	1.8739761007528508	0.0763692455108276
1.5574335832432242	1.0396852383922763	1.2991333167861328	1.8749020783713417	0.07670447658373795
1.5582620053619705	1.0395292226340629	1.2995156330608413	1.8758280267360874	0.07703988417598649
1.559090427480717	1.0393735340768373	1.2998970922694448	1.8767539461952474	0.07737546726054732
1.5599188495994634	1.0392181725742724	1.3002776951604982	1.8776798370947736	0.07771122481657738
1.5603979963928059	1.0391284630656925	1.300497439523143	1.8782153454518493	0.07790550113677333
1.5607472717182098	1.0390631379801143	1.3006574424808333	1.8786056997784206	0.07804715582937553
1.561575693836956	1.0389084301481868	1.3010363349755574	1.8795315345877561	0.07838325929034202
1.5624041159557025	1.0387540489323945	1.3014143733880497	1.8804573418621713	0.07871953419693818
1.563232538074449	1.0385999941867254	1.3017915584599604	1.881383121938892	0.07905597955264645
1.5640609601931954	1.0384462657652556	1.3021678909312078	1.8823088751529884	0.07939259436693073
1.5648893823119416	1.038292863522151	1.3025433715399761	1.8832346018373862	0.0797293776551969
1.565717804430688	1.038139787311672	1.302918001022714	1.8841603023228761	0.08006632843875383
1.5665462265494345	1.0379870369881758	1.3032917801141322	1.8850859769381245	0.08040344574477444
1.567374648668181	1.0378346124061195	1.303664709547202	1.886011626009683	0.0807407286062572
1.5682030707869272	1.037682513420064	1.3040367900531533	1.8869372498620003	0.0810781760619879
1.5690314929056737	1.0375307398846763	1.3044080223614734	1.88786284881743	0.0814157871565016
1.5698599150244201	1.0373792916547333	1.3047784071999036	1.888788423196242	0.08175356094004499
1.5706883371431666	1.037228168585124	1.3051479452944403	1.8897139733166326	0.08209149646853883
1.5715167592619128	1.0370773705308525	1.3055166373693314	1.8906394994947333	0.08242959280354097
1.5723451813806593	1.0369268973470422	1.3058844841470754	1.891565002044622	0.08276784901220924
1.5731736034994057	1.036776748888937	1.3062514863484205	1.8924904812783316	0.08310626416726499
1.5740020256181522	1.0366269250119056	1.3066176446923625	1.893415937505861	0.08344483734695667
1.5748304477368984	1.036477425571443	1.3069829598961447	1.8943413710351835	0.08378356763502363
1.5756588698556449	1.0363282504231748	1.307347432675255	1.895266782172257	0.08412245412066044
1.5764872919743913	1.036179399422858	1.3077110637434266	1.8961921712210346	0.08446149589848118
1.5773157140931378	1.036030872426386	1.3080738538126353	1.8971175384834718	0.08480069206848413
1.578144136211884	1.0358826692897896	1.3084358035930996	1.8980428842595385	0.08514004173601676
1.5789725583306304	1.0357347898692404	1.3087969137932793	1.8989682088472268	0.08547954401174081
1.579800980449377	1.0355872340210528	1.3091571851198747	1.8998935125425613	0.08581919801159776
1.5802801272427194	1.0355020375961619	1.3093651779598803	1.900428684749915	0.08601571764599462
1.5806294025681233	1.0354400016016878	1.309516618277825	1.9008187956396074	0.08615900285677455
1.5814578246868696	1.0352930924677544	1.3098752139703094	1.901744058430482	0.08649895767366943
1.582286246805616	1.0351465064760126	1.3102329728987436	1.9026693012053617	0.08683906159385808
1.5831146689243625	1.0350002434833754	1.3105898957627822	1.9035945242524919	0.08717931375406018
1.583943091043109	1.0348543033469124	1.310945983260315	1.904519727858197	0.0875197132961059
1.5847715131618552	1.0347086859238512	1.311301236087469	1.905444912306888	0.08786025936690281
1.5855999352806016	1.0345633910715804	1.3116556549386063	1.906370077881073	0.08820095111840308
1.586428357399348	1.034418418647651	1.312009240506324	1.9072952248613655	0.08854178770757071
1.5872567795180945	1.0342737685097803	1.3123619934814537	1.9082203535264932	0.08888276829634925
1.5880852016368407	1.034129440515853	1.3127139145530615	1.9091454641533068	0.08922389205162948
1.5889136237555872	1.033985434523924	1.3130650044084473	1.9100705570167895	0.08956515814521757
1.5897420458743337	1.0338417503922204	1.3134152637331447	1.9109956323900654	0.08990656575380326
1.59057046799308	1.0336983879791437	1.3137646932109204	1.9119206905444084	0.09024811405892845
1.5913988901118263	1.0335553471432728	1.314113293523774	1.9128457317492504	0.0905898022469558
1.5922273122305728	1.0334126277433648	1.3144610653519386	1.913770756272191	0.0909316295090378
1.5930557343493192	1.0332702296383582	1.31480800937388	1.9146957643790048	0.09127359504108583
1.5938841564680657	1.0331281526873748	1.3151541262662962	1.9156207563336511	0.09161569804373956
1.594712578586812	1.0329863967497217	1.315499416704119	1.9165457323982817	0.09195793772233664
1.5955410007055584	1.0328449616848931	1.3158438813605116	1.9174706928332503	0.09230031328688233
1.5963694228243048	1.0327038473525727	1.3161875209068712	1.9183956378971194	0.09264282395201968
1.597197844943051	1.0325630536126358	1.3165303360128269	1.9193205678466705	0.09298546893699973
1.5980262670617975	1.0324225803251508	1.316872327346242	1.9202454829369107	0.09332824746565185
1.598854689180544	1.0322824273503814	1.3172134955732115	1.9211703834210825	0.09367115876635455
1.5996831112992904	1.0321425945487894	1.3175538413580652	1.9220952695506712	0.0940142020720062
1.6001622580926327	1.03206186346702	1.317750317050462	1.9226302032111402	0.09421267307414759
1.6005115334180366	1.0320030817810348	1.3178933653633655	1.9230201415754133	0.09435737661999616
1.601339955536783	1.0318638889079794	1.3182320682499096	1.9239449997433051	0.09470068165217604
1.6021683776555296	1.0317250157906872	1.318569950676728	1.9248698443006098	0.09504411641483117
1.602996799774276	1.0315864622904278	1.318907013301087	1.925794675491867	0.09538768015865219
1.6038252218930222	1.031448228268677	1.3192432567784869	1.9267194935598995	0.09573137213870704
1.6046536440117687	1.031310313587119	1.3195786817626638	1.9276442987458215	0.09607519161441293
1.6054820661305151	1.0311727181076482	1.31991328890559	1.928569091289048	0.09641913784950858
1.6063104882492616	1.0310354416923708	1.3202470788574736	1.9294938714273009	0.09676321011202677
1.6071389103680078	1.030898484203607	1.3205800522667603	1.9304186393966172	0.09710740767426686
1.6079673324867543	1.030761845503892	1.3209122097801331	1.9313433954313581	0.09745172981276769
1.6087957546055007	1.030625525455978	1.3212435520425128	1.9322681397642152	0.0977961758082806
1.6096241767242472	1.030489523922836	1.3215740796970594	1.9331928726262197	0.0981407449457426
1.6104525988429934	1.030353840767657	1.3219037933851723	1.934117594246749	0.09848543651424979
1.6112810209617399	1.0302184758538544	1.3222326937464903	1.9350423048535348	0.09883024980703094
1.6121094430804863	1.0300834290450647	1.3225607814188942	1.9359670046726711	0.09917518412142119
1.6129378651992328	1.0299487002051495	1.3228880570385053	1.9368916939286211	0.09952023875883612
1.613766287317979	1.029814289198197	1.3232145212396882	1.9378163728442255	0.09986541302474572
1.6145947094367255	1.0296801958885238	1.32354017465505	1.9387410416407092	0.1002107062286488
1.615423131555472	1.0295464201406759	1.3238650179154419	1.9396657005376898	0.10055611768404742
1.6162515536742184	1.0294129618194303	1.3241890516499606	1.9405903497531845	0.10090164670842156
1.6170799757929646	1.0292798207897969	1.3245122764859478	1.9415149895036172	0.10124729262320391
1.617908397911711	1.029146996917019	1.3248346930489925	1.942439620003826	0.10159305475375496
1.6187368200304575	1.0290144900665765	1.3251563019629309	1.9433642414670718	0.10193893242933809
1.619565242149204	1.0288823001041851	1.3254771038498485	1.9442888541050436	0.10228492498309491
1.6200443889425462	1.0288059880272888	1.3256622826677544	1.944823632090452	0.10248509400709238
1.6203936642679502	1.028750426895799	1.3257970993300798	1.9452134581278668	0.10263103175202085
1.6212220863866966	1.0286188703076127	1.3261162890222105	1.946138053744111	0.10297725207694078
1.622050508505443	1.0284876302060604	1.3264346735430774	1.947062641160796	0.10332358530248487
1.6228789306241895	1.0283567064578198	1.326752253507771	1.9479872205833997	0.10367003077706459
1.6237073527429358	1.0282260989298118	1.3270690295296348	1.948911792215865	0.10401658785284894
1.6245357748616822	1.028095807489202	1.3273850022202678	1.9498363562606071	0.10436325588574072
1.6253641969804287	1.0279658320034024	1.3277001721895252	1.9507609129185204	0.10471003423535306
1.6261926190991751	1.0278361723400722	1.3280145400455194	1.951685462388985	0.10505692226498611
1.6270210412179213	1.0277068283671198	1.3283281063946215	1.952610004869875	0.10540391934160384
1.6278494633366678	1.0275777999527032	1.3286408718414624	1.9535345405575637	0.10575102483581096
1.6286778854554143	1.0274490869652313	1.3289528369889334	1.9544590696469324	0.10609823812183014
1.6295063075741607	1.0273206892733657	1.329264002438189	1.9553835923313756	0.1064455585774793
1.630334729692907	1.0271926067460213	1.3295743687886465	1.9563081088028091	0.10679298558414893
1.6311631518116534	1.0270648392523678	1.3298839366379884	1.957232619251676	0.10714051852677987
1.6319915739303998	1.0269373866618305	1.3301927065821633	1.9581571238669537	0.10748815679384091
1.6328199960491463	1.026810248844092	1.3305006792153868	1.959081622836161	0.10783589977730677
1.6336484181678925	1.026683425669092	1.330807855130144	1.9600061163453641	0.10818374687263609
1.634476840286639	1.0265569170070306	1.3311142349171898	1.9609306045791843	0.10853169747874966
1.6353052624053854	1.0264307227283669	1.331419819165551	1.9618550877208034	0.1088797509980088
1.6361336845241319	1.0263048427038222	1.3317246084625272	1.9627795659519716	0.10922790683619377
1.6369621066428781	1.0261792768043796	1.3320286033936923	1.9637040394530128	0.10957616440248247
1.6377905287616246	1.0260540249012855	1.3323318045428967	1.9646285084028325	0.10992452310942914
1.638618950880371	1.0259290868660509	1.3326342124922672	1.965552972978923	0.11027298237294342
1.6394473729991172	1.0258044625704523	1.3329358278222103	1.9664774333573707	0.11062154161226923
1.6399265197924597	1.0257325249257934	1.3331099159865651	1.9670121253765838	0.11082318839958731
1.6402757951178637	1.025680151886532	1.3332366511114122	1.9674018897128627	0.11097020024996411
1.6411042172366102	1.0255561546866	1.3335366829368418	1.9683263422186923	0.11131895771187852
1.6419326393553566	1.0254324708432347	1.33383592387375	1.9692507910467665	0.11166781342713532
1.6427610614741028	1.0253091002292833	1.3341343744956742	1.9701752363676115	0.11201676682810935
1.6435894835928493	1.0251860427178634	1.3344320353744372	1.9710996783503796	0.11236581735040724
1.6444179057115957	1.0250632981823637	1.33472890708015	1.9720241171628552	0.11271496443284727
1.6452463278303422	1.0249408664964452	1.3350249901812135	1.9729485529714608	0.1130642075174394
1.6460747499490884	1.0248187475340407	1.3353202852443196	1.9738729859412643	0.1134135460493654
1.6469031720678349	1.024696941169358	1.3356147928344533	1.974797416235984	0.11376297947695921
1.6477315941865813	1.0245754472768789	1.3359085135148938	1.9757218440179953	0.11411250725168723
1.6485600163053278	1.0244542657313602	1.3362014478472168	1.976646269448337	0.11446212882812899
1.649388438424074	1.0243333964078363	1.3364935963912954	1.9775706926867174	0.11481184366395779
1.6502168605428205	1.0242128391816172	1.3367849597053025	1.9784951138915199	0.11516165121992145
1.651045282661567	1.0240925939282919	1.3370755383457118	1.9794195332198092	0.11551155095982332
1.6518737047803134	1.0239726605237278	1.3373653328673	1.9803439508273386	0.11586154235050333
1.6527021268990596	1.0238530388440716	1.3376543438231483	1.981268366868554	0.11621162486181909
1.653530549017806	1.0237337287657509	1.3379425717646443	1.9821927814966012	0.1165617979666273
1.6543589711365525	1.0236147301654737	1.3382300172414832	1.9831171948633313	0.1169120611407651
1.655187393255299	1.0234960429202298	1.3385166808016704	1.9840416071193072	0.1172624138630317
1.6560158153740452	1.0233776669072923	1.3388025629915223	1.984966018413809	0.11761285561516997
1.6568442374927916	1.0232596020042166	1.339087664355669	1.9858904288948398	0.11796338588184833
1.657672659611538	1.0231418480888432	1.3393719854370554	1.9868148387091318	0.11831400415064255
1.6585010817302845	1.0230244050392963	1.339655526776943	1.987739248002152	0.1186647099120179
1.6593295038490308	1.0229072727339856	1.3399382889149118	1.9886636569181089	0.1190155026593112
1.6598086506423733	1.0228396669782582	1.3401014787873848	1.9891983209036719	0.11921843537335311
1.6601579259677772	1.0227904510516077	1.340220272388863	1.9895880655999558	0.11936638188871315
1.6609863480865237	1.0226739398711453	1.3405014777350188	1.9905124741893994	0.1197173470992507
1.6618147702052701	1.0225577390718683	1.3407819054879266	1.991436882826904	0.12006839779276952
1.6626431923240164	1.0224418485333353	1.3410615561804584	1.992361291651697	0.12041953347391667
1.6634716144427628	1.022326268135393	1.341340430343815	1.9932857008017755	0.12077075365012324
1.6643000365615093	1.0222109977581781	1.3416185285075262	1.9942101104139112	0.12112205783158728
1.6651284586802557	1.0220960372821164	1.3418958511994528	1.9951345206236561	0.12147344553125666
1.665956880799002	1.021981386587925	1.3421723989457897	1.9960589315653485	0.12182491626481223
1.6667853029177484	1.0218670455566117	1.3424481722710662	1.996983343372118	0.1221764695506509
1.6676137250364949	1.0217530140694762	1.342723171698149	1.9979077561758913	0.12252810490986894
1.6684421471552413	1.0216392920081103	1.3429973977482432	1.998832170107398	0.12287982186624542
1.6692705692739875	1.0215258792543995	1.3432708509408953	1.9997565852961754	0.12323161994622567
1.670098991392734	1.0214127756905218	1.3435435317939937	2.0006810018705745	0.12358349867890482
1.6709274135114804	1.0212999811989494	1.3438154408237724	2.001605419957765	0.12393545759601161
1.671755835630227	1.0211874956624496	1.3440865785448106	2.0025298396837417	0.12428749623189216
1.6725842577489731	1.021075318964084	1.344356945470037	2.0034542611733284	0.12463961412349385
1.6734126798677196	1.0209634509872103	1.34462654211073	2.0043786845501836	0.12499181081034941
1.674241101986466	1.0208518916154823	1.3448953689765204	2.0053031099368077	0.12534408583456097
1.6750695241052125	1.02074064073285	1.3451634265753931	2.0062275374545453	0.12569643874078434
1.6758979462239587	1.020629698223561	1.3454307154136895	2.007151967223593	0.12604886907621332
1.6767263683427052	1.0205190639721602	1.3456972359961086	2.008076399363003	0.12640137639056406
1.6775547904614516	1.0204087378634905	1.3459629888257099	2.00900083399069	0.12675396023605975
1.6783832125801978	1.0202987197826938	1.3462279744039143	2.0099252712234343	0.12710662016741509
1.6792116346989443	1.0201890096152102	1.346492193230507	2.0108497111768884	0.127459355741821
1.6796907814922868	1.0201256954220392	1.3466446636002578	2.0113843945169134	0.1276634070049907
1.6800400568176908	1.02007960724678	1.3467556458036394	2.011774153965583	0.12781216651892954
1.6808684789364372	1.019970512563443	1.34701833261983	2.012698599702929	0.1281650520608389
1.6816969010551834	1.0198617254515394	1.3472802541739681	2.0136230485012265	0.1285180119320781
1.6825253231739299	1.0197532457977103	1.347541410959314	2.014547500471667	0.12887104569959246
1.6833537452926763	1.0196450734888975	1.3478018034675026	2.0154719557243403	0.12922415293272854
1.6841821674114228	1.019537208412345	1.3480614321885438	2.0163964143682382	0.1295773332032196
1.685010589530169	1.0194296504555986	1.348320297610826	2.0173208765112607	0.12993058608517088
1.6858390116489155	1.0193223995065062	1.3485784002211172	2.018245342260219	0.13028391115504515
1.686667433767662	1.0192154554532185	1.3488357405045668	2.019169811720844	0.13063730799164824
1.6874958558864084	1.0191088181841896	1.3490923189447088	2.020094284997788	0.13099077617611474
1.6883242780051546	1.0190024875881771	1.349348136023462	2.0210187621946303	0.13134431529189372
1.689152700123901	1.0188964635542423	1.3496031922211342	2.0219432434138844	0.1316979249247346
1.6899811222426475	1.0187907459717511	1.3498574880164218	2.022867728757	0.13205160466267307
1.690809544361394	1.0186853347303735	1.350111023886414	2.0237922183243686	0.13240535409601709
1.6916379664801402	1.0185802297200848	1.3503638003065934	2.02471671221533	0.1327591728173331
1.6924663885988867	1.0184754308311652	1.3506158177508385	2.0256412105281756	0.13311306042143203
1.693294810717633	1.0183709379542012	1.3508670766914257	2.026565713360153	0.13346701650535578
1.6941232328363796	1.0182667509800845	1.3511175775990316	2.027490220807472	0.13382104066836342
1.6949516549551258	1.0181628698000131	1.3513673209427344	2.028414732965309	0.13417513251191784
1.6957800770738722	1.0180592943054925	1.351616307190016	2.0293392499278107	0.13452929163967206
1.6966084991926187	1.0179560243883339	1.3518645368067652	2.0302637717881	0.13488351765745601
1.6974369213113651	1.0178530599406561	1.3521120102572781	2.0311882986382805	0.13523781017326317
1.6982653434301114	1.0177504008548854	1.352358728004261	2.032112830569442	0.13559216879723737
1.6990937655488578	1.017648047023756	1.3526046905088323	2.0330373676716618	0.1359465931416597
1.6995729123422003	1.0175889864132939	1.3527466069370213	2.0335721083095475	0.13615161665605585
1.6999221876676043	1.01754599834031	1.3528498982305246	2.0339619100340145	0.13630108282093537
1.7007506097863507	1.017444254697897	1.3530943516272864	2.0348864577445727	0.13665563745158085
1.701579031905097	1.0173428159901765	1.353338051155485	2.035811010890413	0.1370102566522109
1.7024074540238434	1.0172416821111159	1.3535809972699069	2.0367355695576204	0.13736494004352579
1.7032358761425899	1.017140852954992	1.3538231904237616	2.0376601338312934	0.13771968724829853
1.7040642982613363	1.0170403284163905	1.354064631068683	2.0385847037955473	0.13807449789136234
1.7048927203800825	1.0169401083902072	1.354305319654731	2.0395092795335215	0.1384293715995979
1.705721142498829	1.0168401927716475	1.3545452566303935	2.0404338611273793	0.13878430800192101
1.7065495646175755	1.0167405814562265	1.3547844424425897	2.041358448658318	0.13913930672927013
1.707377986736322	1.01664127433977	1.3550228775366704	2.0422830422065683	0.13949436741459392
1.7082064088550681	1.0165422713184138	1.3552605623564216	2.043207641851403	0.13984948969283914
1.7090348309738146	1.0164435722886047	1.3554974973440648	2.044132247671138	0.14020467320093835
1.709863253092561	1.0163451771471004	1.3557336829402613	2.04505685974314	0.14055991757779787
1.7106916752113075	1.0162470857909696	1.3559691195841121	2.045981478143827	0.1409152224642856
1.7115200973300537	1.016149298117592	1.356203807713161	2.046906102948677	0.1412705875032192
1.7123485194488002	1.0160518140246588	1.3564377477633967	2.047830734232229	0.14162601233935415
1.7131769415675466	1.0159546334101737	1.3566709401692543	2.048755372068089	0.14198149661937184
1.714005363686293	1.0158577561724509	1.3569033853636177	2.049680016528934	0.14233703999186795
1.7148337858050393	1.015761182210118	1.3571350837778215	2.050604667686516	0.14269264210734062
1.7156622079237858	1.0156649114221135	1.3573660358416535	2.0515293256116682	0.14304830261817894
1.7164906300425322	1.0155689437076891	1.3575962419833556	2.052453990374305	0.14340402117865142
1.7173190521612787	1.015473278966409	1.3578257026296272	2.053378662043431	0.1437597974448944
1.718147474280025	1.0153779170981492	1.358054418205626	2.054303340687143	0.1441156310749008
1.7189758963987714	1.0152828580030997	1.3582823891349713	2.055228026372634	0.14447152172850863
1.7194550431921138	1.0152280154276472	1.358413904330642	2.0557628537937926	0.14467738938272534
1.7198043185175178	1.015188101581763	1.3585096158397445	2.056152719166198	0.1448274690673899
1.720632740636264	1.0150936477349541	1.3587360987404924	2.057077419133235	0.14518347275503923
1.7214611627550105	1.0149994963638025	1.358961838256229	2.0580021263382524	0.14553953245676282
1.722289584873757	1.0149056473697498	1.3591868348044367	2.0589268408448738	0.1458956478396674
1.7231180069925034	1.014812100654552	1.3594110888010693	2.059851562715838	0.14625181857264924
1.7239464291112496	1.0147188561202787	1.3596346006605535	2.0607762920130073	0.1466080443263831
1.724774851229996	1.0146259136693128	1.3598573707957913	2.0617010287973687	0.14696432477331148
1.7256032733487425	1.014533273204351	1.360079399618161	2.0626257731290405	0.14732065958763374
1.726431695467489	1.014440934628405	1.360300687537521	2.063550525067274	0.1476770484452955
1.7272601175862352	1.0143488978447994	1.3605212349622098	2.064475284670459	0.14803349102397773
1.7280885397049817	1.014257162757174	1.3607410422990494	2.0654000519961286	0.1483899870030863
1.7289169618237281	1.014165729269482	1.3609601099533473	2.0663248271009613	0.14874653606374152
1.7297453839424746	1.0140745972859917	1.361178438328897	2.067249610040786	0.14910313788876733
1.7305738060612208	1.0139837667112857	1.3613960278279822	2.0681744008705856	0.14945979216268124
1.7314022281799673	1.0138932374502612	1.3616128788513768	2.0690991996445023	0.1498164985716837
1.7322306502987137	1.0138030094081298	1.3618289917983484	2.070024006415841	0.15017325680364793
1.7330590724174602	1.0137130824904186	1.362044367066659	2.0709488212370717	0.15053006654810966
1.7338874945362064	1.0136234566029685	1.3622590050525685	2.071873644159835	0.15088692749625687
1.7347159166549528	1.0135341316519362	1.3624729061508347	2.0727984752349466	0.1512438393409198
1.7355443387736993	1.0134451075437931	1.3626860707547175	2.0737233145124	0.1516008017765608
1.7363727608924457	1.0133563841853255	1.3628984992559792	2.07464816204137	0.15195781449926424
1.737201183011192	1.0132679614836346	1.3631101920448867	2.075573017870218	0.1523148772067268
1.7380296051299384	1.0131798393461378	1.3633211495102147	2.076497882046496	0.15267198959824735
1.7388580272486849	1.0130920176805662	1.3635313720392461	2.077422754616949	0.15302915137471723
1.7393371740420274	1.0130413600771158	1.3636526262473898	2.0779576907388586	0.1532357507564268
1.7396864493674313	1.0130044963949676	1.363740860017775	2.078347635627519	0.1533863622386105
1.7405148714861776	1.0129172753977045	1.363949613830108	2.0792725251233506	0.15374362189397411
1.741343293604924	1.0128303545974544	1.3641576338590669	2.0801974231487934	0.15410093004641834
1.7421717157236705	1.012743733903211	1.3643649204859898	2.081122329747405	0.15445828640310716
1.743000137842417	1.0126574132242832	1.3645714740907338	2.0820472449619576	0.15481569067274864
1.7438285599611631	1.012571392470295	1.3647772950516763	2.082972168834439	0.1551731425655856
1.7446569820799096	1.0124856715511865	1.3649823837457178	2.083897101406057	0.15553064179338597
1.745485404198656	1.012400250377213	1.3651867405482827	2.0848220427172452	0.15588818806943347
1.7463138263174025	1.0123151288589456	1.3653903658333222	2.0857469928076635	0.15624578110851844
1.7471422484361487	1.012230306907271	1.3655932599733158	2.0866719517162045	0.1566034206269283
1.7479706705548952	1.0121457844333912	1.3657954233392733	2.087596919480995	0.1569611063424385
1.7487990926736416	1.0120615613488246	1.3659968563007365	2.0885218961394023	0.15731883797430332
1.749627514792388	1.0119776375654044	1.3661975592257818	2.089446881728036	0.1576766152432467
1.7504559369111343	1.0118940129952803	1.3663975324810214	2.090371876282752	0.15803443787145313
1.7512843590298808	1.0118106875509172	1.3665967764316054	2.0912968798386555	0.15839230558255882
1.7521127811486272	1.0117276611450956	1.3667952914412238	2.0922218924301066	0.15875021810164255
1.7529412032673737	1.0116449336909126	1.3669930778721087	2.093146914090723	0.1591081751552168
1.75376962538612	1.0115625051017798	1.3671901360850356	2.094071944853382	0.15946617647121894
1.7545980475048664	1.0114803752914254	1.3673864664393254	2.094996984750227	0.15982422177900232
1.7554264696236128	1.011398544173893	1.3675820692928469	2.095922033812669	0.16018231080932765
1.7562548917423593	1.0113170116635422	1.367776945002018	2.0968470920713904	0.16054044329435407
1.7570833138611055	1.0112357776750476	1.367971093921808	2.09777215955635	0.16089861896763072
1.757911735979852	1.0111548421234005	1.368164516405739	2.098697236296784	0.1612568375640879
1.7587401580985984	1.011074204923907	1.3683572128058885	2.099622322321213	0.16161509882002867
1.7592193048919407	1.0110277017420957	1.3684683341938062	2.1001573823007114	0.1618223310679245
1.7595685802173449	1.0109938659921893	1.3685491834728905	2.100547417657442	0.16197340247312028
1.760397002336091	1.0109138252441854	1.3687404287559377	2.1014725223325668	0.1623317482623856
1.7612254244548375	1.0108340825961486	1.3689309490027837	2.102397636372975	0.1626901359281948
1.762053846573584	1.0107546379646482	1.3691207445597444	2.1033227598043522	0.163048565212257
1.7628822686923302	1.0106754912665687	1.3693098157716999	2.104247892651683	0.1634070358576117
1.7637106908110767	1.0105966424191104	1.3694981629820964	2.105173034939256	0.1637655476086209
1.7645391129298231	1.010518091339789	1.3696857865329481	2.1060981866906667	0.16412410021096033
1.7653675350485696	1.010439837946436	1.369872686764839	2.1070233479288207	0.1644826934116118
1.7661959571673158	1.010361882157198	1.3700588640169247	2.107948518675938	0.16484132695885464
1.7670243792860623	1.0102842238905376	1.3702443186269344	2.1088736989535555	0.16520000060225778
1.7678528014048087	1.0102068630652319	1.3704290509311723	2.1097988887825316	0.16555871409267162
1.7686812235235552	1.0101297996003744	1.3706130612645195	2.110724088183048	0.16591746718222006
1.7695096456423014	1.0100530334153734	1.370796349960437	2.1116492971746137	0.1662762596242925
1.7703380677610479	1.0099765644299525	1.370978917350965	2.11257451577607	0.16663509117353584
1.7711664898797943	1.0099003925641508	1.3711607637667276	2.113499744005591	0.16699396158584673
1.7719949119985408	1.0098245177383223	1.371341889536932	2.1144249818806893	0.16735287061836368
1.772823334117287	1.0097489398731363	1.3715222949893722	2.1153502294182185	0.16771181802945911
1.7736517562360334	1.0096736588895772	1.37170198045043	2.1162754866343763	0.1680708035787318
1.77448017835478	1.0095986747089445	1.3718809462450765	2.117200753544708	0.16842982702699907
1.7753086004735263	1.009523987252853	1.3720591926968746	2.11812603016411	0.16878888813628903
1.7761370225922726	1.0094495964432317	1.3722367201279797	2.1190513165068334	0.1691479866698331
1.776965444711019	1.0093755022023252	1.372413528859143	2.1199766125864863	0.1695071223920583
1.7777938668297655	1.0093017044526926	1.3725896192097118	2.1209019184160374	0.16986629506857978
1.778622288948512	1.0092282031172082	1.3727649914976319	2.121827234007821	0.17022550446619317
1.7791014357418542	1.0091858263293014	1.3728660965296229	2.12236242697757	0.17043328240613248
1.7794507110672582	1.0091549981190604	1.3729396460394494	2.1227525593735366	0.17058475035286721
1.7802791331860046	1.0090820893817525	1.373113583150312	2.1236778945242567	0.1709440324977364
1.781107555304751	1.009009476829103	1.3732868031439718	2.1246032394704266	0.17130335067109334
1.7819359774234975	1.0089371603852437	1.3734593063327853	2.1255285942218682	0.1716627046443817
1.7827643995422437	1.0088651399746222	1.3736310930277171	2.1264539587877853	0.17202209419018855
1.7835928216609902	1.0087934155219997	1.3738021635383395	2.1273793331767634	0.17238151908223742
1.7844212437797367	1.0087219869524517	1.3739725181728362	2.128304717396776	0.1727409790953809
1.785249665898483	1.0086508541913686	1.3741421572380028	2.1292301114551866	0.17310047400559334
1.7860780880172293	1.0085800171644543	1.3743110810392487	2.1301555153587515	0.17346000358996388
1.7869065101359758	1.0085094757977273	1.3744792898805993	2.1310809291136237	0.1738195676266892
1.7877349322547222	1.00843923001752	1.374646784064697	2.1320063527253548	0.17417916589506652
1.7885633543734687	1.0083692797504784	1.374813563892803	2.1329317861989003	0.1745387981754864
1.789391776492215	1.0082996249235627	1.3749796296647996	2.133857229538621	0.1748984642494259
1.7902201986109614	1.0082302654640474	1.3751449816791914	2.134782682748286	0.17525816389944143
1.7910486207297078	1.00816120129952	1.3753096202331065	2.1357081458310767	0.175617896909162
1.7918770428484543	1.0080924323578817	1.3754735456222993	2.136633618789591	0.1759776630632821
1.7927054649672005	1.008023958567348	1.375636758141151	2.1375591016258433	0.17633746214755502
1.793533887085947	1.007955779856447	1.3757992580826721	2.138484594341271	0.1766972939487859
1.7943623092046934	1.0078878961540205	1.3759610457385032	2.1394100969367336	0.17705715825482488
1.7951907313234399	1.0078203073892242	1.3761221213989179	2.140335609412521	0.17741705485456052
1.796019153442186	1.007753013491526	1.3762824853528228	2.141261131768352	0.1777769835379129
1.7968475755609326	1.007686014390708	1.3764421378877605	2.1421866640033786	0.178136944095827
1.797675997679679	1.0076193100168647	1.3766010792899106	2.1431122061161916	0.17849693632026595
1.7985044197984255	1.0075529003004033	1.3767593098440911	2.1440377581048193	0.17885696000420456
1.7989835665917677	1.007514624398487	1.3768505036373904	2.14457308784918	0.17906520652352953
1.7993328419171717	1.007486785172045	1.376916829833761	2.1449633199667346	0.17921701494162254
1.8001612640359181	1.007420964562823	1.3770736395410204	2.145888891698855	0.1795771009274981
1.8009896861546646	1.0073554384040828	1.3772297392466133	2.146814473297547	0.17993721775780125
1.801818108273411	1.0072902066274836	1.3773851292299286	2.1477400647586298	0.18029736522948747
1.8026465303921573	1.0072252691649963	1.377539809769002	2.148665666077376	0.18065754314049115
1.8034749525109037	1.0071606259489045	1.3776937811405174	2.1495912772485175	0.18101775128971917
1.8043033746296502	1.0070962769118041	1.3778470436198085	2.150516898266247	0.1813779894770445
1.8051317967483964	1.0070322219866032	1.37799959748086	2.1514425291242185	0.18173825750329986
1.8059602188671429	1.0069684611065224	1.3781514429963102	2.1523681698155563	0.1820985551702713
1.8067886409858893	1.0069049942050934	1.378302580437451	2.153293820332852	0.18245888228069204
1.8076170631046358	1.006841821216161	1.378453010074231	2.154219480668171	0.18281923863823604
1.808445485223382	1.0067789420738809	1.3786027321752559	2.1551451508130532	0.18317962404751187
1.8092739073421285	1.006716356712721	1.3787517470077904	2.1560708307585177	0.1835400383140564
1.810102329460875	1.006654065067461	1.3789000548377603	2.1569965204950656	0.1839004812443287
1.8109307515796214	1.0065920670731916	1.3790476559297529	2.1579222200126815	0.18426095264570386
1.8117591736983676	1.0065303626653157	1.3791945505470193	2.1588479293008374	0.18462145232646685
1.812587595817114	1.0064689517795467	1.3793407389514758	2.1597736483484953	0.18498198009580638
1.8134160179358605	1.0064078343519096	1.3794862214037051	2.160699377144111	0.18534253576380902
1.814244440054607	1.0063470103187406	1.379630998162958	2.1616251156756356	0.1857031191414529
1.8150728621733532	1.0062864796166873	1.3797750694871551	2.162550863930519	0.18606373004060198
1.8159012842920996	1.0062262421827073	1.3799184356328875	2.1634766218957133	0.1864243682739998
1.816729706410846	1.0061662979540698	1.3800610968554197	2.1644023895576745	0.18678503365526375
1.8175581285295925	1.0061066468683542	1.380203053408689	2.1653281669023663	0.18714572599887905
1.8183865506483388	1.006047288863451	1.3803443055453093	2.1662539539152625	0.18750644512019288
1.8188656974416813	1.0060130908478835	1.3804256822023095	2.1667894194944304	0.1877150917416358
1.8192149727670852	1.005988223877561	1.3804848535165704	2.16717975058135	0.1878671908354085
1.8200433948858317	1.0059294518491955	1.380624697572441	2.168105556885132	0.18822796296157943
1.8208718170045781	1.0058709727171753	1.3807638379615694	2.1690313728106294	0.18858876131660363
1.8217002391233243	1.0058127864206325	1.380902274931285	2.1699571983413857	0.18894958571921774
1.8225286612420708	1.005754892899009	1.3810400087275998	2.1708830334604685	0.1893104359889913
1.8233570833608173	1.005697292092056	1.38117703959521	2.171808878150472	0.18967131194632106
1.8241855054795637	1.0056399839398353	1.3813133677774971	2.1727347323935207	0.19003221341242518
1.82501392759831	1.005582968382718	1.3814489935165293	2.173660596171272	0.19039314020933773
1.8258423497170564	1.0055262453613854	1.3815839170530635	2.1745864694649186	0.19075409215990285
1.8266707718358028	1.0054698148168275	1.3817181386265456	2.175512352255191	0.1911150690877693
1.8274991939545493	1.0054136766903443	1.3818516584751128	2.1764382445223616	0.19147607081738469
1.8283276160732955	1.0053578309235451	1.3819844768355949	2.177364146246246	0.19183709717399008
1.829156038192042	1.0053022774583482	1.3821165939435152	2.1782900574062065	0.19219814798361434
1.8299844603107884	1.005247016236981	1.382248010033092	2.1792159779811544	0.19255922307306864
1.8308128824295349	1.0051920472019802	1.3823787253372404	2.180141907949554	0.19292032226994094
1.8316413045482811	1.0051373702961908	1.382508740087573	2.1810678472894227	0.19328144540259054
1.8324697266670276	1.005082985462767	1.3826380545144017	2.181993795978337	0.1936425923001427
1.833298148785774	1.0050288926451714	1.3827666688467393	2.182919753993432	0.19400376279248308
1.8341265709045205	1.0049750917871756	1.3828945833122994	2.1838457213114078	0.19436495671025247
1.8349549930232667	1.0049215828328588	1.3830217981375	2.184771697908528	0.19472617388484137
1.8357834151420132	1.004868365726609	1.3831483135474625	2.1856976837606252	0.19508741414838457
1.8366118372607596	1.0048154404131229	1.3832741297660147	2.1866236788431035	0.19544867733375598
1.837440259379506	1.0047628068374044	1.3833992470156915	2.18754968313094	0.1958099632745632
1.8382686814982523	1.0047104649447656	1.3835236655177359	2.188475696598689	0.1961712718051423
1.8387478282915948	1.0046803243070628	1.3835953084310877	2.1890112929287646	0.1963802574277626
1.8390971036169987	1.0046584146808266	1.3836473854921005	2.189401719220482	0.1965326027605525
1.8399255257357452	1.0046066559915154	1.3837704071574493	2.1903277509700345	0.19689395597657108
1.8407539478544916	1.0045551888230677	1.3838927307311577	2.191253791820645	0.19725533128968797
1.8415823699732379	1.004504013122026	1.3840143564293157	2.1921798417451988	0.19761672853710077
1.8424107920919843	1.004453128835241	1.3841352844667272	2.193105900716172	0.1979781475567094
1.8432392142107308	1.00440253590987	1.3842555150569125	2.194031968705631	0.19833958818711112
1.8440676363294772	1.0043522342933786	1.384375048412109	2.19495804568524	0.19870105026759527
1.8448960584482235	1.0043022239335382	1.3844938847432722	2.1958841316262574	0.1990625336381383
1.84572448056697	1.0042525047784276	1.3846120242600783	2.196810226499544	0.19942403813939857
1.8465529026857164	1.0042030767764332	1.3847294671709238	2.1977363302755633	0.1997855636127114
1.8473813248044626	1.004153939876247	1.3848462136829274	2.198662442924383	0.200147109900084
1.848209746923209	1.004105094026868	1.384962264001931	2.19958856441568	0.20050867684419038
1.8490381690419555	1.0040565391776024	1.3850776183325018	2.200514694718741	0.2008702642883665
1.849866591160702	1.0040082752780617	1.3851922768779321	2.2014408338024656	0.20123187207660514
1.8506950132794482	1.0039603022781645	1.3853062398402416	2.20236698163537	0.2015935000535512
1.8515234353981946	1.003912620128135	1.3854195074201776	2.2032931381855887	0.2019551480644964
1.852351857516941	1.0038652287785041	1.3855320798172177	2.204219303420877	0.20231681595537476
1.8531802796356875	1.003818128180108	1.3856439572295691	2.2051454773086125	0.2026785035727574
1.8540087017544338	1.003771318284089	1.3857551398541714	2.206071659815801	0.20304021076384787
1.8548371238731802	1.0037247990418956	1.3858656278866963	2.206997850909075	0.20340193737647722
1.8556655459919267	1.0036785704052809	1.38597542152155	2.2079240505546993	0.2037636832590991
1.8564939681106731	1.0036326323263043	1.3860845209518742	2.2088502587185723	0.20412544826078519
1.8573223902294194	1.0035869847573304	1.3861929263695458	2.209776475366228	0.20448723223122012
1.8581508123481658	1.0035416276510292	1.38630063796518	2.2107027004628397	0.20484903502069685
1.8586299591415083	1.0035155263536661	1.3863626200934829	2.2112384188585334	0.20505830480021195
1.8589792344669123	1.0034965609603752	1.3864076559281304	2.2116289339732225	0.2052108564801119
1.8598076565856587	1.003451784638649	1.3865139804464899	2.212555175861834	0.20557269646096063
1.860636078704405	1.0034072986394353	1.3866196117070921	2.2134814260927795	0.2059345548153325
1.8614645008231514	1.0033631029166241	1.3867245498955132	2.2144076846298124	0.20629643139590637
1.8622929229418979	1.00331919742441	1.3868287951960716	2.2153339514363384	0.2066583260559458
1.8631213450606443	1.0032755821172923	1.3869323477918298	2.216260226475416	0.20702023864929447
1.8639497671793905	1.0032322569500745	1.387035207864596	2.21718650970976	0.20738216903037143
1.864778189298137	1.0031892218778646	1.3871373755949241	2.2181128011017464	0.2077441170541666
1.8656066114168834	1.0031464768560756	1.387238851162115	2.2190391006134096	0.208106082576236
1.86643503353563	1.0031040218404235	1.3873396347442188	2.2199654082064497	0.20846806545269736
1.8672634556543761	1.0030618567869292	1.387439726518034	2.2208917238422328	0.20883006554022535
1.8680918777731226	1.0030199816519174	1.3875391266591104	2.221818047481794	0.2091920826960472
1.868920299891869	1.0029783963920165	1.3876378353417484	2.2227443790858388	0.20955411677793798
1.8697487220106155	1.0029371009641588	1.3877358527390016	2.2236707186147475	0.20991616764421625
1.8705771441293617	1.0028960953255803	1.3878331790226768	2.2245970660285765	0.2102782351537395
1.8714055662481082	1.0028553794338204	1.3879298143633352	2.2255234212870607	0.21064031916589962
1.8722339883668546	1.0028149532467219	1.3880257589302938	2.226449784349616	0.2110024195406184
1.873062410485601	1.002774816722431	1.3881210128916261	2.227376155175343	0.21136453613834325
1.8738908326043473	1.0027349698193975	1.388215576414163	2.2283025337230264	0.2117266688200425
1.8747192547230938	1.0026954124963736	1.388309449663494	2.229228919951141	0.21208881744720132
1.8755476768418402	1.002656144712415	1.3884026328039685	2.230155313817852	0.21245098188181688
1.8763760989605867	1.00261716642688	1.3884951259986955	2.2310817152810185	0.21281316198639436
1.8772045210793329	1.00257847759943	1.3885869294095463	2.232008124298194	0.21317535762394238
1.8780329431980793	1.002540078190029	1.3886780431971544	2.232934540826632	0.21353756865796863
1.8785120899914218	1.002518000645099	1.3887304273097585	2.2334703695124882	0.21374707300283477
1.8788613653168258	1.002501968158944	1.3887684675209164	2.2338609648232852	0.21389979495247557
1.8796897874355722	1.0024641474667435	1.3888582025389933	2.2347873962448106	0.21426203637195615
1.8805182095543185	1.0024266160742994	1.3889472484083119	2.2357138350475694	0.2146242927813894
1.881346631673065	1.0023893739427852	1.3890356052845643	2.236640281187632	0.21498656404623614
1.8821750537918114	1.002352421033677	1.3891232733222103	2.237566734620777	0.2153488500324348
1.8830034759105578	1.002315757308753	1.389210252674478	2.2384931953024982	0.2157111506063971
1.883831898029304	1.002279382730093	1.3892965434933637	2.239419663188003	0.21607346563500363
1.8846603201480505	1.0022432972600794	1.389382145929634	2.2403461382322165	0.21643579498559987
1.885488742266797	1.0022075008613958	1.3894670601328263	2.241272620389784	0.21679813852599186
1.8863171643855434	1.0021719934970275	1.3895512862512494	2.242199109615072	0.2171604961244419
1.8871455865042897	1.0021367751302614	1.389634824431985	2.2431256058621725	0.21752286764966447
1.887974008623036	1.0021018457246864	1.3897176748208877	2.244052109084905	0.217885252970822
1.8888024307417826	1.0020672052441926	1.389799837562587	2.2449786192368166	0.21824765195752072
1.8896308528605288	1.0020328536529708	1.389881312800487	2.245905136271188	0.21861006447980635
1.8904592749792752	1.001998790915514	1.389962100676768	2.2468316601410327	0.2189724904081603
1.8912876970980217	1.0019650169966152	1.3900422013323872	2.2477581907991007	0.21933492961349516
1.8921161192167681	1.0019315318613697	1.3901216149070792	2.2486847281978815	0.21969738196715077
1.8929445413355144	1.0018983354751725	1.3902003415393576	2.2496112722896053	0.22005984734089018
1.8937729634542608	1.0018654278037202	1.390278381366515	2.2505378230262463	0.2204223256068954
1.8946013855730073	1.0018328088130102	1.3903557345246242	2.251464380359523	0.22078481663776336
1.8954298076917537	1.0018004784693397	1.3904324011485392	2.2523909442409042	0.22114732030650194
1.8962582298105	1.0017684367393076	1.3905083813718953	2.253317514621607	0.22150983648652586
1.8970866519292464	1.0017366835898123	1.390583675327111	2.2542440914526036	0.22187236505165253
1.8979150740479929	1.001705218988053	1.3906582831453878	2.25517067468462	0.22223490587609823
1.8983942208413354	1.0016871520362978	1.3907011220353946	2.25570659927998	0.22244459953893067
1.8987434961667393	1.0016740429015294	1.390732204956711	2.2560972642681394	0.22259745883447388
1.8995719182854856	1.001643155298041	1.390805440889852	2.2570238601534056	0.22296002380178123
1.900400340404232	1.0016125561456872	1.3908779910723665	2.2579504622904247	0.2233226006534087
1.9012287625229785	1.0015822454128684	1.390949855630598	2.2588770706289663	0.22368518926512748
1.902057184641725	1.001552223068284	1.3910210346896759	2.259803685118568	0.22404778951308757
1.9028856067604711	1.0015224890809336	1.3910915283735186	2.2607303057085346	0.22441040127381376
1.9037140288792176	1.0014930434201164	1.3911613368048326	2.261656932347945	0.22477302442420177
1.904542450997964	1.0014638860554315	1.3912304601051144	2.2625835649856496	0.2251356588415142
1.9053708731167105	1.0014350169567772	1.3912988983946502	2.2635102035702754	0.22549830440337676
1.9061992952354567	1.0014064360943515	1.3913666517925174	2.2644368480502277	0.2258609609877741
1.9070277173542032	1.0013781434386524	1.3914337204165848	2.2653634983736928	0.22622362847304628
1.9078561394729496	1.001350138960476	1.3915001043835133	2.2662901544886394	0.22658630673788446
1.908684561591696	1.001322422630919	1.391565803808758	2.2672168163428212	0.2269489956613274
1.9095129837104423	1.001294994421376	1.3916308188065658	2.2681434838837804	0.22731169512275723
1.9103414058291888	1.0012678543035418	1.3916951494899799	2.2690701570588474	0.22767440500189595
1.9111698279479352	1.0012410022494094	1.391758795970837	2.269996835815146	0.22803712517880123
1.9119982500666817	1.001214438231271	1.391821758359771	2.2709235200995934	0.22839985553386288
1.912826672185428	1.001188162221718	1.3918840367662106	2.2718502098589033	0.22876259594779877
1.9136550943041744	1.00116217419364	1.3919456312983831	2.2727769050395894	0.22912534630165116
1.9144835164229208	1.0011364741202258	1.3920065420633128	2.273703605587965	0.2294881064767828
1.9153119385416673	1.0011110619749621	1.3920667691668218	2.2746303114501476	0.2298508763548732
1.9161403606604135	1.001085937731635	1.3921263127135324	2.2755570225720607	0.2302136558179148
1.91696878277916	1.0010611013643285	1.3921851728068657	2.2764837388994343	0.2305764447482092
1.9177972048979064	1.001036552847425	1.3922433495490434	2.2774104603778103	0.23093924302836333
1.9182763516912489	1.001022485738807	1.3922766862139817	2.2779464643601743	0.23114908427489034
1.9186256270166528	1.0010122921556055	1.3923008430410875	2.2783371869525415	0.23130205054128578
1.919454049135399	1.0009883192638491	1.3923576533828224	2.2792639185687964	0.23166486717018298
1.9202824712541455	1.0009646341474332	1.3924137806728736	2.28019065517156	0.23202769279855542
1.921110893372892	1.000941236781933	1.3924692250086699	2.2811173967056364	0.23239052731019405
1.9219393154916384	1.000918127143222	1.392523986486443	2.282044143115651	0.23275337058917642
1.9227677376103847	1.0008953052074714	1.3925780652012285	2.2829708943460525	0.23311622251986291
1.9235961597291311	1.0008727709511505	1.3926314612468669	2.283897650341117	0.23347908298689327
1.9244245818478776	1.0008505243510264	1.3926841747160026	2.2848244110449474	0.2338419518751826
1.925253003966624	1.0008285653841638	1.3927362057000863	2.2857511764014773	0.23420482906991796
1.9260814260853703	1.0008068940279253	1.3927875542893746	2.286677946354472	0.23456771445655433
1.9269098482041167	1.000785510259971	1.3928382205729308	2.287604720847534	0.23493060792081133
1.9277382703228632	1.0007644140582583	1.392888204638625	2.2885314998241	0.23529350934866916
1.9285666924416096	1.0007436054010423	1.3929375065731355	2.289458283227448	0.23565641862636527
1.9293951145603558	1.0007230842668762	1.392986126461948	2.2903850710006965	0.23601933564039052
1.9302235366791023	1.0007028506346092	1.3930340643893577	2.291311863086808	0.23638226027748546
1.9310519587978487	1.0006829044833887	1.3930813204384684	2.292238659428591	0.23674519242463693
1.931880380916595	1.000663245792659	1.3931278946911942	2.2931654599687024	0.2371081319690742
1.9327088030353414	1.000643874542162	1.3931737872282592	2.294092264649649	0.23747107879826554
1.9335372251540879	1.0006247907119363	1.3932189981291978	2.29501907341379	0.23783403279991433
1.9343656472728343	1.0006059942823176	1.393263527472356	2.29594588620334	0.23819699386195572
1.9351940693915806	1.0005874852339387	1.3933073753348912	2.296872702960371	0.2385599618725529
1.936022491510327	1.0005692635477292	1.3933505417927732	2.297799523626813	0.23892293672009352
1.9368509136290735	1.0005513292049157	1.393393026920784	2.298726348144458	0.23928591829318605
1.93767933574782	1.0005336821870219	1.393434830792519	2.299653176454962	0.23964890648065626
1.9381584825411622	1.0005236065637337	1.3934586985824275	2.3001892416059695	0.23985885632047468
1.9385077578665662	1.0005163224758673	1.3934759534803867	2.300580008499846	0.24001190117154364
1.9393361799853126	1.0004992500535694	1.3935163950556098	2.3015068442205	0.24037490225509772
1.940164602104059	1.0004824649025412	1.3935561555882252	2.3024336835581836	0.2407379096207747
1.9409930242228055	1.0004659670054934	1.3935952351470844	2.303360526454029	0.2411009231582337
1.9418214463415517	1.0004497563454322	1.3936336337998545	2.3042873728490423	0.2414639427573333
1.9426498684602982	1.000433832905661	1.3936713516130175	2.3052142226841084	0.24182696830812794
1.9434782905790446	1.0004181966697794	1.3937083886518717	2.306141075899989	0.24218999970086447
1.944306712697791	1.0004028476216835	1.3937447449805322	2.307067932437328	0.24255303682597848
1.9451351348165373	1.0003877857455656	1.3937804206619302	2.307994792236653	0.24291607957409087
1.9459635569352838	1.0003730110259146	1.3938154157578144	2.3089216552383767	0.24327912783600433
1.9467919790540302	1.0003585234475152	1.393849730328751	2.309848521382799	0.2436421815026997
1.9476204011727767	1.0003443229954487	1.3938833644341238	2.310775390610111	0.24400524046533262
1.948448823291523	1.0003304096550925	1.3939163181321348	2.3117022628603947	0.24436830461522988
1.9492772454102694	1.00031678341212	1.3939485914798053	2.312629138073628	0.24473137384388594
1.9501056675290158	1.0003034442525007	1.3939801845329745	2.313556016189683	0.24509444804295955
1.9509340896477623	1.0002903921625004	1.3940110973463016	2.314482897148333	0.2454575271042701
1.9517625117665085	1.0002776271286802	1.3940413299732652	2.3154097808892495	0.2458206109197942
1.952590933885255	1.0002651491378982	1.3940708824661636	2.3163366673520094	0.24618369938166218
1.9534193560040014	1.0002529581773076	1.3940997548761156	2.3172635564760937	0.24654679238215466
1.9542477781227479	1.0002410542343576	1.3941279472530603	2.3181904482008906	0.24690988981369896
1.955076200241494	1.0002294372967937	1.394155459645758	2.319117342465698	0.24727299156886573
1.9559046223602405	1.0002181073526566	1.3941822921017897	2.320044239209725	0.24763609754036545
1.956733044478987	1.000207064390283	1.394208444667558	2.3209711383720966	0.24799920762104494
1.9575614665977334	1.0001963083983056	1.3942339173882874	2.321898039891851	0.24836232170388395
1.9580406133910757	1.000190218280893	1.3942483401211012	2.322434146729739	0.2485723431689099
1.9583898887164797	1.0001858393656522	1.3942587103080242	2.3228249437079467	0.24872543968199162
1.9592183108352261	1.000175657281547	1.3942828234696367	2.3237518497592617	0.24908856144860317
1.9600467329539726	1.0001657621355091	1.3943062569148161	2.324678757984597	0.24945168689707628
1.960875155072719	1.0001561539173536	1.3943290106840762	2.325605668322677	0.24981481592088775
1.9617035771914653	1.0001468326171912	1.3943510848167535	2.326532580712155	0.25017794841363006
1.9625319993102117	1.000137798225428	1.3943724793510086	2.327459495091612	0.25054108426900784
1.9633604214289582	1.0001290507327654	1.3943931943238244	2.32838641139956	0.2509042233808346
1.9641888435477046	1.0001205901302008	1.3944132297710081	2.329313329574445	0.25126736564302915
1.9650172656664509	1.0001124164090267	1.394432585727191	2.330240249554649	0.2516305109496122
1.9658456877851973	1.0001045295608308	1.3944512622258285	2.3311671712784903	0.25199365919470296
1.9666741099039438	1.0000969295774969	1.3944692592991996	2.3320940946842277	0.2523568102725157
1.9675025320226902	1.0000896164512032	1.3944865769784085	2.333021019710062	0.2527199640773564
1.9683309541414364	1.000082590174424	1.3945032152933838	2.3339479462941384	0.25308312050361925
1.969159376260183	1.0000758507399288	1.3945191742728793	2.3348748743745475	0.25344627944578324
1.9699877983789293	1.000069398140782	1.3945344539444733	2.33580180388933	0.2538094407984088
1.9708162204976758	1.000063232370344	1.39454905433457	2.336728734776475	0.2541726044561342
1.971644642616422	1.0000573534222696	1.3945629754683984	2.337655666973926	0.2545357703136726
1.9724730647351685	1.0000517612905095	1.3945762173700131	2.338582600419581	0.25489893826580806
1.973301486853915	1.0000464559693094	1.394588780062295	2.3395095350512944	0.2552621082073926
1.9741299089726612	1.0000414374532098	1.39460066356695	2.340436470806881	0.2556252800333425
1.9749583310914076	1.0000367057370474	1.39461186790451	2.3413634076241157	0.25598845363863515
1.975786753210154	1.0000322608159529	1.3946223930943338	2.3422903454407376	0.2563516289183053
1.9766151753289005	1.0000281026853526	1.3946322391546058	2.343217284194451	0.2567148057674422
1.9774435974476468	1.0000242313409686	1.3946414061023364	2.3441442238229295	0.25707798408118565
1.9779227442409892	1.000022123118053	1.3946463981465549	2.3446803520250556	0.25728804153892787
1.9782720195663932	1.000020646778817	1.394649893953363	2.3450711642638145	0.2574411637547229
1.9791004416851397	1.0000173489952098	1.394657702722349	2.3459981054547208	0.2578043446832853
1.979928863803886	1.0000143379867539	1.3946648324227848	2.3469250473332366	0.2581675267621446
1.9807572859226323	1.0000116137503512	1.3946712830669872	2.347851989836928	0.2585307098866101
1.9815857080413788	1.0000091762831986	1.3946770546661	2.3487789329033375	0.2588938939520246
1.9824141301601252	1.0000070255827884	1.3946821472300932	2.3497058764699905	0.25925707885376165
1.9832425522788717	1.0000051616469077	1.3946865607677645	2.3506328204743934	0.2596202644872217
1.984070974397618	1.0000035844736386	1.3946902952867382	2.3515597648540387	0.2599834507478289
1.9848993965163644	1.0000022940613584	1.394693350793465	2.3524867095464055	0.2603466375310277
1.9857278186351108	1.0000012904087396	1.3946957272932232	2.353413654488963	0.26070982473227955
1.9865562407538573	1.0000005735147495	1.3946974247901185	2.35434059961917	0.2610730122470593
1.9873846628726035	1.0000001433786505	1.3946984432870826	2.355267544874481	0.261436199970852
1.98821308499135	0.9999999999999999	1.3946987827858752	2.356194490192345	0.2617993877991495
1.98821308499135	0.9999999999999999	1.3946987827858752	2.356194490192345	0.2617993877991495


==> anc/data-ver2/orbit_6_150.tsv <==
0.	1.	1.807398461076683	0.	0.
6.424144313899912e-6	1.0000000000062232	1.8073984610632678	6.33673813549127e-6	2.383210465363733e-6
0.000029116795199667145	1.0000000001278426	1.807398460801102	0.000028720635388033775	0.000010801664416031066
0.00007627890119818946	1.0000000008773995	1.807398459185339	0.00007524105911022939	0.00002829772601016867
0.00019802234699687073	1.0000000059131224	1.8073984483302092	0.00019532807714158195	0.00007346175725141626
0.0005122887751203482	1.0000000395747484	1.8073983757683734	0.0005053186273867681	0.00019004740824277066
0.001076117681524848	1.0000001746256628	1.8073980846492665	0.0010614761019629268	0.0003992150330112647
0.001323530704388615	1.0000002641536456	1.8073978916605187	0.0013055228130057972	0.0004909996087334716
0.002152235363049696	1.0000006985029737	1.8073969553662603	0.002122951936772137	0.0007984301255838577
0.00281973861569352	1.000001198965341	1.8073958765570037	0.0027813727710816	0.0010460586495947216
0.003228353044574544	1.000001571632901	1.807395073225391	0.0031844272372756137	0.0011976453372780885
0.004304470726099392	1.0000027940170588	1.8073924382228705	0.004245901736324742	0.0015968607276522287
0.00538058840762424	1.0000043656577065	1.8073890503533958	0.005307375166776009	0.0019960763562614932
0.006025071605895078	1.0000054741285052	1.8073866609043967	0.0059430873507421884	0.002235165369358886
0.006456706089149088	1.0000062865577488	1.8073849096101473	0.006368847261492702	0.00239529228265702
0.007532823770673936	1.0000085567207364	1.8073800159847913	0.007430317753346612	0.0027945085663848533
0.008608941452198784	1.0000111761508659	1.807374369467478	0.008491786375219733	0.003193725266984921
0.009685059133723632	1.0000141448529787	1.807367970046842	0.009553252860005966	0.0035929424439900166
0.01076117681524848	1.0000174628325627	1.807360817710002	0.010614716940612815	0.00399216015692478
0.011837294496773329	1.000021130095751	1.8073529124425616	0.01167617834996309	0.0043913784653046755
0.012891870999512733	1.000025062821962	1.8073444349296588	0.012716389113412024	0.004782606058788769
0.012913412178298176	1.000025146649323	1.807344254228608	0.012737636820996616	0.004790597428634971
0.013989529859823024	1.0000295125007035	1.8073348430507123	0.01379909208667192	0.005189817106409718
0.015065647541347872	1.0000342276579632	1.8073246788899295	0.01486054387996795	0.00558903755811073
0.01614176522287272	1.0000392921298191	1.807313761725798	0.015921991933885764	0.005988258843206559
0.017217882904397568	1.000044705925634	1.8073020915363398	0.016983435981450235	0.006387481021151474
0.018294000585922416	1.0000504690554168	1.8072896682980604	0.018044875755711766	0.006786704151384439
0.019370118267447264	1.0000565815298226	1.8072764919859476	0.019106310989747976	0.007185928293328086
0.020446235948972113	1.0000630433601525	1.8072625625734724	0.020167741416665417	0.007585153506387695
0.02152235363049696	1.0000698545583546	1.8072478800325884	0.02122916676960127	0.007984379849950162
0.021856029967515064	1.000072037497337	1.807243174382786	0.021558286322169225	0.008108169880850074
0.02259847131202181	1.0000770151370229	1.8072324443337315	0.022290586781725054	0.008383607383382983
0.023674588993546658	1.000084525109398	1.8072162554458193	0.023352001186240336	0.008782836166033219
0.024750706675071506	1.0000923844893672	1.8071993133362516	0.024413409716386426	0.00918206625722647
0.02582682435659635	1.0001005932914644	1.807181617970909	0.02547481210544009	0.009581297716265851
0.0269029420381212	1.0001091515308707	1.807163169314154	0.02653620808671725	0.009980530602430959
0.027979059719646048	1.0001180592234138	1.8071439673288296	0.027597597393574706	0.010379764974976842
0.029055177401170897	1.0001273163855684	1.8071240119762588	0.028658979759411826	0.010779000893132974
0.030131295082695745	1.0001369230344572	1.8071033032162456	0.029720354917672272	0.011178238416102217
0.031207412764220593	1.0001468791878492	1.807081841007073	0.030781722601845692	0.011577477603059785
0.03228353044574544	1.0001571848641615	1.807059625305504	0.03184308254546945	0.011976718513152221
0.03335964812727029	1.0001678400824587	1.8070366560667803	0.032904434482130304	0.012375961205496352
0.034435765808795135	1.0001788448624531	1.807012933244622	0.03396577814546617	0.012775205739178253
0.03551188349031999	1.000190199224505	1.806988456791228	0.03502711326916777	0.013174452173252214
0.03658800117184483	1.000201903189623	1.8069632266572744	0.0360884395869804	0.013573700566739698
0.037664118853369684	1.0002139567794632	1.8069372427919148	0.03714975683270562	0.013972950978628301
0.03874023653489453	1.0002263600163308	1.8069105051427796	0.03821106474020295	0.014372203467870711
0.038813762001471505	1.000227220225801	1.806908650787888	0.03828357798523228	0.01439948236983488
0.03981635421641938	1.0002391129231794	1.806883013655976	0.039272363043391635	0.01477145809338366
0.040892471897944226	1.0002522155236113	1.806854768276086	0.04033365147625231	0.015170714914046887
0.04196858957946907	1.0002656678418778	1.8068257689461682	0.041394929772828735	0.015569973988702086
0.04304470726099392	1.0002794699028792	1.8067960156077554	0.04245619766722955	0.01596923537615187
0.04412082494251877	1.0002936217321652	1.8067655082008551	0.043517454893629924	0.01636849913515869
0.04519694262404362	1.0003081233559348	1.8067342466639484	0.044578701186273335	0.01676776532444384
0.046273060305568464	1.0003229748010372	1.8067022309339895	0.045639936279473256	0.017167034002686342
0.047349177987093316	1.000338176094971	1.8066694609464056	0.0467011599076149	0.017566305228521935
0.04842529566861816	1.0003537272658851	1.806635936635096	0.047762371805156925	0.017965579060542008
0.04950141335014301	1.000369628342579	1.8066016579324309	0.04882357170663317	0.01836485555729253
0.05057753103166786	1.0003858793545022	1.8065666247692524	0.04988475934665438	0.01876413477727301
0.0516536487131927	1.0004024803317557	1.806530837074872	0.050945934459909914	0.01916341677893543
0.052729766394717555	1.0004194313050907	1.8064942947770712	0.052007096781169514	0.01956270162068316
0.0538058840762424	1.0004367323059107	1.8064569978021006	0.05306824604528499	0.01996198936086993
0.05488200175776725	1.0004543833662696	1.8064189460746787	0.054129381987191964	0.02036128005779874
0.055958119439292096	1.0004723845188737	1.806380139517992	0.05519050434191162	0.02076057376972079
0.05703423712081695	1.0004907357970811	1.8063405780536936	0.05625161284455242	0.021159870554834422
0.05811035480234179	1.0005094372349024	1.806300261601903	0.05731270723031183	0.021559170471284028
0.059186472483866645	1.0005284888670003	1.8062591900812055	0.058373787234478065	0.021958473577159
0.06026259016539149	1.0005478907286909	1.8062173634086505	0.05943485259243185	0.02235777993049262
0.061338707846916335	1.0005676428559425	1.8061747814997517	0.06049590303964811	0.02275708958926102
0.06241482552844119	1.0005877452853773	1.8061314442684864	0.06155693831169774	0.02315640261138206
0.06349094320996604	1.0006081980542714	1.806087351627294	0.06261795814424935	0.023555719054714267
0.06456706089149088	1.000629001200554	1.8060425034870755	0.06367896227307096	0.023955038977055747
0.06464058635806785	1.000630435358745	1.8060394116739669	0.06375145453022986	0.023982322537495226
0.06564317857301573	1.0006501547628093	1.805996899757193	0.06473995043403186	0.024354362436143088
0.06671929625454058	1.0006716587802753	1.8059505403454685	0.06580092236310417	0.024753689489650267
0.06779541393606543	1.0006935132928452	1.8059034251581831	0.06686187779636478	0.025153020195187573
0.06887153161759027	1.000715718341067	1.8058555541000767	0.06792281646999698	0.025552354610300483
0.06994764929911512	1.000738273966145	1.805806927074346	0.06898373812029224	0.02595169279246859
0.07102376698063997	1.000761180209938	1.805757543982645	0.07004464248365196	0.02635103479910448
0.07209988466216481	1.000784437114962	1.805707404725083	0.07110552929658924	0.02675038068755264
0.07317600234368966	1.000808044724388	1.8056565092002241	0.0721663982957306	0.027149730515088347
0.07425212002521452	1.000832003082045	1.8056048573050867	0.07322724921781779	0.027549084338916556
0.07532823770673937	1.000856312232419	1.8055524489351416	0.07428808179970948	0.02794844221617078
0.0764043553882642	1.0008809722206524	1.8054992839843118	0.07534889577838311	0.028347804203912
0.07748047306978906	1.0009059830925462	1.8054453623449718	0.07640969089093652	0.02874717035912751
0.07855659075131391	1.0009313448945594	1.8053906839079454	0.07747046687458986	0.029146540738729826
0.07963270843283876	1.0009570576738092	1.805335248562506	0.07853122346668727	0.029545915399555544
0.0807088261143636	1.0009831214780718	1.805279056196375	0.07959196040469865	0.02994529439836422
0.08178494379588845	1.0010095363557827	1.8052221066957204	0.08065267742622148	0.030344677791837235
0.0828610614774133	1.001036302356037	1.805164399945157	0.0817133742689825	0.030744065636576657
0.08393717915893814	1.0010634195285892	1.8051059358277435	0.0827740506708396	0.03114345798910412
0.08501329684046299	1.001090887923855	1.8050467142249835	0.08383470636978349	0.03154285490585967
0.08608941452198784	1.00111870759291	1.8049867350168232	0.08489534110393955	0.0319422564432006
0.0871655322035127	1.0011468785874917	1.8049259980816497	0.08595595461156956	0.03234166265740038
0.08824164988503753	1.0011754009599987	1.8048645032962916	0.08701654663107354	0.0327410736046474
0.08931776756656239	1.0012042747634915	1.8048022505360168	0.08807711690099143	0.0331404893410439
0.09039388524808724	1.0012335000516932	1.8047392396745312	0.08913766516000501	0.03353990992260476
0.09046741071466421	1.001235509691397	1.8047349068022098	0.08921012603985964	0.033567200410374275
0.09147000292961209	1.0012630768789894	1.8046754705839783	0.0901981911469396	0.03393933540525639
0.09254612061113693	1.0012930053004292	1.8046109431349373	0.09125869460076583	0.03433876584483552
0.09362223829266178	1.0013232853717249	1.8045456571964225	0.09231917526060152	0.03473820129708806
0.09469835597418663	1.0013539171492531	1.8044796126358815	0.0933796328657134	0.03513764181766789
0.09577447365571147	1.0013849006900553	1.804412809319195	0.09444006715551893	0.03553708746213574
0.09685059133723632	1.001416236051837	1.804345247110674	0.09550047786958812	0.035936538285957983
0.09792670901876117	1.00144792329297	1.80427692587306	0.09656086474764532	0.03633599434450544
0.09900282670028603	1.0014799624724915	1.8042078454675234	0.09762122752957095	0.036735455693052206
0.10007894438181086	1.0015123536501047	1.8041380057536616	0.09868156595540345	0.03713492238677447
0.10115506206333572	1.0015450968861803	1.8040674065894982	0.09974187976534098	0.0375343944807493
0.10223117974486057	1.0015781922417557	1.803996047831482	0.10080216869974323	0.03793387202995345
0.1033072974263854	1.001611639778536	1.803923929334485	0.1018624324991333	0.03833335508926218
0.10438341510791026	1.001645439558895	1.8038510509518018	0.10292267090419949	0.038732843713448005
0.10545953278943511	1.0016795916458743	1.8037774125351471	0.10398288365579707	0.039132337957179526
0.10653565047095996	1.0017140961031854	1.8037030139346562	0.10504307049495014	0.039531837875020195
0.1076117681524848	1.0017489529952095	1.8036278549988813	0.1061032311628535	0.0399313435214271
0.10868788583400965	1.0017841623869974	1.8035519355747924	0.10716336540087436	0.040330854950749735
0.1097640035155345	1.001819724344271	1.8034752555077744	0.10822347295055428	0.04073037221722878
0.11084012119705935	1.0018556389334232	1.8033978146416259	0.10928355355361094	0.04112989537499487
0.11191623887858419	1.001891906221519	1.8033196128185582	0.11034360695194	0.041529424478067345
0.11299235656010904	1.001928526276295	1.8032406498791937	0.11140363288761691	0.041928959580353024
0.1140684742416339	1.0019654991661608	1.8031609256625645	0.11246363110289881	0.04232850073564495
0.11514459192315873	1.0020028249601995	1.80308044000611	0.11352360134022628	0.04272804799762116
0.11622070960468359	1.002040503728168	1.8029991927456772	0.11458354334222523	0.04312760141984337
0.11629423507126056	1.0020430910044795	1.8029936137472493	0.11465596257265405	0.043154901031850844
0.11729682728620844	1.0020785355404978	1.8029171837155178	0.1156434568517088	0.0435271610557558
0.11837294496773329	1.0021169204682945	1.8028344127482865	0.11670334161167915	0.04392672695868384
0.11944906264925813	1.0021556585833398	1.8027508796750407	0.11776319736532928	0.04432629918183282
0.12052518033078298	1.0021947499580919	1.8026665843252379	0.11882302385604498	0.04472587777828672
0.12160129801230783	1.0022341946656845	1.8025815265267346	0.11988282082740664	0.04512546280100688
0.12267741569383267	1.0022739927799296	1.802495706105785	0.12094258802319109	0.04552505430283074
0.12375353337535752	1.0023141443753163	1.8024091228870376	0.1220023251873735	0.04592465233647055
0.12482965105688237	1.0023546495270124	1.8023217766935367	0.12306203206412925	0.04632425695451205
0.12590576873840723	1.0023955083108644	1.8022336673467179	0.12412170839783579	0.046723868209413176
0.12698188641993208	1.0024367208033986	1.802144794666408	0.1251813539330745	0.04712348615350279
0.12805800410145693	1.0024782870818214	1.8020551584708224	0.12624096841463261	0.04752311083897934
0.12913412178298175	1.0025202072240196	1.801964758576565	0.12730055158750503	0.04792274231790952
0.1302102394645066	1.002562481308562	1.801873594798624	0.12836010319689628	0.04832238064222702
0.13128635714603146	1.002605109414699	1.8017816669503728	0.12941962298822235	0.048722025863731123
0.1323624748275563	1.002648091622364	1.8016889748435665	0.1304791107071126	0.04912167803408543
0.13343859250908116	1.0026914280121726	1.801595518288341	0.13153856609941164	0.049521337204816496
0.134514710190606	1.0027351186654256	1.8015012970932105	0.13259798891118124	0.04992100342731248
0.13559082787213086	1.002779163664108	1.8014063110650667	0.1336573788887023	0.05032067675282185
0.1366669455536557	1.0028235630908893	1.8013105600091763	0.13471673577847657	0.050720357232451926
0.13774306323518054	1.0028683170291253	1.8012140437291797	0.13577605932722878	0.05112004491716764
0.1388191809167054	1.0029134255628585	1.8011167620270883	0.13683534928190838	0.05151973985779008
0.13989529859823024	1.002958888776818	1.8010187147032835	0.13789460538969156	0.05191944210499516
0.1409714162797551	1.0030047067564214	1.800919901556515	0.13895382739798312	0.052319151709312235
0.14204753396127995	1.0030508795877742	1.8008203223838974	0.1400130150544184	0.05271886872112271
0.1421210594278569	1.0030540472877492	1.8008134906998792	0.14008538252127367	0.05274617955578669
0.1431236516428048	1.0030974073576715	1.8007199769809108	0.1410721681068652	0.053118593190658675
0.14419976932432962	1.003144290153598	1.8006188651413964	0.14213128630342572	0.053518325168001465
0.14527588700585448	1.0031915280637291	1.8005169866575563	0.1431903693924385	0.053918064703080304
0.14635200468737933	1.0032391211769316	1.8004143413199505	0.14424941712248035	0.05431781184567086
0.14742812236890418	1.0032870695827636	1.800310928917496	0.14530842924236828	0.054717566645393866
0.14850424005042903	1.003335373371477	1.8002067492374634	0.14636740550116145	0.05511732915171366
0.14958035773195388	1.0033840326340158	1.8001018020654762	0.14742634564816315	0.05551709941393681
0.15065647541347874	1.0034330474620192	1.7999960871855085	0.14848524943292268	0.05591687748121061
0.1517325930950036	1.0034824179478208	1.7998896043798827	0.14954411660523736	0.056316663402521706
0.1528087107765284	1.0035321441844498	1.7997823534292672	0.15060294691515452	0.05671645722669461
0.15388482845805326	1.0035822262656318	1.7996743341126749	0.1516617401129734	0.057116259002390264
0.15496094613957812	1.0036326642857891	1.7995655462074611	0.15272049594924708	0.05751606877810457
0.15603706382110297	1.0036834583400425	1.7994559894893214	0.15377921417478463	0.05791588660216693
0.15711318150262782	1.0037346085242107	1.7993456637322889	0.15483789454065286	0.05831571252273876
0.15818929918415267	1.0037861149348124	1.799234568708733	0.1558965367981785	0.058715546587812036
0.15926541686567752	1.0038379776690658	1.7991227041893567	0.15695514069895	0.05911538884520778
0.16034153454720235	1.0038901968248903	1.7990100699431952	0.15801370599481973	0.05951523934257456
0.1614176522287272	1.0039427725009071	1.7988966657376124	0.15907223243790575	0.05991509812738702
0.16249376991025205	1.0039957047964398	1.7987824913383	0.16013071978059396	0.060314965246944345
0.1635698875917769	1.0040489938115147	1.7986675465092743	0.16118916777554004	0.060714840748368755
0.16464600527330175	1.004102639646863	1.798551831012875	0.1622475761756715	0.061114724678603974
0.1657221229548266	1.0041566424039203	1.798435344609762	0.16330594473418963	0.061514617084413706
0.16679824063635146	1.004211002184828	1.798318087058914	0.16436427320457153	0.06191451801238009
0.16787435831787628	1.004265719092434	1.798200058117625	0.16542256134057218	0.06231442750890217
0.16794788378445327	1.0042694706476925	1.798191965661068	0.1654948671297364	0.062341751537308886
0.16895047599940113	1.0043207932302933	1.7980812575415035	0.16648080889622638	0.0627143456201943
0.17002659368092599	1.0043762247026693	1.7979616850844693	0.16753901562585088	0.06311427239228465
0.17110271136245084	1.0044320136145346	1.7978413404987512	0.16859718128404633	0.06351420787101357
0.1721788290439757	1.0044881600715712	1.797720223534885	0.1696553056256993	0.06391415210203205
0.17325494672550054	1.0045446641801719	1.797598333941711	0.17071338840598446	0.06431410513080013
0.1743310644070254	1.0046015260474412	1.797475671466371	0.17177142938036646	0.0647140670025853
0.17540718208855022	1.004658745781196	1.7973522358543073	0.17282942830460205	0.06511403776246089
0.17648329977007507	1.004716323489966	1.7972280268492589	0.17388738493474218	0.0655140174553045
0.17755941745159992	1.0047742592829962	1.7971030441932598	0.17494529902713396	0.06591400612579634
0.17863553513312477	1.0048325532702451	1.7969772876266363	0.17600317033842286	0.06631400381841765
0.17971165281464963	1.0048912055623884	1.796850756888005	0.17706099862555463	0.066714010577449
0.18078777049617448	1.0049502162708177	1.7967234517142692	0.17811878364577752	0.06711402644696869
0.18186388817769933	1.005009585507643	1.7965953718406176	0.17917652515664423	0.06751405147085116
0.18294000585922418	1.0050693133856927	1.7964665170005214	0.18023422291601404	0.06791408569276516
0.184016123540749	1.0051294000185147	1.7963368869257315	0.18129187668205501	0.0683141291561723
0.18509224122227386	1.005189845520377	1.7962064813462761	0.1823494862132459	0.0687141819043252
0.1861683589037987	1.0052506500062695	1.7960752999904581	0.18340705126837833	0.06911424398026587
0.18724447658532356	1.0053118135919044	1.7959433425848526	0.184464571606559	0.06951431542682407
0.1883205942668484	1.0053733363937165	1.7958106088543042	0.18552204698721161	0.06991439628661548
0.18939671194837326	1.005435218528866	1.7956770985219244	0.18657947717007914	0.07031448660204014
0.19047282962989812	1.0054974601152369	1.795542811309089	0.18763686191522586	0.07071458641528058
0.19154894731142294	1.0055600612714402	1.7954077469354353	0.1886942009830395	0.0711146957683002
0.1926250649929478	1.0056230221168134	1.7952719051188597	0.1897514941342334	0.07151481470284152
0.19370118267447264	1.0056863427714229	1.7951352855755145	0.19080874112984864	0.07191494326042436
0.19377470814104963	1.0056906822738414	1.7951259226885157	0.19088097557109207	0.07194228229448378
0.1947773003559975	1.005750023356063	1.7949978880198054	0.19186594173125615	0.07231508148234413
0.19585341803752235	1.005814063992259	1.7948597121643894	0.19292309570015886	0.0727152294096701
0.1969295357190472	1.0058784648022667	1.7947207577201711	0.1939802027985939	0.07311538708324355
0.19800565340057205	1.005943225909074	1.7945810243963003	0.19503726278893477	0.07351555454367605
0.19908177108209688	1.0060083474364012	1.794440511900169	0.19609427543389335	0.0739157318313476
0.20015788876362173	1.0060738295087042	1.794299219937409	0.1971512404965223	0.07431591898640488
0.20123400644514658	1.006139672251172	1.794157148211889	0.1982081577402171	0.07471611604875943
0.20231012412667143	1.0062058757897312	1.7940142964257113	0.1992650269287182	0.07511632305808576
0.20338624180819628	1.0062724402510443	1.7938706642792093	0.20032184782611334	0.07551654005381961
0.20446235948972113	1.0063393657625133	1.7937262514709449	0.20137862019683958	0.07591676707515603
0.205538477171246	1.0064066524522777	1.7935810576977043	0.20243534380568565	0.07631700416104757
0.2066145948527708	1.0064743004492187	1.7934350826544971	0.2034920184177941	0.07671725135020238
0.20769071253429566	1.0065423098829578	1.7932883260345513	0.20454864379866344	0.07711750868108237
0.20876683021582051	1.0066106808838595	1.7931407875293117	0.20560521971415047	0.0775177761919013
0.20984294789734537	1.0066794135830313	1.7929924668284365	0.20666174593047246	0.07791805392062286
0.21091906557887022	1.0067485081123253	1.7928433636197942	0.2077182222142093	0.07831834190495882
0.21199518326039507	1.0068179646043391	1.7926934775894607	0.2087746483323059	0.07871864018236709
0.21307130094191992	1.0068877831924177	1.7925428084217156	0.2098310240520743	0.07911894879004974
0.21414741862344477	1.0069579640106525	1.7923913557990407	0.21088734914119595	0.07951926776495115
0.2152235363049696	1.0070285071938851	1.7922391194021154	0.211943623367724	0.07991959714375597
0.21629965398649445	1.0070994128777067	1.7920860989098137	0.21299984650008544	0.08031993696288724
0.2173757716680193	1.0071706811984589	1.7919322939992024	0.21405601830708362	0.08072028725850433
0.21845188934954415	1.0072423122932366	1.7917777043455363	0.21511213855790023	0.08112064806650106
0.219528007031069	1.0073143062998875	1.7916223296222562	0.21616820702209782	0.08152101942250359
0.21960153249764597	1.0073192385205592	1.7916116850233	0.21624036073518435	0.08154837507931201
0.22060412471259386	1.007386663357014	1.791466169500985	0.21722422346962186	0.0819214013618685
0.2216802423941187	1.0074593836039742	1.7913092236515251	0.21828018767080323	0.08232179391968072
0.22275636007564353	1.0075324671808832	1.7911514917418545	0.21933609939636048	0.08272219713075157
0.22383247775716839	1.0076059142286133	1.790992973438124	0.22039195841740197	0.0831226110296166
0.22490859543869324	1.0076797248887972	1.790833668404654	0.2214477645054285	0.08352303565053366
0.2259847131202181	1.0077538993038269	1.790673576303931	0.22250351743233523	0.08392347102748074
0.22706083080174294	1.0078284376168565	1.7905126967966039	0.22355921697041442	0.08432391719415394
0.2281369484832678	1.0079033399718027	1.7903510295414815	0.22461486289235744	0.0847243741839654
0.22921306616479264	1.007978606513346	1.790188574195529	0.22567045497125723	0.08512484203004113
0.23028918384631747	1.0080542373869323	1.7900253304138638	0.22672599298061075	0.08552532076521897
0.23136530152784232	1.0081302327387738	1.7898612978497528	0.22778147669432117	0.0859258104220464
0.23244141920936717	1.0082065927158497	1.789696476154609	0.22883690588670028	0.08632631103277845
0.23351753689089202	1.008283317465909	1.7895308649779882	0.2298922803324709	0.08672682262937552
0.23459365457241688	1.0083604071374699	1.7893644639675845	0.23094759980676927	0.0871273452435012
0.23566977225394173	1.0084378618798222	1.789197272769228	0.23200286408514736	0.08752787890652017
0.23674588993546658	1.0085156818430285	1.7890292910268812	0.2330580729435753	0.08792842364949591
0.2378220076169914	1.0085938671779249	1.7888605183826345	0.2341132261584438	0.08832897950318853
0.23889812529851626	1.0086724180361224	1.788690954476704	0.23516832350656647	0.08872954649805265
0.2399742429800411	1.0087513345700085	1.7885205989474264	0.23622336476518238	0.08913012466423499
0.24105036066156596	1.0088306169327486	1.7883494514312572	0.23727834971195833	0.08953071403157227
0.2421264783430908	1.0089102652782869	1.7881775115627654	0.23833327812499136	0.08993131462958892
0.24320259602461566	1.0089902797613473	1.7880047789746312	0.23938814978281117	0.09033192648749476
0.24427871370614052	1.0090706605374358	1.7878312532976413	0.2404429644643826	0.09073254963418277
0.24535483138766534	1.009151407762841	1.7876569341606856	0.24149772194910799	0.09113318409822681
0.24542835685424233	1.009156938174524	1.7876449948821476	0.2415697858926502	0.09116055775972531
0.2464309490691902	1.0092325215946356	1.7874818211907542	0.2425524220168297	0.09153382990787923
0.24750706675071504	1.0093140021906781	1.7873059140129326	0.24360706444783256	0.0919344870910686
0.2485831844322399	1.0093958497096132	1.7871292122503986	0.24466164902284643	0.09233515567539739
0.24965930211376475	1.0094780643108745	1.7869517155244183	0.2457161755230485	0.09273583568813956
0.25073541979528957	1.0095606461546844	1.7867734234543424	0.24677064373006594	0.09313652715623824
0.25181153747681445	1.0096435954020568	1.7865943356576024	0.24782505342597835	0.09353723010630331
0.2528876551583393	1.0097269122147974	1.7864144517497065	0.24887940439332024	0.09393794456460905
0.25396377283986415	1.0098105967555053	1.7862337713442364	0.24993369641508356	0.09433867055709165
0.255039890521389	1.0098946491875755	1.786052294052843	0.25098792927472025	0.0947394081093469
0.25611600820291386	1.0099790696751985	1.7858700194852417	0.2520421027561448	0.09514015724662762
0.2571921258844387	1.0100638583833628	1.7856869472492105	0.2530962166437366	0.09554091799384133
0.2582682435659635	1.0101490154778563	1.7855030769505837	0.2541502707223428	0.09594169037554767
0.2593443612474884	1.0102345411252676	1.78531840819325	0.25520426477728053	0.09634247441595596
0.2604204789290132	1.0103204354929867	1.785132940579147	0.2562581985943398	0.09674327013892274
0.2614965966105381	1.0104066987492075	1.784946673708258	0.2573120719597858	0.09714407756794916
0.2625727142920629	1.0104933310629292	1.7847596071786076	0.25836588466036153	0.09754489672617853
0.2636488319735878	1.0105803326039566	1.7845717405862576	0.25941963648329064	0.09794572763639371
0.2647249496551126	1.0106677035429026	1.7843830735253035	0.2604733272162797	0.09834657032101461
0.26580106733663744	1.0107554440511894	1.7841936055878695	0.2615269566475209	0.09874742480209556
0.2668771850181623	1.01084355430105	1.7840033363641055	0.2625805245656949	0.0991482911013227
0.26795330269968715	1.01093203446553	1.7838122654421813	0.26363403075997316	0.09954916924001142
0.269029420381212	1.0110208847184872	1.7836203924082839	0.2646874750200207	0.09995005923910372
0.27010553806273685	1.0111101052345965	1.783427716846613	0.2657408571359987	0.10035096111916549
0.27118165574426173	1.0111996961893486	1.7832342383393762	0.26679417689856727	0.10075187490038395
0.2712551812108387	1.0112058309926677	1.7832209896543745	0.2668661424221971	0.10077926766725177
0.27225777342578655	1.011289657759052	1.7830399564667851	0.26784743409888795	0.10115280060256492
0.2733338911073114	1.011379990120836	1.7828448708070515	0.26890062852862656	0.10155373824513013
0.27441000878883626	1.0114706934526503	1.7826489809363815	0.26995375997995574	0.10195468784711449
0.2754861264703611	1.011561767933268	1.7824522864289734	0.27100682824555766	0.10235564942716338
0.27656224415188596	1.011653213742286	1.7822547868570116	0.27205983311862686	0.1027566230035299
0.2776383618334108	1.0117450310601277	1.782056481790663	0.27311277439287274	0.10315760859407212
0.27871447951493566	1.0118372200680437	1.7818573707980725	0.2741656518625224	0.10355860621625024
0.2797905971964605	1.0119297809481136	1.7816574534453586	0.27521846532232347	0.10395961588712385
0.2808667148779853	1.012022713883248	1.7814567292966086	0.27627121456754666	0.10436063762334907
0.2819428325595102	1.0121160190571892	1.7812551979138742	0.2773238993939886	0.10476167144117578
0.283018950241035	1.0122096966545135	1.781052858857168	0.2783765195979746	0.10516271735644465
0.2840950679225599	1.012303746860633	1.7808497116844568	0.2794290749763615	0.10556377538458439
0.2851711856040847	1.012398169861797	1.7806457559516597	0.28048156532654017	0.10596484554060875
0.2862473032856096	1.0124929658450923	1.7804409912126418	0.2815339904464387	0.10636592783911371
0.2873234209671344	1.0125881349984476	1.7802354170192094	0.2825863501345249	0.10676702229427447
0.28839953864865925	1.0126836775106325	1.7800290329211064	0.2836386441898092	0.10716812891984254
0.28947565633018413	1.0127795935712605	1.7798218384660094	0.28469087241184754	0.10756924772914275
0.29055177401170895	1.0128758833707905	1.7796138331995224	0.2857430346007441	0.10797037873507034
0.29162789169323383	1.0129725471005282	1.7794050166651727	0.2867951305571541	0.10837152195008784
0.29270400937475866	1.0130695849526283	1.7791953884044063	0.28784716008228695	0.10877267738622211
0.29378012705628354	1.0131669971200956	1.7789849479565818	0.2888991229779086	0.10917384505506128
0.29485624473780836	1.0132647837967865	1.7787736948589679	0.289951019046345	0.10957502496775169
0.29593236241933324	1.013362945177412	1.778561628646736	0.29100284809048454	0.10997621713499484
0.29700848010085806	1.0134614814575378	1.7783487488529575	0.2920546099137811	0.1103774215670442
0.297082005567435	1.013468227611247	1.7783341741905785	0.2921264688142858	0.11040483420557669
0.2980845977823829	1.013560392833587	1.778135055008598	0.293106304320257	0.11077863827370216
0.29916071546390777	1.0136596795028419	1.7779205466425119	0.29415793111450594	0.11117986726431685
0.3002368331454326	1.0137593416634452	1.7777052232814385	0.2952094901016957	0.111581108547779
0.30131295082695747	1.013859379514402	1.7774890844499966	0.2962609810875714	0.1119823621325187
0.3023890685084823	1.0139597932555815	1.7772721296706793	0.2973124038784582	0.11238362802650227
0.3034651861900072	1.0140605830877194	1.7770543584638492	0.29836375828126444	0.11278490623722898
0.304541303871532	1.0141617492124182	1.7768357703477335	0.29941504410348446	0.11318619677172775
0.3056174215530568	1.014263291832151	1.7766163648384186	0.3004662611532017	0.11358749963655403
0.3066935392345817	1.0143652111502612	1.7763961414498453	0.30151740923909165	0.11398881483778632
0.3077696569161065	1.014467507370966	1.7761750996938035	0.3025684881704249	0.11439014238102302
0.3088457745976314	1.0145701806993572	1.775953239079927	0.30361949775707003	0.11479148227137899
0.30992189227915623	1.014673231341404	1.7757305591156891	0.3046704378094968	0.1151928345134822
0.3109980099606811	1.0147766595039536	1.775507059306396	0.30572130813877924	0.11559419911147038
0.31207412764220593	1.0148804653947334	1.7752827391551822	0.3067721085565984	0.11599557606898762
0.31315024532373076	1.0149846492223542	1.7750575981630061	0.30782283887524575	0.11639696538918093
0.31422636300525564	1.0150892111963103	1.7748316358286431	0.3088734989076261	0.11679836707469675
0.31530248068678046	1.015194151526982	1.774604851648682	0.3099240884672607	0.11719978112767754
0.31637859836830534	1.015299470425638	1.7743772451175182	0.3109746073682904	0.11760120754975824
0.31745471604983017	1.0154051681044365	1.7741488157273484	0.3120250554254787	0.11800264634206278
0.31853083373135505	1.0155112447764278	1.773919562968167	0.313075432454215	0.11840409750520053
0.31960695141287987	1.0156177006555556	1.7736894863277584	0.31412573827051754	0.11880556103926271
0.3206830690944047	1.0157245359566596	1.7734585852916922	0.3151759726910368	0.1192070369438188
0.3217591867759296	1.0158317508954766	1.7732268593433191	0.3162261355330585	0.119608525217913
0.3228353044574544	1.0159393456886434	1.7729943079637631	0.3172762266145067	0.12001002586006047
0.32290882992403136	1.0159467109443152	1.772978388811515	0.31734797119668123	0.12003745874054371
0.3239114221389793	1.016047320553698	1.7727609306319179	0.31832624575394736	0.12041153886824374
0.3249875398205041	1.0161556757090817	1.7725267268244398	0.3193761927705911	0.12081306423990902
0.326063657502029	1.0162644113741417	1.7722916960157433	0.3204260674842967	0.12121460197196246
0.3271397751835538	1.0163735277691326	1.772055837677995	0.32147586971557435	0.12161615206076644
0.32821589286507863	1.0164830251152177	1.771819151281107	0.3225255992855887	0.12201771450213576
0.3292920105466035	1.0165929036344725	1.7715816362927332	0.32357525601616227	0.12241928929133392
0.33036812822812833	1.0167031635498858	1.7713432921782615	0.3246248397297786	0.12282087642306923
0.3314442459096532	1.0168138050853615	1.7711041184008092	0.3256743502495859	0.12322247589149099
0.33252036359117804	1.0169248284657215	1.770864114421217	0.3267237873993997	0.12362408769018568
0.3335964812727029	1.0170362339167072	1.770623279698043	0.32777315100370685	0.12402571181217298
0.33467259895422774	1.0171480216649813	1.7703816136875568	0.3288224408876684	0.1244273482499019
0.33574871663575256	1.0172601919381306	1.770139115843734	0.329871656877123	0.12482899699524683
0.33682483431727744	1.0173727449646677	1.7698957856182498	0.3309207987985905	0.1252306580395035
0.33790095199880227	1.017485680974033	1.7696516224604728	0.3319698664792752	0.12563233137338514
0.33897706968032715	1.0175990001965964	1.76940662581746	0.333018859747069	0.12603401698701824
0.34005318736185197	1.0177127028636612	1.7691607951339503	0.3340677784305552	0.12643571486993863
0.34112930504337685	1.0178267892074637	1.7689141298523576	0.3351166223590115	0.12683742501108738
0.3422054227249017	1.0179412594611772	1.768666629412766	0.33616539136241397	0.12723914739880662
0.3432815404064265	1.0180561138589135	1.7684182932529227	0.3372140852714398	0.1276408820208355
0.3443576580879514	1.018171352635725	1.7681691208082329	0.3382627039174715	0.12804262886430595
0.3454337757694762	1.0182869760276072	1.7679191115117523	0.33931124713259964	0.12844438791573845
0.3465098934510011	1.0184029842715003	1.7676682647941817	0.34035971474962695	0.1288461591610379
0.3475860111325259	1.0185193776052919	1.767416580083861	0.3414081066020716	0.12924794258548927
0.3486621288140508	1.0186361562678194	1.7671640568067617	0.34245642252417047	0.12964973817375341
0.34873565428062775	1.0186441492093825	1.7671467725989054	0.34252804566726436	0.12967719119855045
0.3497382464955756	1.0187533204988715	1.766910694386482	0.3435046623508832	0.1300515459098626
0.35081436417710044	1.018870870539191	1.7666564922442396	0.34455282591789527	0.1304533657772163
0.3518904818586253	1.0189888066304766	1.7664014497988654	0.3456009130616218	0.13085519775857682
0.35296659954015014	1.019107129015386	1.766145566466797	0.34664892361921107	0.13125704183606476
0.354042717221675	1.0192258379375365	1.7658888416620733	0.34769685742854817	0.13165889799115468
0.35511883490319984	1.0193449336415097	1.7656312747963259	0.3487447143282586	0.1320607662046706
0.3561949525847247	1.0194644163728512	1.7653728652787744	0.3497924941577118	0.13246264645678155
0.35727107026624955	1.0195842863780753	1.7651136125162192	0.35084019675702494	0.1328645387269969
0.35834718794777437	1.0197045439046648	1.7648535159130352	0.3518878219670665	0.13326644299416202
0.35942330562929925	1.019825189201076	1.764592574871164	0.35293536962946	0.1336683592364534
0.3604994233108241	1.0199462225167386	1.7643307887901092	0.35398283958658755	0.1340702874313743
0.36157554099234895	1.02006764410206	1.7640681570669277	0.35503023168159376	0.13447222755574995
0.3626516586738738	1.020189454208426	1.763804679096224	0.3560775457583894	0.1348741795857228
0.36372777635539866	1.0203116530882046	1.7635403542701442	0.35712478166165507	0.13527614349674788
0.3648038940369235	1.0204342409947473	1.763275181978367	0.35817193923684515	0.13567811926358808
0.36588001171844836	1.0205572181823925	1.7630091616080985	0.3592190183301912	0.13608010686030927
0.3669561293999732	1.0206805849064666	1.7627422925440654	0.36026601878870634	0.13648210626027552
0.368032247081498	1.020804341423288	1.7624745741685073	0.3613129404601884	0.13688411743614415
0.3691083647630229	1.0209284879901674	1.7622060058611697	0.36235978319322437	0.13728614035986103
0.3701844824445477	1.0210530248654133	1.7619365869992976	0.36340654683719376	0.1376881750026554
0.3712606001260726	1.021177952308331	1.7616663169576285	0.3644532312422728	0.13809022133503512
0.3723367178075974	1.021303270579228	1.7613951951083846	0.36549983625943816	0.13849227932678154
0.3734128354891223	1.0214289799394143	1.7611232208212662	0.36654636174047084	0.13889434894694452
0.3744889531706471	1.0215550806512064	1.7608503934634445	0.3675928075379602	0.1392964301638373
0.3745624786372241	1.0215637107398174	1.7608317214536175	0.3676643027687512	0.1393239026830276
0.37556507085217194	1.0216815729779292	1.7605767123995544	0.36863917350530784	0.13969852294503152
0.3766411885336968	1.0218084571839179	1.7603021769916871	0.3696854594967316	0.14010062725735184
0.37771730621522165	1.021935733534522	1.7600267865993835	0.37073166536726937	0.14050274306687108
0.37879342389674653	1.0220634022961068	1.7597505405796259	0.37177779097278335	0.1409048703389047
0.37986954157827135	1.0221914637360556	1.759473438286831	0.37282383616996384	0.1413070090380057
0.38094565925979623	1.0223199181227736	1.759195479072843	0.3738698008163335	0.14170915912795934
0.38202177694132106	1.0224487657256889	1.758916662286926	0.37491568477025095	0.14211132057177772
0.3830978946228459	1.0225780068152566	1.7586369872757557	0.37596148789091555	0.1425134933316945
0.38417401230437076	1.0227076416629606	1.7583564533834137	0.37700721003837084	0.14291567736915936
0.3852501299858956	1.0228376705413158	1.758075059951378	0.37805285107350894	0.14331787264483276
0.38632624766742046	1.0229680937238719	1.7577928063185162	0.3790984108580748	0.14372007911858023
0.3874023653489453	1.023098911485215	1.7575096918210786	0.3801438892546699	0.144122296749467
0.38847848303047017	1.0232301241009707	1.7572257157926896	0.381189286126757	0.14452452549575237
0.389554600711995	1.023361731847807	1.7569408775643403	0.3822346013386639	0.1449267653148841
0.3906307183935198	1.023493735003436	1.7566551764643803	0.38327983475558786	0.1453290161634928
0.3917068360750447	1.0236261338466186	1.7563686118185116	0.3843249862435997	0.14573127799738622
0.3927829537565695	1.0237589286571647	1.7560811829497782	0.38537005566964805	0.14613355077154352
0.3938590714380944	1.0238921197159376	1.7557928891785606	0.386415042901564	0.14653583444010948
0.3949351891196192	1.0240257073048564	1.7555037298225664	0.38745994780806464	0.1469381289563887
0.3960113068011441	1.0241596917068985	1.7552137041968232	0.3885047702587582	0.1473404342728398
0.3970874244826689	1.0242940732061023	1.75492281161367	0.3895495101241477	0.14774275034106946
0.39816354216419375	1.0244288520875706	1.7546310513827494	0.3905941672756358	0.14814507711182645
0.39923965984571863	1.0245640286374726	1.754338422811	0.3916387415855288	0.1485474145349958
0.40031577752724345	1.0246996031430475	1.7540449252026473	0.3926832329270415	0.1489497625595925
0.4003893029938205	1.0247088807678602	1.7540248403189291	0.39275459450076144	0.148977253271538
0.40139189520876833	1.0248355758926067	1.7537505578591965	0.39372764117430104	0.1493521211337558
0.40246801289029316	1.0249719471755365	1.7534553200794238	0.3947719662023518	0.14975449020474269
0.40354413057181804	1.025108717282302	1.7531592111593686	0.3958162078871596	0.1501568697189221
0.40462024825334286	1.0252458865044485	1.7528622303923238	0.3968603661056164	0.15055925962176842
0.4056963659348677	1.0253834551346057	1.75256437706883	0.39790444073554465	0.15096165985785545
0.40677248361639257	1.0255214234664896	1.7522656504766645	0.3989484316557019	0.15136407037084995
0.4078486012979174	1.0256597917949062	1.7519660499008345	0.39999233874578516	0.15176649110350537
0.40892471897944227	1.0257985604157538	1.7516655746235685	0.40103616188643587	0.15216892199765553
0.4100008366609671	1.0259377296260264	1.7513642239243068	0.4020799009592442	0.15257136299420798
0.411076954342492	1.0260772997238161	1.7510619970796943	0.4031235558467536	0.15297381403313776
0.4121530720240168	1.0262172710083166	1.7507588933635707	0.4041671264324658	0.1533762750534807
0.4132291897055416	1.0263576437798263	1.7504549120469628	0.4052106126008451	0.15377874599332686
0.4143053073870665	1.0264984183397503	1.750150052398075	0.40625401423732344	0.15418122678981397
0.4153814250685913	1.0266395949906044	1.7498443136822814	0.4072973312283046	0.15458371737912074
0.4164575427501162	1.0267811740360182	1.7495376951621164	0.40834056346116954	0.15498621769646007
0.41753366043164103	1.026923155780737	1.7492301960972656	0.4093837108242807	0.15538872767607226
0.4186097781131659	1.027065540530626	1.748921815744558	0.4104267732069871	0.15579124725121832
0.41968589579469073	1.0272083285926732	1.7486125533579564	0.411469750499629	0.15619377635417298
0.42076201347621556	1.0273515202749914	1.748302408188548	0.4125126425935426	0.15659631491621773
0.42183813115774044	1.0274951158868235	1.7479913794845365	0.41355544938106525	0.15699886286763395
0.42291424883926526	1.0276391157385427	1.7476794664912323	0.4145981707555401	0.1574014201376958
0.42399036652079014	1.0277835201416583	1.7473666684510427	0.41564080661132113	0.15780398665466316
0.42506648420231496	1.0279283294088175	1.7470529846034648	0.4166833568437779	0.15820656234577446
0.42614260188383984	1.0280735438538082	1.7467384141850744	0.4177258213493008	0.15860914713723953
0.4262161273504168	1.0280834803892798	1.7467168888653324	0.4177970443398756	0.15863665397086016
0.42721871956536467	1.0282191637915636	1.746422956429517	0.4187682000253058	0.15901174095423234
0.42829483724688955	1.0283651895381642	1.7461066105674996	0.41981049277023963	0.15941434372088367
0.4293709549284144	1.0285116214108412	1.7457893758267802	0.42085269948358467	0.15981695536027385
0.4304470726099392	1.02865845972798	1.745471251432159	0.4218948200658642	0.16021957579442522
0.4315231902914641	1.0288057048091235	1.7451522366054688	0.42293685441864737	0.16062220494429472
0.4325993079729889	1.028953356974975	1.7448323305655653	0.4239788024445543	0.16102484272976644
0.4336754256545138	1.0291014165474015	1.7445115325283178	0.42502066404726146	0.16142748906964388
0.4347515433360386	1.0292498838494373	1.7441898417065997	0.4260624391315066	0.16183014388164255
0.4358276610175635	1.0293987592052873	1.7438672573102783	0.4271041276030939	0.162232807082382
0.4369037786990883	1.0295480429403303	1.7435437785462058	0.42814572936889955	0.16263547858737828
0.43797989638061313	1.0296977353811212	1.743219404618209	0.42918724433687677	0.16303815831103605
0.439056014062138	1.0298478368553965	1.7428941347270797	0.43022867241606105	0.1634408461666407
0.44013213174366284	1.029998347692076	1.742567968070565	0.4312700135165757	0.16384354206635046
0.4412082494251877	1.0301492682212667	1.7422409038433573	0.4323112675496369	0.16424624592118842
0.44228436710671254	1.0303005987742662	1.7419129412370837	0.43335243442755933	0.16464895764103438
0.4433604847882374	1.0304523396835663	1.7415840794402975	0.43439351406376153	0.16505167713461685
0.44443660246976224	1.0306044912828558	1.741254317638466	0.43543450637277115	0.16545440430950492
0.44551272015128707	1.0307570539070248	1.7409236550139626	0.43647541127023065	0.1658571390720998
0.44658883783281195	1.0309100278921677	1.7405920907460553	0.4375162286729027	0.1662598813276268
0.44766495551433677	1.0310634135755867	1.7402596240108963	0.43855695849867565	0.1666626309801268
0.44874107319586165	1.0312172112957954	1.7399262539815128	0.4395976006665691	0.1670653879324478
0.4498171908773865	1.031371421392522	1.7395919798277955	0.4406381550967397	0.16746815208623658
0.45089330855891135	1.0315260442067136	1.739256800716489	0.44167862171048633	0.16787092334193013
0.4519694262404362	1.0316810800805387	1.7389207158111815	0.44271900043025614	0.16827370159874677
0.45204295170701314	1.0316916879510085	1.7388977198161788	0.4427900808316191	0.16830122157354085
0.453045543921961	1.031836529357392	1.738583724272293	0.44375929117965013	0.1686764867546779
0.4541216616034859	1.0319923923818968	1.7382458252570663	0.44479949388342876	0.1690792787064788
0.4551977792850107	1.032148669499909	1.7379070179195557	0.44583960846751763	0.16948207734966017
0.4562738969665356	1.0323053610585213	1.737567301410616	0.4468796348590136	0.16988488257847909
0.4573500146480604	1.0324624674060665	1.7372266748778928	0.4479195729861901	0.17028769428592996
0.4584261323295853	1.0326199888921204	1.7368851374658099	0.44895942277850354	0.17069051236373575
0.4595022500111101	1.0327779258675065	1.7365426883155608	0.4499991841665985	0.17109333670233862
0.46057836769263494	1.0329362786842995	1.736199326565096	0.4510388570823142	0.17149616719089095
0.4616544853741598	1.0330950476958283	1.7358550513491127	0.45207844145869036	0.17189900371724606
0.46273060305568464	1.033254233256681	1.7355098617990437	0.45311793722997273	0.17230184616794886
0.4638067207372095	1.0334138357227074	1.7351637570430467	0.4541573443316196	0.17270469442822645
0.46488283841873435	1.0335738554510232	1.7348167362059925	0.45519666270030756	0.17310754838197884
0.4659589561002592	1.0337342928000144	1.7344687984094542	0.4562358922739377	0.1735104079117692
0.46703507378178405	1.03389514812934	1.7341199427716962	0.4572750329916415	0.17391327289881442
0.4681111914633089	1.0340564217999364	1.7337701684076623	0.45831408479378744	0.17431614322297537
0.46918730914483375	1.034218114174022	1.7334194744289646	0.4593530476219865	0.17471901876274723
0.4702634268263586	1.0343802256150996	1.7330678599438725	0.46039192141909885	0.17512189939524953
0.47133954450788346	1.034542756487961	1.7327153240573	0.4614307061292401	0.17552478499621638
0.4724156621894083	1.0347057071586911	1.7323618658707962	0.4624694016977872	0.17592767543998644
0.47349177987093316	1.0348690779946716	1.732007484482531	0.46350800807138526	0.17633057059949284
0.474567897552458	1.0350328693645845	1.7316521789872863	0.4645465251979534	0.1767334703462531
0.4756440152339828	1.0351970816384173	1.7312959484764416	0.46558495302669156	0.17713637455035897
0.4767201329155077	1.0353617151874652	1.7309387920379646	0.46662329150808657	0.1775392830804659
0.4777962505970325	1.0355267703843367	1.7305807087563971	0.4676615405939189	0.17794219580378295
0.47786977606360953	1.035538063136709	1.7305562089577258	0.4677324754345236	0.17796972486267756
0.4788723682785574	1.0356922476029569	1.730221697712845	0.4686997002372691	0.17834511258606223
0.4799484859600822	1.0358581472185713	1.7298617579849653	0.469737770392524	0.17874803329158825
0.4810246036416071	1.0360244696077503	1.7295008886469538	0.47077575101538394	0.1791509577831675
0.4821007213231319	1.0361912151483932	1.729139088769534	0.47181364206286863	0.1795538859221176
0.48317683900465674	1.036358384219732	1.728776357419944	0.4728514434933245	0.17995681756825657
0.4842529566861816	1.036525977202336	1.7284126936619246	0.4738891552664308	0.18035975257989195
0.48532907436770645	1.0366939944781155	1.7280480965557072	0.4749267773432067	0.18076269081380986
0.4864051920492313	1.036862436430326	1.7276825651580012	0.475964309686018	0.18116563212526388
0.48748130973075615	1.0370313034435727	1.7273160985219815	0.47700175225858377	0.18156857636796403
0.48855742741228103	1.0372005959038144	1.7269486956972762	0.47803910502598346	0.1819715233940655
0.48963354509380586	1.0373703141983677	1.7265803557299535	0.47907636795466346	0.18237447305415727
0.4907096627753307	1.037540458715911	1.72621107766251	0.48011354101244436	0.18277742519725085
0.49178578045685556	1.0377110298464898	1.7258408605338573	0.4811506241685278	0.18318037967076867
0.4928618981383804	1.0378820279815195	1.7254697033793092	0.4821876173935032	0.18358333632053256
0.49393801581990526	1.038053453513791	1.7250976052305695	0.48322452065935534	0.1839862949907521
0.4950141335014301	1.0382253068374743	1.7247245651157181	0.48426133393947113	0.18438925552401272
0.49609025118295497	1.0383975883481227	1.7243505820591989	0.4852980572086467	0.18479221776126403
0.4971663688644798	1.0385702984426775	1.7239756550818064	0.48633469044309474	0.18519518154180775
0.49824248654600467	1.0387434375194728	1.7235997832006724	0.48737123362045165	0.18559814670328567
0.4993186042275295	1.0389170059782387	1.7232229654292535	0.4884076867197848	0.18600111308166753
0.5003947219090543	1.0390910042201071	1.7228452007773167	0.48944404972159994	0.18640408051123872
0.5014708395905791	1.039265432647615	1.7224664882509273	0.4904803226078484	0.186807048824588
0.5025469572721041	1.0394402916647099	1.7220868268524345	0.4915165053619346	0.18721001785259514
0.5036230749536289	1.039615581676753	1.721706215580459	0.4925525979687234	0.1876129874244181
0.5036966004202058	1.0396275740622294	1.7216801757198823	0.4926233854418466	0.18764052023331942
0.5046991926351537	1.0397913030905255	1.7213246534298778	0.4935886004145477	0.1880159573674807
0.5057753103166786	1.0399674563142318	1.7209421393918125	0.4946245126872159	0.18841892750745967
0.5068514279982034	1.040144041757504	1.7205586724536146	0.49566033477601956	0.18882189766827193
0.5079275456797283	1.0403210598314077	1.7201742515988514	0.4966960666717408	0.18922486767206154
0.5090036633612531	1.040498510948445	1.719788875807293	0.49773170836666036	0.18962783733918676
0.510079781042778	1.0406763955225604	1.719402544054898	0.49876725985456494	0.19003080648820672
0.5111558987243028	1.0408547139691446	1.719015255313799	0.49980272113075513	0.19043377493586836
0.5122320164058277	1.0410334667050398	1.7186270085522901	0.5008380921920533	0.1908367424970929
0.5133081340873525	1.041212654148544	1.7182378027348109	0.5018733730368115	0.19123970898496237
0.5143842517688774	1.0413922767194155	1.7178476368219335	0.5029085636649188	0.19164267421070613
0.5154603694504022	1.0415723348388783	1.7174565097703476	0.5039436640778102	0.1920456379836871
0.516536487131927	1.0417528289296263	1.7170644205328467	0.5049786742784739	0.19244860011138784
0.517612604813452	1.0419337594158282	1.716671368058313	0.5060135942714598	0.19285156039939683
0.5186887224949768	1.0421151267231326	1.7162773512917036	0.507048424062887	0.19325451865139429
0.5197648401765016	1.042296931278672	1.7158823691740352	0.5080831636604528	0.19365747466913805
0.5208409578580264	1.042479173511069	1.7154864206423703	0.5091178130734404	0.1940604282524493
0.5219170755395512	1.0426618538504397	1.7150895046298011	0.5101523723127271	0.19446337919919818
0.5229931932210762	1.0428449727283997	1.7146916200654363	0.511186841390793	0.1948663273052893
0.524069310902601	1.043028530578068	1.7142927658743847	0.5122212203217287	0.19526927236464714
0.5251454285841258	1.0432125278340736	1.7138929409777417	0.5132555091212445	0.19567221416920122
0.5262215462656507	1.043396964932558	1.7134921442925726	0.5142897078066786	0.19607515250887128
0.5272976639471756	1.0435818423111827	1.7130903747318986	0.5153238163970053	0.19647808717155238
0.5283737816287004	1.0437671604091325	1.7126876312046815	0.5163578349128438	0.19688101794309965
0.5294498993102252	1.0439529196671211	1.7122839126158078	0.5173917633764672	0.1972839446073131
0.5295234247768023	1.0439656277330431	1.7122562930320424	0.5174624029894748	0.19731147431366444
0.5305260169917501	1.0441391205273969	1.7118792178660738	0.5184256018118103	0.19768686694592233
0.5316021346732749	1.0443257634337462	1.7114735458521697	0.5194593502444795	0.19808978473857097
0.5326782523547998	1.0445128488315	1.7110668954666646	0.5204930087017605	0.19849269776280107
0.5337543700363246	1.0447003771675392	1.7106592655979906	0.521526577212628	0.19889560579403742
0.5348304877178495	1.044888348890298	1.7102506551304266	0.5225600558077539	0.19929850860557155
0.5359066053993743	1.0450767644497712	1.7098410629440834	0.523593444519517	0.19970140596854588
0.5369827230808992	1.0452656242975178	1.709430487914887	0.5246267433820112	0.20010429765193744
0.538058840762424	1.0454549288866672	1.7090189289145628	0.5256599524310557	0.20050718342254167
0.5391349584439489	1.045644678671924	1.7086063848106199	0.5266930717042029	0.2009100630449561
0.5402110761254737	1.0458348741095733	1.7081928544663347	0.5277261012407483	0.20131293628156352
0.5412871938069985	1.0460255156574865	1.7077783367407344	0.5287590410817399	0.20171580289251567
0.5423633114885235	1.0462166037751257	1.7073628304885815	0.5297918912699869	0.20211866263571612
0.5434394291700483	1.0464081389235498	1.706946334560356	0.5308246518500699	0.20252151526680345
0.5445155468515731	1.04660012156542	1.70652884780224	0.5318573228683495	0.2029243605391341
0.5455916645330979	1.0467925521650046	1.7061103690561013	0.5328899043729763	0.20332719820376516
0.5466677822146228	1.0469854311881843	1.705690897159475	0.5339223964139006	0.20373002800943696
0.5477438998961477	1.047178759102459	1.7052704309455493	0.5349547990428815	0.20413284970255546
0.5488200175776725	1.0473725363769517	1.7048489692431463	0.5359871123134969	0.20453566302717474
0.5498961352591973	1.0475667634824148	1.7044265108767063	0.5370193362811536	0.20493846772497898
0.5509722529407222	1.047761440891236	1.7040030546662706	0.5380514710030964	0.20534126353526455
0.5520483706222471	1.0479565690774422	1.7035785994274637	0.5390835165384184	0.20574405019492192
0.5531244883037719	1.0481521485167073	1.703153143971477	0.540115472948071	0.20614682743841728
0.5542006059852967	1.0483481796863567	1.7027266871050513	0.541147340294874	0.2065495949977742
0.5552767236668216	1.048544663065373	1.702299227630458	0.5421791186435252	0.20695235260255493
0.5553502491333986	1.0485581042583607	1.70226998494878	0.5422496113900164	0.206979870543187
0.5563528413483464	1.0487415991344013	1.701870764345484	0.543210808060611	0.20735509997984167
0.5574289590298713	1.0489389883757556	1.7014412960434118	0.5442424086146164	0.20775783685421775
0.5585050767113962	1.0491368312734242	1.701010821513003	0.5452739203759354	0.2081605629477484
0.559581194392921	1.0493351283130754	1.700579339538481	0.5463053434168813	0.20856327797996166
0.5606573120744458	1.049533879982064	1.7001468488995113	0.5473366778116973	0.20896598166782884
0.5617334297559706	1.0497330867694352	1.699713348371185	0.5483679236365664	0.20936867372574505
0.5628095474374956	1.0499327491659327	1.6992788367240006	0.549399080969623	0.20977135386550944
0.5638856651190204	1.0501328676640038	1.6988433127238447	0.5504301498909624	0.21017402179630526
0.5649617828005452	1.050333442757804	1.6984067751319754	0.5514611304826523	0.2105766772246799
0.56603790048207	1.0505344749432048	1.6979692227050025	0.5524920228287433	0.2109793198545245
0.567114018163595	1.0507359647177987	1.6975306541948694	0.5535228270152797	0.21138194938705365
0.5681901358451198	1.050937912580905	1.6970910683488347	0.5545535431303104	0.2117845655207847
0.5692662535266446	1.0511403190335769	1.6966504639094537	0.5555841712639001	0.2121871679515171
0.5703423712081694	1.0513431845786054	1.696208839614559	0.5566147115081405	0.21258975637231134
0.5714184888896943	1.051546509720528	1.6957661941972422	0.5576451639571608	0.21299233047346794
0.5724946065712192	1.051750294965633	1.6953225263858342	0.5586755287071395	0.21339488994250602
0.573570724252744	1.051954540821966	1.6948778349038873	0.5597058058563156	0.21379743446414196
0.5746468419342688	1.052159247799336	1.6944321184701545	0.5607359955049999	0.2141999637202675
0.5757229596157937	1.0523644164093224	1.693985375798571	0.5617660977555864	0.21460247738992816
0.5767990772973185	1.05257004716528	1.6935376055982354	0.562796112712564	0.21500497514930092
0.5778751949788434	1.052776140582346	1.6930888065733887	0.563826040482528	0.2154074566716721
0.5789513126603683	1.0529826971774456	1.6926389774233956	0.5648558811741918	0.21580992162741502
0.5800274303418931	1.0531897174692995	1.692188116842725	0.5658856348983988	0.21621236968396712
0.5811035480234179	1.0533972019784288	1.6917362235209297	0.5669153017681341	0.21661480050580734
0.5811770734899949	1.053411395260125	1.6917053103002704	0.5669856503278229	0.2166422958517314
0.5821796657049428	1.0536051512271625	1.691283296142626	0.5679448818985364	0.21701721375443303
0.5832557833864677	1.0538135657396428	1.6908293333874753	0.5689743754069103	0.2174196090883367
0.5843319010679925	1.0540224460418328	1.6903743339301613	0.5700037824127381	0.21782198616298265
0.5854080187495173	1.0542317926615217	1.689918296440373	0.5710331030376923	0.21822434463078322
0.5864841364310421	1.054441606128332	1.6894612195827807	0.5720623374056474	0.21862668414107503
0.5875602541125671	1.054651886973726	1.689003102017019	0.573091485642693	0.219029004340095
0.5886363717940919	1.0548626357310118	1.6885439423976638	0.5741205478771454	0.21943130487095594
0.5897124894756167	1.0550738529353503	1.688083739374212	0.5751495242395608	0.2198335853736222
0.5907886071571415	1.055285539123762	1.687622491591062	0.5761784148627476	0.22023584548488484
0.5918647248386665	1.0554976948351333	1.6871601976874908	0.577207219881779	0.22063808483833694
0.5929408425201913	1.0557103206102227	1.686696856297634	0.5782359394340066	0.22104030306434827
0.5940169602017161	1.0559234169916687	1.6862324660504655	0.579264573659072	0.22144249979004008
0.595093077883241	1.056136984523995	1.685767025569774	0.5802931226989207	0.22184467463925941
0.5961691955647658	1.056351023753619	1.6853005334741435	0.5813215866978153	0.22224682723255348
0.5972453132462907	1.0565655352288563	1.6848329883769309	0.5823499658023479	0.22264895718714348
0.5983214309278155	1.0567805194999302	1.6843643888862445	0.5833782601614539	0.22305106411689835
0.5993975486093404	1.0569959771189767	1.6838947336049224	0.5844064699264253	0.22345314763230845
0.6004736662908652	1.0572119086400515	1.6834240211305107	0.5854345952509242	0.22385520734045866
0.60154978397239	1.0574283146191377	1.682952250055241	0.5864626362909962	0.2242572428450015
0.6026259016539149	1.0576451956141522	1.6824794189660086	0.5874905932050838	0.22465925374612994
0.6037020193354398	1.0578625521849525	1.6820055264443505	0.588518466154041	0.22506123964054994
0.6047781370169646	1.0580803848933444	1.6815305710664228	0.5895462553011462	0.2254632001214528
0.6058542546984894	1.0582986943030885	1.681054551402978	0.5905739608121168	0.22586513477848713
0.6069303723800143	1.0585174809799072	1.6805774660193427	0.5916015828551228	0.22626704319773086
0.6070038978465913	1.0585324469567454	1.6805448303507164	0.5916717918275363	0.22629450252006494
0.6080064900615392	1.0587367454914922	1.6800993134753945	0.5926291216008012	0.22666892496166258
0.609082607743064	1.0589564884075113	1.6796200923255404	0.5936565772222703	0.22707077964913305
0.6101587254245888	1.0591767102996157	1.6791398011186918	0.5946839498951438	0.22747260683533613
0.6112348431061136	1.059397411741447	1.6786584383982428	0.5957112397975457	0.22787440609177964
0.6123109607876386	1.0596185933086455	1.678176002702047	0.596738447110124	0.22827617698625588
0.6133870784691634	1.059840255578855	1.6776924925623933	0.5977655720160667	0.22867791908281185
0.6144631961506882	1.0600623991317335	1.6772079065059828	0.5987926147011152	0.22907963194171937
0.615539313832213	1.0602850245489572	1.676722243053906	0.5998195753535802	0.2294813151194447
0.6166154315137379	1.06050813241423	1.6762355007216174	0.6008464541643561	0.22988296816861803
0.6176915491952628	1.0607317233132907	1.6757476780189133	0.6018732513269365	0.23028459063800266
0.6187676668767876	1.0609557978339192	1.675258773449907	0.602899967037429	0.23068618207246397
0.6198437845583125	1.0611803565659454	1.6747687855130042	0.6039266014945709	0.23108774201293786
0.6209199022398373	1.0614054001012558	1.6742777127008797	0.6049531548997447	0.23148926999639938
0.6219960199213622	1.061630929033801	1.6737855535004524	0.605979627456993	0.23189076555583044
0.623072137602887	1.0618569439596046	1.6732923063928613	0.6070060193730351	0.2322922282201878
0.6241482552844119	1.0620834454767685	1.67279796985344	0.6080323308572823	0.23269365751437052
0.6252243729659367	1.0623104341854828	1.6723025423516928	0.6090585621218535	0.233095052959187
0.6263004906474615	1.0625379106880317	1.671806022351269	0.610084713381592	0.23349641407132196
0.6273766083289865	1.062765875588803	1.6713084083099383	0.6111107848540809	0.23389774036330294
0.6284527260105113	1.0629943294942936	1.6708096986795657	0.6121367767596597	0.23429903134346663
0.6295288436920361	1.06322327301312	1.670309891906086	0.613162689321441	0.23470028651592473
0.6306049613735609	1.0634527067560229	1.6698089864294774	0.6141885227653264	0.23510150538052968
0.6316810790550857	1.063682631335878	1.669306980683738	0.6152142773200235	0.2355026874328399
0.6327571967366107	1.0639130473677023	1.6688038730968575	0.6162399532170627	0.2359038321640848
0.6328307222031876	1.063928808436203	1.6687694581460653	0.6163100293967094	0.23593123890072867
0.6338333144181355	1.0641439554686625	1.6682996620907937	0.6172655506908138	0.23630493906112962
0.6349094320996603	1.0643753562580824	1.6677943460814448	0.6182910699785032	0.2367060076064395
0.6359855497811852	1.0646072503574515	1.6672879234786238	0.6193165113202316	0.23710703727804378
0.6370616674627101	1.064839638390433	1.6667803926860316	0.6203418749589897	0.23750802754949946
0.6381377851442349	1.0650725209828718	1.666271752101232	0.6213671611406777	0.23790897788985477
0.6392139028257597	1.0653058987628015	1.6657620001156237	0.6223923701141212	0.23830988776361203
0.6402900205072846	1.0655397723604547	1.665251135114414	0.6234175021310895	0.2387107566306904
0.6413661381888094	1.065774142408269	1.6647391554765911	0.6244425574463134	0.2391115839463882
0.6424422558703343	1.066009009540897	1.6642260595748994	0.6254675363175032	0.2395123691613449
0.6435183735518591	1.0662443743952128	1.6637118457758093	0.6264924390053668	0.23991311172150265
0.644594491233384	1.066480237610322	1.6631965124394918	0.6275172657736275	0.24031381106806765
0.6456706089149088	1.0667165998275685	1.6626800579197907	0.6285420168890432	0.24071446663747106
0.6467467265964336	1.0669534616905436	1.6621624805641941	0.6295666926214237	0.2411150778613295
0.6478228442779586	1.067190823845095	1.6616437787138076	0.6305912932436508	0.24151564416640509
0.6488989619594834	1.0674286869393332	1.6611239507033262	0.6316158190316958	0.24191616497456553
0.6499750796410082	1.0676670516236424	1.6606029948610057	0.6326402702646393	0.24231663970274328
0.651051197322533	1.0679059185506872	1.6600809095086342	0.6336646472246898	0.2427170677628947
0.652127315004058	1.068145288375422	1.6595576929615052	0.6346889501972032	0.2431174485619587
0.6532034326855828	1.0683851617550997	1.6590333435283873	0.6357131794707022	0.2435177815018149
0.6542795503671076	1.068625539349279	1.6585078595114964	0.6367373353368955	0.2439180659792417
0.6553556680486324	1.0688664218198345	1.6579812392064668	0.637761418090698	0.24431830138587352
0.6564317857301573	1.0691078098309648	1.657453480902322	0.6387854280302501	0.24471848710815802
0.6575079034116822	1.0693497040492013	1.6569245828814452	0.6398093654569383	0.24511862252731273
0.658584021093207	1.0695921051434167	1.6563945434195508	0.6408332306754149	0.24551870701928127
0.6586575465597839	1.0696086856525349	1.6563582869061542	0.6409031833781407	0.2455460408158514
0.6596601387747318	1.069835013784834	1.6558633607856539	0.6418570239936183	0.24591873995468924
0.6607362564562567	1.0700784306470355	1.6553310332420414	0.6428807457227941	0.2463187206987995
0.6618123741377816	1.070322356405971	1.6547975590442416	0.6439043961775146	0.24671864861146742
0.6628884918193064	1.0705667917399675	1.654262936440995	0.644927975675701	0.24711852304709514
0.6639646095008312	1.0708117373297374	1.6537271636742235	0.6459514845386433	0.24751834335458586
0.6650407271823561	1.0710571938583886	1.6531902389789994	0.6469749230910217	0.2479181088772976
0.6661168448638809	1.0713031620114315	1.652652160583517	0.6479982916609284	0.24831781895299626
0.6671929625454058	1.0715496424767903	1.6521129267090597	0.6490215905798883	0.24871747291380852
0.6682690802269307	1.0717966359448108	1.651572535569971	0.6500448201828812	0.24911707008617426
0.6693451979084555	1.0720441431082695	1.6510309853736225	0.6510679808083636	0.2495166097907983
0.6704213155899803	1.0722921646623829	1.6504882743203826	0.6520910727982903	0.24991609134260187
0.6714974332715051	1.0725407013048176	1.649944400603586	0.653114096498137	0.25031551405067365
0.6725735509530301	1.0727897537356978	1.6493993624095014	0.6541370522569224	0.25071487721822017
0.6736496686345549	1.0730393226576163	1.6488531579173007	0.655159940427231	0.2511141801425158
0.6747257863160797	1.0732894087756424	1.6483057852990268	0.6561827613652353	0.25151342211485234
0.6758019039976045	1.0735400127973322	1.647757242719561	0.6572055154307195	0.25191260242048813
0.6768780216791295	1.0737911354327376	1.6472075283365921	0.6582282029871016	0.2523117203385963
0.6779541393606543	1.0740427773944154	1.6466566403005827	0.6592508244014575	0.252710775142213
0.6790302570421791	1.0742949393974377	1.6461045767547375	0.6602733800445445	0.2531097660981852
0.6801063747237039	1.0745476221594001	1.645551335834971	0.6612958702908238	0.2535086924671171
0.6811824924052288	1.0748008264004325	1.6449969156698734	0.6623182955184859	0.2539075535033171
0.6822586100867537	1.075054552843208	1.6444413143806789	0.6633406561094736	0.2543063484547438
0.6833347277682785	1.0753088022129522	1.6438845300812313	0.6643629524495065	0.2547050765629511
0.6844108454498034	1.0755635752374535	1.643326560877952	0.6653851849281057	0.2551037370630335
0.6844843709163804	1.0755810016694118	1.6432883944815715	0.6654550263810692	0.25513097295335746
0.6854869631313282	1.0758188726470728	1.6427674048698044	0.6664073539386182	0.25550232918357024
0.686563080812853	1.0760746951747522	1.6422070601482626	0.6674294598782415	0.2559008521465692
0.6876391984943779	1.076331043556026	1.6416455247972759	0.6684515031480494	0.25629930516741034
0.6887153161759028	1.0765879185290301	1.6410827968932344	0.6694734841530164	0.25669768745478816
0.6897914338574276	1.0768453208345115	1.6405188745049364	0.6704954033020439	0.25709599821065404
0.6908675515389524	1.0771032512158378	1.6399537556935522	0.6715172610079854	0.2574942366301578
0.6919436692204773	1.0773617104190085	1.6393874385125906	0.6725390576876722	0.2578924019015887
0.6930197869020022	1.0776206991926638	1.6388199210078631	0.6735607937619404	0.25829049320631575
0.694095904583527	1.0778802182880949	1.63825120121745	0.6745824696556565	0.2586885097187279
0.6951720222650518	1.0781402684592536	1.637681277171664	0.6756040857977439	0.2590864506061729
0.6962481399465766	1.0784008504627636	1.6371101468930158	0.6766256426212102	0.25948431502889613
0.6973242576281016	1.0786619650579288	1.6365378083961786	0.6776471405631737	0.25988210213997853
0.6984003753096264	1.0789236130067448	1.6359642596879507	0.6786685800648907	0.26027981108527415
0.6994764929911512	1.0791857950739088	1.6353894987672217	0.6796899615717835	0.2606774410033469
0.700552610672676	1.0794485120268291	1.634813523624935	0.6807112855334674	0.2610749910254065
0.7016287283542009	1.0797117646356365	1.634236332244052	0.6817325524037786	0.2614724602752443
0.7027048460357258	1.079975553673193	1.6336579225995156	0.6827537626408031	0.2618698478691679
0.7037809637172506	1.0802398799151038	1.6330782926582126	0.6837749167069044	0.26226715291593566
0.7048570813987755	1.0805047441397266	1.6324974403789383	0.6847960150687523	0.26266437451668984
0.7059331990803003	1.0807701471281823	1.6319153637123582	0.6858170581973521	0.2630615117648899
0.7070093167618252	1.0810360896643652	1.6313320606009716	0.6868380465680729	0.26345856374624443
0.70808543444335	1.0813025725349537	1.630747528979073	0.6878589806606783	0.2638555295386427
0.7091615521248749	1.0815695965294203	1.6301617667727153	0.6888798609593547	0.26425240821208584
0.7102376698063997	1.0818371624400434	1.6295747718996723	0.689900687952742	0.2646491988286163
0.7103111952729767	1.0818554636107933	1.6295346205838555	0.6899704337640555	0.26467630620892985
0.7113137874879245	1.0821052710619161	1.6289865422693992	0.6909214621339634	0.2650459004422481
0.7123899051694494	1.0823739231929579	1.6283970757829955	0.691942184000656	0.26544251209889475
0.7134660228509743	1.0826431196339255	1.6278063703331664	0.6929628540550011	0.26583903283629784
0.7145421405324991	1.082912861188422	1.6272144238041837	0.6939834728037557	0.2662354616839539
0.7156182582140239	1.08318314866291	1.626621234071847	0.6950040407582833	0.26663179766304124
0.7166943758955487	1.0834539828667198	1.6260267990034456	0.6960245584345852	0.26702803978634526
0.7177704935770737	1.0837253646120617	1.6254311164577175	0.6970450263533327	0.26742418705818405
0.7188466112585985	1.0839972947140368	1.6248341842848115	0.6980654450398989	0.26782023847433206
0.7199227289401233	1.0842697739906468	1.6242360003262466	0.6990858150243908	0.2682161930219439
0.7209988466216481	1.0845428032628057	1.6236365624148728	0.7001061368416823	0.2686120496794768
0.7220749643031731	1.0848163833543512	1.6230358683748305	0.7011264110314467	0.2690078074166128
0.7231510819846979	1.0850905150920536	1.6224339160215107	0.70214663813819	0.2694034651941794
0.7242271996662227	1.0853651993056292	1.621830703161514	0.7031668187112843	0.2697990219640702
0.7253033173477476	1.0856404368277497	1.6212262275926101	0.7041869533050016	0.270194476669164
0.7263794350292724	1.0859162284940538	1.6206204871036973	0.7052070424785478	0.2705898282432438
0.7274555527107973	1.0861925751431583	1.6200134794747614	0.7062270867960969	0.270985075610914
0.7285316703923221	1.0864694776166686	1.6194052024768333	0.7072470868268259	0.271380217687518
0.729607788073847	1.0867469367591907	1.6187956538719492	0.7082670431449496	0.27177525337905367
0.7306839057553718	1.0870249534183418	1.6181848314131073	0.7092869563297559	0.2721701815820888
0.7317600234368967	1.0873035284447616	1.6175727328442275	0.7103068269656413	0.2725650011836752
0.7328361411184215	1.0875826626921237	1.6169593559001074	0.7113266556421467	0.2729597110612624
0.7339122587999464	1.087862357017146	1.6163446983063818	0.712346442953994	0.2733543100826097
0.7349883764814712	1.0881426122796032	1.615728757779479	0.7133661895011222	0.27374879710569827
0.736064494162996	1.0884234293423376	1.6151115320265785	0.7143858958887244	0.2741431709786413
0.736138019629573	1.0884426366221627	1.6150693132700438	0.7144555656176558	0.27417011231432914
0.737140611844521	1.0887048090712697	1.6144930187455677	0.7154055627272853	0.27453743053959406
0.7382167295260458	1.0889867523354106	1.6138732156249993	0.7164251906326181	0.2749315746166624
0.7392928472075706	1.089269260006873	1.6132521203440477	0.717444780225903	0.27532560202781065
0.7403689648890954	1.0895523329608825	1.612629730572465	0.718464332133725	0.27571951158076863
0.7414450825706203	1.089835972075789	1.6120060439705377	0.7194838469881125	0.2761133020729372
0.7425212002521452	1.0901201782330787	1.6113810581890426	0.7205033254265766	0.27650697229129323
0.74359731793367	1.090404952317384	1.6107547708692023	0.7215227680921497	0.2769005210122935
0.7446734356151948	1.0906902952164976	1.6101271796426413	0.7225421756334256	0.2772939470017774
0.7457495532967197	1.0909762078213816	1.609498282131341	0.7235615487045994	0.2776872490148688
0.7468256709782446	1.0912626910261802	1.6088680759475946	0.7245808879655078	0.2780804257958769
0.7479017886597694	1.0915497457282315	1.6082365586939626	0.7256001940816695	0.27847347607819556
0.7489779063412942	1.0918373728280784	1.6076037279632276	0.7266194677243271	0.2788663985842023
0.7500540240228191	1.0921255732294806	1.6069695813383478	0.7276387095704874	0.27925919202515576
0.7511301417043439	1.092414347839426	1.6063341163924125	0.7286579203029644	0.27965185510109186
0.7522062593858688	1.0927036975681426	1.6056973306885953	0.7296771006104208	0.28004438650071944
0.7532823770673936	1.0929936233291107	1.605059221780109	0.7306962511874108	0.2804367849013143
0.7543584947489185	1.0932841260390733	1.6044197872101578	0.7317153727344231	0.28082904896861244
0.7554346124304433	1.0935752066180489	1.6037790245118921	0.7327344659579245	0.2812211773567017
0.7565107301119681	1.093866865989343	1.6031369312083612	0.7337535315704035	0.28161316870791275
0.7575868477934931	1.0941591050795594	1.602493504812466	0.7347725702904147	0.2820050216527085
0.7586629654750179	1.0944519248186124	1.6018487428269126	0.7357915828426229	0.28239673480957267
0.7597390831565427	1.094745326139739	1.6012026427441644	0.7368105699578492	0.28278830678489675
0.7608152008380675	1.0950393099795097	1.600555202046394	0.7378295323731155	0.283179736172866
0.7618913185195925	1.0953338772778412	1.5999064182054368	0.7388484708316908	0.2835710215553442
0.7619648439861694	1.0953540248314086	1.5998620411308533	0.7389180886869073	0.2835977507378479
0.7629674362011173	1.0956290289780073	1.5992562886827415	0.7398673860831374	0.2839621615017572
0.7640435538826421	1.0959247660266518	1.5986048109293225	0.740886278883358	0.2843531545689748
0.7651196715641669	1.0962210893738	1.5979519823857118	0.7419051499946426	0.28474399930119193
0.7661957892456918	1.09651799997287	1.5972978004819096	0.742924000185716	0.2851346942298081
0.7672719069272167	1.0968154987806853	1.5966422626373358	0.7439428302317865	0.2855252378733057
0.7683480246087415	1.097113586757486	1.595985366260781	0.7449616409145937	0.28591562873712695
0.7694241422902663	1.0974122648669415	1.5953271087503573	0.7459804330224584	0.2863058653135495
0.7705002599717912	1.0977115340761618	1.594667487493448	0.7469992073503311	0.28669594608156057
0.771576377653316	1.0980113953557096	1.5940064998666594	0.7480179646998428	0.2870858695067299
0.7726524953348409	1.0983118496796118	1.5933441432357691	0.7490367058793552	0.28747563404108106
0.7737286130163658	1.0986128980253724	1.5926804149556775	0.7500554317040112	0.2878652381229615
0.7748047306978906	1.0989145413739834	1.592015312370356	0.751074142995787	0.28825468017691114
0.7758808483794154	1.099216780709937	1.591348832812798	0.7520928405835435	0.2886439586135295
0.7769569660609403	1.0995196170212376	1.5906809736049667	0.753111525303079	0.28903307182934124
0.7780330837424652	1.0998230512994138	1.5900117320577454	0.7541301979971817	0.28942201820666036
0.77910920142399	1.1001270845395306	1.5893411054708855	0.7551488595156837	0.2898107961134529
0.7801853191055148	1.1004317177401999	1.5886690911329553	0.7561675107155146	0.2901994039031978
0.7812614367870396	1.1007369519035943	1.5879956863212892	0.7571861524607559	0.2905878399147468
0.7823375544685646	1.1010427880354574	1.5873208883019345	0.7582047856226963	0.29097610247218203
0.7834136721500894	1.1013492271451168	1.5866446943296013	0.7592234110798869	0.2913641898846726
0.7844897898316142	1.1016562702454953	1.5859671016476087	0.7602420297181973	0.2917521004463294
0.785565907513139	1.101963918353123	1.5852881074878336	0.7612606424308728	0.292139832436058
0.7866420251946639	1.1022721724881488	1.5846077090706574	0.7622792501185904	0.29252738411741047
0.7877181428761888	1.1025810336743527	1.5839259036049143	0.763297853689518	0.2929147537384348
0.7877916683427657	1.1026021587173336	1.5838792679972613	0.7633674493918817	0.292941213980204
0.7887942605577136	1.1028905029391578	1.5832426882878368	0.7643164540593713	0.2933019395315233
0.7898703782392384	1.1032005813136407	1.5825580603050042	0.7653350521514738	0.2936889397132587
0.7909464959207633	1.1035112698325453	1.5818720168302884	0.7663536488968155	0.2940757524842592
0.7920226136022882	1.1038225695342931	1.5811845550258012	0.7673722452341133	0.2944623760290209
0.793098731283813	1.104134481460995	1.5804956720418393	0.7683908421098716	0.29484880851575923
0.7941748489653379	1.1044470066584637	1.5798053650168318	0.7694094404784437	0.29523504809624784
0.7952509666468627	1.104760146176225	1.5791136310772858	0.7704280413020931	0.2956210929056565
0.7963270843283875	1.105073901067529	1.5784204673377318	0.7714466455510566	0.29600694106238645
0.7974032020099124	1.1053882723893627	1.5777258709006698	0.772465254203607	0.296392590667904
0.7984793196914373	1.1057032612024607	1.577029838856515	0.7734838682461171	0.2967780398065725
0.7995554373729621	1.1060188685713168	1.5763323682835415	0.7745024886731239	0.2971632865454822
0.8006315550544869	1.1063350955641962	1.5756334562478298	0.7755211164873933	0.29754832893427785
0.8017076727360118	1.1066519432531463	1.5749330998032103	0.7765397526999867	0.29793316500498523
0.8027837904175367	1.1069694127140082	1.574231295991208	0.7775583983303261	0.29831779277183446
0.8038599080990615	1.1072875050264281	1.5735280418409874	0.7785770544062622	0.298702210231082
0.8049360257805863	1.1076062212738695	1.572823334369298	0.7795957219641414	0.2990864153608309
0.8060121434621111	1.1079255625436226	1.5721171705804167	0.7806144020488741	0.2994704061208479
0.8070882611436361	1.1082455299268172	1.5714095474660932	0.7816330957140045	0.29985418045237944
0.8081643788251609	1.1085661245184333	1.570700462005494	0.7826518040217796	0.30023773627796485
0.8092404965066857	1.108887347417312	1.5699899111651459	0.7836705280432198	0.30062107150124806
0.8103166141882105	1.109209199726167	1.5692778918988797	0.7846892688581905	0.3010041840067861
0.8113927318697354	1.109531682551595	1.5685644011477744	0.7857080275554735	0.3013870716598563
0.8124688495512603	1.1098547970040875	1.5678494358400998	0.78672680523284	0.3017697323062609
0.8135449672327851	1.1101785441980405	1.5671329928912605	0.787745602997124	0.3021521637721291
0.813618492699362	1.1102006872636012	1.5670839881026026	0.7878152128560798	0.30217828488528403
0.81462108491431	1.1105029252517664	1.5664150692037386	0.7887644219642962	0.3025343638637173
0.8156972025958348	1.110827941287504	1.5656956616670377	0.7897832632595391	0.3029163303672064
0.8167733202773597	1.1111535934314294	1.5649747671576244	0.7908021280173226	0.30329806104849716
0.8178494379588845	1.1114798828136667	1.5642523825388726	0.7918210173814809	0.3036795536530032
0.8189255556404094	1.1118068105682983	1.5635285046610048	0.7928399325052891	0.3040608059054409
0.8200016733219342	1.112134377833375	1.5628031303610366	0.7938588745515418	0.3044418155096176
0.821077791003459	1.1124625857509267	1.5620762564627175	0.7948778446926317	0.30482258014821684
0.822153908684984	1.1127914354669726	1.5613478797764742	0.7958968441106293	0.30520309748258123
0.8232300263665088	1.1131209281315313	1.5606179970993526	0.7969158739973642	0.3055833651524924
0.8243061440480336	1.1134510648986304	1.5598866052149603	0.7979349355545051	0.30596338077594876
0.8253822617295584	1.113781846926317	1.559153700893409	0.7989540299936434	0.3063431419489404
0.8264583794110832	1.114113275376667	1.558419280891256	0.7999731585363754	0.3067226462452213
0.8275344970926082	1.1144453514157946	1.557683341951447	0.8009923224143869	0.3071018912160786
0.828610614774133	1.1147780762138633	1.5569458808032572	0.8020115228695376	0.30748087439009975
0.8296867324556578	1.1151114509450932	1.556206894162234	0.8030307611539473	0.30785959327293594
0.8307628501371827	1.115445476787772	1.5554663787301384	0.8040500385300825	0.3082380453470634
0.8318389678187076	1.1157801549242634	1.5547243311948875	0.8050693562708434	0.30861622807154154
0.8329150855002324	1.116115486541016	1.5539807482304955	0.8060887156596536	0.3089941388817682
0.8339912031817572	1.1164514728285733	1.553235626497016	0.8071081179905485	0.3093717751892318
0.8350673208632821	1.1167881149815813	1.5524889626404832	0.8081275645682663	0.30974913438126067
0.8361434385448069	1.1171254141987972	1.5517407532928547	0.8091470567083394	0.3101262138207694
0.8372195562263318	1.1174633716830986	1.5509909950719523	0.8101665957371867	0.31050301084600157
0.8382956739078566	1.117801988641492	1.550239684581404	0.8111861829922068	0.31087952277027026
0.8393717915893815	1.1181412662851193	1.5494868184105857	0.8122058198218729	0.3112557468816944
0.8394453170559585	1.1181644714869883	1.5494353221581754	0.8122754880920757	0.31128144172541783
0.8404479092709063	1.1184812058292675	1.5487323931345636	0.8132255075858276	0.3116316804429325
0.8415240269524311	1.118821808493376	1.547976405314035	0.8142452476549799	0.312007320690913
0.842600144633956	1.119163075501044	1.547218851495271	0.8152650414116023	0.31238266483656135
0.8436762623154809	1.119505008080038	1.5464597282100576	0.8162848902494295	0.31275771006452324
0.8447523799970057	1.119847607462299	1.5456990319756385	0.8173047955737582	0.3131324535328852
0.8458284976785305	1.1201908748839502	1.5449367592946568	0.8183247588015475	0.31350689237289137
0.8469046153600555	1.120534811585303	1.5441729066550962	0.8193447813615209	0.3138810236886564
0.8479807330415803	1.1208794188108646	1.543407470530225	0.8203648646942693	0.3142548445568754
0.8490568507231051	1.121224697809343	1.5426404473785367	0.8213850102523547	0.3146283520265301
0.8501329684046299	1.1215706498336546	1.5418718336436932	0.8224052195004159	0.3150015431185911
0.8512090860861548	1.12191727614093	1.5411016257544672	0.8234254939152746	0.3153744148257165
0.8522852037676797	1.122264577992519	1.540329820124685	0.8244458349860427	0.31574696411194714
0.8533613214492045	1.122612556653997	1.5395564131531683	0.8254662442142318	0.3161191879123976
0.8544374391307293	1.1229612133951696	1.5387814012236787	0.8264867231138618	0.31649108313294344
0.8555135568122542	1.123310549490078	1.5380047807048596	0.8275072732115739	0.31686264664990443
0.8565896744937791	1.1236605662170034	1.5372265479501799	0.828527896046741	0.3172338753097241
0.8576657921753039	1.1240112648584724	1.5364466992978778	0.829548593171583	0.31760476592864495
0.8587419098568287	1.1243626467012597	1.5356652310709036	0.8305693661512806	0.31797531529237977
0.8598180275383536	1.1247147130363937	1.5348821395768646	0.8315902165640922	0.3183455201557784
0.8608941452198784	1.1250674651591588	1.5340974211079685	0.8326111460014708	0.31871537724249094
0.8619702629014033	1.1254209043690993	1.5333110719409686	0.8336321560681834	0.31908488324462597
0.8630463805829282	1.1257750319700224	1.5325230883371075	0.8346532483824309	0.31945403482240503
0.864122498264453	1.1261298492700011	1.5317334665420628	0.8356744245759697	0.3198228286038122
0.8651986159459778	1.1264853575813758	1.5309422027858919	0.8366956862942343	0.32019126118423963
0.8652721414125548	1.126509672848834	1.530888079870222	0.8367654669041121	0.3202164209776063
0.8662747336275026	1.1268415582207576	1.5301492932829783	0.8377170351964619	0.3205593291261282
0.8673508513090276	1.1271984525090284	1.5293547342319769	0.838738472955818	0.3209270289586037
0.8684269689905524	1.1275560417713437	1.5285585218157596	0.8397600012595238	0.32129435717710847
0.8695030866720772	1.1279143273371328	1.5277606522013638	0.8407816218089843	0.3216613102430282
0.870579204353602	1.1282733105400993	1.5269611215399377	0.8418033363199185	0.32202788458331366
0.871655322035127	1.1286329927182217	1.5261599259666887	0.8428251465224913	0.3223940765900983
0.8727314397166518	1.128993375213753	1.5253570616008307	0.843847054161446	0.32275988262030986
0.8738075573981766	1.12935445937322	1.524552524545533	0.8448690609962394	0.3231252989952778
0.8748836750797014	1.1297162465474229	1.5237463108878684	0.8458911688011774	0.3234903220003354
0.8759597927612263	1.1300787380914323	1.522938416698763	0.8469133793655533	0.3238549478844164
0.8770359104427512	1.1304419353645894	1.522128838032946	0.8479356944937866	0.32421917285964674
0.878112028124276	1.1308058397305019	1.5213175709288997	0.848958116005564	0.32458299310093097
0.8791881458058008	1.131170452557042	1.520504611408811	0.8499806457359823	0.3249464047455329
0.8802642634873257	1.1315357752163435	1.5196899554785217	0.8510032855356922	0.32530940389265095
0.8813403811688505	1.1319018090847968	1.518873599127482	0.8520260372710441	0.32567198660298846
0.8824164988503754	1.1322685555430452	1.5180555383287022	0.8530489028242363	0.32603414889831717
0.8834926165319003	1.1326360159759807	1.5172357690387068	0.8540718840934638	0.32639588676103626
0.8845687342134251	1.1330041917727378	1.516414287197488	0.8550949829930694	0.32675719613372456
0.8856448518949499	1.133373084326688	1.515591088728461	0.8561182014536969	0.3271180729186874
0.8867209695764748	1.1337426950354335	1.5147661695384187	0.8571415414224454	0.32747851297749725
0.8877970872579997	1.1341130253007994	1.5139395255174894	0.8581650048630258	0.3278385121305285
0.8888732049395245	1.1344840765288269	1.5131111525390923	0.8591885937559195	0.32819806615648556
0.8899493226210493	1.134855850129765	1.5122810464598972	0.860212310098538	0.3285571707919252
0.8910254403025741	1.1352283475180613	1.5114492031197815	0.8612361559053858	0.32891582173077244
0.8910989657691512	1.13525382475865	1.5113923041264214	0.8613061146854497	0.32894030979732314
0.8921015579840991	1.135601570112353	1.510615618341791	0.8622601332082236	0.32927401462382944
0.8931776756656239	1.1359755193354557	1.5097802879321007	0.8632842440562349	0.32963174507827875
0.8942537933471487	1.1363501966143539	1.5089432076799754	0.8643084905161937	0.3299890086571788
0.8953299110286735	1.1367256033801891	1.5081043733577337	0.8653328746726349	0.33034580087895365
0.8964060287101984	1.137101741068247	1.50726378072071	0.8663573986280253	0.33070211721687515
0.8974821463917233	1.1374786111179453	1.5064214255072212	0.8673820645029393	0.3310579530985385
0.8985582640732481	1.13785621497282	1.5055773034385307	0.8684068744362338	0.3314133039053304
0.899634381754773	1.1382345540805099	1.5047314102188158	0.869431830585227	0.3317681649718903
0.9007104994362978	1.1386136298927434	1.5038837415351374	0.870456935125879	0.3321225315855644
0.9017866171178227	1.1389934438653202	1.5030342930574068	0.8714821902529741	0.3324763989858516
0.9028627347993475	1.139373997458096	1.502183060438359	0.8725075981803064	0.3328297623638429
0.9039388524808724	1.139755292134965	1.501330039313523	0.8735331611408664	0.3331826168616521
0.9050149701623972	1.1401373293638397	1.5004752253011953	0.8745588813870304	0.3335349575718399
0.906091087843922	1.1405201106166334	1.4996186140024157	0.8755847611907526	0.33388677953682855
0.9071672055254469	1.140903637369238	1.4987602010009424	0.876610802843759	0.33423807774831016
0.9082433232069718	1.1412879111015046	1.4978999818632308	0.8776370086577442	0.33458884714664583
0.9093194408884966	1.1416729332972202	1.4970379521384114	0.8786633809645698	0.3349390826202565
0.9103955585700214	1.142058705444084	1.496174107358272	0.879689922116466	0.3352887790050061
0.9114716762515462	1.1424452290336848	1.4953084430372399	0.8807166344862359	0.33563793108357526
0.9125477939330712	1.1428325055614739	1.4944409546723654	0.8817435204674613	0.3359865335848273
0.913623911614596	1.14322053652674	1.4935716377433093	0.8827705824747119	0.33633458118316456
0.9147000292961208	1.1436093234325817	1.492700487712329	0.8837978229437564	0.3366820684978764
0.9157761469776456	1.1439988677858786	1.4918275000242702	0.8848252443317779	0.3370289900924777
0.9168522646591706	1.1443891710972611	1.4909526701065567	0.8858528491175891	0.3373753404740385
0.9169257901257475	1.1444158662090307	1.490892830224846	0.8859230667090917	0.33739898378907124
0.9179283823406954	1.1447802348810816	1.4900759933691854	0.8868806398018534	0.33772111409250377
0.9190045000222202	1.1451720606553804	1.4891974652047213	0.8879086189073062	0.3380663053400044
0.920080617703745	1.1455646499418528	1.488317080988296	0.8889367889789803	0.33841090855015765
0.9211567353852699	1.145958004265816	1.4874348360776073	0.8899651525844342	0.33875491799735846
0.9222328530667948	1.1463521251561715	1.486550725812922	0.8909937123139825	0.3390983278960605
0.9233089707483196	1.146747014145369	1.4856647455170804	0.8920224707809299	0.3394411324000467
0.9243850884298445	1.1471426727693683	1.4847768904955028	0.8930514306218078	0.33978332560169056
0.9254612061113693	1.1475391025675978	1.4838871560362001	0.894080594496614	0.3401249015312055
0.9265373237928942	1.1479363050829148	1.4829955374097858	0.8951099650890558	0.3404658541558849
0.927613441474419	1.1483342818615623	1.4821020298694902	0.8961395451067953	0.34080617737933044
0.9286895591559439	1.148733034453124	1.4812066286511785	0.8971693372816989	0.34114586504066996
0.9297656768374687	1.1491325644104793	1.4803093289733702	0.8981993443700893	0.34148491091376376
0.9308417945189935	1.149532873289756	1.479410126037264	0.8992295691530009	0.3418233087063999
0.9319179122005185	1.1499339626502807	1.4785090150267628	0.9002600144364389	0.3421610520594778
0.9329940298820433	1.1503358340545284	1.4776059911085024	0.9012906830516405	0.34249813454617994
0.9340701475635681	1.1507384890680703	1.4767010494318855	0.9023215778553415	0.34283454967113214
0.9351462652450929	1.151141929259519	1.475794185129116	0.9033527017300442	0.34317029086955114
0.9362223829266177	1.1515461562004743	1.4748853933152395	0.9043840575842902	0.34350535150638034
0.9372985006081427	1.1519511714654629	1.4739746690881839	0.9054156483529363	0.34383972487541264
0.9383746182896675	1.1523569766318813	1.4730620075288066	0.9064474769974341	0.3441734041984011
0.9394507359711923	1.1527635732799326	1.4721474037009439	0.9074795465061125	0.3445063826241559
0.9405268536527172	1.1531709629925642	1.471230852651465	0.9085118598944657	0.3448386532276291
0.9416029713342421	1.1535791473554011	1.4703123494103285	0.9095444202054425	0.3451702090089851
0.9426790890157669	1.1539881279566795	1.4693918889906439	0.9105772305097416	0.3455010428926584
0.9427526144823438	1.1540161005520582	1.469328927210859	0.9106478062124862	0.3455236205072616
0.9437552066972917	1.1543979063871757	1.4684694663887374	0.9116102939061098	0.34583114772639695
0.9448313243788166	1.1548084842401354	1.4675450765842213	0.912643613521644	0.34616051628029143
0.9459074420603414	1.1552198631111994	1.466618714540068	0.9136771925120972	0.34648914124579105
0.9469835597418663	1.1556320445983266	1.4656903752026884	0.9147110340621895	0.3468170152347038
0.9480596774233911	1.1560450303017156	1.4647600535020153	0.9157451413859214	0.3471441307781829
0.949135795104916	1.156458821823723	1.4638277443515915	0.9167795177268938	0.34747048032569755
0.9502119127864408	1.1568734207687814	1.4628934426486613	0.9178141663586294	0.34779605624398874
0.9512880304679656	1.1572888287433105	1.4619571432742697	0.9188490905849007	0.34812085081600985
0.9523641481494906	1.157705047355631	1.4610188410933644	0.9198842937400611	0.3484448562398509
0.9534402658310154	1.158122078215871	1.4600785309549047	0.9209197791893811	0.3487680646276473
0.9545163835125402	1.158539922935874	1.4591362076919745	0.9219555503293881	0.3490904680044721
0.955592501194065	1.1589585831290996	1.4581918661219027	0.9229916105882128	0.34941205830721145
0.95666861887559	1.1593780604105257	1.457245501046387	0.9240279634259371	0.34973282738342404
0.9577447365571148	1.159798356396544	1.456297107251626	0.9250646123349499	0.35005276699018223
0.9588208542386396	1.1602194727048556	1.4553466795084569	0.9261015608403055	0.3503718687928968
0.9598969719201644	1.1606414109543612	1.4543942125724973	0.9271388125000882	0.35069012436412345
0.9609730896016893	1.16106417276505	1.4534397011842972	0.928176370905781	0.35100752518235145
0.9620492072832142	1.1614877597578828	1.4524831400694949	0.9292142396826396	0.3513240626307739
0.963125324964739	1.161912173554675	1.45152452393898	0.9302524224900718	0.35163972799603954
0.9642014426462638	1.1623374157779738	1.4505638474890654	0.9312909230220215	0.35195451246698545
0.9652775603277887	1.1627634880509325	1.4496011054016642	0.9323297450073588	0.35226840713335034
0.9663536780093135	1.1631903919971815	1.448636292344476	0.9333688922102743	0.3525814029844689
0.9674297956908384	1.163618129240696	1.447669402971179	0.93440836843068	0.3528934909079451
0.9685059133723632	1.1640467014056577	1.4467004319216317	0.935448177504615	0.3532046616883065
0.9685794388389403	1.164076014002288	1.446634151112351	0.9355192344400423	0.35322588864622717
0.9695820310538881	1.1644761101163168	1.4457293738220824	0.936488323304657	0.35351490600563695
0.9706581487354129	1.164906356996845	1.4447562232853863	0.9375288097403396	0.35382421443418866
0.9717342664169378	1.165337443671189	1.4437809749112311	0.9385696407585749	0.3541325774409731
0.9728103840984627	1.1657693717629158	1.4428036232863735	0.939610820344083	0.3544399853843299
0.9738865017799875	1.166202142895058	1.4418241629848814	0.9406523525198264	0.35474642851247384
0.9749626194615123	1.1666357586899496	1.4408425885683895	0.9416942413474507	0.3550518969620193
0.9760387371430371	1.1670702207690624	1.4398588945863608	0.9427364909277322	0.3553563807564819
0.9771148548245621	1.1675055307528346	1.4388730755763601	0.9437791054010308	0.3556598698047569
0.9781909725060869	1.1679416902604947	1.4378851260643382	0.9448220889477499	0.3559623538995738
0.9792670901876117	1.1683787009098825	1.4368950405649232	0.9458654457888023	0.35626382271592716
0.9803432078691365	1.168816564317263	1.4359028135817282	0.9469091801860828	0.35656426580948264
0.9814193255506614	1.169255282097137	1.434908439607664	0.9479532964429483	0.3568636726149582
0.9824954432321863	1.1696948558620446	1.4339119131252676	0.948997798904703	0.35716203244448014
0.9835715609137111	1.1701352872223643	1.4329132286070407	0.9500426919590917	0.35745933448591294
0.9846476785952359	1.1705765777861077	1.4319123805158005	0.9510879800368003	0.3577555678011635
0.9857237962767608	1.1710187291587055	1.430909363305042	0.9521336676119623	0.358050721324458
0.9867999139582857	1.171461742942791	1.429904171419315	0.9531797592026732	0.35834478386059176
0.9878760316398105	1.171905620737975	1.4288967992946129	0.9542262593715125	0.35863774408315197
0.9889521493213353	1.1723503641406168	1.4278872413587747	0.955273172726073	0.3589295905327115
0.9900282670028602	1.1727959747435868	1.4268754920319013	0.9563205039194966	0.35922031161499457
0.991104384684385	1.1732424541360245	1.4258615457267876	0.9573682576510196	0.3595098955990132
0.9921805023659099	1.1736898039030879	1.4248453968493657	0.9584164386665245	0.35979833061517374
0.9932566200474348	1.1741380256256986	1.4238270397991675	0.9594650517591002	0.3600856046533539
0.9943327377289596	1.1745871208802774	1.4228064689697986	0.9605141017696107	0.3603717055609479
0.9944062631955366	1.1746178371196345	1.4227366577913658	0.9605857939131748	0.3603912102088714
0.9954088554104844	1.1750370912384749	1.4217836787494318	0.9615635935872706	0.36065662104088164
0.9964849730920093	1.1754879382668928	1.4207586635213145	0.9626135321502308	0.3609403386495953
0.9975610907735342	1.175939663526799	1.4197314176642948	0.9636639224461714	0.3612228457949936
0.998637208455059	1.1763922685738346	1.4187019355533632	0.9647147695129038	0.36150412973436336
0.9997133261365838	1.1768457549577136	1.4176702115602133	0.9657660784389809	0.36178417757225745
1.0007894438181086	1.1773001242219128	1.4166362400538213	0.9668178543643171	0.3620629762583443
1.0018655614996335	1.1777553779033545	1.4156000154010429	0.9678701024808168	0.3623405125852233
1.0029416791811583	1.1782115175320809	1.4145615319672307	0.968922828033012	0.36261677318620406
1.0040177968626833	1.1786685446309189	1.413520784116872	0.9699760363187094	0.3628917445330503
1.0050939145442082	1.1791264607151368	1.412477766214246	0.9710297326896473	0.36316541293368665
1.006170032225733	1.1795852672920901	1.4114324726241028	0.9720839225521616	0.36343776452986865
1.0072461499072578	1.1800449658608598	1.410384897712364	0.9731386113678618	0.3637087852948142
1.0083222675887826	1.1805055579118788	1.4093350358468464	0.9741938046543172	0.36397846103079684
1.0093983852703075	1.180967044926551	1.4082828813980068	0.9752495079857529	0.36424677736669947
1.0104745029518323	1.1814294283768563	1.4072284287397134	0.9763057269937565	0.3645137197555279
1.011550620633357	1.181892709724949	1.4061716722500395	0.9773624673679944	0.364779273471884
1.012626738314882	1.1823568904227428	1.4051126063120816	0.9784197348569399	0.36504342360939723
1.0137028559964067	1.1828219719114852	1.404051225314806	0.9794775352686113	0.36530615507811365
1.0147789736779318	1.1832879556213205	1.40298752365392	0.980535874471321	0.3655674526018422
1.0158550913594566	1.183754842970841	1.4019214957327701	0.9815947583944362	0.36582730071545727
1.0169312090409814	1.1842226353666274	1.40085313596327	0.9826541930291508	0.36608568376215656
1.0180073267225063	1.1846913342027736	1.3997824387668558	0.9837141844292682	0.36634258589067353
1.019083444404031	1.1851609408604022	1.3987093985754722	0.9847747387119967	0.36659799105244384
1.020159562085556	1.1856314567071649	1.3976340098325877	0.9858358620587566	0.36685188299872473
1.0202330875521328	1.1856636377989607	1.397560448317053	0.9859083839668692	0.3668691744614603
1.0212356797670807	1.18610288309673	1.396556266994244	0.9868975607159985	0.36710424527766644
1.0223117974486056	1.1865752213682557	1.3954761645301346	0.9879598409960356	0.36735506123133527
1.0233879151301304	1.187048472845851	1.3943936969247195	0.9890227092778865	0.3676043139926864
1.0244640328116554	1.1875226388380185	1.3933088586783717	0.9900861720081323	0.36785198648248685
1.0255401504931803	1.187997720637086	1.3922216443085618	0.9911502357017862	0.36809806140618684
1.026616268174705	1.18847371951862	1.3911320483510756	0.9922149069431749	0.3683425212507387
1.02769238585623	1.1889506367408251	1.3900400653612726	0.9932801923868361	0.3685853482813627
1.0287685035377547	1.1894284735439264	1.3889456899153803	0.9943460987584262	0.3688265245382586
1.0298446212192796	1.1899072311495345	1.3878489166118293	0.9954126328556444	0.36906603183326187
1.0309207389008044	1.1903869107599951	1.3867497400726287	0.9964798015491697	0.3693038517464441
1.0319968565823292	1.19086751355772	1.3856481549447848	0.997547611783612	0.3695399656226558
1.033072974263854	1.1913490407044995	1.3845441559017593	0.9986160705784777	0.3697743545680113
1.034149091945379	1.1918314933407967	1.3834377376449778	0.9996851850291505	0.37000699944631393
1.035225209626904	1.1923148725850234	1.3823288949053782	1.0007549623078864	0.37023788087542175
1.0363013273084287	1.1927991795327952	1.3812176224450095	1.001825409664824	0.3704669792235508
1.0373774449899535	1.1932844152561668	1.3801039150586782	1.0028965344290113	0.3706942746055167
1.0384535626714784	1.1937705808028471	1.3789877675756457	1.0039683440094451	0.37091974687891194
1.0395296803530032	1.194257677195392	1.3778691748613738	1.0050408458961306	0.3711433756402192
1.040605798034528	1.194745705430376	1.3767481318193278	1.0061140476611534	0.3713651402208581
1.0416819157160528	1.195234666477541	1.3756246333928295	1.0071879569597697	0.3715850196831648
1.0427580333975777	1.1957245612789218	1.3744986745669696	1.0082625815315127	0.3718029928163043
1.0438341510791025	1.1962153907479482	1.3733702503705763	1.009337929201316	0.3720190381321118
1.0449102687606275	1.1967071557685225	1.3722393558782429	1.0104140078806538	0.3722331338608645
1.0459863864421524	1.1971998571940712	1.371105986212418	1.0114908255686996	0.3724452579469808
1.0460599119087293	1.197233555089897	1.37102845856163	1.0115644260372694	0.37245967875252667
1.0470625041236772	1.197693495846571	1.3699701365455577	1.012568390353501	0.3726553880446468
1.048138621805202	1.1981880725155496	1.3688318021023427	1.0136467104131732	0.37286350151336756
1.0492147394867268	1.1986835879570572	1.3676909781619624	1.0147257940171122	0.3730695754134428
1.0502908571682517	1.1991800428926107	1.3665476600604685	1.015805649527223	0.37327358650136594
1.0513669748497765	1.1996774380081088	1.3654018431931976	1.016886285399171	0.37347551122514366
1.0524430925313013	1.2001757739527175	1.3642535230172694	1.0179677101836484	0.37367532571953643
1.0535192102128261	1.2006750513377251	1.3631026950541578	1.0190499325276636	0.37387300580121724
1.0545953278943512	1.2011752707353656	1.3619493548923396	1.0201329611758474	0.37406852696384757
1.055671445575876	1.2016764326776086	1.3607934981900252	1.02121680497178	0.3742618643730698
1.0567475632574008	1.2021785376549186	1.3596351206779684	1.0223014728593398	0.3744529928614134
1.0578236809389256	1.2026815861149764	1.3584742181623632	1.0233869738840708	0.3746418869231145
1.0588997986204505	1.203185578461369	1.3573107865278262	1.0244733171945717	0.37482852070884654
1.0599759163019753	1.2036905150522397	1.3561448217404695	1.025560512043906	0.3750128680203615
1.0610520339835001	1.2041963961989037	1.354976319851066	1.0266485677910338	0.37519490230503877
1.062128151665025	1.2047032221644238	1.3538052769983102	1.027737493902265	0.3753745966503417
1.0632042693465498	1.2052109931621469	1.3526316894121768	1.0288272999527357	0.3755519237781787
1.0642803870280748	1.2057197093541998	1.3514555534173804	1.0299179956279048	0.3757268560391688
1.0653565047095996	1.2062293708499436	1.3502768654369397	1.0310095907250751	0.37589936540680896
1.0664326223911245	1.2067399777043843	1.3490956219958499	1.0321020951549378	0.376069423471542
1.0675087400726493	1.20725152991654	1.3479118197248632	1.0331955189431383	0.3762370014347234
1.0685848577541741	1.207764027427762	1.346725455364387	1.0342898722318674	0.3764020701024854
1.069660975435699	1.2082774701200076	1.3455365257684966	1.035385165281476	0.3765645998794969
1.0707370931172238	1.2087918578140684	1.3443450279090698	1.0364814084721137	0.37672456076261684
1.0718132107987486	1.2093071902677452	1.343150958880048	1.0375786123053918	0.37688192233444023
1.0718867362653257	1.2093424346995103	1.3430692805082773	1.0376536138046346	0.37689257838451223
1.0728893284802734	1.2098234671739723	1.3419543159018237	1.0386767874060727	0.3770366537567344
1.0739654461617985	1.2103406881588914	1.3407550963257606	1.0397759445237829	0.3771887237637645
1.0750415638433233	1.2108588527798685	1.3395532976388533	1.0408760945347515	0.3773381006555056
1.076117681524848	1.2113779605234571	1.3383489174685244	1.0419772484435763	0.37748475229074036
1.077193799206373	1.2118980108033024	1.3371419535875688	1.0430794173850133	0.37762864608004054
1.0782699168878978	1.2124190029579873	1.3359324039192468	1.0441826126257958	0.37776974897863014
1.0793460345694226	1.2129409362488168	1.3347202665425322	1.0452868455664768	0.3779080274791286
1.0804221522509474	1.213463809857541	1.3335055396975186	1.0463921277433017	0.3780434476041727
1.0814982699324722	1.2139876228840107	1.332288221790991	1.0474984708301054	0.37817597489891486
1.082574387613997	1.2145123743437702	1.331068311402165	1.0486058866402397	0.3783055744233962
1.0836505052955219	1.2150380631655786	1.3298458072886015	1.049714387128526	0.378432210744793
1.084726622977047	1.2155646881888622	1.3286207083922996	1.050823984393238	0.3785558479295344
1.0858027406585717	1.2160922481610934	1.3273930138459777	1.051934690678112	0.37867644953528945
1.0868788583400966	1.2166207417350952	1.326162722979542	1.0530465183743856	0.3787939786028227
1.0879549760216214	1.2171501674662684	1.3249298353267556	1.0541594800228664	0.3789083976477152
1.0890310937031462	1.21768052380974	1.3236943506321066	1.0552735883160282	0.3790196686519507
1.090107211384671	1.2182118091174292	1.3224562688578914	1.0563888561001382	0.3791277530553638
1.0911833290661959	1.2187440216350296	1.321215590191508	1.057505296377412	0.37923261174695033
1.0922594467477207	1.2192771594989038	1.3199723150529763	1.0586229223082002	0.3793342050560362
1.0933355644292455	1.21981122073289	1.3187264441026865	1.0597417472132034	0.37943249274330487
1.0944116821107706	1.2203462032450154	1.3174779782493855	1.0608617845757182	0.37952743399168043
1.0954877997922954	1.220882104824116	1.316226918658406	1.0619830480439132	0.37961898739706645
1.0965639174738202	1.221418923136357	1.3149732667601488	1.0631055514331347	0.37970711095893733
1.097640035155345	1.221956655721654	1.3137170242588267	1.0642293087282437	0.37979176207078175
1.097713560621922	1.2219934294669992	1.3136310973101444	1.0643061352776737	0.3797974180202207
1.0987161528368699	1.222495299989989	1.312458193141473	1.0653543340859835	0.37987289751039693
1.0997922705183947	1.223034853217622	1.3111967756872291	1.0664806418373771	0.3799504734300316
1.1008683881999195	1.2235753125431903	1.3099327744769176	1.0676082464901557	0.3800244453463773
1.1019445058814443	1.2241166749636943	1.3086661924029082	1.068737162731218	0.38009476813040644
1.1030206235629691	1.2246589373303678	1.3073970326792885	1.06986740542912	0.38016139599705545
1.1040967412444942	1.2252020963444277	1.306125298852347	1.0709989896365941	0.38022428249475354
1.105172858926019	1.225746148552698	1.30485099481138	1.0721319305931016	0.3802833804947942
1.1062489766075438	1.2262910903431077	1.3035741247998311	1.0732662437274123	0.3803386421805506
1.1073250942890687	1.226836917940056	1.3022946934267745	1.0744019446602162	0.3803900190365325
1.1084012119705935	1.227383627399642	1.3010127056787535	1.075539049206764	0.38043746183728555
1.1094773296521183	1.2279312146047532	1.299728166931984	1.0766775733795386	0.38048092063613087
1.1105534473336431	1.2284796752600133	1.2984410829649362	1.0778175333909545	0.38052034475374713
1.111629565015168	1.2290290048865764	1.2971514599713045	1.0789589456560866	0.3805556827665919
1.1127056826966928	1.229579198816772	1.2958593045733806	1.0801018267954285	0.38058688249516537
1.1137818003782176	1.2301302521885904	1.2945646238358388	1.0812461936376778	0.38061389099211423
1.1148579180597427	1.2306821599400057	1.2932674252799512	1.082392063222549	0.3806366545301778
1.1159340357412675	1.2312349168031316	1.291967716898241	1.0835394528036133	0.38065511858997614
1.1170101534227923	1.2317885172982033	1.2906655071695936	1.0846883798511662	0.38066922784764157
1.1180862711043171	1.2323429557273826	1.2893608050748337	1.0858388620551178	0.3806789261622944
1.119162388785842	1.2328982261683799	1.2880536201127895	1.0869909173279102	0.38068415656336435
1.1202385064673668	1.233454322467885	1.286743962316854	1.0881445638074565	0.3806848612377595
1.1213146241488916	1.2340112382348047	1.2854318422720619	1.0892998198601047	0.3806809815168847
1.1223907418304164	1.2345689668333013	1.2841172711326978	1.0904567040836208	0.3806724578635113
1.1234668595119413	1.2351275013756189	1.2828002606404527	1.091615235310194	0.38065922985850215
1.1235403849785184	1.2351656923418488	1.2827101875131373	1.0916944522495435	0.380658152828509
1.1245429771934663	1.2356868347147034	1.2814808231431454	1.0927754326094603	0.3806412361873932
1.1256190948749911	1.2362469594365977	1.2801589716140258	1.0939373152915424	0.3806184146268367
1.126695212556516	1.236807867852612	1.2788347196716816	1.0951009029101073	0.38059070203090867
1.1277713302380408	1.2373695519912633	1.2775080816005626	1.0962662152654379	0.3805580343172861
1.1288474479195656	1.237932003589971	1.2761790723721465	1.0974332724075142	0.3805203464532976
1.1299235656010904	1.2384952140865078	1.2748477076667624	1.0986020946391093	0.38047757244185393
1.1309996832826152	1.2390591746101942	1.2735140038960961	1.099772702518889	0.38042964530726336
1.13207580096414	1.2396238759728324	1.2721779782263938	1.1009451168645203	0.3803764970809389
1.133151918645665	1.2401893086593665	1.270839648602392	1.1021193587557814	0.38031805878700464
1.13422803632719	1.2407554628182673	1.2694990337719894	1.1032954495376732	0.38025426042780847
1.1353041540087148	1.2413223282516288	1.2681561533116892	1.1044734108235275	0.38018503096935036
1.1363802716902396	1.2418898944049703	1.2668110276528324	1.1056532644981105	0.38011029832663445
1.1374563893717644	1.242458150356732	1.2654636781086472	1.1068350327207168	0.3800299893489566
1.1385325070532892	1.243027084807461	1.2641141269021403	1.1080187379282502	0.37994402980513675
1.139608624734814	1.2435966860686718	1.2627623971948536	1.1092044028382908	0.37985234436870874
1.1406847424163389	1.2441669420513775	1.2614085131165151	1.1103920504521372	0.3797548566030805
1.1417608600978637	1.2447378402542773	1.26005249979561	1.1115817040578286	0.37965148894667805
1.1428369777793885	1.2453093677515945	1.2586943833908981	1.112773387233134	0.3795421626980883
1.1439130954609136	1.245881511180552	1.2573341911239095	1.1139671238485074	0.37942679800121726
1.1449892131424384	1.2464542567284749	1.2559719513124437	1.115162938070004	0.3793053138304798
1.1460653308239632	1.2470275901195138	1.2546076934051047	1.1163608543621504	0.37917762797604104
1.147141448505488	1.2476014966009703	1.2532414480169014	1.1175608974907607	0.37904365702912846
1.1482175661870129	1.2481759609292216	1.2518732469659448	1.1187630925256993	0.37890331636743574
1.1492936838685377	1.2487509673552268	1.2505031233112738	1.1199674648435733	0.3787565201406426
1.1493672093351146	1.2487902739012748	1.250409440649522	1.120049833383239	0.37874625253613003
1.1503698015500625	1.249326499609607	1.249131111391841	1.1211740401303558	0.378603181256074
1.1514459192315873	1.249902540887286	1.2477572468666964	1.1223828443839277	0.37844321136452574
1.1525220369131122	1.2504790738316793	1.2463815667563947	1.123593903916531	0.37827652084628444
1.153598154594637	1.2510560805184214	1.2450041094856688	1.124807245357125	0.3781030187973715
1.154674272276162	1.2516335424386134	1.2436249149274015	1.126022895653636	0.3779226130160444
1.1557503899576869	1.2522114404815867	1.242244024447928	1.1272408820750908	0.3777352099895877
1.1568265076392117	1.2527897549171636	1.2408614809537128	1.1284612322136212	0.37754071488143215
1.1579026253207365	1.253368465377402	1.2394773289394307	1.1296839739863338	0.3773390315186397
1.1589787430022613	1.2539475508378164	1.2380916145374938	1.1309091356370262	0.3771300623797961
1.1600548606837862	1.2545269895980553	1.236704385569061	1.1321367457377445	0.3769137085833556
1.161130978365311	1.2551067592620273	1.2353156915965677	1.1333668331901612	0.3766898698764837
1.1622070960468358	1.2556868367174583	1.2339255839778163	1.134599427226767	0.3764584446244491
1.1632832137283606	1.2562671981148688	1.232534115921663	1.1358345574118565	0.37621932980061706
1.1643593314098857	1.2568478188459566	1.2311413425453452	1.1370722536422944	0.37597242097710026
1.1654354490914105	1.257428673521373	1.2297473209334833	1.1383125461480446	0.37571761231612755
1.1665115667729353	1.2580097359478764	1.2283521101987995	1.1395554654924458	0.37545479656219344
1.1675876844544602	1.2585909791048517	1.2269557715445936	1.1408010425722155	0.37518386503505546
1.168663802135985	1.259172375120183	1.225558368329011	1.1420493086171606	0.37490470762365097
1.1697399198175098	1.2597538952454632	1.224159966131147	1.143300295189576	0.37461721278100807
1.1708160374990346	1.2603355098305318	1.2227606328190215	1.1445540341833114	0.37432126752023104
1.1718921551805594	1.2609171882973247	1.2213604386194634	1.1458105578224766	0.37401675741164414
1.1729682728620843	1.261498899113026	1.2199594561899436	1.147069898659772	0.37370356658118303
1.1740443905436093	1.2620806097625086	1.2185577606923883	1.1483320895744078	0.37338157771012837
1.1751205082251341	1.262662286720053	1.2171554298690135	1.1495971637695928	0.37305067203628045
1.175194033691711	1.262702027556885	1.2170595947925973	1.1496837057131974	0.3730277345420664
1.176196625906659	1.2632438954203322	1.2157525441202095	1.1508651547695627	0.37271072935668037
1.1772727435881838	1.263825400228655	1.214349186584509	1.1521360964161176	0.3723616280319884
1.1783488612697086	1.2644067644104546	1.2129454432206705	1.1534100228646373	0.3720032449926364
1.1794249789512334	1.264987950100018	1.2115414028919032	1.1546869685795453	0.37163545574687634
1.1805010966327583	1.265568918268445	1.210137157452259	1.155966968329182	0.37125813439085653
1.181577214314283	1.2661496286908331	1.2087328018352175	1.1572500571800577	0.3708711536208594
1.182653331995808	1.2667300399126797	1.2073284341444779	1.1585362704904414	0.3704743847478456
1.183729449677333	1.2673101092155028	1.205924155746981	1.1598256439032502	0.3700676977144553
1.1848055673588578	1.2678897925816723	1.204520071368168	1.1611182133381979	0.36965096111462287
1.1858816850403826	1.2684690446584548	1.2031162891894855	1.1624140149831583	0.3692240422159735
1.1869578027219074	1.2690478187212713	1.2017129209481419	1.1637130852846975	0.3687868069851732
1.1880339204034323	1.2696260666361736	1.2003100820391086	1.1650154609377315	0.3683391201164161
1.189110038084957	1.2702037388215421	1.1989078916193614	1.166321178874256	0.367880845063239
1.190186155766482	1.2707807842090133	1.1975064727143436	1.1676302762511006	0.36741184407386285
1.1912622734480067	1.2713571502036516	1.19610595232663	1.168942790436651	0.3669319782302696
1.1923383911295315	1.2719327826433753	1.1947064615467615	1.170258758996486	0.3664411074912315
1.1934145088110564	1.2725076257576542	1.1933081356662112	1.1715782196778708	0.3659390907395211
1.1944906264925814	1.2730816221255037	1.19191111429243	1.1729012103930454	0.3654257858335362
1.1955667441741062	1.2736547126327946	1.1905155414659183	1.1742277692012473	0.3649010496635875
1.196642861855631	1.2742268364289118	1.1891215657792493	1.1755579342894038	0.3643647382131037
1.197718979537156	1.2747979308827928	1.187729340497961	1.176891743951427	0.3638167066250192
1.1987950972186807	1.2753679315383863	1.186339023683223	1.1782292365660403	0.3632568092736193
1.1998712149002055	1.2759367720695727	1.1849507783161675	1.1795704505730698	0.3626848998421284
1.2000856389679255	1.2760499730181316	1.1846744227215287	1.1798381449632667	0.3625694947729401
1.2009473325817304	1.2765043842345984	1.183564772423757	1.1809154244481215	0.362100831406334
1.2020234502632552	1.277070697830078	1.1821811792060481	1.1822641966755747	0.3615044565245503
1.20309956794478	1.2776356406446263	1.1808001771646908	1.1836168057198089	0.3608956273342354
1.204175685626305	1.2781991384121916	1.1794219502324814	1.1849732899945864	0.36027419565558033
1.2052518033078299	1.2787611147651652	1.178046687903773	1.1863336878305124	0.3596400131024028
1.2063279209893547	1.2793214911873543	1.1766745853655176	1.1876980374404846	0.35899293120068027
1.2074040386708795	1.2798801869669103	1.1753058436286963	1.1890663768830514	0.3583328015150693
1.2084801563524044	1.2804371191493156	1.1739406696598653	1.1904387440235924	0.3576594757837593
1.2095562740339292	1.2809922024905447	1.1725792765125227	1.1918151764932339	0.3569728060620194
1.210632391715454	1.2815453494105176	1.1712218834579682	1.1931957116454133	0.35627264487479776
1.2117085093969788	1.2820964699469843	1.1698687161153	1.1945803865100042	0.3555588453787368
1.2127846270785037	1.2826454717099836	1.1685200065801666	1.1959692377449143	0.3548312615339713
1.2138607447600287	1.2831922598370333	1.1671759935518453	1.197362301585069	0.3540897482860735
1.2149368624415535	1.2837367369492254	1.1658369224582006	1.1987596137886964	0.3533341617585097
1.2160129801230783	1.2842788031084063	1.1645030455780236	1.2001612095808256	0.3525643594559691
1.2170890978046032	1.2848183557756423	1.1631746221602288	1.2015671235939192	0.35178020047891884
1.218165215486128	1.285355289771182	1.1618519185393303	1.2029773898055554	0.3509815457497304
1.2192413331676528	1.285889497236142	1.160535208246595	1.20439204147309	0.35016825825071307
1.2203174508491776	1.2864208675961617	1.1592247721162088	1.2058111110652185	0.349340203274374
1.2213935685307025	1.2869492875272812	1.1579208983857645	1.2072346301903754	0.3484972486862072
1.2224696862122273	1.2874746409243236	1.156623882790321	1.208662629521909	0.34763926520029315
1.2235458038937521	1.2879968088720697	1.1553340286492453	1.210095138719976	0.3467661266679638
1.2246219215752772	1.2885156696195366	1.154051646944997	1.2115321863501116	0.3458777103797598
1.225698039256802	1.2890310985576863	1.1527770563929673	1.2129737997984362	0.34497389738087075
1.225912463324522	1.2891333802740852	1.1525240445505334	1.2132615993216231	0.3447919565017571
1.2267741569383268	1.2895429682009096	1.1515105835014379	1.2144200051834746	0.34405457280021107
1.2278502746198516	1.2900511481726462	1.1502525626206717	1.2158708272645713	0.3431196261932383
1.2289263923013765	1.29055550519552	1.1490033359801062	1.2173262893469046	0.3421689518985713
1.2300025099829013	1.291055903086387	1.1477632537125648	1.2187864131831072	0.34120244940840755
1.231078627664426	1.2915522027567063	1.14653267386436	1.2202512188715304	0.34022002375267835
1.232154745345951	1.292044262218665	1.1453119623901158	1.221720724751197	0.3392215858968086
1.2332308630274758	1.2925319365974983	1.1441014931310955	1.223194947293509	0.3382070531528731
1.2343069807090008	1.2930150781504641	1.1429016477757787	1.2246739009908065	0.3371763496038567
1.2353830983905256	1.2934935362929385	1.1417128158014003	1.226157598241883	0.33612940654063556
1.2364592160720504	1.2939671576321172	1.140535394395128	1.2276460492346035	0.3350661629111972
1.2375353337535753	1.2944357860088083	1.139369788353531	1.2291392618257837	0.3339865657815105
1.2386114514351	1.2948992625478133	1.1382164099589753	1.2306372414185318	0.33289057080734547
1.239687569116625	1.2953574257173974	1.1370756788315621	1.2321399908372719	0.3317781427162174
1.2407636867981497	1.2958101113983485	1.1359480217552271	1.2336475102007125	0.33064925579850496
1.2418398044796746	1.2962571529631224	1.1348338724766198	1.235159796793048	0.3295038944066527
1.2429159221611994	1.2966983813655684	1.1337336714753972	1.2366768449337255	0.328342053461228
1.2439920398427244	1.2971336252417156	1.1326478657045917	1.2381986458461376	0.3271637389624531
1.2450681575242493	1.2975627110220866	1.1315769082997553	1.2397251875256503	0.32596896850567675
1.246144275205774	1.2979854630559866	1.1305212582556257	1.2412564546074067	0.32475777179909426
1.247220392887299	1.2984017037481885	1.1294813800691366	1.2427924282343918	0.32353019118185866
1.2482965105688237	1.2988112537084058	1.1284577433476715	1.2443330859262833	0.32228628214056215
1.2493726282503486	1.2992139319139084	1.127450822381557	1.245878401449657	0.32102611382190105
1.2504487459318734	1.299609555885589	1.1264610956799155	1.24742834469015	0.31974976953916967
1.2515248636133982	1.2999979418777419	1.1254890454691262	1.2489828815272348	0.3184573472700669
1.2517392876811182	1.3000744495702445	1.1252975120398745	1.2492931795667876	0.3181979116179687
1.252600981294923	1.3003789050817605	1.1245351571532995	1.2505419737122865	0.31714896014313837
1.253677098976448	1.300752259843887	1.123599918736348	1.2521055787506696	0.3158247369100242
1.254753216657973	1.3011178198970874	1.1226838202054203	1.253673649788603	0.3144848224005385
1.2558293343394977	1.3014753986070378	1.1217873528756959	1.2552461355055937	0.31312937795747114
1.2569054520210226	1.301824809232128	1.1209110086967518	1.25682298001326	0.3117585818478863
1.2579815697025474	1.30216586519729	1.120055279520983	1.2584041227613882	0.31037262964758483
1.2590576873840722	1.3024983803813661	1.1192206563348224	1.259989498452086	0.30897173459531735
1.260133805065597	1.302822169417619	1.1184076284537916	1.2615790369629079	0.3075561279132716
1.2612099227471218	1.3031370480068802	1.1176166826827316	1.2631726632798408	0.3061260590903214
1.2622860404286467	1.3034428332427148	1.1168483024428661	1.2647702974410302	0.3046817961245173
1.2633621581101715	1.3037393439478562	1.116102966867692	1.2663718544921276	0.3032236257213197
1.2644382757916965	1.3040264010210512	1.1153811498700288	1.2679772444541157	0.30175185344413424
1.2655143934732214	1.304303827793317	1.1146833191828966	1.2695863723044514	0.30026680381379606
1.2665905111547462	1.3045714503924979	1.1140099353772526	1.2711991379723266	0.29876882035378427
1.267666628836271	1.3048290981148734	1.1133614508599465	1.2728154363488038	0.29725826557811214
1.2687427465177958	1.305076603802458	1.1127383088556084	1.274435157312528	0.29573552091905075
1.2698188641993207	1.305313804224501	1.1121409423764965	1.2760581857716593	0.29420098659209293
1.2708949818808455	1.3055405404615932	1.1115697731846592	1.2776844017225797	0.29265508139585733
1.2719710995623703	1.3057566582906759	1.1110252107510454	1.2793136803258627	0.2910982424449649
1.2730472172438951	1.3059620085691501	1.1105076512164704	1.2809458919998813	0.289530924834293
1.2741233349254202	1.3061564476162062	1.1100174763595776	1.282580902532338	0.2879536012334228
1.275199452606945	1.3063398375894129	1.109555052577134	1.2842185732098805	0.2863667614105412
1.2762755702884698	1.306512046854558	1.1091207298821593	1.2858587609658503	0.2847709116855359
1.2766176841837078	1.3065644320491454	1.108988593511141	1.2863807047550202	0.28426176380463497
1.2773516879699947	1.306672950346684	1.1087148409254983	1.2875013185460809	0.28316657431252573
1.2784278056515195	1.3068224299202469	1.108337700046514	1.2891460946925326	0.2815542867925969
1.2795039233330443	1.3069603746863139	1.1079896023585842	1.2907929343444102	0.27993460111805885
1.2805800410145691	1.3070866813347473	1.1076708228750507	1.292441678856274	0.2783080829500872
1.281656158696094	1.3072012544393412	1.107381615681155	1.2940921662325129	0.27667531073218177
1.2827322763776188	1.3073040067439552	1.1071222131573457	1.2957442313774072	0.2750368747424201
1.2838083940591438	1.307394859427756	1.1068928252591153	1.2973977063598763	0.27339337608803366
1.2848845117406686	1.3074737423477902	1.106693638858248	1.2990524206918703	0.2717454256463581
1.2859606294221935	1.3075405942572258	1.1065248171500266	1.3007082016192417	0.2700936429567118
1.2870367471037183	1.3075953629977506	1.1063864991305494	1.3023648744238165	0.2684386550682191
1.2881128647852431	1.3076380056647714	1.1062787991478766	1.304022262735276	0.2667810953490272
1.289188982466768	1.3076684887442362	1.1062018065302308	1.3056801888513674	0.2651216022627388
1.2902651001482928	1.3076867882200987	1.106155585293952	1.307338474064879	0.26346081811821254
1.2913412178298176	1.307692889651641	1.1061401739333427	1.3089969389957472	0.26179938779914913
1.2924173355113424	1.3076867882200987	1.106155585293952	1.3106554039266154	0.2601379574800857
1.2934934531928672	1.3076684887442362	1.1062018065302308	1.312313689140127	0.2584771733355595
1.2945695708743923	1.3076380056647714	1.1062787991478766	1.3139716152562186	0.25681768024927104
1.295645688555917	1.3075953629977506	1.1063864991305494	1.315629003567678	0.25516012053007914
1.296721806237442	1.3075405942572258	1.1065248171500266	1.3172856763722527	0.2535051326415865
1.2977979239189668	1.3074737423477902	1.106693638858248	1.318941457299624	0.2518533499519401
1.2988740416004916	1.307394859427756	1.1068928252591153	1.3205961716316181	0.2502053995102646
1.2999501592820164	1.3073040067439552	1.1071222131573457	1.3222496466140874	0.24856190085587812
1.3010262769635412	1.3072012544393412	1.1073816156811551	1.3239017117589815	0.24692346486611647
1.302102394645066	1.3070866813347473	1.1076708228750507	1.3255521991352204	0.24529069264821107
1.302444508540304	1.307047794359577	1.1077689730099316	1.326076556404798	0.2447728923342199
1.3031785123265909	1.3069603746863139	1.1079896023585842	1.3272009436470842	0.24366417448023944
1.304254630008116	1.3068224299202467	1.108337700046514	1.3288477832989618	0.24204448880570134
1.3053307476896407	1.306672950346684	1.1087148409254985	1.3304925594454136	0.24043220128577253
1.3064068653711656	1.306512046854558	1.1091207298821595	1.3321351170256444	0.23882786391276237
1.3074829830526904	1.3063398375894129	1.1095550525771343	1.333775304781614	0.23723201418775708
1.3085591007342152	1.3061564476162062	1.1100174763595778	1.3354129754591566	0.2356451743648755
1.30963521841574	1.3059620085691501	1.1105076512164707	1.3370479859916131	0.23406785076400527
1.3107113360972649	1.3057566582906757	1.1110252107510454	1.338680197665632	0.23250053315333333
1.3117874537787897	1.3055405404615932	1.1115697731846592	1.3403094762689147	0.23094369420244093
1.3128635714603145	1.3053138042245007	1.1121409423764965	1.341935692219835	0.22939778900620533
1.3139396891418396	1.305076603802458	1.1127383088556086	1.3435587206789663	0.22786325467924753
1.3150158068233644	1.3048290981148734	1.1133614508599468	1.3451784416426908	0.22634051002018615
1.3160919245048892	1.3045714503924977	1.1140099353772528	1.3467947400191678	0.22482995524451402
1.317168042186414	1.304303827793317	1.1146833191828969	1.3484075056870433	0.22333197178450223
1.3182441598679389	1.304026401021051	1.115381149870029	1.3500166335373789	0.22184692215416404
1.3193202775494637	1.3037393439478562	1.1161029668676923	1.3516220234993668	0.22037514987697857
1.3203963952309885	1.3034428332427146	1.1168483024428661	1.3532235805504642	0.21891697947378103
1.3214725129125133	1.3031370480068802	1.1176166826827318	1.3548212147116538	0.21747271650797687
1.3225486305940382	1.302822169417619	1.1184076284537918	1.3564148410285866	0.2160426476850267
1.3236247482755632	1.3024983803813661	1.1192206563348226	1.3580043795394086	0.21462704100298097
1.324700865957088	1.30216586519729	1.1200552795209833	1.3595897552301062	0.2132261459507135
1.3257769836386128	1.301824809232128	1.120911008696752	1.3611708979782347	0.21184019375041202
1.326535798552544	1.3015792829240405	1.121526841031625	1.362283246514089	0.210872001440313
1.3268531013201377	1.3014753986070378	1.121787352875696	1.362747742485901	0.21046939764082717
1.3279292190016625	1.3011178198970872	1.1226838202054206	1.3643202282028914	0.20911395319775983
1.3290053366831873	1.300752259843887	1.1235999187363481	1.3658882992408248	0.2077740386882741
1.3300814543647121	1.3003789050817602	1.1245351571532998	1.3674519042792082	0.20644981545515997
1.331157572046237	1.2999979418777416	1.1254890454691264	1.3690109964642598	0.20514142832823143
1.3322336897277618	1.2996095558855887	1.1264610956799157	1.3705655333013445	0.20384900605912867
1.3333098074092866	1.2992139319139084	1.1274508223815571	1.3721154765418375	0.2025726617763973
1.3343859250908117	1.2988112537084058	1.1284577433476717	1.373660792065211	0.2013124934577362
1.3354620427723365	1.2984017037481883	1.129481380069137	1.3752014497571026	0.2000685844164397
1.3365381604538613	1.2979854630559866	1.1305212582556259	1.3767374233840877	0.19884100379920408
1.3376142781353861	1.2975627110220866	1.1315769082997558	1.378268690465844	0.1976298070926216
1.338690395816911	1.2971336252417154	1.132647865704592	1.3797952321453568	0.19643503663584524
1.3397665134984358	1.2966983813655681	1.1337336714753974	1.3813170330577689	0.19525672213707032
1.3408426311799606	1.2962571529631222	1.13483387247662	1.3828340811984463	0.19409488119164567
1.3419187488614854	1.2958101113983485	1.1359480217552274	1.384346367790782	0.19294951979979338
1.3429948665430103	1.2953574257173974	1.1370756788315624	1.3858538871542225	0.19182063288208095
1.3440709842245353	1.294899262547813	1.1382164099589756	1.3873566365729626	0.19070820479095293
1.3451471019060601	1.2944357860088083	1.1393697883535312	1.3888546161657107	0.18961220981678786
1.346223219587585	1.2939671576321172	1.1405353943951282	1.3903478287568911	0.1885326126871012
1.3472993372691098	1.2934935362929383	1.1417128158014007	1.3918362797496113	0.18746936905766282
1.3483754549506346	1.293015078150464	1.142901647775779	1.3933199770006879	0.18642242599444175
1.3494515726321594	1.2925319365974983	1.1441014931310958	1.3947989306979853	0.18539172244542534
1.3505276903136842	1.2920442622186648	1.1453119623901162	1.3962731532402974	0.18437718970148978
1.351603807995209	1.2915522027567061	1.1465326738643604	1.397742659119964	0.18337875184562005
1.3518483465753466	1.2914397900328023	1.1468114594696914	1.3980759357936532	0.18315410118690015
1.352679925676734	1.2910559030863868	1.147763253712565	1.3992074648083874	0.18239632618989085
1.353756043358259	1.29055550519552	1.1490033359801064	1.4006675886445898	0.1814298236997271
1.3548321610397838	1.290051148172646	1.1502525626206719	1.4021230507269231	0.18047914940506007
1.3559082787213086	1.2895429682009094	1.1515105835014383	1.40357387280802	0.17954420279808736
1.3569843964028334	1.289031098557686	1.1527770563929678	1.4050200781930582	0.17862487821742767
1.3580605140843582	1.2885156696195363	1.1540516469449973	1.4064616916413828	0.17772106521853864
1.359136631765883	1.2879968088720697	1.1553340286492457	1.4078987392715183	0.17683264893033465
1.3602127494474079	1.2874746409243234	1.1566238827903212	1.4093312484695855	0.1759595103980053
1.3612888671289327	1.286949287527281	1.1579208983857647	1.410759247801119	0.17510152691209124
1.3623649848104575	1.2864208675961617	1.159224772116209	1.4121827669262759	0.17425857232392447
1.3634411024919824	1.285889497236142	1.1605352082465952	1.4136018365184044	0.17343051734758538
1.3645172201735074	1.285355289771182	1.1618519185393308	1.415016488185939	0.17261722984856806
1.3655933378550322	1.2848183557756423	1.163174622160229	1.4164267543975755	0.1718185751193796
1.366669455536557	1.2842788031084063	1.164503045578024	1.4178326684106688	0.17103441614232934
1.3677455732180819	1.2837367369492252	1.1658369224582008	1.419234264202798	0.1702646138397888
1.3688216908996067	1.2831922598370331	1.1671759935518458	1.4206315764064255	0.16950902731222497
1.3698978085811315	1.2826454717099833	1.168520006580167	1.4220246402465802	0.16876751406432713
1.3709739262626564	1.2820964699469841	1.1698687161153005	1.4234134914814902	0.16803993021956168
1.3720500439441812	1.2815453494105176	1.1712218834579684	1.4247981663460811	0.16732613072350075
1.373126161625706	1.2809922024905447	1.1725792765125231	1.4261787014982608	0.16662596953627906
1.374202279307231	1.2804371191493156	1.1739406696598655	1.427555133967902	0.1659392998145392
1.3752783969887559	1.27988018696691	1.1753058436286965	1.428927501108443	0.1652659740832292
1.3756932823740322	1.2796649922373666	1.1758331358687717	1.4294555244044274	0.16500991335571719
1.3763545146702807	1.279321491187354	1.176674585365518	1.4302958405510098	0.16460584439761822
1.3774306323518055	1.278761114765165	1.1780466879037734	1.431660190160982	0.16395876249589572
1.3785067500333303	1.2781991384121913	1.1794219502324819	1.433020587996908	0.16332457994271815
1.3795828677148552	1.277635640644626	1.1808001771646912	1.4343770722716855	0.1627031482640631
1.38065898539638	1.2770706978300779	1.1821811792060486	1.4357296813159197	0.16209431907374816
1.3817351030779048	1.2765043842345982	1.1835647724237572	1.437078453543373	0.16149794419196456
1.3828112207594296	1.2759367720695725	1.184950778316168	1.4384234274184249	0.16091387575617006
1.3838873384409547	1.2753679315383861	1.1863390236832234	1.4397646414254541	0.16034196632467917
1.3849634561224795	1.2747979308827928	1.1877293404979614	1.4411021340400674	0.15978206897327932
1.3860395738040043	1.2742268364289115	1.1891215657792498	1.4424359437020906	0.15923403738519476
1.3871156914855292	1.2736547126327944	1.1905155414659188	1.4437661087902471	0.15869772593471101
1.388191809167054	1.2730816221255035	1.1919111142924301	1.445092667598449	0.15817298976476238
1.3892679268485788	1.272507625757654	1.1933081356662114	1.4464156583136236	0.15765968485877746
1.3903440445301036	1.271932782643375	1.194706461546762	1.4477351189950085	0.15715766810706702
1.3914201622116285	1.2713571502036516	1.1961059523266304	1.4490510875548435	0.15666679736802896
1.3924962798931533	1.270780784209013	1.197506472714344	1.450363601740394	0.15618693152443566
1.3935723975746783	1.270203738821542	1.1989078916193618	1.4516726991172384	0.15571793053505953
1.3946485152562031	1.2696260666361736	1.200310082039109	1.452978417053763	0.15525965548188245
1.395724632937728	1.269047818721271	1.2017129209481423	1.4542807927067969	0.15481196861312535
1.3968007506192528	1.2684690446584546	1.203116289189486	1.455579863008336	0.15437473338232505
1.3978768683007776	1.2678897925816721	1.2045200713681683	1.4568756646532965	0.15394781448367567
1.3989529859823024	1.2673101092155028	1.2059241557469815	1.4581682340882445	0.1535310778838433
1.4000291036638273	1.2667300399126795	1.2073284341444783	1.4594576075010532	0.15312439085045293
1.401105221345352	1.266149628690833	1.208732801835218	1.4607438208114367	0.1527276219774392
1.4015201067306284	1.2659257752928468	1.2092742426292917	1.4612388698136094	0.15257727345620586
1.402181339026877	1.265568918268445	1.2101371574522595	1.4620269096623124	0.152340641207442
1.4032574567084017	1.2649879501000179	1.2115414028919036	1.4633069094119493	0.15196331985142222
1.4043335743899268	1.2644067644104544	1.212945443220671	1.464583855126857	0.1515955306056622
1.4054096920714516	1.2638254002286549	1.2143491865845095	1.4658577815753768	0.15123714756631015
1.4064858097529764	1.2632438954203322	1.21575254412021	1.4671287232219317	0.15088804624161822
1.4075619274345013	1.2626622867200528	1.217155429869014	1.4683967142219017	0.15054810356201814
1.408638045116026	1.2620806097625084	1.2185577606923887	1.4696617884170866	0.1502171978881702
1.409714162797551	1.2614988991130258	1.2199594561899438	1.4709239793317224	0.14989520901711556
1.4107902804790757	1.2609171882973245	1.2213604386194639	1.4721833201690178	0.14958201818665445
1.4118663981606006	1.2603355098305316	1.222760632819022	1.4734398438081833	0.14927750807806756
1.4129425158421254	1.259753895245463	1.2241599661311473	1.4746935828019183	0.14898156281729052
1.4140186335236504	1.2591723751201829	1.2255583683290112	1.4759445693743338	0.14869406797464763
1.4150947512051752	1.2585909791048517	1.2269557715445938	1.477192835419279	0.14841491056324313
1.4161708688867	1.2580097359478761	1.2283521101988	1.4784384124990486	0.14814397903610516
1.417246986568225	1.2574286735213729	1.2297473209334837	1.4796813318434499	0.14788116328217105
1.4183231042497497	1.2568478188459564	1.2311413425453457	1.4809216243492	0.14762635462119836
1.4193992219312745	1.2562671981148685	1.2325341159216634	1.482159320579638	0.14737944579768156
1.4204753396127994	1.255686836717458	1.2339255839778165	1.4833944507647274	0.14714033097384951
1.4215514572943242	1.255106759262027	1.2353156915965682	1.4846270448013332	0.14690890572181492
1.422627574975849	1.254526989598055	1.2367043855690614	1.48585713225375	0.146685067014943
1.423703692657374	1.2539475508378162	1.2380916145374943	1.4870847423544682	0.14646871321850247
1.4247798103388989	1.2533684653774018	1.2394773289394312	1.4883099040051606	0.14625974407965892
1.4258559280204237	1.2527897549171634	1.2408614809537133	1.4895326457778733	0.14605806071686647
1.4269320457019485	1.2522114404815867	1.2422440244479285	1.4907529959164036	0.14586356560871092
1.4273469310872249	1.2519885878062336	1.242776609827527	1.4912228557046008	0.14579047958952296
1.4280081633834734	1.2516335424386131	1.243624914927402	1.4919709823378584	0.14567616258225421
1.4290842810649982	1.2510560805184212	1.2450041094856692	1.4931866326343695	0.14549575680092708
1.430160398746523	1.2504790738316793	1.2463815667563949	1.4943999740749634	0.1453222547520142
1.4312365164280478	1.2499025408872857	1.2477572468666966	1.4956110336075668	0.14515556423377288
1.4323126341095727	1.2493264996096067	1.2491311113918415	1.4968198378611386	0.14499559434222462
1.4333887517910975	1.2487509673552266	1.250503123311274	1.498026413147921	0.14484225545765603
1.4344648694726225	1.2481759609292216	1.2518732469659453	1.4992307854657951	0.14469545923086288
1.4355409871541474	1.2476014966009703	1.2532414480169018	1.5004329805007337	0.14455511856917017
1.4366171048356722	1.2470275901195136	1.2546076934051051	1.501633023629344	0.14442114762225758
1.437693222517197	1.2464542567284747	1.255971951312444	1.5028309399214903	0.14429346176781888
1.4387693401987218	1.2458815111805517	1.2573341911239098	1.504026754142987	0.14417197759708136
1.4398454578802466	1.2453093677515943	1.2586943833908983	1.5052204907583604	0.1440566129002103
1.4409215755617715	1.244737840254277	1.2600524997956102	1.5064121739336658	0.1439472866516206
1.4419976932432963	1.2441669420513772	1.2614085131165156	1.5076018275393572	0.14384391899521815
1.4430738109248211	1.2435966860686716	1.2627623971948538	1.5087894751532036	0.1437464312295899
1.4441499286063462	1.2430270848074607	1.2641141269021408	1.5099751400632442	0.1436547457931619
1.445226046287871	1.2424581503567318	1.2654636781086477	1.5111588452707776	0.14356878624934205
1.4463021639693958	1.24188989440497	1.2668110276528326	1.512340613493384	0.14348847727166422
1.4473782816509206	1.2413223282516286	1.2681561533116894	1.513520467167967	0.14341374462894832
1.4484543993324455	1.240755462818267	1.2694990337719898	1.5146984284538212	0.14334451517049016
1.4495305170139703	1.2401893086593663	1.2708396486023923	1.515874519235713	0.14328071681129403
1.4506066346954951	1.2396238759728322	1.2721779782263942	1.517048761126974	0.14322227851735977
1.4510011532139757	1.2394167638040028	1.2726680508050026	1.51747879429993	0.14320218316959243
1.45168275237702	1.2390591746101942	1.2735140038960964	1.5182211754726054	0.1431691302910353
1.4527588700585448	1.2384952140865075	1.2748477076667628	1.5193917833523851	0.14312120315644472
1.4538349877400698	1.2379320035899708	1.2761790723721467	1.5205606055839802	0.14307842914500107
1.4549111054215946	1.237369551991263	1.2775080816005628	1.5217276627260565	0.1430407412810126
1.4559872231031195	1.2368078678526118	1.2788347196716818	1.522892975081387	0.14300807356739
1.4570633407846443	1.2362469594365975	1.2801589716140263	1.524056562699952	0.142980360971462
1.458139458466169	1.2356868347147034	1.2814808231431458	1.525218445382034	0.14295753941090547
1.459215576147694	1.2351275013756187	1.2828002606404532	1.5263786426813004	0.14293954573979653
1.4602916938292188	1.234568966833301	1.284117271132698	1.5275371739078736	0.1429263177347874
1.4613678115107436	1.2340112382348045	1.285431842272062	1.5286940581313897	0.142917794081414
1.4624439291922684	1.2334543224678847	1.2867439623168544	1.529849314184038	0.14291391436053913
1.4635200468737934	1.2328982261683796	1.28805362011279	1.5310029606635842	0.14291461903493433
1.4645961645553183	1.2323429557273824	1.289360805074834	1.5321550159363766	0.14291984943600428
1.465672282236843	1.231788517298203	1.2906655071695938	1.5333054981403282	0.1429295477506571
1.466748399918368	1.2312349168031314	1.2919677168982413	1.534454425187881	0.14294365700832257
1.4678245175998927	1.2306821599400057	1.2932674252799514	1.5356018147689454	0.1429621210681209
1.4689006352814176	1.2301302521885902	1.2945646238358393	1.5367476843538166	0.14298488460618444
1.4699767529629424	1.229579198816772	1.295859304573381	1.5378920511960659	0.1430118931031333
1.4710528706444672	1.2290290048865762	1.297151459971305	1.5390349323354078	0.14304309283170677
1.472128988325992	1.2284796752600131	1.2984410829649367	1.5401763446005399	0.14307843084455157
1.4732051060075169	1.227931214604753	1.2997281669319845	1.5413163046119558	0.14311785496216778
1.474281223689042	1.2273836273996417	1.301012705678754	1.5424548287847304	0.14316131376101315
1.4753573413705667	1.2268369179400558	1.302294693426775	1.5435919333312782	0.14320875656176615
1.4764334590520916	1.2262910903431077	1.3035741247998314	1.544727634264082	0.1432601334177481
1.4768279775705722	1.226091204657517	1.3040425393284591	1.5451436482790781	0.14327994459639906
1.4775095767336164	1.225746148552698	1.3048509948113804	1.5458619473983928	0.1433153951035045
1.4785856944151412	1.2252020963444274	1.3061252988523475	1.5469948883549003	0.1433744931035452
1.479661812096666	1.2246589373303676	1.307397032679289	1.5481264725623745	0.14343737960124323
1.4807379297781909	1.224116674963694	1.3086661924029086	1.5492567152602763	0.14350400746789227
1.4818140474597157	1.22357531254319	1.309932774476918	1.5503856315013387	0.14357433025192137
1.4828901651412405	1.2230348532176218	1.3111967756872296	1.5515132361541173	0.14364830216826713
1.4839662828227655	1.2224952999899887	1.3124581931414734	1.552639543905511	0.1437258780879018
1.4850424005042904	1.2219566557216537	1.3137170242588272	1.5537645692632507	0.14380701352751693
1.4861185181858152	1.2214189231363568	1.3149732667601493	1.5548883265583597	0.14389166463936137
1.48719463586734	1.2208821048241159	1.3162269186584061	1.5560108299475812	0.14397978820123222
1.4882707535488648	1.2203462032450152	1.317477978249386	1.557132093415776	0.14407134160661828
1.4893468712303897	1.2198112207328897	1.318726444102687	1.558252130778291	0.14416628285499386
1.4904229889119145	1.2192771594989036	1.3199723150529765	1.5593709556832942	0.14426457054226247
1.4914991065934393	1.2187440216350294	1.3212155901915084	1.5604885816140823	0.14436616385134837
1.4925752242749641	1.2182118091174292	1.3224562688578918	1.5616050218913562	0.14447102254293492
1.4936513419564892	1.2176805238097397	1.323694350632107	1.5627202896754662	0.14457910694634804
1.494727459638014	1.2171501674662681	1.3249298353267558	1.563834397968628	0.14469037795058348
1.4958035773195388	1.216620741735095	1.3261627229795425	1.5649473596171088	0.144804796995476
1.4968796950010637	1.2160922481610932	1.327393013845978	1.5660591873133825	0.14492232606300925
1.4979558126825885	1.215564688188862	1.3286207083922998	1.5671698935982563	0.14504292766876434
1.4990319303641133	1.2150380631655784	1.3298458072886017	1.5682794908629685	0.1451665648535057
1.5001080480456381	1.21451237434377	1.3310683114021655	1.5693879913512547	0.14529320117490252
1.501184165727163	1.2139876228840105	1.3322882217909915	1.570495407161389	0.14542280069938388
1.5022602834086878	1.2134638098575408	1.333505539697519	1.5716017502481927	0.14555532799412602
1.5026548019271684	1.213272008579272	1.3339511748616244	1.57200708339941	0.14560464070935755
1.5033364010902126	1.2129409362488166	1.3347202665425326	1.5727070324250176	0.14569074811917015
1.5044125187717377	1.212419002957987	1.3359324039192473	1.5738112653656986	0.1458290266196686
1.5054886364532625	1.2118980108033022	1.3371419535875693	1.574914460606481	0.14597012951825816
1.5065647541347873	1.211377960523457	1.3383489174685248	1.576016629547918	0.14611402330755838
1.5076408718163121	1.2108588527798683	1.3395532976388536	1.577117783456743	0.14626067494279313
1.508716989497837	1.2103406881588912	1.3407550963257608	1.5782179334677116	0.1464100518345342
1.5097931071793618	1.209823467173972	1.341954315901824	1.5793170905854217	0.1465621218415643
1.5108692248608866	1.209307190267745	1.3431509588800485	1.5804152656861026	0.14671685326385853
1.5119453425424114	1.2087918578140682	1.3443450279090703	1.5815124695193807	0.1468742148356819
1.5130214602239362	1.2082774701200074	1.3455365257684968	1.5826087127100184	0.1470341757188018
1.5140975779054613	1.2077640274277617	1.3467254553643875	1.5837040057596268	0.14719670549581332
1.5151736955869861	1.2072515299165398	1.3479118197248636	1.584798359048356	0.14736177416357535
1.516249813268511	1.2067399777043841	1.34909562199585	1.5858917828365566	0.14752935212675675
1.5173259309500358	1.2062293708499434	1.3502768654369401	1.5869842872664193	0.14769941019148977
1.5184020486315606	1.2057197093541996	1.3514555534173807	1.5880758823635897	0.14787191955912996
1.5194781663130854	1.2052109931621466	1.3526316894121773	1.5891665780387587	0.14804685182012006
1.5205542839946102	1.2047032221644236	1.3538052769983107	1.5902563840892294	0.14822417894795706
1.521630401676135	1.2041963961989035	1.3549763198510665	1.5913453102004607	0.14840387329325994
1.5227065193576599	1.2036905150522395	1.35614482174047	1.5924333659475884	0.14858590757793724
1.523782637039185	1.2031855784613688	1.3573107865278267	1.5935205607969227	0.1487702548894522
1.5248587547207098	1.2026815861149762	1.3584742181623637	1.5946069041074236	0.14895688867518425
1.5259348724022346	1.2021785376549183	1.3596351206779689	1.5956924051321546	0.1491457827368853
1.5270109900837594	1.2016764326776084	1.3607934981900254	1.5967770730197144	0.14933691122522894
1.5280871077652842	1.2011752707353653	1.3619493548923398	1.597860916815647	0.14953024863445116
1.5284816262837648	1.2009917744945149	1.362372476112834	1.5982580631549475	0.14960167697400475
1.529163225446809	1.200675051337725	1.363102695054158	1.5989439454638306	0.14972576979708152
1.5302393431283339	1.2001757739527172	1.3642535230172699	1.600026167807846	0.14992344987876227
1.5313154608098587	1.1996774380081086	1.365401843193198	1.6011075925923235	0.1501232643731551
1.5323915784913835	1.1991800428926105	1.3665476600604687	1.6021882284642714	0.15032518909693282
1.5334676961729086	1.198683587957057	1.3676909781619626	1.6032680839743823	0.15052920018485594
1.5345438138544334	1.1981880725155494	1.368831802102343	1.604347167578321	0.1507352740849312
1.5356199315359582	1.1976934958465708	1.369970136545558	1.6054254876379934	0.15094338755365191
1.536696049217483	1.197199857194071	1.3711059862124184	1.6065030524227948	0.15115351765131793
1.5377721668990079	1.1967071557685225	1.3722393558782433	1.6075798701108406	0.15136564173743428
1.5388482845805327	1.196215390747948	1.3733702503705767	1.6086559487901784	0.15157973746618694
1.5399244022620575	1.1957245612789216	1.37449867456697	1.6097312964599817	0.15179578278199443
1.5410005199435823	1.1952346664775408	1.37562463339283	1.6108059210317247	0.1520137559151339
1.5420766376251072	1.1947457054303758	1.3767481318193282	1.611879830330341	0.1522336353774407
1.543152755306632	1.1942576771953919	1.3778691748613743	1.6129530320953638	0.15245539995807955
1.544228872988157	1.193770580802847	1.3789877675756461	1.6140255339820493	0.15267902871938682
1.5453049906696819	1.1932844152561666	1.3801039150586787	1.6150973435624831	0.1529045009927821
1.5463811083512067	1.192799179532795	1.3812176224450097	1.6161684683266704	0.15313179637474794
1.5474572260327315	1.1923148725850232	1.3823288949053785	1.617238915683608	0.153360894722877
1.5485333437142563	1.1918314933407965	1.3834377376449782	1.6183086929623438	0.15359177615198483
1.5496094613957812	1.1913490407044993	1.3845441559017597	1.6193778074130167	0.1538244210302875
1.550685579077306	1.1908675135577198	1.385648154944785	1.6204462662078825	0.15405880997564295
1.5517616967588308	1.190386910759995	1.3867497400726292	1.6215140764423246	0.15429492385185467
1.5528378144403556	1.1899072311495342	1.3878489166118295	1.62258124513585	0.1545327437650369
1.5539139321218807	1.1894284735439262	1.3889456899153807	1.6236477792330681	0.1547722510600402
1.5543084506403613	1.1892531856100672	1.3893471800795136	1.6240386266749178	0.15486047655725727
1.5549900498034055	1.188950636740825	1.390040065361273	1.6247136856046582	0.15501342731693607
1.5560661674849303	1.1884737195186197	1.3911320483510758	1.6257789710483195	0.15525625434756007
1.5571422851664551	1.1879977206370858	1.392221644308562	1.6268436422897083	0.15550071419211192
1.55821840284798	1.1875226388380182	1.3933088586783722	1.627907705983362	0.1557467891158119
1.5592945205295048	1.1870484728458508	1.3943936969247197	1.628971168713608	0.15599446160561237
1.5603706382110296	1.1865752213682554	1.395476164530135	1.630034036995459	0.1562437143669635
1.5614467558925544	1.1861028830967297	1.3965562669942442	1.6310963172754958	0.1564945303206323
1.5625228735740793	1.1856314567071646	1.397634009832588	1.6321580159327378	0.15674689259957406
1.5635989912556043	1.185160940860402	1.3987093985754724	1.6332191392794977	0.15700078454585495
1.5646751089371291	1.1846913342027734	1.3997824387668563	1.6342796935622261	0.15725618970762523
1.565751226618654	1.1842226353666272	1.4008531359632703	1.6353396849623436	0.1575130918361422
1.5668273443001788	1.1837548429708409	1.4019214957327706	1.6363991195970582	0.1577714748828415
1.5679034619817036	1.1832879556213203	1.4029875236539202	1.6374580035201733	0.15803132299645659
1.5689795796632284	1.182821971911485	1.4040512253148063	1.638516342722883	0.15829262052018514
1.5700556973447533	1.1823568904227426	1.4051126063120818	1.6395741431345545	0.15855535198890156
1.571131815026278	1.1818927097249488	1.4061716722500397	1.6406314106235	0.15881950212641477
1.572207932707803	1.181429428376856	1.4072284287397139	1.641688150997738	0.1590850558427709
1.5732840503893277	1.1809670449265508	1.408282881398007	1.6427443700057414	0.15935199823159932
1.5743601680708528	1.1805055579118786	1.4093350358468466	1.6438000733371771	0.1596203145675019
1.5754362857523776	1.1800449658608596	1.4103848977123645	1.6448552666236327	0.15988999030348455
1.5765124034339024	1.17958526729209	1.4114324726241032	1.6459099554393328	0.16016101106843014
1.5775885211154272	1.1791264607151366	1.4124777662142465	1.646964145301847	0.16043336266461214
1.578664638796952	1.1786685446309186	1.4135207841168724	1.6480178416727849	0.1607070310652485
1.579740756478477	1.1782115175320806	1.414561531967231	1.6490710499584824	0.1609820024120947
1.5801352749969575	1.178044187946317	1.4149425158982905	1.6494570483887834	0.16108313411664654
1.5808168741600017	1.1777553779033543	1.415600015401043	1.6501237755106775	0.16125826301307547
1.5818929918415265	1.1773001242219125	1.4166362400538217	1.6511760236271773	0.16153579933995446
1.5829691095230514	1.1768457549577134	1.4176702115602138	1.6522277995525134	0.16181459802604134
1.5840452272045764	1.1763922685738344	1.4187019355533634	1.6532791084785905	0.1620946458639354
1.5851213448861012	1.1759396635267987	1.4197314176642952	1.654329955545323	0.16237592980330517
1.586197462567626	1.1754879382668926	1.420758663521315	1.6553803458412637	0.1626584369487035
1.5872735802491509	1.1750370912384747	1.421783678749432	1.6564302844042238	0.16294215455741715
1.5883496979306757	1.1745871208802772	1.4228064689697988	1.6574797762218836	0.1632270700373509
1.5894258156122005	1.1741380256256984	1.4238270397991677	1.658528826232394	0.1635131709449449
1.5905019332937254	1.1736898039030876	1.424845396849366	1.6595774393249698	0.16380044498312502
1.5915780509752502	1.173242454136024	1.4258615457267878	1.6606256203404748	0.16408887999928562
1.592654168656775	1.1727959747435865	1.4268754920319016	1.6616733740719978	0.16437846398330422
1.5937302863383	1.1723503641406166	1.4278872413587749	1.6627207052654214	0.16466918506558728
1.5948064040198249	1.1719056207379748	1.4288967992946133	1.663767618619982	0.16496103151514682
1.5958825217013497	1.1714617429427907	1.4299041714193155	1.6648141187888212	0.16525399173770702
1.5969586393828745	1.1710187291587053	1.4309093633050423	1.6658602103795321	0.1655480542738408
1.5980347570643993	1.1705765777861075	1.4319123805158007	1.666905897954694	0.16584320779713527
1.5991108747459242	1.170135287222364	1.4329132286070412	1.6679511860324026	0.16613944111238582
1.600186992427449	1.1696948558620444	1.433911913125268	1.6689960790867913	0.16643674315381868
1.6012631101089738	1.1692552820971367	1.4349084396076641	1.670040581548546	0.16673510298334057
1.6023392277904986	1.1688165643172628	1.4359028135817284	1.6710846978054115	0.16703450978881612
1.6034153454720237	1.168378700909882	1.4368950405649237	1.6721284322026921	0.1673349528823716
1.6044914631535485	1.1679416902604944	1.4378851260643384	1.6731717890437445	0.16763642169872497
1.6055675808350733	1.1675055307528344	1.4388730755763606	1.6742147725904635	0.1679389057935419
1.605962099353554	1.1673458419925076	1.439234736515743	1.6745970510328043	0.16805005262724176
1.6066436985165982	1.1670702207690622	1.439858894586361	1.6752573870637621	0.16824239484181688
1.607719816198123	1.1666357586899494	1.4408425885683898	1.6762996366440437	0.16854687863627948
1.6087959338796478	1.1662021428950577	1.4418241629848816	1.677341525471668	0.16885234708582494
1.6098720515611726	1.1657693717629156	1.4428036232863737	1.6783830576474112	0.16915879021396887
1.6109481692426975	1.1653374436711887	1.4437809749112314	1.6794242372329196	0.16946619815732566
1.6120242869242223	1.1649063569968447	1.4447562232853866	1.6804650682511548	0.16977456116411013
1.613100404605747	1.1644761101163166	1.4457293738220829	1.6815055546868374	0.17008386959266183
1.6141765222872722	1.1640467014056575	1.4467004319216321	1.6825457004868793	0.1703941139099923
1.615252639968797	1.1636181292406957	1.4476694029711792	1.6835855095608143	0.1707052846903537
1.6163287576503218	1.1631903919971813	1.4486362923444762	1.68462498578122	0.17101737261382993
1.6174048753318466	1.1627634880509323	1.4496011054016646	1.6856641329841355	0.17133036846494842
1.6184809930133714	1.1623374157779736	1.4505638474890656	1.6867029549694728	0.17164426313131337
1.6195571106948963	1.1619121735546747	1.4515245239389802	1.6877414555014225	0.17195904760225925
1.620633228376421	1.1614877597578825	1.452483140069495	1.6887796383088547	0.1722747129675249
1.621709346057946	1.1610641727650497	1.4534397011842977	1.6898175070857133	0.17259125041594736
1.6227854637394707	1.160641410954361	1.4543942125724976	1.690855065491406	0.17290865123417534
1.6238615814209958	1.1602194727048554	1.455346679508457	1.6918923171511888	0.17322690680540198
1.6249376991025206	1.1597983563965437	1.4562971072516264	1.6929292656565444	0.17354600860811656
1.6260138167840454	1.1593780604105255	1.4572455010463872	1.6939659145655572	0.17386594821487475
1.6270899344655703	1.1589585831290994	1.4581918661219029	1.6950022674032816	0.17418671729108734
1.628166052147095	1.1585399229358737	1.459136207691975	1.6960383276621063	0.17450830759382674
1.62924216982862	1.1581220782158708	1.460078530954905	1.6970740988021134	0.17483071097065148
1.6303182875101447	1.1577050473556307	1.4610188410933647	1.6981095842514333	0.17515391935844787
1.6313944051916696	1.1572888287433103	1.46195714327427	1.6991447874065937	0.17547792478228894
1.6317889237101502	1.1571364408286766	1.4623006348731695	1.699524236084743	0.1755969074216871
1.6324705228731944	1.1568734207687812	1.4628934426486615	1.700179711632865	0.17580271935431005
1.6335466405547194	1.1564588218237228	1.4638277443515917	1.7012143602646006	0.17612829527260127
1.6346227582362443	1.1560450303017153	1.4647600535020158	1.702248736605573	0.17645464482011589
1.635698875917769	1.1556320445983264	1.4656903752026886	1.7032828439293048	0.17678176036359497
1.636774993599294	1.1552198631111992	1.4666187145400682	1.7043166854793972	0.17710963435250776
1.6378511112808187	1.1548084842401352	1.4675450765842215	1.7053502644698504	0.17743825931800736
1.6389272289623436	1.1543979063871754	1.4684694663887377	1.7063835840853845	0.17776762787190187
1.6400033466438684	1.1539881279566793	1.4693918889906443	1.7074166474817527	0.17809773270564036
1.6410794643253932	1.153579147355401	1.4703123494103287	1.7084494577860518	0.1784285665893137
1.642155582006918	1.153170962992564	1.4712308526514652	1.7094820180970287	0.17876012237066974
1.643231699688443	1.1527635732799324	1.472147403700944	1.710514331485382	0.17909239297414292
1.644307817369968	1.152356976631881	1.4730620075288068	1.7115464009940602	0.17942537139989773
1.6453839350514927	1.1519511714654627	1.473974669088184	1.712578229638558	0.17975905072288614
1.6464600527330175	1.151546156200474	1.47488539331524	1.713609820407204	0.18009342409191847
1.6475361704145424	1.1511419292595189	1.4757941851291165	1.7146411762614502	0.18042848472874765
1.6486122880960672	1.15073848906807	1.4767010494318857	1.715672300136153	0.18076422592716665
1.649688405777592	1.1503358340545282	1.4776059911085027	1.716703194939854	0.18110064105211887
1.6507645234591168	1.1499339626502805	1.478509015026763	1.7177338635550556	0.18143772353882104
1.6518406411406417	1.1495328732897558	1.4794101260372645	1.7187643088384934	0.1817754668918989
1.6529167588221665	1.149132564410479	1.4803093289733704	1.719794533621405	0.18211386468453505
1.6539928765036915	1.1487330344531237	1.4812066286511787	1.7208245407097955	0.18245291055762886
1.6550689941852164	1.148334281861562	1.4821020298694905	1.7218543328846991	0.18279259821896837
1.6561451118667412	1.1479363050829146	1.482995537409786	1.7228839129024387	0.18313292144241392
1.657221229548266	1.1475391025675976	1.4838871560362004	1.7239132834948803	0.1834738740670933
1.6576157480667466	1.1473936766946675	1.4842135625880313	1.7242906120049903	0.18359902812799678
1.6582973472297908	1.147142672769368	1.484776890495503	1.7249424473696866	0.1838154499966083
1.6593734649113157	1.1467470141453688	1.4856647455170806	1.7259714072105645	0.1841576431982521
1.6604495825928405	1.1463521251561712	1.4865507258129225	1.7270001656775118	0.18450044770223836
1.6615257002743653	1.1459580042658157	1.4874348360776077	1.72802872540706	0.18484385760094033
1.6626018179558901	1.1455646499418526	1.4883170809882962	1.729057089012514	0.18518786704814114
1.6636779356374152	1.1451720606553801	1.4891974652047215	1.7300852590841882	0.18553247025829442
1.66475405331894	1.1447802348810814	1.4900759933691856	1.731113238189641	0.18587766150579502
1.6658301710004648	1.144389171097261	1.490952670106557	1.7321410288739052	0.18622343512426032
1.6669062886819896	1.1439988677858781	1.4918275000242707	1.7331686336597165	0.18656978550582107
1.6679824063635145	1.1436093234325815	1.4927004877123295	1.734196055047738	0.18691670710042238
1.6690585240450393	1.1432205365267398	1.4935716377433095	1.7352232955167826	0.18726419441513423
1.6701346417265641	1.1428325055614736	1.4944409546723658	1.7362503575240331	0.18761224201347151
1.671210759408089	1.1424452290336846	1.49530844303724	1.7372772435052584	0.18796084451472356
1.6722868770896138	1.1420587054440838	1.4961741073582724	1.7383039558750284	0.18830999659329276
1.6733629947711388	1.14167293329722	1.4970379521384116	1.7393304970269248	0.1886596929780423
1.6744391124526636	1.1412879111015044	1.497899981863231	1.7403568693337501	0.189009928451653
1.6755152301341885	1.1409036373692378	1.4987602010009426	1.7413830751477353	0.18936069784998863
1.6765913478157133	1.140520110616633	1.499618614002416	1.7424091168007418	0.1897119960614703
1.677667465497238	1.1401373293638395	1.5004752253011955	1.743434996604464	0.19006381802645894
1.678743583178763	1.1397552921349647	1.5013300393135232	1.7444607168506279	0.1904161587366467
1.6798197008602878	1.1393739974580959	1.5021830604383593	1.7454862798111879	0.19076901323445597
1.6808958185418126	1.13899344386532	1.503034293057407	1.7465116877385203	0.19112237661244724
1.6819719362233374	1.1386136298927432	1.5038837415351376	1.7475369428656156	0.19147624401273444
1.6830480539048622	1.1382345540805097	1.504731410218816	1.7485620474062673	0.1918306106264085
1.6834425724233428	1.1380957646627206	1.5050417314121285	1.748937826565317	0.19196065007868893
1.6841241715863873	1.1378562149728197	1.505577303438531	1.7495870035552605	0.19218547169296843
1.685200289267912	1.1374786111179451	1.5064214255072217	1.750611813488555	0.19254082249976032
1.686276406949437	1.1371017410682467	1.5072637807207105	1.7516364793634691	0.19289665838142364
1.6873525246309617	1.136725603380189	1.508104373357734	1.7526610033188597	0.19325297471934516
1.6884286423124866	1.1363501966143537	1.5089432076799756	1.7536853874753007	0.19360976694112003
1.6895047599940114	1.1359755193354555	1.509780287932101	1.7547096339352595	0.1939670305200201
1.6905808776755362	1.1356015701123527	1.5106156183417914	1.7557337447832708	0.19432476097446935
1.691656995357061	1.1352283475180611	1.5114492031197817	1.7567577220861086	0.1946829538675264
1.6927331130385859	1.1348558501297648	1.5122810464598975	1.7577815678929563	0.19504160480637361
1.693809230720111	1.1344840765288267	1.5131111525390928	1.7588052842355748	0.1954007094418133
1.6948853484016357	1.1341130253007992	1.5139395255174897	1.7598288731284686	0.19576026346777034
1.6959614660831606	1.1337426950354332	1.514766169538419	1.760852336569049	0.19612026262080154
1.6970375837646854	1.1333730843266878	1.5155910887284612	1.7618756765377974	0.19648070267961143
1.6981137014462102	1.1330041917727376	1.5164142871974882	1.762898894998425	0.19684157946457426
1.699189819127735	1.1326360159759805	1.517235769038707	1.7639219938980306	0.19720288883726253
1.7002659368092599	1.132268555543045	1.5180555383287024	1.7649449751672581	0.19756462669998162
1.7013420544907847	1.1319018090847965	1.5188735991274822	1.7659678407204502	0.19792678899531038
1.7024181721723095	1.1315357752163433	1.519689955478522	1.7669905924558023	0.19828937170564787
1.7034942898538346	1.1311704525570419	1.5205046114088112	1.768013232255512	0.19865237085276596
1.7045704075353594	1.1308058397305016	1.5213175709289	1.7690357619859303	0.19901578249736784
1.7056465252168842	1.1304419353645891	1.5221288380329463	1.7700581834977078	0.19937960273865207
1.706722642898409	1.1300787380914321	1.5229384166987632	1.771080498625941	0.19974382771388244
1.7077987605799338	1.1297162465474224	1.5237463108878686	1.772102709190317	0.20010845359796345
1.7088748782614587	1.1293544593732199	1.5245525245455331	1.773124816995255	0.20047347660302103
1.7092693967799393	1.1292219997465318	1.5248476725824882	1.7734995094134636	0.20060739744959422
1.7099509959429835	1.1289933752137529	1.525357061600831	1.7741468238300484	0.200838892977989
1.7110271136245083	1.1286329927182215	1.526159925966689	1.775168731469003	0.20120469900820054
1.7121032313060331	1.128273310540099	1.5269611215399381	1.776190541671576	0.20157089101498515
1.7131793489875582	1.1279143273371326	1.527760652201364	1.77721225618251	0.20193746535527066
1.714255466669083	1.1275560417713435	1.5285585218157598	1.7782338767319705	0.20230441842119035
1.7153315843506078	1.1271984525090282	1.529354734231977	1.7792554050356764	0.20267174663969514
1.7164077020321327	1.1268415582207574	1.5301492932829786	1.7802768427950326	0.20303944647217062
1.7174838197136575	1.1264853575813756	1.530942202785892	1.7812981916972601	0.20340751441405916
1.7185599373951823	1.126129849270001	1.531733466542063	1.7823194534155247	0.20377594699448662
1.7196360550767071	1.1257750319700222	1.5325230883371077	1.7833406296090635	0.2041447407758938
1.720712172758232	1.125420904369099	1.5333110719409688	1.784361721923311	0.20451389235367287
1.7217882904397568	1.1250674651591586	1.5340974211079688	1.7853827319900235	0.2048833983558079
1.7228644081212816	1.1247147130363935	1.5348821395768648	1.7864036614274021	0.20525325544252043
1.7239405258028067	1.1243626467012595	1.5356652310709038	1.7874245118402137	0.20562346030591908
1.7250166434843315	1.1240112648584721	1.536446699297878	1.7884452848199113	0.20599400966965387
1.7260927611658563	1.1236605662170032	1.5372265479501803	1.7894659819447534	0.20636490028857474
1.7271688788473811	1.1233105494900777	1.5380047807048598	1.7904866047799206	0.2067361289483944
1.728244996528906	1.1229612133951694	1.538781401223679	1.7915071548776325	0.2071076924653554
1.7293211142104308	1.1226125566539968	1.5395564131531685	1.7925276337772627	0.2074795876859012
1.7303972318919556	1.1222645779925189	1.5403298201246851	1.7935480430054516	0.20785181148635168
1.7314733495734804	1.1219172761409297	1.5411016257544674	1.7945683840762199	0.20822436077258233
1.7325494672550052	1.1215706498336544	1.5418718336436934	1.7955886584910785	0.20859723247970774
1.7336255849365303	1.1212246978093428	1.542640447378537	1.7966088677391396	0.2089704235717687
1.7347017026180551	1.1208794188108644	1.5434074705302252	1.797629013297225	0.2093439310414234
1.7350962211365357	1.1207530034609803	1.5436882732851163	1.7980029960536146	0.20948094232723471
1.73577782029958	1.1205348115853029	1.5441729066550964	1.7986490966299735	0.20971775190964242
1.7368539379811048	1.12019087488395	1.544936759294657	1.7996691191899468	0.21009188322540745
1.7379300556626296	1.1198476074622987	1.5456990319756387	1.8006890824177362	0.2104663220654136
1.7390061733441544	1.1195050080800377	1.5464597282100578	1.801708987742065	0.2108410655337756
1.7400822910256792	1.1191630755010438	1.5472188514952712	1.8027288365798921	0.2112161107617375
1.741158408707204	1.1188218084933759	1.5479764053140352	1.8037486303365144	0.2115914549073858
1.7422345263887289	1.1184812058292672	1.5487323931345638	1.8047683704056667	0.21196709515536635
1.743310644070254	1.118141266285119	1.5494868184105859	1.8057880581696215	0.21234302871660446
1.7443867617517788	1.1178019886414916	1.5502396845814042	1.8068076949992875	0.2127192528280286
1.7454628794333036	1.1174633716830984	1.5509909950719525	1.8078272822543078	0.21309576475229727
1.7465389971148284	1.117125414198797	1.5517407532928549	1.808846821283155	0.21347256177752946
1.7476151147963532	1.116788114981581	1.5524889626404834	1.809866313423228	0.21384964121703814
1.748691232477878	1.116451472828573	1.5532356264970162	1.8108857600009458	0.21422700040906703
1.7497673501594029	1.1161154865410159	1.5539807482304957	1.8119051623318407	0.21460463671653063
1.7508434678409277	1.1157801549242632	1.5547243311948877	1.8129245217206509	0.21498254752675727
1.7519195855224525	1.1154454767877717	1.5554663787301386	1.8139438394614118	0.21536073025123545
1.7529957032039774	1.115111450945093	1.5562068941622342	1.814963116837547	0.2157391823253629
1.7540718208855024	1.114778076213863	1.5569458808032575	1.8159823551219567	0.21611790120819907
1.7551479385670272	1.1144453514157944	1.5576833419514473	1.8170015555771075	0.2164968843822202
1.756224056248552	1.1141132753766665	1.5584192808912563	1.818020719455119	0.21687612935307754
1.7573001739300769	1.1137818469263168	1.5591537008934093	1.819039847997851	0.2172556336493584
1.7583762916116017	1.1134510648986302	1.5598866052149605	1.8200589424369893	0.21763539482235006
1.7594524092931265	1.113120928131531	1.5606179970993528	1.8210780039941301	0.21801541044580644
1.7605285269746513	1.1127914354669723	1.5613478797764744	1.822097033880865	0.21839567811571758
1.760923045493132	1.1126708003632064	1.5616150866760758	1.8224706155870027	0.21853515178014546
1.7616046446561762	1.1124625857509263	1.5620762564627177	1.8231160332988627	0.21877619545008198
1.762680762337701	1.1121343778333745	1.5628031303610368	1.8241350034399526	0.21915696008868127
1.763756880019226	1.1118068105682979	1.563528504661005	1.8251539454862054	0.219537969692858
1.7648329977007509	1.1114798828136665	1.5642523825388728	1.8261728606100134	0.21991922194529567
1.7659091153822757	1.1111535934314292	1.5649747671576246	1.8271917499741717	0.22030071454980166
1.7669852330638005	1.1108279412875037	1.5656956616670379	1.8282106147319555	0.22068244523109246
1.7680613507453253	1.1105029252517662	1.5664150692037389	1.8292294560271982	0.22106441173458152
1.7691374684268502	1.1101785441980403	1.5671329928912607	1.8302482749943703	0.2214466118261697
1.770213586108375	1.1098547970040873	1.5678494358401	1.8312670727586544	0.22182904329203793
1.7712897037898998	1.1095316825515948	1.5685644011477746	1.8322858504360209	0.22221170393844253
1.7723658214714246	1.1092091997261668	1.56927789189888	1.8333046091333038	0.22259459159151276
1.7734419391529497	1.1088873474173118	1.569989911165146	1.8343233499482745	0.22297770409705078
1.7745180568344745	1.108566124518433	1.5707004620054943	1.8353420739697148	0.22336103932033397
1.7755941745159993	1.108245529926817	1.5714095474660934	1.83636078227749	0.22374459514591943
1.7766702921975241	1.1079255625436224	1.572117170580417	1.8373794759426203	0.22412836947745093
1.777746409879049	1.1076062212738693	1.5728233343692983	1.838398156027353	0.22451236023746793
1.7788225275605738	1.107287505026428	1.5735280418409876	1.8394168235852322	0.2248965653672168
1.7798986452420986	1.106969412714008	1.5742312959912081	1.8404354796611682	0.22528098282646442
1.7809747629236234	1.1066519432531459	1.5749330998032105	1.8414541252915078	0.22566561059331358
1.7820508806051483	1.106335095564196	1.57563345624783	1.842472761504101	0.22605044666402097
1.7831269982866733	1.1060188685713166	1.5763323682835417	1.8434913893183704	0.22643548905281669
1.7842031159681981	1.1057032612024604	1.5770298388565152	1.8445100097453773	0.22682073579172632
1.785279233649723	1.1053882723893624	1.57772587090067	1.8455286237878874	0.22720618493039482
1.7863553513312478	1.1050739010675288	1.578420467337732	1.8465472324404377	0.22759183453591236
1.7867498698497284	1.1049588029936728	1.5786747562268182	1.8469206662576145	0.22773326845799363
1.7874314690127726	1.1047601461762246	1.579113631077286	1.8475658366894012	0.2279776826926423
1.7885075866942974	1.1044470066584635	1.579805365016832	1.8485844375130507	0.228363727502051
1.7895837043758223	1.1041344814609948	1.5804956720418395	1.8496030358816227	0.2287499670825396
1.790659822057347	1.103822569534293	1.5811845550258015	1.850621632757381	0.2291363995692779
1.791735939738872	1.103511269832545	1.5818720168302887	1.851640229094679	0.2295230231140396
1.7928120574203967	1.1032005813136405	1.5825580603050045	1.8526588258400207	0.2299098358850401
1.7938881751019218	1.1028905029391574	1.583242688287837	1.8536774239321232	0.23029683606677556
1.7949642927834466	1.1025810336743525	1.5839259036049145	1.8546960243019763	0.23068402185986403
1.7960404104649714	1.1022721724881486	1.5846077090706576	1.855714627872904	0.23107139148088837
1.7971165281464963	1.1019639183531227	1.5852881074878338	1.8567332355606216	0.2314589431622408
1.798192645828021	1.101656270245495	1.585967101647609	1.857751848273297	0.23184667515196944
1.799268763509546	1.1013492271451166	1.5866446943296015	1.8587704669116074	0.23223458571362623
1.8003448811910707	1.1010427880354572	1.5873208883019347	1.859789092368798	0.2326226731261168
1.8014209988725955	1.100736951903594	1.5879956863212894	1.8608077255307385	0.23301093568355205
1.8024971165541204	1.1004317177401997	1.5886690911329555	1.8618263672759798	0.23339937169510103
1.8035732342356454	1.1001270845395303	1.5893411054708857	1.8628450184758107	0.23378797948484598
1.8046493519171702	1.0998230512994136	1.5900117320577456	1.8638636799943127	0.23417675739163848
1.805725469598695	1.0995196170212373	1.590680973604967	1.8648823526884153	0.23456570376895763
1.80680158728022	1.0992167807099367	1.5913488328127983	1.8659010374079508	0.23495481698476936
1.8078777049617447	1.0989145413739831	1.5920153123703562	1.8669197349957074	0.2353440954213877
1.8089538226432695	1.0986128980253722	1.5926804149556777	1.867938446287483	0.23573353747533737
1.8100299403247944	1.0983118496796116	1.5933441432357693	1.8689571721121392	0.2361231415572178
1.8111060580063192	1.0980113953557094	1.5940064998666597	1.8699759132916516	0.23651290609156894
1.812182175687844	1.0977115340761616	1.5946674874934483	1.8709946706411633	0.23690282951673827
1.8125766942063246	1.097601749462541	1.594909471592613	1.8713681643382893	0.23704581993342094
1.813258293369369	1.0974122648669413	1.5953271087503575	1.872013444969036	0.23729291028474936
1.8143344110508939	1.0971135867574857	1.5959853662607812	1.8730322370769006	0.23768314686117192
1.8154105287324187	1.0968154987806848	1.596642262637336	1.8740510477597079	0.23807353772499318
1.8164866464139435	1.0965179999728698	1.5972978004819098	1.8750698778057784	0.2384640813684908
1.8175627640954684	1.0962210893737998	1.597951982385712	1.8760887279968517	0.23885477629710694
1.8186388817769932	1.0959247660266516	1.5986048109293227	1.8771075991081363	0.23924562102932406
1.819714999458518	1.0956290289780068	1.5992562886827417	1.878126491908357	0.23963661409654166
1.8207911171400428	1.095333877277841	1.599906418205437	1.8791454071598037	0.24002775404295462
1.8218672348215676	1.0950393099795095	1.6005552020463942	1.880164345618379	0.24041903942543286
1.8229433525030925	1.0947453261397389	1.6012026427441646	1.881183308033645	0.2408104688134021
1.8240194701846175	1.0944519248186122	1.6018487428269128	1.8822022951488715	0.24120204078872615
1.8250955878661423	1.0941591050795592	1.6024935048124662	1.8832213077010798	0.24159375394559032
1.8261717055476672	1.0938668659893427	1.6031369312083614	1.8842403464210908	0.2419856068903861
1.827247823229192	1.0935752066180486	1.6037790245118924	1.88525941203357	0.24237759824159713
1.8283239409107168	1.093284126039073	1.604419787210158	1.8862785052570714	0.2427697266296864
1.8294000585922416	1.0929936233291104	1.6050592217801092	1.8872976268040835	0.24316199069698452
1.8304761762737665	1.0927036975681423	1.6056973306885955	1.8883167773810736	0.24355438909757943
1.8315522939552913	1.0924143478394255	1.6063341163924127	1.88933595768853	0.243946920497207
1.8326284116368161	1.0921255732294801	1.606969581338348	1.890355168421007	0.2443395835731431
1.8337045293183412	1.0918373728280781	1.6076037279632278	1.8913744102671672	0.2447323770140965
1.834780646999866	1.0915497457282313	1.6082365586939629	1.8923936839098248	0.24512529952010328
1.8358567646813908	1.09126269102618	1.6088680759475948	1.8934129900259866	0.24551834980242196
1.8369328823629156	1.0909762078213814	1.609498282131341	1.894432329286895	0.24591152658343002
1.8380090000444405	1.0906902952164974	1.6101271796426415	1.8954517023580688	0.24630482859652147
1.838403518562921	1.090585618758843	1.6103574141595145	1.8958254261762963	0.2464490492728242
1.8390851177259653	1.0904049523173838	1.6107547708692025	1.8964711098993448	0.24669825458600536
1.84016123540749	1.0901201782330783	1.6113810581890426	1.897490552564918	0.24709180330700561
1.841237353089015	1.0898359720757889	1.612006043970538	1.898510031003382	0.24748547352536165
1.8423134707705398	1.0895523329608823	1.6126297305724653	1.8995295458577695	0.2478792640175302
1.8433895884520648	1.0892692600068727	1.613252120344048	1.9005490977655914	0.24827317357048817
1.8444657061335896	1.0889867523354102	1.6138732156249995	1.9015686873588764	0.24866720098163647
1.8455418238151144	1.0887048090712692	1.614493018745568	1.9025883152642091	0.24906134505870478
1.8466179414966393	1.0884234293423372	1.6151115320265785	1.90360798210277	0.24945560461965752
1.847694059178164	1.088142612279603	1.6157287577794792	1.9046276884903723	0.24984997849260057
1.848770176859689	1.0878623570171457	1.616344698306382	1.9056474350375003	0.25024446551568913
1.8498462945412137	1.0875826626921234	1.6169593559001076	1.9066672223493477	0.2506390645370365
1.8509224122227386	1.0873035284447614	1.6175727328442278	1.907687051025853	0.25103377441462366
1.8519985299042634	1.0870249534183416	1.6181848314131075	1.9087069216617385	0.2514285940162101
1.8530746475857884	1.0867469367591904	1.6187956538719495	1.9097268348465448	0.25182352221924514
1.8541507652673133	1.0864694776166683	1.6194052024768335	1.9107467911646685	0.25221855791078085
1.855226882948838	1.0861925751431578	1.6200134794747616	1.9117667911953975	0.2526136999873848
1.856303000630363	1.0859162284940536	1.6206204871036975	1.9127868355129467	0.2530089473550551
1.8573791183118877	1.0856404368277495	1.6212262275926104	1.9138069246864928	0.25340429892913485
1.8584552359934126	1.085365199305629	1.621830703161514	1.9148270592802101	0.25379975363422863
1.8595313536749374	1.0850905150920533	1.6224339160215109	1.9158472398533044	0.2541953104041194
1.8606074713564622	1.084816383354351	1.6230358683748307	1.9168674669600476	0.25459096818168603
1.861683589037987	1.0845428032628055	1.623636562414873	1.917887741149812	0.25498672591882204
1.8627597067195119	1.0842697739906464	1.6242360003262468	1.9189080629671036	0.255382582576355
1.863835824401037	1.0839972947140364	1.6248341842848115	1.9199284329515955	0.2557785371239668
1.8642303429195175	1.0838975379394042	1.6250531724841941	1.920302525822825	0.2559237234503063
1.8649119420825617	1.0837253646120615	1.6254311164577178	1.9209488516381616	0.2561745885401148
1.8659880597640865	1.0834539828667196	1.6260267990034458	1.9219693195569092	0.25657073581195355
1.8670641774456114	1.0831831486629098	1.6266212340718473	1.922989837233211	0.25696697793525763
1.8681402951271362	1.0829128611884218	1.627214423804184	1.9240104051877387	0.2573633139143449
1.869216412808661	1.082643119633925	1.6278063703331667	1.9250310239364932	0.25775974276200103
1.8702925304901858	1.0823739231929577	1.6283970757829958	1.9260516939908385	0.2581562634994041
1.8713686481717107	1.082105271061916	1.6289865422693994	1.927072415857531	0.25855287515605074
1.8724447658532355	1.0818371624400431	1.6295747718996725	1.9280931900387523	0.2589495767696825
1.8735208835347605	1.08156959652942	1.6301617667727155	1.9291140170321397	0.25934636738621303
1.8745970012162854	1.0813025725349532	1.6307475289790732	1.9301348973308161	0.2597432460596561
1.8756731188978102	1.081036089664365	1.6313320606009718	1.9311558314234214	0.26014021185205444
1.876749236579335	1.080770147128182	1.6319153637123585	1.9321768197941422	0.26053726383340897
1.8778253542608598	1.0805047441397264	1.6324974403789385	1.933197862922742	0.260934401081609
1.8789014719423847	1.0802398799151036	1.6330782926582128	1.93421896128459	0.2613316226823632
1.8799775896239095	1.0799755536731928	1.6336579225995158	1.9352401153506913	0.2617289277291309
1.8810537073054343	1.0797117646356362	1.6342363322440523	1.9362613255877157	0.2621263153230546
1.8821298249869591	1.079448512026829	1.6348135236249353	1.937282592458027	0.2625237845728924
1.8832059426684842	1.0791857950739085	1.635389498767222	1.938303916419711	0.262921334594952
1.884282060350009	1.0789236130067446	1.635964259687951	1.9393252979266036	0.26331896451302467
1.8853581780315338	1.0786619650579286	1.6365378083961788	1.9403467374283208	0.26371667345832034
1.8864342957130587	1.0784008504627633	1.637110146893016	1.9413682353702841	0.26411446056940274
1.8875104133945835	1.0781402684592534	1.637681277171664	1.9423897921937505	0.26451232499212596
1.8885865310761083	1.0778802182880944	1.63825120121745	1.9434114083358378	0.26491026587957095
1.8896626487576331	1.0776206991926636	1.6388199210078633	1.9444330842295539	0.2653082823919831
1.8900571672761137	1.077525689060025	1.6390281196766	1.9448076587448653	0.2654542191207879
1.890738766439158	1.0773617104190083	1.6393874385125908	1.9454548203038222	0.2657063736967102
1.8918148841206828	1.0771032512158374	1.6399537556935524	1.946476616983509	0.26610453896814107
1.8928910018022076	1.076845320834511	1.6405188745049366	1.9474984746894504	0.26650277738764483
1.8939671194837326	1.07658791852903	1.6410827968932347	1.9485203938384779	0.2669010881435107
1.8950432371652575	1.0763310435560258	1.6416455247972759	1.949542374843445	0.26729947043088853
1.8961193548467823	1.076074695174752	1.6422070601482628	1.9505644181132529	0.26769792345172966
1.8971954725283071	1.0758188726470725	1.6427674048698047	1.9515865240528762	0.26809644641472863
1.898271590209832	1.0755635752374533	1.643326560877952	1.9526086930633888	0.26849503853526535
1.8993477078913568	1.075308802212952	1.6438845300812315	1.953630925541988	0.26889369903534777
1.9004238255728816	1.0750545528432078	1.644441314380679	1.9546532218820207	0.26929242714355506
1.9014999432544064	1.0748008264004323	1.6449969156698736	1.9556755824730085	0.26969122209498175
1.9025760609359312	1.0745476221594	1.6455513358349712	1.9566980077006706	0.27009008313118177
1.9036521786174563	1.0742949393974373	1.6461045767547378	1.95772049794695	0.2704890095001137
1.904728296298981	1.0740427773944152	1.646656640300583	1.9587430535900368	0.2708880004560858
1.905804413980506	1.0737911354327374	1.6472075283365923	1.9597656750043928	0.2712870552597026
1.9068805316620308	1.073540012797332	1.6477572427195613	1.960788362560775	0.27168617317781074
1.9079566493435556	1.0732894087756422	1.648305785299027	1.961811116626259	0.2720853534834465
1.9090327670250804	1.073039322657616	1.648853157917301	1.9628339375642634	0.2724845954557831
1.9101088847066052	1.0727897537356976	1.6493993624095016	1.9638568257345719	0.2728838983800787
1.91118500238813	1.0725407013048174	1.6499444006035862	1.9648797814933574	0.2732832615476252
1.9122611200696549	1.0722921646623826	1.6504882743203828	1.9659028051932042	0.27368268425569703
1.91333723775118	1.072044143108269	1.6510309853736227	1.9669258971831307	0.27408216580750056
1.9144133554327047	1.0717966359448106	1.6515725355699713	1.9679490578086132	0.2744817055121246
1.9154894731142296	1.07154964247679	1.65211292670906	1.9689722874116062	0.27488130268449035
1.9158839916327102	1.071459220057693	1.6523107510190715	1.969347433829898	0.2750278143852709
1.9165655907957544	1.0713031620114313	1.6526521605835172	1.969995586330566	0.2752809566453026
1.9176417084772792	1.0710571938583882	1.6531902389789996	1.9710189549004726	0.2756806667210013
1.918717826158804	1.0708117373297372	1.6537271636742237	1.972042393452851	0.276080432243713
1.9197939438403289	1.070566791739967	1.6542629364409953	1.9730659023157935	0.27648025255120373
1.9208700615218537	1.0703223564059707	1.6547975590442419	1.9740894818139798	0.27688012698683145
1.9219461792033785	1.0700784306470352	1.6553310332420417	1.9751131322687003	0.27728005489949936
1.9230222968849036	1.0698350137848338	1.655863360785654	1.976136853997876	0.27768003564360966
1.9240984145664284	1.0695921051434163	1.656394543419551	1.9771606473160794	0.27808006857901757
1.9251745322479532	1.069349704049201	1.6569245828814454	1.978184512534556	0.2784801530709861
1.926250649929478	1.0691078098309645	1.6574534809023223	1.9792084499612443	0.27888028849014085
1.9273267676110029	1.068866421819834	1.657981239206467	1.9802324599007963	0.27928047421242536
1.9284028852925277	1.0686255393492787	1.6585078595114966	1.981256542654599	0.27968070961905717
1.9294790029740525	1.0683851617550995	1.6590333435283875	1.9822806985207921	0.28008099409648396
1.9305551206555773	1.0681452883754219	1.6595576929615055	1.9833049277942911	0.28048132703634016
1.9316312383371022	1.067905918550687	1.6600809095086344	1.9843292307668046	0.28088170783540417
1.932707356018627	1.067667051623642	1.6606029948610057	1.9853536077268552	0.28128213589555556
1.933783473700152	1.0674286869393328	1.6611239507033264	1.9863780589597986	0.28168261062373334
1.9348595913816768	1.0671908238450944	1.6616437787138079	1.9874025847478436	0.2820831314318938
1.9359357090632017	1.0669534616905434	1.6621624805641941	1.9884271853700706	0.2824836977369694
1.9370118267447265	1.066716599827568	1.6626800579197907	1.9894518611024512	0.2828843089608278
1.9380879444262513	1.0664802376103217	1.663196512439492	1.9904766122178668	0.2832849645302312
1.9391640621077761	1.0662443743952126	1.6637118457758093	1.9915014389861276	0.2836856638767962
1.940240179789301	1.0660090095408967	1.6642260595748994	1.9925263416739911	0.284086406436954
1.9413162974708258	1.0657741424082687	1.6647391554765913	1.9935513205451811	0.28448719165191066
1.9417108159893064	1.0656881616684553	1.664926983282588	1.993927110057329	0.28463413521832265
1.9423924151523506	1.0655397723604543	1.665251135114414	1.994576375860405	0.28488801896760846
1.9434685328338757	1.0653058987628012	1.665762000115624	1.9956015078773732	0.28528888783468687
1.9445446505154005	1.0650725209828713	1.6662717521012322	1.9966267168508167	0.2856897977084441
1.9456207681969253	1.0648396383904328	1.6667803926860318	1.9976520030325047	0.2860907480487994
1.9466968858784501	1.0646072503574513	1.6672879234786238	1.998677366671263	0.2864917383202551
1.947773003559975	1.064375356258082	1.667794346081445	1.999702808012991	0.28689276799185937
1.9488491212414998	1.0641439554686623	1.668299662090794	2.000728327300681	0.2872938365371692
1.9499252389230246	1.063913047367702	1.6688038730968577	2.0017539247744316	0.28769494343421403
1.9510013566045494	1.0636826313358778	1.669306980683738	2.002779600671471	0.288096088165459
1.9520774742860743	1.0634527067560224	1.6698089864294776	2.003805355226168	0.2884972702177692
1.9531535919675993	1.0632232730131195	1.6703098919060861	2.0048311886700536	0.28889848908237414
1.9542297096491241	1.0629943294942934	1.670809698679566	2.0058571012318347	0.28929974425483224
1.955305827330649	1.0627658755888025	1.6713084083099385	2.0068830931374135	0.2897010352349959
1.9563819450121738	1.0625379106880315	1.6718060223512692	2.0079091646099023	0.29010236152697694
1.9574580626936986	1.0623104341854823	1.6723025423516928	2.008935315869641	0.2905037226391119
1.9585341803752234	1.0620834454767683	1.67279796985344	2.0099615471342123	0.2909051180839283
1.9596102980567482	1.0618569439596042	1.6732923063928615	2.010987858618459	0.29130654737811107
1.960686415738273	1.0616309290338009	1.6737855535004527	2.0120142505345013	0.29170801004246844
1.961762533419798	1.0614054001012554	1.6742777127008799	2.0130407230917498	0.2921095056018995
1.9628386511013227	1.0611803565659452	1.6747687855130042	2.0140672764969234	0.292511033585361
1.9639147687828478	1.060955797833919	1.6752587734499071	2.0150939109540653	0.29291259352583493
1.9649908864643726	1.0607317233132905	1.6757476780189136	2.016120626664558	0.2933141849602962
1.9660670041458974	1.0605081324142298	1.6762355007216176	2.0171474238271383	0.29371580742968084
1.9671431218274222	1.0602850245489568	1.6767222430539062	2.018174302637914	0.2941174604788542
1.9675376403459028	1.0602033512377596	1.6769004186764807	2.0185507900479402	0.2942647191998482
1.968219239508947	1.060062399131733	1.677207906505983	2.019201263290379	0.2945191436565795
1.9692953571904719	1.0598402555788549	1.6776924925623933	2.0202283059754276	0.294920856515487
1.9703714748719967	1.059618593308645	1.6781760027020471	2.02125543088137	0.295322598612043
1.9714475925535215	1.0593974117414469	1.678658438398243	2.022282638193949	0.2957243695065192
1.9725237102350464	1.0591767102996152	1.679139801118692	2.0233099280963507	0.2961261687629627
1.9735998279165714	1.0589564884075109	1.6796200923255407	2.0243373007692242	0.2965279959491658
1.9746759455980962	1.058736745491492	1.6800993134753948	2.0253647563906934	0.2969298506366363
1.975752063279621	1.058517480979907	1.6805774660193427	2.0263922951363718	0.29733173240056804
1.9768281809611459	1.0582986943030883	1.6810545514029782	2.027419917179378	0.29773364081981174
1.9779042986426707	1.0580803848933442	1.681530571066423	2.028447622690348	0.29813557547684605
1.9789804163241955	1.0578625521849523	1.6820055264443508	2.0294754118374536	0.2985375359577489
1.9800565340057203	1.057645195614152	1.6824794189660088	2.030503284786411	0.29893952185216893
1.9811326516872452	1.0574283146191374	1.6829522500552412	2.0315312417004985	0.2993415327532974
1.98220876936877	1.0572119086400513	1.683424021130511	2.03255928274057	0.2997435682578402
1.983284887050295	1.0569959771189765	1.6838947336049226	2.033587408065069	0.3001456279659904
1.9843610047318199	1.05678051949993	1.6843643888862445	2.0346156178300405	0.3005477114814005
1.9854371224133447	1.056565535228856	1.684832988376931	2.0356439121891463	0.3009498184111554
1.9865132400948695	1.0563510237536184	1.6853005334741435	2.036672291293679	0.30135194836574536
1.9875893577763943	1.0561369845239947	1.685767025569774	2.0377007552925734	0.30175410095903943
1.9886654754579192	1.0559234169916685	1.6862324660504657	2.0387293043324224	0.3021562758082588
1.989741593139444	1.0557103206102225	1.6866968562976343	2.039757938557488	0.30255847253395063
1.9908177108209688	1.0554976948351331	1.6871601976874908	2.0407866581097154	0.30296069075996196
1.9918938285024936	1.0552855391237619	1.6876224915910623	2.041815463128747	0.30336293011341403
1.9929699461840187	1.05507385293535	1.6880837393742123	2.0428443537519336	0.3037651902246767
1.993364464702499	1.0549963635817918	1.6882525769230148	2.0432215796975925	0.30391266905869657
1.9940460638655435	1.0548626357310114	1.688543942397664	2.0438733301143492	0.30416747072734296
1.9951221815470683	1.0546518869737256	1.6890031020170193	2.0449023923488014	0.3045697712582039
1.9961982992285932	1.0544416061283317	1.689461219582781	2.045931540585847	0.30497209145722387
1.997274416910118	1.0542317926615214	1.6899182964403732	2.0469607749538024	0.30537443096751565
1.9983505345916428	1.0540224460418326	1.6903743339301616	2.0479900955787564	0.3057767894353162
1.9994266522731676	1.0538135657396426	1.6908293333874753	2.049019502584584	0.30617916650996213
2.0005027699546925	1.053605151227162	1.6912832961426263	2.050048996092958	0.3065815618438658
2.0015788876362173	1.0533972019784286	1.69173622352093	2.0510785762233605	0.30698397509249153
2.002655005317742	1.053189717469299	1.6921881168427253	2.0521082430930955	0.30738640591433175
2.003731122999267	1.0529826971774452	1.6926389774233956	2.0531379968173025	0.30778885397088385
2.0048072406807917	1.0527761405823455	1.6930888065733887	2.0541678375089663	0.30819131892662677
2.0058833583623166	1.0525700471652797	1.6935376055982356	2.0551977652789306	0.308593800448998
2.0069594760438414	1.052364416409322	1.6939853757985712	2.056227780235908	0.3089962982083707
2.0080355937253667	1.0521592477993358	1.6944321184701545	2.0572578824864944	0.30939881187803137
2.0091117114068915	1.0519545408219655	1.6948778349038875	2.058288072135179	0.3098013411341569
2.0101878290884163	1.0517502949656328	1.6953225263858345	2.059318349284355	0.3102038856557928
2.011263946769941	1.0515465097205279	1.6957661941972422	2.0603487140343337	0.31060644512483093
2.012340064451466	1.0513431845786052	1.6962088396145591	2.061379166483354	0.3110090192259875
2.013416182132991	1.0511403190335764	1.6966504639094537	2.0624097067275944	0.3114116076467818
2.0144922998145156	1.0509379125809049	1.6970910683488347	2.063440334861184	0.31181421007751414
2.0155684174960404	1.0507359647177985	1.6975306541948694	2.064471050976215	0.31221682621124525
2.0166445351775653	1.0505344749432046	1.6979692227050025	2.065501855162751	0.31261945574377437
2.01772065285909	1.0503334427578037	1.6984067751319756	2.066532747508842	0.313022098373619
2.018796770540615	1.0501328676640034	1.698843312723845	2.067563728100532	0.31342475380199364
2.0191912890590955	1.0500594486743136	1.6990030990142322	2.067941720907013	0.31357237558436646
2.0198728882221397	1.0499327491659325	1.6992788367240006	2.0685947970218717	0.31382742173278944
2.0209490059036646	1.0497330867694348	1.6997133483711853	2.069625954354928	0.31423010187255385
2.0220251235851894	1.0495338799820635	1.7001468488995115	2.0706572001797974	0.31463279393047006
2.023101241266714	1.0493351283130752	1.7005793395384812	2.071688534574613	0.3150354976183372
2.024177358948239	1.049136831273424	1.7010108215130033	2.072719957615559	0.31543821265055044
2.025253476629764	1.0489389883757552	1.7014412960434118	2.073751469376878	0.31584093874408115
2.0263295943112887	1.048741599134401	1.701870764345484	2.0747830699308834	0.31624367561845723
2.0274057119928135	1.0485446630653728	1.7022992276304583	2.075814759347969	0.31664642299574397
2.0284818296743388	1.0483481796863565	1.7027266871050515	2.0768465376966203	0.31704918060052467
2.0295579473558636	1.0481521485167071	1.7031531439714773	2.0778784050434234	0.3174519481598816
2.0306340650373884	1.0479565690774417	1.703578599427464	2.078910361453076	0.31785472540337695
2.0317101827189132	1.0477614408912355	1.7040030546662708	2.079942406988398	0.3182575120630343
2.032786300400438	1.0475667634824146	1.7044265108767065	2.080974541710341	0.3186603078733199
2.033862418081963	1.0473725363769515	1.7048489692431466	2.0820067656779977	0.31906311257112413
2.0349385357634877	1.0471787591024588	1.7052704309455495	2.083039078948613	0.3194659258957434
2.0360146534450125	1.046985431188184	1.7056908971594753	2.084071481577594	0.3198687475888619
2.0370907711265374	1.046792552165004	1.7061103690561013	2.085103973618518	0.3202715773945337
2.038166888808062	1.0466001215654197	1.7065288478022402	2.086136555123145	0.3206744150591648
2.039243006489587	1.0464081389235496	1.7069463345603562	2.0871692261414245	0.3210772603314954
2.040319124171112	1.0462166037751253	1.7073628304885817	2.0882019867215074	0.3214801129625828
2.0413952418526367	1.046025515657486	1.7077783367407346	2.0892348369097546	0.3218829727057832
2.0424713595341615	1.045834874109573	1.7081928544663347	2.0902677767507463	0.3222858393167353
2.0435474772156863	1.0456446786719236	1.7086063848106199	2.0913008062872915	0.3226887125533428
2.044623594897211	1.0454549288866668	1.7090189289145628	2.0923339255604385	0.3230915921757572
2.0450181134156917	1.0453854757358783	1.7091699260272615	2.0927127027995787	0.323239294555664
2.045699712578736	1.0452656242975176	1.709430487914887	2.0933671346094833	0.32349447794636144
2.0467758302602608	1.045076764449771	1.7098410629440834	2.0944004334719777	0.323897369629753
2.047851947941786	1.0448883488902978	1.7102506551304268	2.0954338221837405	0.32430026699272735
2.048928065623311	1.044700377167539	1.7106592655979906	2.0964673007788663	0.32470316980426145
2.0500041833048357	1.0445128488314999	1.7110668954666648	2.097500869289734	0.3251060778354978
2.0510803009863605	1.0443257634337457	1.7114735458521697	2.098534527747015	0.3255089908597279
2.0521564186678853	1.0441391205273964	1.7118792178660738	2.099568276179684	0.32591190865237657
2.05323253634941	1.043952919667121	1.712283912615808	2.100602114615027	0.3263148309909858
2.054308654030935	1.043767160409132	1.7126876312046817	2.1016360430786505	0.3267177576551992
2.05538477171246	1.0435818423111822	1.7130903747318988	2.1026700615944893	0.3271206884267465
2.0564608893939846	1.0433969649325576	1.7134921442925728	2.1037041701848156	0.3275236230894276
2.0575370070755095	1.0432125278340731	1.713892940977742	2.1047383688702497	0.32792656142909765
2.0586131247570343	1.0430285305780678	1.714292765874385	2.1057726576697657	0.32832950323365173
2.059689242438559	1.0428449727283993	1.7146916200654365	2.1068070366007015	0.32873244829300957
2.060765360120084	1.0426618538504395	1.7150895046298014	2.1078415056787674	0.3291353963991007
2.0618414778016088	1.0424791735110688	1.7154864206423703	2.108876064918054	0.3295383473458496
2.0629175954831336	1.0422969312786718	1.7158823691740355	2.1099107143310416	0.32994130092916085
2.0639937131646584	1.0421151267231321	1.7162773512917038	2.1109454539286077	0.3303442569469046
2.0650698308461832	1.041933759415828	1.7166713680583132	2.1119802837200345	0.33074721519890204
2.066145948527708	1.041752828929626	1.7170644205328467	2.1130152037130205	0.33115017548691106
2.067222066209233	1.041572334838878	1.7174565097703478	2.1140502139136843	0.3315531376146118
2.068298183890758	1.0413922767194153	1.7178476368219335	2.1150853143265755	0.33195610138759274
2.069374301572283	1.0412126541485436	1.718237802734811	2.116120504954683	0.33235906661333653
2.070450419253808	1.0410334667050396	1.7186270085522903	2.117155785799441	0.332762033101206
2.0708449377722884	1.0409678832145663	1.7187694560806965	2.117535355610869	0.33290976605323747
2.0715265369353326	1.0408547139691444	1.7190152553137992	2.1181911568607394	0.33316500066243054
2.0726026546168574	1.0406763955225602	1.719402544054898	2.1192266181369295	0.3335679691100922
2.0736787722983823	1.0404985109484448	1.719788875807293	2.120262169624834	0.3339709382591121
2.074754889979907	1.0403210598314074	1.7201742515988516	2.121297811319754	0.33437390792623733
2.075831007661432	1.0401440417575039	1.7205586724536148	2.122333543215475	0.334776877930027
2.0769071253429567	1.0399674563142314	1.7209421393918127	2.1233693653042787	0.3351798480908392
2.0779832430244816	1.0397913030905253	1.721324653429878	2.1244052775769466	0.3355828182308182
2.0790593607060064	1.0396155816767527	1.721706215580459	2.125441280022771	0.3359857881738808
2.080135478387531	1.0394402916647094	1.7220868268524347	2.12647737262956	0.33638875774570376
2.081211596069056	1.0392654326476147	1.7224664882509275	2.127513555383646	0.3367917267737109
2.082287713750581	1.039091004220107	1.7228452007773167	2.1285498282698945	0.3371946950870602
2.0833638314321057	1.0389170059782384	1.7232229654292537	2.12958619127171	0.33759766251663137
2.0844399491136305	1.0387434375194724	1.7235997832006726	2.130622644371043	0.3380006288950132
2.0855160667951553	1.0385702984426772	1.7239756550818064	2.1316591875484	0.3384035940564911
2.08659218447668	1.0383975883481222	1.7243505820591989	2.132695820782848	0.33880655783703484
2.087668302158205	1.038225306837474	1.7247245651157181	2.133732544052023	0.3392095200742862
2.0887444198397302	1.0380534535137909	1.7250976052305695	2.134769357332139	0.3396124806075468
2.089820537521255	1.0378820279815193	1.7254697033793094	2.1358062605979913	0.34001543927776634
2.09089665520278	1.0377110298464893	1.7258408605338573	2.1368432538229665	0.3404183959275302
2.0919727728843047	1.0375404587159107	1.7262110776625101	2.13788033697905	0.34082135040104805
2.0930488905658295	1.0373703141983672	1.7265803557299537	2.138917510036831	0.3412243025441416
2.0941250082473544	1.0372005959038142	1.7269486956972762	2.139954772965511	0.3416272522042334
2.095201125928879	1.0370313034435725	1.7273160985219818	2.1409921257329105	0.34203019923033484
2.096277243610404	1.0368624364303258	1.7276825651580014	2.1420295683054764	0.342433143473035
2.0966717621288846	1.0368006341233704	1.7278166821826126	2.1424099305240274	0.34258086726435927
2.097353361291929	1.0366939944781153	1.7280480965557075	2.1430671006482878	0.342836084784489
2.0984294789734537	1.0365259772023356	1.7284126936619246	2.144104722725064	0.3432390230184069
2.0995055966549785	1.0363583842197317	1.728776357419944	2.1451424344981698	0.3436419580300423
2.1005817143365033	1.0361912151483927	1.7291390887695341	2.1461802359286257	0.3440448896761813
2.101657832018028	1.0360244696077499	1.729500888646954	2.1472181269761106	0.3444478178151314
2.102733949699553	1.0358581472185708	1.7298617579849653	2.1482561075989706	0.34485074230671064
2.103810067381078	1.0356922476029566	1.7302216977128453	2.1492941777542254	0.34525366301223664
2.1048861850626026	1.0355267703843365	1.7305807087563974	2.1503323373975753	0.3456565797945159
2.1059623027441274	1.0353617151874648	1.7309387920379646	2.151370586483408	0.34605949251783297
2.1070384204256523	1.0351970816384168	1.7312959484764419	2.152408924964803	0.3464624010479399
2.1081145381071775	1.0350328693645843	1.7316521789872863	2.153447352793541	0.3468653052520458
2.1091906557887024	1.0348690779946712	1.7320074844825313	2.154485869920109	0.34726820499880606
2.110266773470227	1.034705707158691	1.7323618658707962	2.1555244762937074	0.34767110015831243
2.111342891151752	1.0345427564879608	1.7327153240573003	2.1565631718622544	0.3480739906020825
2.112419008833277	1.0343802256150993	1.7330678599438725	2.1576019565723956	0.34847687620304935
2.1134951265148016	1.0342181141740219	1.7334194744289648	2.158640830369508	0.34887975683555167
2.1145712441963265	1.0340564217999362	1.7337701684076625	2.159679793197707	0.34928263237532353
2.1156473618778513	1.0338951481293395	1.7341199427716965	2.160718844999853	0.3496855026994845
2.116723479559376	1.033734292800014	1.7344687984094544	2.1617579857175566	0.3500883676865297
2.117799597240901	1.033573855451023	1.7348167362059925	2.162797215291187	0.3504912272163201
2.1188757149224258	1.033413835722707	1.7351637570430467	2.163836533659875	0.3508940811700724
2.1199518326039506	1.0332542332566808	1.7355098617990439	2.164875940761522	0.35129692943035007
2.1210279502854754	1.033095047695828	1.7358550513491127	2.165915436532804	0.35169977188105284
2.1221040679670002	1.032936278684299	1.7361993265650961	2.1669550209091804	0.3521026084074079
2.122498586485481	1.0328781762113048	1.7363253133896241	2.1673361680337004	0.35225029192851
2.123180185648525	1.032777925867506	1.736542688315561	2.167994693824896	0.35250543889596025
2.12425630333005	1.03261998889212	1.73688513746581	2.1690344552129908	0.35290826323456315
2.1253324210115747	1.032462467406066	1.7372266748778928	2.170074305005304	0.35331108131236894
2.1264085386930995	1.032305361058521	1.7375673014106163	2.171114243132481	0.3537138930198198
2.1274846563746244	1.0321486694999087	1.737907017919556	2.172154269523977	0.35411669824863873
2.1285607740561496	1.0319923923818963	1.7382458252570665	2.173194384108066	0.3545194968918201
2.1296368917376745	1.0318365293573917	1.738583724272293	2.1742345868118442	0.354922288843621
2.1307130094191993	1.0316810800805385	1.7389207158111815	2.1752748775612383	0.3553250739995521
2.131789127100724	1.0315260442067131	1.7392568007164892	2.176315256281008	0.35572785225636877
2.132865244782249	1.0313714213925216	1.7395919798277955	2.1773557228947547	0.3561306235120623
2.1339413624637737	1.031217211295795	1.7399262539815128	2.1783962773249255	0.35653338766585113
2.1350174801452986	1.0310634135755863	1.7402596240108965	2.1794369194928187	0.35693614461817214
2.1360935978268234	1.0309100278921672	1.7405920907460555	2.1804776493185916	0.3573388942706721
2.1371697155083482	1.0307570539070243	1.7409236550139628	2.181518466721264	0.35774163652619906
2.138245833189873	1.0306044912828554	1.7412543176384663	2.1825593716187233	0.35814437128879395
2.139321950871398	1.0304523396835659	1.7415840794402975	2.183600363927733	0.35854709846368205
2.1403980685529227	1.030300598774266	1.741912941237084	2.184641443563935	0.35894981795726455
2.1414741862344475	1.0301492682212665	1.7422409038433573	2.1856826104418574	0.3593525296771105
2.1425503039159723	1.0299983476920758	1.7425679680705652	2.186723864474919	0.35975523353194844
2.143626421597497	1.0298478368553963	1.7428941347270799	2.1877652055754333	0.3601579294316582
2.144702539279022	1.029697735381121	1.743219404618209	2.1888066336546177	0.36056061728726285
2.145778656960547	1.0295480429403299	1.7435437785462058	2.1898481486225947	0.3609632970109206
2.1468547746420716	1.0293987592052871	1.7438672573102785	2.1908897503884006	0.3613659685159169
2.147930892323597	1.029249883849437	1.7441898417065997	2.1919314388599878	0.36176863171665635
2.148325410842077	1.0291954064763575	1.7443078813857864	2.1923133568915416	0.36191625110391207
2.1490070100051217	1.029101416547401	1.744511532528318	2.192973213944233	0.362171286528655
2.1500831276866466	1.0289533569749745	1.7448323305655653	2.19401507554694	0.36257393286853246
2.1511592453681714	1.0288057048091233	1.7451522366054688	2.195057023572847	0.3629765706540042
2.152235363049696	1.0286584597279798	1.745471251432159	2.1960990579256303	0.3633791998038737
2.153311480731221	1.028511621410841	1.7457893758267804	2.1971411785079096	0.363781820238025
2.154387598412746	1.028365189538164	1.7461066105674996	2.1981833852212547	0.3641844318774152
2.1554637160942707	1.0282191637915634	1.746422956429517	2.1992256779661887	0.36458703464406655
2.1565398337757955	1.028073543853808	1.7467384141850744	2.2002680566421935	0.36498962846105937
2.1576159514573203	1.027928329408817	1.747052984603465	2.2013105211477164	0.3653922132525244
2.158692069138845	1.027783520141658	1.747366668451043	2.2023530713801733	0.3657947889436357
2.15976818682037	1.0276391157385425	1.7476794664912323	2.2033957072359542	0.36619735546060306
2.160844304501895	1.027495115886823	1.7479913794845368	2.204438428610429	0.36659991273066495
2.1619204221834196	1.0273515202749912	1.748302408188548	2.205481235397952	0.36700246068208114
2.1629965398649444	1.0272083285926727	1.7486125533579564	2.2065241274918654	0.3674049992441259
2.1640726575464693	1.0270655405306257	1.748921815744558	2.2075671047845074	0.3678075283470806
2.165148775227994	1.0269231557807366	1.7492301960972656	2.2086101671672136	0.3682100479222266
2.166224892909519	1.0267811740360178	1.7495376951621164	2.2096533145303248	0.36861255790183883
2.1673010105910437	1.0266395949906042	1.7498443136822817	2.21069654676319	0.3690150582191781
2.168377128272569	1.0264984183397499	1.7501500523980753	2.211739863754171	0.36941754880848493
2.169453245954094	1.0263576437798259	1.750454912046963	2.2127832653906494	0.36982002960497207
2.1705293636356187	1.0262172710083164	1.750758893363571	2.213826751559029	0.3702225005448182
2.1716054813171435	1.0260772997238157	1.7510619970796946	2.214870322144741	0.3706249615651611
2.1726815989986683	1.025937729626026	1.751364223924307	2.2159139770322502	0.3710274126040909
2.173757716680193	1.0257985604157533	1.7516655746235685	2.2169577161050587	0.3714298536006434
2.1741522351986737	1.025747639568564	1.7517758343086534	2.217340385277056	0.37157739109442384
2.174833834361718	1.0256597917949057	1.7519660499008347	2.2180015392457095	0.3718322844947935
2.175909952043243	1.0255214234664893	1.7522656504766645	2.2190454463357927	0.37223470522744895
2.1769860697247676	1.0253834551346053	1.75256437706883	2.22008943725595	0.37263711574044345
2.1780621874062924	1.0252458865044483	1.752862230392324	2.221133511885878	0.37303951597653046
2.1791383050878173	1.0251087172823017	1.7531592111593686	2.222177670104335	0.3734419058793768
2.180214422769342	1.0249719471755363	1.753455320079424	2.2232219117891425	0.3738442853935562
2.181290540450867	1.0248355758926064	1.7537505578591968	2.2242662368171935	0.37424665446454314
2.1823666581323917	1.0246996031430473	1.7540449252026473	2.225310645064453	0.3746490130387064
2.1834427758139165	1.0245640286374724	1.754338422811	2.2263551364059655	0.3750513610633031
2.1845188934954414	1.0244288520875702	1.7546310513827494	2.2273997107158587	0.3754536984864724
2.185595011176966	1.0242940732061019	1.7549228116136701	2.228444367867347	0.37585602525722944
2.186671128858491	1.024159691706898	1.7552137041968234	2.229489107732736	0.3762583413254591
2.1877472465400163	1.024025707304856	1.7555037298225666	2.2305339301834297	0.3766606466419102
2.188823364221541	1.0238921197159374	1.7557928891785608	2.2315788350899304	0.37706294115818945
2.189899481903066	1.0237589286571644	1.7560811829497782	2.2326238223218464	0.3774652248267554
2.1909755995845908	1.0236261338466184	1.7563686118185116	2.233668891747895	0.37786749760091265
2.1920517172661156	1.0234937350034359	1.7566551764643805	2.2347140432359067	0.37826975943480606
2.1931278349476404	1.0233617318478065	1.7569408775643403	2.2357592766528307	0.3786720102834148
2.1942039526291652	1.0232301241009703	1.7572257157926898	2.2368045918647375	0.37907425010254653
2.19528007031069	1.0230989114852147	1.7575096918210789	2.2378499887368246	0.3794764788488319
2.196356187992215	1.0229680937238714	1.7577928063185164	2.23889546713342	0.37987869647971867
2.1974323056737397	1.0228376705413156	1.7580750599513781	2.2399410269179856	0.38028090295346617
2.1985084233552645	1.0227076416629601	1.758356453383414	2.240986667953124	0.38068309822913954
2.1995845410367894	1.0225780068152563	1.758636987275756	2.242032390100579	0.38108528226660443
2.19997905955527	1.022530579674794	1.7587396193999738	2.242415785519038	0.3812327252604198
2.200660658718314	1.0224487657256884	1.758916662286926	2.2430781932212436	0.38148745502652115
2.201736776399839	1.0223199181227731	1.759195479072843	2.244124077175161	0.38188961647033953
2.202812894081364	1.0221914637360552	1.759473438286831	2.2451700418215306	0.3822917665602932
2.2038890117628887	1.0220634022961064	1.7597505405796259	2.2462160870187113	0.38269390525939423
2.2049651294444135	1.0219357335345218	1.7600267865993837	2.247262212624225	0.3830960325314278
2.2060412471259383	1.0218084571839177	1.7603021769916873	2.248308418494763	0.38349814834094703
2.207117364807463	1.0216815729779287	1.7605767123995544	2.2493547044861866	0.3839002526532674
2.2081934824889884	1.0215550806512061	1.7608503934634445	2.250401070453534	0.38430234543446157
2.209269600170513	1.021428979939414	1.7611232208212662	2.2514475162510235	0.38470442665135435
2.210345717852038	1.0213032705792275	1.7613951951083846	2.2524940417320565	0.38510649627151733
2.211421835533563	1.0211779523083306	1.7616663169576285	2.253540646749222	0.38550855426326375
2.2124979532150877	1.0210530248654128	1.7619365869992978	2.2545873311543008	0.38591060059564347
2.2135740708966125	1.0209284879901672	1.7622060058611697	2.2556340947982703	0.3863126352384379
2.2146501885781373	1.0208043414232875	1.7624745741685073	2.256680937531306	0.3867146581621547
2.215726306259662	1.0206805849064664	1.7627422925440654	2.257727859202788	0.3871166693380234
2.216802423941187	1.020557218182392	1.7630091616080985	2.2587748596613033	0.3875186687379896
2.217878541622712	1.020434240994747	1.763275181978367	2.259821938754649	0.38792065633471084
2.2189546593042366	1.0203116530882042	1.7635403542701442	2.2608690963298392	0.38832263210155105
2.2200307769857615	1.0201894542084256	1.7638046790962243	2.2619163322331053	0.38872459601257614
2.2211068946672863	1.0200676441020595	1.7640681570669277	2.2629636463099008	0.389126548042549
2.222183012348811	1.0199462225167384	1.7643307887901092	2.264011038404907	0.3895284881669246
2.223259130030336	1.0198251892010757	1.7645925748711642	2.2650585083620345	0.3899304163618455
2.2243352477118608	1.0197045439046646	1.7648535159130352	2.266106056024428	0.3903323326041369
2.2254113653933856	1.0195842863780749	1.7651136125162195	2.2671536812344697	0.390734236871302
2.225805883911866	1.0195402955199444	1.7652087558395764	2.267537773443244	0.3908815771166047
2.2264874830749104	1.019464416372851	1.7653728652787744	2.268201383833783	0.39113612914151735
2.2275636007564352	1.0193449336415092	1.7656312747963259	2.2692491636632357	0.3915380093936283
2.2286397184379605	1.019225837937536	1.7658888416620733	2.2702970205629462	0.3919398776071442
2.2297158361194853	1.0191071290153855	1.7661455664667973	2.2713449543722835	0.39234173376223413
2.23079195380101	1.0189888066304762	1.7664014497988654	2.272392964929873	0.3927435778397221
2.231868071482535	1.0188708705391907	1.7666564922442398	2.2734410520735993	0.3931454098210826
2.23294418916406	1.0187533204988712	1.766910694386482	2.274489215640611	0.3935472296884363
2.2340203068455846	1.018636156267819	1.767164056806762	2.2755374554673238	0.3939490374245455
2.2350964245271094	1.0185193776052917	1.767416580083861	2.276585771389423	0.3943508330128096
2.2361725422086343	1.0184029842715	1.767668264794182	2.2776341632418675	0.394752616437261
2.237248659890159	1.0182869760276068	1.7679191115117523	2.2786826308588948	0.39515438768256045
2.238324777571684	1.0181713526357248	1.768169120808233	2.279731174074023	0.395556146733993
2.2394008952532087	1.0180561138589133	1.7684182932529229	2.280779792720055	0.39595789357746336
2.2404770129347336	1.017941259461177	1.768666629412766	2.2818284866290806	0.3963596281994923
2.2415531306162584	1.0178267892074633	1.7689141298523576	2.282877255632483	0.3967613505872115
2.242629248297783	1.0177127028636608	1.7691607951339503	2.283926099560939	0.3971630607283603
2.243705365979308	1.0175990001965962	1.76940662581746	2.2849750182444253	0.39756475861128066
2.244781483660833	1.0174856809740325	1.7696516224604728	2.2860240115122195	0.39796644422491373
2.2458576013423577	1.0173727449646672	1.7698957856182498	2.287073079192904	0.39836811755879536
2.2469337190238825	1.0172601919381303	1.770139115843734	2.2881222211143717	0.39876977860305207
2.2480098367054078	1.0171480216649809	1.770381613687557	2.289171437103826	0.399171427348397
2.2490859543869326	1.0170362339167067	1.770623279698043	2.2902207269877874	0.39957306378612595
2.2501620720684574	1.016924828465721	1.7708641144212172	2.2912700905920946	0.39997468790811325
2.2512381897499822	1.0168138050853612	1.7711041184008092	2.2923195277419084	0.40037629970680794
2.251632708268463	1.016773198160245	1.7711918989306845	2.2927042832250386	0.40052353264514295
2.252314307431507	1.0167031635498853	1.7713432921782615	2.293369038261716	0.40077789917522966
2.253390425113032	1.016592903634472	1.7715816362927332	2.2944186219753324	0.401179486306965
2.2544665427945567	1.0164830251152173	1.7718191512811072	2.295468278705906	0.40158106109616315
2.2555426604760815	1.0163735277691321	1.7720558376779951	2.2965180082759202	0.40198262353753245
2.2566187781576064	1.0162644113741415	1.7722916960157435	2.2975678105071977	0.40238417362633644
2.257694895839131	1.0161556757090813	1.77252672682444	2.2986176852209033	0.40278571135838986
2.258771013520656	1.0160473205536975	1.7727609306319179	2.299667632237547	0.4031872367300552
2.259847131202181	1.015939345688643	1.7729943079637633	2.3007176513769876	0.40358874973823844
2.2609232488837057	1.0158317508954764	1.7732268593433191	2.301767742458436	0.4039902503803859
2.2619993665652305	1.0157245359566593	1.7734585852916924	2.302817905300458	0.4043917386544801
2.2630754842467553	1.0156177006555553	1.7736894863277584	2.303868139720977	0.4047932145590362
2.26415160192828	1.0155112447764274	1.7739195629681672	2.3049184455372793	0.4051946780930984
2.265227719609805	1.0154051681044363	1.7741488157273486	2.3059688225660158	0.4055961292562361
2.26630383729133	1.0152994704256377	1.7743772451175182	2.307019270623204	0.40599756804854065
2.2673799549728546	1.0151941515269818	1.774604851648682	2.3080697895242337	0.4063989944706214
2.26845607265438	1.01508921119631	1.7748316358286433	2.3091203790838684	0.40680040852360216
2.2695321903359047	1.014984649222354	1.7750575981630061	2.310171039116249	0.407201810209118
2.2706083080174295	1.0148804653947332	1.7752827391551822	2.311221769434896	0.4076031995293113
2.2716844256989543	1.0147766595039531	1.775507059306396	2.3122725698527153	0.40800457648682853
2.272760543380479	1.0146732313414037	1.7757305591156893	2.3133234401819975	0.4084059410848167
2.273836661062004	1.014570180699357	1.7759532390799273	2.3143743802344243	0.4088072933269199
2.274912778743529	1.0144675073709657	1.7761750996938035	2.3154253898210695	0.4092086332172759
2.2759888964250536	1.0143652111502608	1.7763961414498453	2.316476468752403	0.4096099607605126
2.2770650141065785	1.0142632918321506	1.7766163648384186	2.317527616838293	0.41001127596174486
2.277459532625059	1.0142260212824228	1.7766968966401981	2.3179129984695104	0.4101584001614542
2.2781411317881033	1.014161749212418	1.7768357703477335	2.3185788338880102	0.4104125788265712
2.279217249469628	1.014060583087719	1.7770543584638494	2.3196301197102303	0.41081386936106995
2.280293367151153	1.0139597932555813	1.7772721296706795	2.3206814741130364	0.4112151475717966
2.2813694848326778	1.0138593795144015	1.7774890844499966	2.321732896903923	0.4116164134657802
2.2824456025142026	1.0137593416634447	1.7777052232814385	2.322784387889799	0.4120176670505199
2.2835217201957274	1.0136596795028416	1.7779205466425119	2.3238359468769887	0.41241890833398204
2.2845978378772522	1.0135603928335866	1.778135055008598	2.3248875736712376	0.41282013732459677
2.285673955558777	1.0134614814575373	1.7783487488529577	2.3259392680777133	0.4132213540312547
2.286750073240302	1.0133629451774115	1.778561628646736	2.32699102990101	0.4136225584633041
2.287826190921827	1.0132647837967863	1.7787736948589679	2.3280428589451496	0.4140237506305472
2.288902308603352	1.0131669971200952	1.778984947956582	2.329094755013586	0.41442493054323765
2.289978426284877	1.013069584952628	1.7791953884044063	2.3301467179092077	0.4148260982120768
2.2910545439664016	1.012972547100528	1.779405016665173	2.3311987474343403	0.41522725364821106
2.2921306616479264	1.01287588337079	1.7796138331995224	2.3322508433907503	0.41562839686322856
2.2932067793294513	1.01277959357126	1.7798218384660094	2.333303005579647	0.41602952786915615
2.294282897010976	1.012683677510632	1.7800290329211064	2.334355233801685	0.41643064667845636
2.295359014692501	1.0125881349984471	1.7802354170192094	2.3354075278569697	0.41683175330402444
2.2964351323740257	1.012492965845092	1.7804409912126418	2.3364598875450557	0.4172328477591852
2.2975112500555506	1.0123981698617965	1.78064575595166	2.337512312664954	0.4176339300576902
2.2985873677370754	1.0123037468606328	1.780849711684457	2.338564803015133	0.41803500021371454
2.2996634854186	1.012209696654513	1.781052858857168	2.33961735839352	0.41843605824185426
2.300739603100125	1.0121160190571887	1.7812551979138744	2.340669978597506	0.4188371041571231
2.30181572078165	1.0120227138832476	1.7814567292966086	2.3417226634239476	0.41923813797494985
2.3028918384631747	1.0119297809481134	1.7816574534453586	2.342775412669171	0.41963915971117505
2.3032863569816553	1.0118958037571553	1.7817308393552904	2.3431613801168796	0.41978617639019633
2.3039679561446995	1.0118372200680434	1.7818573707980727	2.3438282261289722	0.4200401693820487
2.3050440738262243	1.0117450310601275	1.782056481790663	2.3448811035986217	0.4204411670042268
2.306120191507749	1.0116532137422858	1.7822547868570116	2.345934044872868	0.420842152594769
2.307196309189274	1.0115617679332676	1.7824522864289734	2.3469870497459366	0.4212431261711355
2.3082724268707993	1.01147069345265	1.7826489809363815	2.348040118011539	0.42164408775118445
2.309348544552324	1.0113799901208356	1.7828448708070515	2.349093249462868	0.4220450373531688
2.310424662233849	1.0112896577590518	1.7830399564667854	2.3501464438926067	0.422445974995734
2.3115007799153737	1.0111996961893481	1.7832342383393764	2.351199701092927	0.422846900697915
2.3125768975968986	1.0111101052345963	1.783427716846613	2.3522530208554957	0.42324781447913346
2.3136530152784234	1.011020884718487	1.783620392408284	2.353306402971474	0.4236487163591952
2.314729132959948	1.0109320344655295	1.7838122654421813	2.3543598472315215	0.4240496063582875
2.315805250641473	1.0108435543010499	1.7840033363641055	2.3554133534257997	0.4244504844969762
2.316881368322998	1.0107554440511892	1.7841936055878698	2.3564669213439737	0.42485135079620334
2.3179574860045227	1.0106677035429021	1.7843830735253037	2.357520550775215	0.4252522052772843
2.3190336036860475	1.0105803326039562	1.7845717405862578	2.358574241508204	0.4256530479619052
2.3201097213675723	1.0104933310629287	1.7847596071786076	2.359627993331133	0.4260538788721204
2.321185839049097	1.0104066987492073	1.784946673708258	2.360681806031709	0.42645469803034974
2.322261956730622	1.0103204354929862	1.7851329405791472	2.361735679397155	0.42685550545937617
2.323338074412147	1.0102345411252671	1.78531840819325	2.362789613214214	0.4272563011823429
2.3244141920936716	1.010149015477856	1.7855030769505837	2.3638436072691515	0.42765708522275125
2.3254903097751964	1.0100638583833625	1.7856869472492105	2.364897661347758	0.4280578576044576
2.3265664274567213	1.009979069675198	1.7858700194852417	2.3659517752353496	0.42845861835167126
2.3276425451382465	1.009894649187575	1.786052294052843	2.3670059487167743	0.42885936748895204
2.3287186628197714	1.009810596755505	1.7862337713442367	2.368060181576411	0.42926010504120726
2.329113181338252	1.0097798742265809	1.7863001035949524	2.368446691671099	0.4294070176609249
2.329794780501296	1.009726912214797	1.7864144517497067	2.369114473598174	0.42966083103368985
2.330870898182821	1.0096435954020566	1.7865943356576024	2.3701688245655164	0.4300615454919956
2.331947015864346	1.0095606461546842	1.7867734234543424	2.3712232342614286	0.43046224844206066
2.3330231335458707	1.0094780643108743	1.7869517155244183	2.372277702468446	0.43086293991015934
2.3340992512273955	1.009395849709613	1.7871292122503988	2.373332228968648	0.4312636199229015
2.3351753689089203	1.0093140021906777	1.7873059140129328	2.374386813543662	0.4316642885072303
2.336251486590445	1.0092325215946352	1.7874818211907544	2.375441455974665	0.4320649456904197
2.33732760427197	1.0091514077628405	1.7876569341606856	2.3764961560423865	0.4324655915000721
2.3384037219534948	1.0090706605374353	1.7878312532976413	2.377550913527112	0.4328662259641161
2.3394798396350196	1.0089902797613468	1.7880047789746312	2.3786057282086834	0.43326684911080415
2.3405559573165444	1.0089102652782864	1.7881775115627656	2.379660599866503	0.43366746096871
2.3416320749980692	1.0088306169327483	1.7883494514312572	2.380715528279536	0.4340680615667266
2.342708192679594	1.008751334570008	1.7885205989474264	2.381770513226312	0.43446865093406395
2.343784310361119	1.008672418036122	1.788690954476704	2.382825554484928	0.4348692291002463
2.3448604280426437	1.0085938671779244	1.7888605183826347	2.3838806518330506	0.43526979609511035
2.3459365457241685	1.0085156818430283	1.7890292910268812	2.384935805047919	0.435670351948803
2.3470126634056934	1.008437861879822	1.789197272769228	2.3859910139063474	0.43607089669177873
2.3480887810872186	1.0083604071374694	1.7893644639675845	2.3870462781847253	0.43647143035479774
2.3491648987687435	1.0082833174659087	1.7895308649779882	2.388101597659024	0.4368719529689234
2.3502410164502683	1.0082065927158494	1.7896964761546093	2.3891569721047943	0.4372724645655205
2.351317134131793	1.0081302327387733	1.789861297849753	2.3902124012971733	0.43767296517625254
2.352393251813318	1.0080542373869321	1.7900253304138638	2.3912678850108837	0.43807345483307997
2.3534693694948428	1.0079786065133458	1.790188574195529	2.3923234230202373	0.43847393356825776
2.3545454871763676	1.0079033399718025	1.7903510295414817	2.393379015099137	0.43887440141433354
2.354940005694848	1.007875837533755	1.7904103903091277	2.3937660221690797	0.4390212153321486
2.3556216048578924	1.0078284376168563	1.7905126967966039	2.39443466102108	0.439274858404145
2.3566977225394172	1.0077538993038266	1.790673576303931	2.395490360559159	0.43967530457081816
2.357773840220942	1.0076797248887968	1.7908336684046542	2.396546113486066	0.4400757399477653
2.358849957902467	1.0076059142286131	1.7909929734381242	2.3976019195740927	0.4404761645686823
2.3599260755839917	1.0075324671808827	1.7911514917418545	2.398657778595134	0.44087657846754735
2.3610021932655165	1.007459383603974	1.7913092236515253	2.3997136903206915	0.4412769816786182
2.3620783109470413	1.0073866633570137	1.7914661695009853	2.4007696545218726	0.44167737423643044
2.363154428628566	1.0073143062998873	1.7916223296222564	2.4018256709693966	0.4420777561757953
2.364230546310091	1.0072423122932361	1.7917777043455365	2.402881739433594	0.4424781275317979
2.365306663991616	1.0071706811984584	1.7919322939992026	2.4039378596844108	0.4428784883397946
2.3663827816731406	1.0070994128777062	1.792086098909814	2.404994031491409	0.4432788386354117
2.367458899354666	1.007028507193885	1.7922391194021154	2.4060502546237705	0.44367917845454297
2.3685350170361907	1.0069579640106523	1.792391355799041	2.4071065288502984	0.44407950783334776
2.3696111347177156	1.0068877831924172	1.7925428084217159	2.4081628539394204	0.44447982680824916
2.3706872523992404	1.006817964604339	1.7926934775894607	2.4092192296591888	0.44488013541593185
2.371763370080765	1.0067485081123249	1.7928433636197945	2.4102756557772853	0.4452804336933401
2.37283948776229	1.0066794135830308	1.7929924668284367	2.411332132061022	0.4456807216776761
2.373915605443815	1.006610680883859	1.7931407875293117	2.412388658277344	0.4460809994063976
2.3749917231253397	1.0065423098829576	1.7932883260345513	2.413445234192831	0.44648126691721657
2.3760678408068645	1.0064743004492183	1.7934350826544971	2.4145018595737007	0.4468815242480965
2.3771439584883893	1.0064066524522775	1.7935810576977045	2.415558534185809	0.44728177143725134
2.378220076169914	1.0063393657625128	1.7937262514709449	2.416615257794655	0.4476820085231429
2.379296193851439	1.0062724402510441	1.7938706642792095	2.4176720301653813	0.4480822355444793
2.380372311532964	1.0062058757897308	1.7940142964257113	2.4187288510627765	0.4484824525402132
2.3807668300514444	1.0061815628271247	1.7940667583063206	2.4191163072429784	0.4486291747106536
2.3814484292144886	1.0061396722511717	1.794157148211889	2.4197857202512774	0.4488826595495395
2.3825245468960135	1.0060738295087037	1.794299219937409	2.4208426374949723	0.44928285661189404
2.3836006645775383	1.006008347436401	1.794440511900169	2.4218996025576014	0.44968304376695134
2.384676782259063	1.0059432259090735	1.7945810243963003	2.4229566152025597	0.4500832210546229
2.385752899940588	1.0058784648022663	1.7947207577201711	2.4240136751929007	0.45048338851505537
2.3868290176221127	1.0058140639922588	1.7948597121643897	2.4250707822913355	0.4508835461886288
2.387905135303638	1.0057500233560628	1.7949978880198056	2.4261279362602384	0.4512836941159548
2.388981252985163	1.0056863427714224	1.7951352855755145	2.4271851368616457	0.45168383233787457
2.3900573706666877	1.0056230221168132	1.7952719051188597	2.428242383857261	0.4520839608954574
2.3911334883482125	1.0055600612714397	1.7954077469354355	2.429299677008455	0.4524840798299987
2.3922096060297373	1.0054974601152364	1.795542811309089	2.4303570160762686	0.4528841891830183
2.393285723711262	1.0054352185288655	1.7956770985219244	2.4314144008214154	0.4532842889962588
2.394361841392787	1.0053733363937163	1.7958106088543042	2.4324718310042828	0.45368437931168343
2.395437959074312	1.005311813591904	1.7959433425848526	2.4335293063849357	0.45408446017147486
2.3965140767558366	1.0052506500062692	1.7960752999904581	2.434586826723116	0.45448453161803304
2.3975901944373614	1.0051898455203767	1.7962064813462761	2.435644391778249	0.4548845936939737
2.3986663121188863	1.0051294000185143	1.7963368869257317	2.4367020013094396	0.45528464644212663
2.399742429800411	1.0050693133856925	1.7964665170005216	2.4377596550754803	0.45568468990553374
2.400818547481936	1.0050095855076429	1.7965953718406176	2.4388173528348505	0.45608472412744777
2.4018946651634607	1.0049502162708175	1.7967234517142692	2.4398750943457173	0.45648474915133025
2.4029707828449856	1.004891205562388	1.796850756888005	2.4409328793659397	0.4568847650208499
2.4040469005265104	1.004832553270245	1.7969772876266363	2.441990707653072	0.45728477177988125
2.405123018208035	1.0047742592829958	1.7971030441932598	2.4430485789643606	0.4576847694725026
2.40619913588956	1.0047163234899659	1.797228026849259	2.4441064930567524	0.45808475814299443
2.4065936544080406	1.0046951731956264	1.797273653270864	2.4444943485753785	0.458231396858903
2.407275253571085	1.0046587457811955	1.7973522358543075	2.4451644496868927	0.45848473783583804
2.40835137125261	1.0046015260474408	1.797475671466371	2.446222448611128	0.4588847085957136
2.409427488934135	1.0045446641801716	1.797598333941711	2.44728048958551	0.4592846704674988
2.4105036066156598	1.004488160071571	1.7977202235348853	2.4483385723657953	0.4596846234962669
2.4115797242971846	1.0044320136145344	1.7978413404987512	2.4493966967074483	0.46008456772728534
2.4126558419787094	1.004376224702669	1.7979616850844693	2.4504548623656435	0.46048450320601425
2.4137319596602342	1.0043207932302929	1.7980812575415035	2.451513069095268	0.46088442997810464
2.414808077341759	1.0042657190924336	1.798200058117625	2.452571316650922	0.4612843480893968
2.415884195023284	1.0042110021848276	1.798318087058914	2.453629604786923	0.46168425758591886
2.4169603127048087	1.0041566424039199	1.798435344609762	2.454687933257305	0.46208415851388523
2.4180364303863335	1.0041026396468626	1.798551831012875	2.455746301815823	0.46248405091969497
2.4191125480678584	1.0040489938115145	1.7986675465092743	2.4568047102159545	0.4628839348499302
2.420188665749383	1.0039957047964394	1.7987824913383	2.4578631582109005	0.4632838103513546
2.421264783430908	1.003942772500907	1.7988966657376124	2.458921645553589	0.4636836774709119
2.422340901112433	1.0038901968248901	1.7990100699431952	2.459980171996675	0.46408353625572435
2.4234170187939577	1.0038379776690656	1.799122704189357	2.4610387372925446	0.46448338675309114
2.4244931364754825	1.003786114934812	1.799234568708733	2.4620973411933162	0.4648832290104869
2.4255692541570073	1.0037346085242105	1.7993456637322889	2.4631559834508416	0.46528306307556017
2.426645371838532	1.003683458340042	1.7994559894893214	2.46421466381671	0.46568288899613197
2.4277214895200574	1.0036326642857887	1.7995655462074611	2.4652733820422474	0.46608270682019437
2.428797607201582	1.0035822262656313	1.7996743341126749	2.466332137878521	0.46648251659590867
2.429873724883107	1.0035321441844494	1.7997823534292672	2.46739093107634	0.4668823183716043
2.430949842564632	1.0034824179478206	1.7998896043798827	2.4684497613862573	0.4672821121957772
2.4320259602461567	1.003433047462019	1.7999960871855087	2.4695086285585717	0.4676818981170883
2.4324204787646373	1.0034150367102175	1.8000349327615008	2.4698968320045056	0.4678284627837976
2.4331020779276815	1.0033840326340155	1.8001018020654762	2.4705675323433316	0.46808167618436214
2.4341781956092063	1.0033353733714765	1.8002067492374634	2.471626472490333	0.46848144644658524
2.435254313290731	1.0032870695827634	1.800310928917496	2.472685448749126	0.4688812089529051
2.436330430972256	1.0032391211769311	1.8004143413199507	2.473744460869014	0.46928096375262807
2.437406548653781	1.003191528063729	1.8005169866575563	2.4748035085990563	0.4696807108952186
2.4384826663353056	1.0031442901535979	1.8006188651413966	2.475862591688069	0.47008045043029745
2.4395587840168305	1.0030974073576713	1.8007199769809108	2.4769217098846292	0.4704801824076402
2.4406349016983553	1.003050879587774	1.8008203223838974	2.477980862937076	0.47087990687717624
2.44171101937988	1.003004706756421	1.800919901556515	2.4790400505935115	0.4712796238889867
2.442787137061405	1.0029588887768177	1.8010187147032837	2.480099272601803	0.47167933349330377
2.4438632547429298	1.002913425562858	1.8011167620270883	2.481158528709586	0.47207903574050886
2.4449393724244546	1.0028683170291248	1.8012140437291797	2.4822178186642656	0.4724787306811313
2.4460154901059794	1.0028235630908888	1.8013105600091766	2.483277142213018	0.472878418365847
2.4470916077875042	1.0027791636641077	1.8014063110650667	2.4843364991027923	0.47327809884547706
2.4481677254690295	1.0027351186654254	1.8015012970932105	2.4853958890803134	0.47367777217098644
2.4492438431505543	1.0026914280121724	1.801595518288341	2.486455311892083	0.47407743839348243
2.450319960832079	1.0026480916223635	1.8016889748435665	2.487514767284382	0.4744770975642135
2.451396078513604	1.0026051094146988	1.801781666950373	2.488574255003272	0.4748767497345678
2.452472196195129	1.0025624813085616	1.8018735947986242	2.4896337747945982	0.47527639495607193
2.4535483138766536	1.0025202072240194	1.801964758576565	2.4906933264039894	0.4756760332803894
2.4546244315581784	1.002478287081821	1.8020551584708226	2.491752909576862	0.47607566475931956
2.4557005492397033	1.0024367208033982	1.802144794666408	2.49281252405842	0.4764752894447961
2.456776666921228	1.002395508310864	1.802233667346718	2.4938721695936588	0.47687490738888577
2.457852784602753	1.0023546495270121	1.8023217766935369	2.4949318459273653	0.4772745186437869
2.4582473031212335	1.002339758765798	1.802353887521897	2.4953203445020744	0.4774210195802837
2.4589289022842777	1.002314144375316	1.8024091228870378	2.495991552804121	0.4776741232618284
2.4600050199658026	1.0022739927799293	1.802495706105785	2.4970512899683035	0.4780737212954682
2.4610811376473274	1.002234194665684	1.8025815265267346	2.498111057164088	0.47847331279729205
2.462157255328852	1.0021947499580914	1.8026665843252379	2.49917085413545	0.4788728978200122
2.463233373010377	1.0021556585833395	1.8027508796750407	2.5002306806261654	0.4792724764164661
2.464309490691902	1.002116920468294	1.8028344127482865	2.5012905363798152	0.4796720486396151
2.4653856083734267	1.0020785355404973	1.8029171837155178	2.5023504211397856	0.4800716145425431
2.4664617260549515	1.0020405037281679	1.8029991927456774	2.5034103346492693	0.48047117417845553
2.4675378437364768	1.0020028249601993	1.8030804400061102	2.5044702766512685	0.4808707276006778
2.4686139614180016	1.0019654991661604	1.8031609256625645	2.5055302468885956	0.48127027486265395
2.4696900790995264	1.0019285262762945	1.803240649879194	2.5065902451038777	0.4816698160179459
2.4707661967810512	1.0018919062215186	1.8033196128185582	2.5076502710395547	0.4820693511202316
2.471842314462576	1.001855638933423	1.8033978146416259	2.5087103244378834	0.4824688802233041
2.472918432144101	1.0018197243442706	1.8034752555077744	2.5097704050409404	0.4828684033810702
2.4739945498256257	1.001784162386997	1.8035519355747927	2.51083051259062	0.4832679206475492
2.4750706675071505	1.001748952995209	1.8036278549988813	2.511890646828641	0.48366743207687185
2.4761467851886754	1.0017140961031852	1.8037030139346562	2.5129508074965443	0.48406693772327875
2.4772229028702	1.0016795916458738	1.8037774125351473	2.5140109943356976	0.4844664376411194
2.478299020551725	1.0016454395588945	1.8038510509518018	2.515071207087295	0.48486593188485094
2.47937513823325	1.0016116397785357	1.803923929334485	2.5161314454923613	0.48526542050903676
2.4804512559147747	1.0015781922417553	1.803996047831482	2.5171917092917515	0.48566490356834546
2.4815273735962995	1.0015450968861799	1.8040674065894982	2.5182519982261535	0.4860643811175496
2.4826034912778243	1.0015123536501045	1.8041380057536616	2.519312312036091	0.48646385321152447
2.483679608959349	1.001479962472491	1.8042078454675234	2.5203726504619235	0.4868633199052467
2.4840741274778297	1.0014681756339248	1.804233259379778	2.520761390218425	0.4870097681671986
2.484755726640874	1.0014479232929696	1.80427692587306	2.521433013243849	0.48726278125379346
2.485831844322399	1.0014162360518368	1.804345247110674	2.5224934001219066	0.48766223731234093
2.4869079620039236	1.0013849006900548	1.804412809319195	2.523553810835976	0.4880616881361632
2.487984079685449	1.001353917149253	1.8044796126358817	2.524614245125781	0.48846113378063105
2.4890601973669737	1.0013232853717244	1.8045456571964225	2.525674702730893	0.4888605743012109
2.4901363150484985	1.0012930053004288	1.8046109431349373	2.526735183390729	0.4892600097534634
2.4912124327300234	1.001263076878989	1.8046754705839785	2.527795686844555	0.48965944019304253
2.492288550411548	1.0012335000516928	1.8047392396745312	2.5288562128314895	0.4900588656756942
2.493364668093073	1.0012042747634913	1.8048022505360168	2.529916761090503	0.490458286257255
2.494440785774598	1.0011754009599985	1.8048645032962918	2.530977331360421	0.49085770199365153
2.4955169034561226	1.0011468785874915	1.8049259980816497	2.532037923379925	0.4912571129408986
2.4965930211376475	1.0011187075929098	1.8049867350168232	2.533098536887555	0.49165651915509834
2.4976691388191723	1.0010908879238547	1.8050467142249838	2.5341591716217113	0.49205592069243925
2.498745256500697	1.0010634195285888	1.8051059358277437	2.535219827320655	0.4924553176091948
2.499821374182222	1.0010363023560367	1.805164399945157	2.5362805037225122	0.49285470996172226
2.5008974918637468	1.0010095363557825	1.8052221066957206	2.5373412005652733	0.4932540978064617
2.5019736095452716	1.0009831214780716	1.805279056196375	2.538401917586796	0.4936534811999347
2.5030497272267964	1.000957057673809	1.805335248562506	2.539462654524807	0.4940528601987434
2.5041258449083212	1.000931344894559	1.8053906839079454	2.540523411116905	0.49445223485956913
2.505201962589846	1.0009059830925457	1.8054453623449718	2.541584187100558	0.49485160523917143
2.506278080271371	1.000880972220652	1.805499283984312	2.5426449822131114	0.49525097139438695
2.507354197952896	1.0008563122324186	1.8055524489351416	2.543705796191785	0.49565033338212816
2.508430315634421	1.0008320030820448	1.8056048573050867	2.5447666287736768	0.49604969125938236
2.509506433315946	1.0008080447243877	1.8056565092002241	2.545827479695764	0.4964490450832106
2.5099009518344264	1.000799349151633	1.805675255963281	2.546216405767174	0.4965954523034136
2.5105825509974706	1.0007844371149615	1.805707404725083	2.5468883486949054	0.4968483949107463
2.5116586686789955	1.0007611802099377	1.805757543982645	2.5479492355078426	0.4972477407991944
2.5127347863605203	1.0007382739661448	1.805806927074346	2.549010139871202	0.49764708280583037
2.513810904042045	1.0007157183410669	1.8058555541000767	2.5500710615214977	0.49804642098799845
2.51488702172357	1.0006935132928447	1.8059034251581831	2.5511320001951296	0.49844575540311137
2.5159631394050948	1.0006716587802749	1.8059505403454685	2.5521929556283904	0.49884508610864864
2.5170392570866196	1.0006501547628088	1.8059968997571931	2.5532539275574626	0.49924441316215584
2.5181153747681444	1.0006290012005536	1.8060425034870755	2.5543149157184235	0.4996437366212432
2.5191914924496692	1.0006081980542711	1.8060873516272942	2.555375919847245	0.5000430565435847
2.520267610131194	1.000587745285377	1.8061314442684866	2.556436939679797	0.5004423729869169
2.521343727812719	1.000567642855942	1.8061747814997517	2.5574979749518465	0.5008416860090379
2.5224198454942437	1.0005478907286904	1.8062173634086505	2.5585590253990627	0.5012409956678063
2.5234959631757685	1.000528488867	1.8062591900812055	2.5596200907570164	0.50164030202114
2.5245720808572933	1.000509437234902	1.806300261601903	2.5606811707611827	0.502039605127015
2.525648198538818	1.0004907357970807	1.8063405780536936	2.5617422651469424	0.5024389050434646
2.526724316220343	1.0004723845188732	1.8063801395179921	2.562803373649583	0.5028382018285782
2.5278004339018683	1.0004543833662691	1.806418946074679	2.5638644960043027	0.5032374955405002
2.528876551583393	1.0004367323059102	1.8064569978021008	2.5649256319462097	0.503636786237429
2.529952669264918	1.0004194313050905	1.8064942947770715	2.565986781210325	0.5040360739776157
2.5310287869464427	1.0004024803317553	1.806530837074872	2.5670479435315845	0.5044353588193635
2.5321049046279676	1.000385879354502	1.8065666247692524	2.5681091186448404	0.5048346408210259
2.5331810223094924	1.0003696283425785	1.806601657932431	2.5691703062848616	0.5052339200410064
2.534257139991017	1.0003537272658847	1.806635936635096	2.570231506186338	0.505633196537757
2.535333257672542	1.0003381760949706	1.8066694609464056	2.5712927180838796	0.5060324703697769
2.5357277761910226	1.0003325624854191	1.8066815624197927	2.571681774903791	0.5061788486121196
2.536409375354067	1.000322974801037	1.8067022309339895	2.5723539417120214	0.5064317415956126
2.5374854930355917	1.0003081233559346	1.8067342466639484	2.5734151768052214	0.5068310102738551
2.5385616107171165	1.0002936217321647	1.8067655082008551	2.5744764230978645	0.5072302764631402
2.5396377283986413	1.000279469902879	1.8067960156077554	2.575537680324265	0.507629540222147
2.540713846080166	1.0002656678418775	1.8068257689461682	2.576598948218666	0.5080288016095968
2.541789963761691	1.000252215523611	1.806854768276086	2.5776602265152424	0.5084280606842521
2.542866081443216	1.0002391129231791	1.806883013655976	2.578721514948103	0.5088273175049153
2.5439421991247406	1.0002263600163304	1.8069105051427796	2.579782813251292	0.5092265721304282
2.5450183168062654	1.0002139567794628	1.8069372427919148	2.580844121158789	0.5096258246196707
2.5460944344877903	1.0002019031896225	1.8069632266572744	2.5819054384045144	0.5100250750315592
2.547170552169315	1.0001901992245048	1.806988456791228	2.5829667647223267	0.5104243234250467
2.5482466698508404	1.000178844862453	1.807012933244622	2.5840280998460283	0.5108235698591207
2.549322787532365	1.0001678400824583	1.8070366560667803	2.5850894435093643	0.5112228143928026
2.55039890521389	1.000157184864161	1.807059625305504	2.586150795446025	0.5116220570851467
2.551475022895415	1.0001468791878487	1.807081841007073	2.5872121553896488	0.5120212979952391
2.5525511405769397	1.0001369230344568	1.8071033032162456	2.5882735230738225	0.5124205371821967
2.5536272582584645	1.0001273163855682	1.8071240119762588	2.589334898232083	0.5128197747051659
2.5547033759399893	1.0001180592234133	1.8071439673288296	2.5903962805979197	0.5132190106233221
2.555779493621514	1.0001091515308702	1.807163169314154	2.5914576699047775	0.513618244995868
2.556855611303039	1.000100593291464	1.8071816179709093	2.5925190658860546	0.5140174778820331
2.557931728984564	1.0000923844893668	1.8071993133362516	2.5935804682751082	0.5144167093410724
2.5590078466660886	1.0000845251093977	1.8072162554458195	2.5946418768052544	0.5148159394322657
2.559205105925329	1.0000831223297482	1.8072192793522017	2.594836440427867	0.5148891207197809
2.5600839643476134	1.0000770151370226	1.8072324443337315	2.5957032912097695	0.515215168214916
2.5611600820291383	1.0000698545583544	1.8072478800325886	2.5967647112218932	0.5156143957483488
2.562236199710663	1.0000630433601523	1.8072625625734724	2.597826136574829	0.5160136220919113
2.563312317392188	1.0000565815298221	1.8072764919859476	2.598887567001747	0.5164128473049708
2.5643884350737127	1.0000504690554164	1.8072896682980604	2.5999490022357827	0.5168120714469145
2.5654645527552375	1.0000447059256337	1.80730209153634	2.6010104420100446	0.5172112945771474
2.5665406704367624	1.0000392921298187	1.807313761725798	2.602071886057609	0.5176105167550924
2.5676167881182876	1.0000342276579628	1.8073246788899295	2.6031333341115266	0.5180097380401882
2.5686929057998125	1.000029512500703	1.8073348430507123	2.6041947859048227	0.5184089584918892
2.5697690234813373	1.0000251466493226	1.807344254228608	2.605256241170498	0.518808178169664
2.570845141162862	1.0000211300957507	1.8073529124425618	2.6063176996415316	0.5192073971329942
2.571921258844387	1.0000174628325624	1.807360817710002	2.607379161050882	0.5196066154413742
2.5729973765259118	1.0000141448529785	1.807367970046842	2.6084406251314887	0.5200058331543089
2.5740734942074366	1.0000111761508654	1.807374369467478	2.609502091616275	0.520405050331314
2.5751496118889614	1.0000085567207362	1.8073800159847915	2.610563560238148	0.5208042670319141
2.5762257295704862	1.0000062865577484	1.8073849096101473	2.6116250307300017	0.5212034833156419
2.577301847252011	1.000004365657706	1.8073890503533958	2.612686502824719	0.5216026992420374
2.578377964933536	1.0000027940170584	1.8073924382228708	2.61374797625517	0.5220019148706467
2.5794540826150607	1.0000015716329007	1.8073950732253912	2.614809450754219	0.5224011302610209
2.5805302002965855	1.0000006985029732	1.8073969553662603	2.6158709260547224	0.522800345472715
2.5816063179781104	1.0000001746256624	1.8073980846492665	2.6169324018895317	0.5231995605652877
2.582682435659635	0.9999999999999997	1.807398461076683	2.617993877991495	0.5235987755982989
2.582682435659635	0.9999999999999997	1.807398461076683	2.617993877991495	0.5235987755982989


==> anc/data-ver2/orbit_6_180.tsv <==
0.	1.	2.478024030035307	0.	0.
6.741708895653617e-6	1.0000000000017684	2.478024030027746	5.498980878797974e-6	1.7657894264023047e-6
0.00003055612508358399	1.0000000000363265	2.478024029879982	0.00002492358394044549	8.003264961535952e-6
0.00010428524009018688	1.0000000004231295	2.478024028226089	0.00008506189602561359	0.000027314406061512858
0.00029460830405328333	1.0000000033768959	2.4780240155963695	0.00024030189585371833	0.00007716385226054864
0.0007859049739381302	1.000000024030777	2.4780239272844704	0.0006410357458106847	0.0002058443538919804
0.0016936228719033194	1.000000111599252	2.4780235528591006	0.001381430077982989	0.00044359398961466435
0.002054129711465171	1.0000001641661709	2.478023328093468	0.0016754831109924019	0.0005380180179145928
0.0033872457438066388	1.0000004463975047	2.4780221213293485	0.002762859850670329	0.0008871881450568689
0.004187981225230798	1.0000006823986192	2.478021112237111	0.003415991975910039	0.0010969171017731632
0.0050808686157099575	1.0000010043962466	2.478019735442657	0.0041442890127645	0.0013307826321550724
0.0067744914876132776	1.0000017855979586	2.478016395193368	0.005525717258964241	0.0017743776167395708
0.008468114359516596	1.0000027900061141	2.478012100573561	0.006907144283962675	0.0022179732646434164
0.00875934099521043	1.0000029852099093	2.4780112659282807	0.007144687190060021	0.002294251758502068
0.010161737231419915	1.0000040176251797	2.4780068515730513	0.008288569782445443	0.002661569741703335
0.011855360103323234	1.0000054684606132	2.4780006481793917	0.009669993449088832	0.003105167213760646
0.013548982975226555	1.0000071425188657	2.477993490377871	0.0110514149785579	0.003548765846662182
0.015242605847129874	1.0000090398073807	2.4779853781515153	0.012432834065504614	0.003992365806261204
0.01693622871903319	1.0000111603345938	2.4779763114810867	0.013814250404565966	0.004435967258418325
0.01855258575089192	1.0000133923227876	2.4779667683048525	0.015132641432080235	0.004859332432514048
0.01862985159093651	1.0000135041099338	2.477966290345083	0.01519566369036212	0.004879570369002425
0.02032347446283983	1.0000160711438213	2.4779553147197384	0.016577073617494522	0.005323175303891571
0.02201709733474315	1.00001886144767	2.477943384579023	0.01795847988054405	0.0057667822289739394
0.02371072020664647	1.0000218750338856	2.4779304998946428	0.019339882174069126	0.00621039131014873
0.02540434307854979	1.0000251119158676	2.4779166606360383	0.020721280192603858	0.006654002713327088
0.02709796595045311	1.0000285721080067	2.4779018667703863	0.02210267363065617	0.0070976166044330255
0.02879158882235643	1.0000322556256873	2.4778861182625973	0.023484062182705923	0.007541233149404336
0.03048521169425975	1.000036162485286	2.4778694150753178	0.02486544554320306	0.007984852514193518
0.032178834566163064	1.0000402927041727	2.477851757168928	0.02624682340656572	0.008428474864768694
0.032719825602561724	1.0000416590846453	2.4778459155382992	0.02668807334957491	0.008570181044234104
0.03387245743806638	1.0000446463007093	2.4778331445015414	0.027628195467178394	0.008872100367114532
0.0355660803099697	1.0000492232942515	2.477813577029006	0.029009561419390026	0.009315729187233161
0.03725970318187302	1.0000540237051467	2.477793054704904	0.030390920957512172	0.009759361491145096
0.03895332605377634	1.0000590475547366	2.4777715774805484	0.031772273775817116	0.010202997444890158
0.04064694892567966	1.0000642948653549	2.4777491453049865	0.03315361956853602	0.01064663721452839
0.04234057179758298	1.0000697656603288	2.4777257581249974	0.03453495802985703	0.011090280966140984
0.0440341946694863	1.000075459963978	2.477701415885092	0.035916288853923437	0.011533928865831202
0.04572781754138962	1.0000813778016162	2.4776761185275116	0.0372976117348318	0.011977581079725293
0.04742144041329294	1.00008751919955	2.4776498659922304	0.03867892636663007	0.012421237773973417
0.04911506328519626	1.0000938841850786	2.477622658216951	0.040060232443315746	0.012864899114750562
0.05080868615709958	1.0001004727864955	2.477594495137107	0.041441529658834	0.01330856526825748
0.0525023090290029	1.0001072850330872	2.4775653766858614	0.0428228177070758	0.013752236400721592
0.05419593190090622	1.0001143209551333	2.4775353027941054	0.04420409628187607	0.014195912678397924
0.05588955477280954	1.0001215805839077	2.4775042733904593	0.045585365077011816	0.014639594267570022
0.05758317764471286	1.0001290639516773	2.477472288401271	0.04696662378620025	0.015083281334550879
0.05927680051661618	1.0001367710917026	2.4774393477506154	0.04834787210309696	0.015526974045683853
0.05952036070272672	1.000137897863109	2.477434531946505	0.048546508779912255	0.015590782042047755
0.0609704233885195	1.0001447020382386	2.4774054513602937	0.049729109721294025	0.015970672567343604
0.06266404626042281	1.0001528568265334	2.477370599149834	0.05111033633431814	0.016414377065937
0.06435766913232613	1.0001612354928293	2.4773347910364882	0.0524915516356288	0.01685808770790406
0.06605129200422945	1.0001698380743627	2.477298026935235	0.05387275531861639	0.017301804659718856
0.06774491487613277	1.0001786646093638	2.477260306758776	0.05525394707660037	0.017745528087890466
0.06943853774803609	1.0001877151370573	2.477221630417535	0.05663512660282739	0.018189258158963877
0.0711321606199394	1.0001969896976621	2.4771819978196605	0.05801629359046945	0.018632995039520917
0.07282578349184272	1.0002064883323913	2.4771414088710215	0.059397447732622	0.01907673889618119
0.07451940636374604	1.0002162110834527	2.477099863475209	0.06077858872230214	0.019520489895602993
0.07621302923564936	1.0002261579940483	2.4770573615335336	0.06215971625244676	0.019964248204484242
0.07790665210755268	1.0002363291083753	2.477013902945026	0.06354083001591063	0.020408013989563406
0.079600274979456	1.0002467244716253	2.4769694876064356	0.06492192970546458	0.02085178741762043
0.08129389785135932	1.0002573441299847	2.47692411541223	0.06630301501379367	0.021295568655477673
0.08298752072326264	1.0002681881306352	2.476877786254593	0.06768408563349532	0.021739357870000815
0.08468114359516596	1.0002792565217535	2.4768305000234263	0.06906514125707741	0.02218315522809981
0.08637476646706928	1.0002905493525112	2.4767822566063455	0.07044618157695653	0.022626960896729796
0.0880683893389726	1.0003020666730758	2.476733055888682	0.07182720628545604	0.023070775042892042
0.08976201221087592	1.0003138085346095	2.47668289775348	0.07320821507480424	0.02351459783363487
0.09145563508277924	1.0003257749892707	2.476631782081496	0.07458920763713257	0.023958429436054585
0.09314925795468255	1.0003379660902132	2.4765797087512	0.07597018366447368	0.024402270017296404
0.09484288082658587	1.0003503818915869	2.4765266776387707	0.07735114284875969	0.024846119744555393
0.09653650369848919	1.000363022448537	2.4764726886180983	0.07873208488182022	0.025289978785077404
0.09823012657039253	1.0003758878172053	2.4764177415607813	0.08011300945538068	0.025733847306159994
0.09992374944229584	1.0003889780547301	2.476361836336125	0.08149391626106027	0.026177725475153374
0.10016730962840638	1.000390879061875	2.476353717783502	0.08169250321835808	0.02624156047159534
0.10161737231419916	1.0004022932192451	2.4763049728111426	0.0828748049903703	0.026621613459461325
0.10331099518610248	1.0004158333698812	2.4762471508505532	0.08425567533471223	0.027065511426542153
0.1050046180580058	1.0004295985667657	2.476188370316779	0.08563652698537588	0.02750941954390961
0.10669824092990912	1.0004435888710228	2.476128631069948	0.0870173596335376	0.027953337979133824
0.10839186380181244	1.0004578043447734	2.476067932967888	0.08839817297025836	0.028397266899842264
0.11008548667371576	1.0004722450511354	2.4760062758661303	0.08977896668648201	0.02884120647372064
0.11177910954561908	1.0004869110542243	2.4759436596179056	0.0911597404730334	0.029285156868513865
0.1134727324175224	1.0005018024191525	2.475880084074143	0.0925404940206165	0.02972911825202698
0.11516635528942572	1.0005169192120302	2.47581554908347	0.09392122701981265	0.030173090792126107
0.11685997816132904	1.000532261499965	2.4757500544922104	0.09530193916107865	0.030617074656739376
0.11855360103323236	1.0005478293510628	2.475683600144384	0.09668263013474498	0.03106107001385786
0.12024722390513568	1.0005636228344272	2.475616185881704	0.09806329963101397	0.03150507703153653
0.121940846777039	1.0005796420201598	2.475547811543576	0.0994439473399579	0.03194909587789519
0.12363446964894231	1.0005958869793607	2.475478476967099	0.10082457295151726	0.032393126721119415
0.12532809252084562	1.0006123577841286	2.475408181987061	0.10220517615549889	0.03283716972946149
0.12702171539274895	1.000629054507561	2.4753369264359377	0.10358575664157411	0.03328122507124138
0.12871533826465226	1.0006459772237535	2.4752647101438954	0.10496631409927698	0.03372529291484763
0.1304089611365556	1.0006631260078018	2.475191532938785	0.10634684821800239	0.034169373428738346
0.1321025840084589	1.0006805009358	2.475117394646141	0.10772735868700431	0.03461346678144212
0.13379620688036223	1.000698102084842	2.4750422950891844	0.10910784519539393	0.03505757314155899
0.13548982975226553	1.000715929533021	2.4749662340888157	0.11048830743213782	0.03550169267776136
0.13718345262416887	1.0007339833594302	2.4748892114636174	0.11186874508605615	0.03594582555879499
0.13887707549607217	1.0007522636441628	2.4748112270298512	0.1132491578458209	0.036389971953479906
0.1405706983679755	1.000770770468312	2.474732280601456	0.11462954539995397	0.03683413203071137
0.14081425855408605	1.0007734505744823	2.4747208481714673	0.11482805707169318	0.03689800790034736
0.1422643212398788	1.0007895039139714	2.474652371990046	0.11600990743682538	0.037278305959460814
0.14395794411178214	1.000808464064235	2.474571501004913	0.11739024364465153	0.0377224939087768
0.14565156698368545	1.0008276510031981	2.4744896674530197	0.1187705537114933	0.03816669604778598
0.14734518985558878	1.0008470648159564	2.4744068711390006	0.12015083732525429	0.03861091254569403
0.1490388127274921	1.000866705588607	2.474323111865161	0.12153109417367901	0.0390551435717866
0.15073243559939542	1.0008865734082482	2.474238389431475	0.12291132394435104	0.039499389295430294
0.15242605847129873	1.0009066683629801	2.4741527036355824	0.12429152632469126	0.03994364988607361
0.15411968134320206	1.0009269905419047	2.474066054272789	0.12567170100195602	0.040387925513247866
0.15581330421510536	1.000947540035126	2.473978441136065	0.12705184766323535	0.04083221634656821
0.1575069270870087	1.00096831693375	2.4738898640160407	0.12843196599545117	0.04127652255573454
0.159200549958912	1.0009893213298855	2.473800322701009	0.1298120556853555	0.041720844310532475
0.16089417283081534	1.0010105533166438	2.473709816976919	0.13119211641952858	0.042165181780834296
0.16258779570271864	1.001032012988139	2.4736183466273785	0.13257214788437718	0.04260953513659994
0.16428141857462197	1.0010537004394888	2.47352591143365	0.13395214976613276	0.043053904547877914
0.16597504144652528	1.0010756157668141	2.4734325111746487	0.13533212175084963	0.04349829018480631
0.1676686643184286	1.0010977590672394	2.473338145626942	0.1367120635244033	0.04394269221761372
0.16936228719033192	1.0011201304388933	2.473242814564747	0.1380919747724885	0.04438711081662021
0.17105591006223525	1.001142729980908	2.473146517759929	0.13947185518061753	0.044831546152238305
0.17274953293413856	1.0011655577934206	2.4730492549819987	0.14085170443411843	0.04527599839497395
0.1744431558060419	1.001188613977573	2.4729510259981113	0.1422315222181332	0.04572046771542744
0.1761367786779452	1.0012118986355114	2.472851830573066	0.143611308217616	0.04616495428429442
0.17783040154984853	1.0012354118703874	2.472751668469299	0.1449910621173314	0.046609458272366865
0.17952402442175183	1.0012591537863582	2.4726505394468887	0.14637078360185257	0.047053979850534
0.18121764729365517	1.0012831244885865	2.4725484432635483	0.14775047235555955	0.04749851918978331
0.1814612074797657	1.0012865905421775	2.472533681235249	0.14794888291353375	0.04756244993671931
0.18291127016555847	1.0013073240832409	2.4724453796746255	0.14913012806263737	0.04794307646120151
0.1846048930374618	1.001331752677496	2.4723413484331016	0.15050975040707443	0.04838765183597549
0.1862985159093651	1.0013564103795336	2.472236349289588	0.15188933907266056	0.048832245485393305
0.18799213878126844	1.0013812972985414	2.4721303819923253	0.15326889374298544	0.04927685758084516
0.18968576165317175	1.0014064135447147	2.4720234462871793	0.15464841410143662	0.04972148829382434
0.19137938452507508	1.0014317592292559	2.4719155419176424	0.15602789983119794	0.05016613779592826
0.19307300739697839	1.001457334464375	2.4718066686248275	0.15740735061524763	0.050610806258859366
0.19476663026888172	1.0014831393632895	2.4716968261474697	0.15878676613635664	0.051055493854426155
0.19646025314078505	1.001509174040226	2.4715860142219213	0.16016614607708685	0.05150020075454415
0.19815387601268836	1.0015354386104185	2.4714742325821506	0.16154549011978922	0.051944927131236864
0.1998474988845917	1.0015619331901107	2.471361480959741	0.16292479794660222	0.0523896731566368
0.201541121756495	1.0015886578965545	2.4712477590838855	0.16430406923944993	0.05283443900298642
0.20323474462839833	1.0016156128480116	2.471133066681389	0.16568330368004033	0.05327922484263913
0.20492836750030163	1.0016427981637537	2.4710174034766617	0.16706250094986358	0.05372403084806028
0.20662199037220497	1.0016702139640619	2.4709007691917213	0.16844166073019018	0.054168857191828124
0.20831561324410827	1.0016978603702276	2.470783163546186	0.1698207827020693	0.05461370404663481
0.2100092361160116	1.001725737504553	2.470664586257275	0.1711998665463271	0.05505857158528741
0.2117028589879149	1.0017538454903514	2.470545037039807	0.17257891194356478	0.055503459980708846
0.21339648185981824	1.001782184451947	2.470424515606196	0.1739579185741571	0.05594836940593891
0.21509010473172155	1.0018107545146757	2.470303021666448	0.17533688611825038	0.05639330003413528
0.21678372760362488	1.0018395558048854	2.4701805549281626	0.17671581425576102	0.05683825203857446
0.2184773504755282	1.0018685884499359	2.4700571150965263	0.17809470266637353	0.05728322559265282
0.22017097334743152	1.0018978525781996	2.469932701874313	0.17947355102953902	0.05772822086988757
0.22186459621933483	1.0019273483190625	2.46980731496188	0.18085235902447325	0.05817323804391775
0.22210815640544537	1.0019316091632546	2.4697892029495874	0.1810506422919316	0.058237237848654665
0.22355821909123816	1.0019570758029226	2.4696809540571665	0.18223112633015506	0.05861827728850523
0.22525184196314146	1.0019870351611928	2.4695536188556897	0.18360985262532464	0.059063338777535744
0.2269454648350448	1.0020172265262988	2.4694253090505445	0.1849885375884817	0.05950842268501983
0.2286390877069481	1.0020476500316813	2.469296024332399	0.18636718089788384	0.059953529185093876
0.23033271057885144	1.0020783058117955	2.4691657643894933	0.18774578223154487	0.060398658452021095
0.23202633345075474	1.0021091940021112	2.4690345289076356	0.1891243412672329	0.060843810660192565
0.23371995632265807	1.002140314739114	2.4689023175702007	0.19050285768246888	0.06128898598412818
0.23541357919456138	1.0021716681603048	2.4687691300581274	0.19188133115452474	0.06173418459847771
0.2371072020664647	1.0022032544042012	2.4686349660499145	0.19325976136042164	0.06217940667802178
0.23880082493836802	1.0022350736103367	2.4684998252216204	0.19463814797692847	0.06262465239767287
0.24049444781027135	1.002267125919262	2.4683637072468585	0.19601649068055985	0.06306992193247635
0.24218807068217466	1.0022994114725448	2.468226611796795	0.19739478914757475	0.06351521545761149
0.243881693554078	1.00233193041277	2.4680885385401474	0.19877304305397447	0.06396053314839245
0.2455753164259813	1.0023646828835415	2.467949487143179	0.20015125207550127	0.0644058751802693
0.24726893929788463	1.002397669029481	2.4678094572697	0.2015294158876364	0.06485124172882906
0.24896256216978793	1.0024308889962283	2.46766844858106	0.20290753416559856	0.0652966329697967
0.25065618504169124	1.0024643429304438	2.4675264607361505	0.20428560658434214	0.06574204907903615
0.25234980791359457	1.0024980309798062	2.4673834933913974	0.20566363281855563	0.06618749023255131
0.2540434307854979	1.0025319532930148	2.467239546200761	0.2070416125426598	0.06663295660648715
0.25573705365740124	1.0025661100197891	2.4670946188157314	0.20841954543080612	0.0670784483771306
0.2574306765293045	1.0026005013108694	2.466948710885328	0.20979743115687507	0.0675239657209117
0.25912429940120785	1.0026351273180172	2.4668018220560923	0.21117526939447445	0.06796950881440453
0.2608179222731112	1.0026699881940158	2.4666539519720905	0.21255305981693765	0.06841507783432832
0.2625115451450145	1.0027050840926701	2.4665051002749063	0.2139308020973221	0.0688606729575484
0.26275510533112506	1.0027101505783813	2.466483613132939	0.21412893146446443	0.0689247562234118
0.2642051680169178	1.0027404151688077	2.466355266603639	0.2153084959084075	0.0693062943610773
0.2658987908888211	1.0027759815782797	2.4662044505949012	0.2166861409226942	0.0697519422220757
0.26759241376072446	1.0028117834779595	2.4660526518828156	0.21806373681240152	0.07019761671785359
0.2692860366326278	1.002847821025745	2.465899870099012	0.2194412832494661	0.07064331802587114
0.27097965950453107	1.002884094380558	2.4657461048726215	0.22081877990554027	0.07108904632373987
0.2726732823764344	1.0029206037023448	2.4655913558302793	0.22219622645199033	0.07153480178922364
0.27436690524833773	1.0029573491520776	2.4654356225961154	0.22357362255989496	0.07198058460023966
0.27606052812024107	1.002994330891753	2.465278904791756	0.2249509679000435	0.0724263949348596
0.27775415099214434	1.0030315490843948	2.465121202036316	0.22632826214293444	0.07287223297131054
0.2794477738640477	1.0030690038940526	2.464962513946401	0.22770550495877365	0.07331809888797611
0.281141396735951	1.003106695485803	2.464802840136099	0.2290826960174727	0.07376399286339745
0.28283501960785434	1.0031446240257504	2.4646421802169813	0.23045983498864744	0.07420991507627434
0.2845286424797576	1.0031827896810264	2.4644805337980964	0.23183692154161611	0.07465586570546616
0.28622226535166095	1.0032211926197918	2.4643179004859674	0.23321395534539793	0.07510184492999301
0.2879158882235643	1.0032598330112354	2.46415427988459	0.2345909360687113	0.07554785292903674
0.2896095110954676	1.0032987110255764	2.463989671595427	0.2359678633799722	0.07599388988194197
0.2913031339673709	1.003337826834063	2.463824075217407	0.23734473694729272	0.07643995596821722
0.29299675683927423	1.003377180608974	2.4636574903469195	0.23872155643847928	0.07688605136753587
0.29469037971117756	1.003416772523619	2.4634899165778124	0.24009832152103106	0.07733217625973733
0.2963840025830809	1.0034566027523388	2.4633213535013874	0.24147503186213837	0.07777833082482798
0.2980776254549842	1.0034966714705065	2.463151800706399	0.2428516871286811	0.07822451524298231
0.2997712483268875	1.0035369788545272	2.4629812577790475	0.24422828698722707	0.07867072969454397
0.30146487119879084	1.0035775250818386	2.4628097243029785	0.2456048311040304	0.07911697436002686
0.3031584940706942	1.0036183103309126	2.4626371998592784	0.24698131914502994	0.0795632494201161
0.3034020542568047	1.0036241953334113	2.462612307562785	0.24717926748686284	0.07962743082098117
0.30485211694259745	1.0036593347812546	2.4624636840264693	0.2483577507758477	0.0800095550556692
0.3065457398145008	1.0037005986134038	2.4622891763805077	0.24973412566178724	0.08045589144771711
0.3082393626864041	1.0037421020089357	2.4621136764947806	0.25111044346783196	0.08090225877746525
0.30993298555830745	1.00378384515046	2.4619371839401	0.25248670385864375	0.08134865722629463
0.3116266084302107	1.0038258282216233	2.4617596982847	0.2538629064985612	0.08179508697576286
0.31332023130211406	1.0038680514071086	2.461581219094236	0.25523905105159805	0.08224154820760535
0.3150138541740174	1.0039105148926362	2.461401745931776	0.2566151371814417	0.08268804110373625
0.3167074770459207	1.0039532188649636	2.4612212783578	0.2579911645514516	0.08313456584624959
0.318401099917824	1.0039961635118873	2.4610398159301967	0.2593671328246576	0.08358112261742043
0.32009472278972734	1.004039349022242	2.4608573582042577	0.26074304166375856	0.08402771159970582
0.32178834566163067	1.0040827755859023	2.4606739047326744	0.26211889073112044	0.08447433297574594
0.323481968533534	1.0041264433937824	2.4604894550655354	0.2634946796887752	0.08492098692836525
0.3251755914054373	1.0041703526378376	2.4603040087503203	0.26487040819841884	0.08536767364057347
0.3268692142773406	1.004214503511064	2.460117565331898	0.26624607592141014	0.08581439329556677
0.32856283714924395	1.0042588962074992	2.459930124352522	0.2676216825187689	0.08626114607672877
0.3302564600211473	1.0043035309222237	2.4597416853518257	0.2689972276511744	0.08670793216763174
0.33195008289305056	1.0043484078513603	2.459552247866819	0.27037271097896404	0.0871547517520376
0.3336437057649539	1.004393527192076	2.459361811431885	0.2717481321621317	0.08760160501389909
0.3353373286368572	1.0044388891425817	2.4591703755787755	0.273123490860326	0.08804849213736084
0.33703095150876056	1.004484493902133	2.4589779398366054	0.2744987867328491	0.08849541330676045
0.33872457438066383	1.0045303416710307	2.458784503731851	0.2758740194386551	0.08894236870662965
0.34041819725256717	1.0045764326506221	2.4585900667883456	0.27724918863634807	0.0893893585216954
0.3421118201244705	1.0046227670433008	2.458394628527273	0.27862429398418126	0.08983638293688093
0.34380544299637383	1.0046693450525075	2.458198188467166	0.27999933514005504	0.09028344213730694
0.3440490031824844	1.0046760634921699	2.4581698559673932	0.2801970747371044	0.09034773666689686
0.3454990658682771	1.0047161668827311	2.458000746123901	0.2813743117615155	0.09073053630829264
0.34719268874018044	1.0047632327395093	2.4578023010106946	0.2827492235057531	0.09117766563535694
0.3488863116120838	1.0048105428294285	2.457602852638097	0.2841240700296009	0.0916248303042195
0.3505799344839871	1.004858097360125	2.4574024005139914	0.2854988509895333	0.09207203050080187
0.3522735573558904	1.0049058965402864	2.4572009441435867	0.28687356604166436	0.09251926641122862
0.3539671802277937	1.00495394057965	2.4569984830294147	0.28824821484174645	0.0929665382218285
0.35566080309969705	1.0050022296890062	2.456795016671325	0.2896227970451686	0.09341384611913546
0.3573544259716004	1.0050507640801978	2.45659054456648	0.290997312306955	0.0938611902898899
0.35904804884350366	1.0050995439661201	2.4563850662093536	0.29237176028176387	0.0943085709210397
0.360741671715407	1.005148569560723	2.456178581091723	0.2937461406238855	0.0947559881997414
0.36243529458731033	1.0051978410790106	2.455971088702666	0.2951204529872409	0.09520344231336138
0.36412891745921366	1.0052473587370425	2.455762588528556	0.2964946970253805	0.09565093344947688
0.36582254033111694	1.005297122751934	2.455553080053059	0.2978688723914827	0.09609846179587722
0.3675161632030203	1.0053471333418578	2.4553425627571257	0.299242978738352	0.09654602754056493
0.3692097860749236	1.0053973907260427	2.455131036118991	0.3006170157184179	0.0969936308717569
0.37090340894682694	1.0054478951247772	2.4549184996141666	0.30199098298373356	0.09744127197788548
0.3725970318187302	1.0054986467594071	2.454704952715437	0.3033648801859738	0.09788895104759965
0.37429065469063355	1.0055496458523392	2.454490394892856	0.3047387069764341	0.0983366682697662
0.3759842775625369	1.0056008926270397	2.454274825613739	0.3061124630060292	0.09878442383347084
0.3776779004344402	1.005652387308036	2.4540582443426624	0.30748614792529116	0.0992322179280194
0.3793715233063435	1.0057041301209175	2.453840650541455	0.3088597613843685	0.09968005074293888
0.3810651461782468	1.0057561212923363	2.4536220436691965	0.31023330303302427	0.10012792246797876
0.38275876905015016	1.005808361050007	2.45340242318221	0.31160677252063507	0.10057583329311204
0.3844523919220535	1.0058608496227095	2.4531817885340588	0.3129801694961893	0.10102378340853643
0.38469595210816404	1.0058684184905335	2.4531499755860096	0.313177671958576	0.10108820643158103
0.38614601479395677	1.0059135872402878	2.45296013917554	0.3143534936082857	0.10147177300467558
0.3878396376658601	1.0059665741336514	2.4527374745546826	0.3157267445051323	0.10191980227218013
0.38953326053776344	1.0060198105347768	2.4525137941167383	0.31709992183454455	0.102367871401929
0.39122688340966677	1.0060732966767072	2.45228909730418	0.3184730252439443	0.10281598058503047
0.3929205062815701	1.0061270327935539	2.4520633835566956	0.319846054380358	0.10326413001282339
0.3946141291534734	1.0061810191204972	2.4518366523111825	0.32121900889041566	0.10371231987687837
0.3963077520253767	1.0062352558937868	2.451608903001743	0.32259188842034925	0.10416055036899893
0.39800137489728005	1.0062897433507432	2.4513801350596793	0.32396469261599137	0.1046088216812227
0.3996949977691834	1.0063444817297573	2.4511503479134884	0.3253374211227737	0.10505713400582257
0.40138862064108666	1.006399471270293	2.450919540988857	0.3267100735857259	0.10550548753530793
0.40308224351299	1.0064547122128868	2.450687713708655	0.328082649649474	0.10595388246242583
0.4047758663848933	1.0065102047991485	2.450454865492933	0.32945514895823913	0.10640231898016216
0.40646948925679666	1.006565949271763	2.4502209957589143	0.330827571155836	0.10685079728174282
0.40816311212869993	1.0066219458744905	2.4499861039209914	0.33219991588567177	0.10729931756063499
0.40985673500060327	1.0066781948521675	2.449750189390719	0.3335721827907445	0.10774788001054826
0.4115503578725066	1.0067346964507073	2.4495132515768114	0.33494437151364176	0.10819648482543585
0.41324398074440993	1.0067914509171019	2.4492752898851347	0.33631648169653944	0.10864513219949586
0.4149376036163132	1.0068484584994217	2.4490363037187013	0.33768851298120023	0.10909382232717234
0.41663122648821654	1.0069057194468172	2.4487962924776663	0.33906046500897247	0.10954255540315666
0.4183248493601199	1.006963234009519	2.44855525555932	0.34043233742078843	0.10999133162238864
0.4200184722320232	1.0070210024388402	2.4483131923580856	0.3418041298571635	0.11044015118005773
0.4217120951039265	1.0070790249871755	2.4480701022655085	0.3431758419581944	0.1108890142716043
0.4234057179758298	1.0071373019080037	2.447825984670256	0.3445474733635581	0.11133792109272078
0.42509934084773315	1.0071958334558875	2.447580838958108	0.3459190237125103	0.11178687183935297
0.4253429010338437	1.0072042718445051	2.4475454999180912	0.3461162599079086	0.11185143914490427
0.4267929637196365	1.007254619886475	2.447334664511954	0.34729049264388445	0.11223586670770117
0.42848658659153976	1.0073136614565001	2.4470874607117845	0.34866187979608987	0.11268490589422145
0.4301802094634431	1.0073729584237845	2.4468392269346886	0.3500331848071111	0.1131339895956269
0.43187383233534643	1.0074325110472375	2.4465899625548455	0.351404407314506	0.11358311800888882
0.43356745520724976	1.0074923195868575	2.44633966694352	0.352775546955405	0.11403229133123795
0.43526107807915304	1.0075523843037328	2.446088339469058	0.3541466033665091	0.11448150976016573
0.4369547009510564	1.007612705460043	2.4458359794968763	0.35551757618408936	0.11493077349342555
0.4386483238229597	1.0076732833190591	2.445582586389462	0.3568884650439851	0.11538008272903394
0.44034194669486304	1.0077341181451454	2.4453281595063636	0.3582592695816027	0.11582943766527186
0.4420355695667663	1.0077952102037597	2.4450726982041853	0.3596299894319144	0.1162788385006859
0.44372919243866965	1.0078565597614553	2.444816201836582	0.36100062422945706	0.1167282854340896
0.445422815310573	1.0079181670858808	2.4445586697542514	0.36237117360833065	0.11717777866456461
0.4471164381824763	1.0079800324457822	2.44430010130493	0.3637416372021974	0.11762731839146202
0.4488100610543796	1.008042156111003	2.4440404958333866	0.36511201464428006	0.1180769048144036
0.4505036839262829	1.0081045383524856	2.443779852681415	0.36648230556736106	0.11852653813328298
0.45219730679818626	1.008167179442273	2.4435181711878293	0.3678525096037809	0.11897621854826707
0.4538909296700896	1.0082300796535089	2.4432554506884556	0.3692226263854373	0.11942594625979713
0.45558455254199287	1.008293239260439	2.4429916905161293	0.3705926555437835	0.11987572146859023
0.4572781754138962	1.0083566585384118	2.442726890000685	0.37196259670982745	0.12032554437564037
0.45897179828579954	1.008420337763881	2.442461048468952	0.37333244951413025	0.12077541518221985
0.46066542115770287	1.0084842772144047	2.442194165244749	0.37470221358680517	0.12122533408988047
0.46235904402960615	1.0085484771686477	2.441926239648876	0.3760718885575162	0.12167530130045486
0.4640526669015095	1.0086129379063824	2.4416572709991073	0.3774414740554771	0.12212531701605778
0.4657462897734128	1.0086776597084894	2.4413872586101877	0.37881096970944994	0.1225753814390873
0.46598984995952336	1.0086869888495835	2.4413483422002136	0.3790079096954634	0.12264010929629855
0.46743991264531615	1.0087426428569595	2.4411162017938235	0.38018037514774405	0.12302549477222624
0.4691335355172194	1.0088078876348934	2.440844099858678	0.38154968999821465	0.12347565721844331
0.47082715838912276	1.0088733943265047	2.4405709521103627	0.3829189138882619	0.12392586898099449
0.4725207812610261	1.0089391632171196	2.4402967578514327	0.3842880464448295	0.12437613026342433
0.4742144041329294	1.0090051945931784	2.4400215163813788	0.38565708729440357	0.12482644126956717
0.4759080270048327	1.0090714887422367	2.4397452269966218	0.3870260360630115	0.12527680220354856
0.47760164987673603	1.009138045952967	2.439467888990504	0.38839489237622077	0.12572721326978645
0.47929527274863937	1.009204866515159	2.4391895016532854	0.38976365585913775	0.12617767467299254
0.4809888956205427	1.0092719507197212	2.4389100642721333	0.39113232613640647	0.12662818661817363
0.482682518492446	1.0093392988586827	2.438629576131119	0.3925009028322077	0.1270787493106329
0.4843761413643493	1.009406911225193	2.4383480365112082	0.3938693855702573	0.12752936295597117
0.48606976423625264	1.0094747881135249	2.438065444690255	0.3952377739738058	0.12798002776008832
0.487763387108156	1.0095429298190737	2.437781799942996	0.39660606766563655	0.12843074392918455
0.48945700998005925	1.0096113366383606	2.437497101541042	0.3979742662680651	0.12888151166976172
0.4911506328519626	1.0096800088690323	2.4372113487528697	0.3993423694029376	0.1293323311886247
0.4928442557238659	1.0097489468098628	2.436924540843819	0.4007103766916302	0.12978320269288257
0.49453787859576925	1.009818150760755	2.436636677076081	0.40207828775504734	0.13023412638995022
0.49623150146767253	1.0098876210227412	2.436347756708694	0.40344610221362126	0.13068510248754941
0.49792512433957586	1.009957357897985	2.436057778997535	0.40481381968731034	0.1311361311937103
0.4996187472114792	1.0100273616897821	2.4357667431953116	0.40618143979559834	0.13158721271677262
0.5013123700833825	1.0100976327025621	2.435474648551558	0.40754896215749303	0.13203834726538724
0.5030059929552858	1.0101681712418893	2.4351814943126238	0.40891638639152544	0.13248953504851732
0.5046996158271891	1.0102389776144645	2.4348872797216687	0.4102837121157485	0.1329407762754397
0.5063932386990925	1.0103100521281254	2.434592004018655	0.41165093894773586	0.13339207115574644
0.506636798885203	1.0103202954373374	2.4345494530540397	0.4118475519092444	0.13345697637243115
0.5080868615709958	1.0103813950918494	2.434295666440339	0.4130180665045812	0.13384341989934587
0.5097804844428991	1.0104530068157536	2.4339982662202657	0.41438509440289695	0.13429482271646417
0.5114741073148025	1.0105248876110962	2.4336998025887584	0.41575202225881297	0.13474627981764672
0.5131677301867057	1.0105970377902793	2.4334002747729135	0.4171188496879759	0.13519779141375934
0.514861353058609	1.0106694576668482	2.4330996819965924	0.41848557630554795	0.13564935771598982
0.5165549759305124	1.0107421475554945	2.4327980234804123	0.41985220172620574	0.1361009789358492
0.5182485988024157	1.0108151077720566	2.43249529844174	0.4212187255641394	0.13655265528517313
0.519942221674319	1.010888338633521	2.4321915060946844	0.4225851474330514	0.13700438697612333
0.5216358445462224	1.0109618404580243	2.431886645650087	0.42395146694615576	0.1374561742211889
0.5233294674181257	1.011035613564854	2.4315807163155156	0.42531768371617656	0.13790801723318774
0.525023090290029	1.0111096582744503	2.431273717295256	0.4266837973553475	0.13835991622526797
0.5267167131619322	1.0111839749084077	2.4309656477903037	0.4280498074754105	0.13881187141090928
0.5284103360338356	1.011258563789476	2.4306565069983566	0.42941571368761466	0.1392638830039243
0.5301039589057389	1.0113334252415616	2.4303462941138054	0.43078151560271555	0.13971595121846012
0.5317975817776422	1.0114085595897297	2.4300350083277285	0.43214721283097396	0.1401680762689995
0.5334912046495456	1.0114839671602054	2.4297226488278802	0.43351280498215494	0.14062025837036243
0.5351848275214489	1.0115596482803746	2.4294092147986857	0.434878291665527	0.14107249773770758
0.5368784503933522	1.0116356032787865	2.429094705421231	0.4362436724898609	0.14152479458653355
0.5385720732652556	1.011711832485155	2.4287791198732545	0.43760894706342873	0.14197714913268034
0.5402656961371588	1.011788336230359	2.428462457329141	0.43897411499400313	0.1424295615923309
0.5419593190090621	1.0118651148464455	2.42814471695991	0.4403391758888559	0.14288203218201234
0.5436529418809655	1.0119421686666301	2.4278258979332112	0.44170412935475767	0.14333456111859752
0.5453465647528688	1.0120194980252988	2.4275059994133117	0.4430689749979763	0.14378714861930647
0.5470401876247721	1.01209710325801	2.4271850205610903	0.44443371242427643	0.1442397949017077
0.5472837478108826	1.0121082863886453	2.4271387716368826	0.4446299666163293	0.14430489488600373
0.5487338104966755	1.0121749847014954	2.4268629605340295	0.44579834123891826	0.1446925001837198
0.5504274333685788	1.012253142693662	2.426539818486204	0.44716286104665665	0.1451452646836127
0.5521210562404821	1.0123315775735937	2.4262155935682754	0.4485272714517404	0.14559808862000928
0.5538146791123854	1.012410289681553	2.4258902849274806	0.44989157205791097	0.14605097221188676
0.5555083019842887	1.012489279358982	2.425563891707625	0.45125576246840204	0.1465039156785781
0.557201924856192	1.0125685469485044	2.4252364130490736	0.45261984228593816	0.14695691923977353
0.5588955477280954	1.0126480927939279	2.42490784808874	0.45398381111273406	0.1474099831155219
0.5605891705999987	1.0127279172402444	2.424578195960081	0.45534766855049374	0.14786310752623233
0.562282793471902	1.0128080206336327	2.4242474557930844	0.45671141420040956	0.14831629269267543
0.5639764163438054	1.0128884033214602	2.4239156267142623	0.4580750476631613	0.148769538835985
0.5656700392157087	1.0129690656522838	2.4235827078466405	0.4594385685389155	0.14922284617765935
0.5673636620876119	1.0130500079758527	2.423248698309751	0.4608019764273244	0.14967621493956282
0.5690572849595152	1.0131312306431088	2.4229135972196203	0.46216527092752496	0.15012964534392725
0.5707509078314186	1.0132127340061898	2.4225774036887637	0.46352845163813833	0.1505831376133535
0.5724445307033219	1.01329451841843	2.4222401168261722	0.4648915181572688	0.15103669197081296
0.5741381535752252	1.0133765842343623	2.421901735737307	0.466254470082503	0.15149030863964882
0.5758317764471286	1.01345893180972	2.4215622595240878	0.4676173070109089	0.15194398784357793
0.5775253993190319	1.013541561501439	2.421221687284882	0.4689800285390354	0.152397729806692
0.5792190221909352	1.0136244736676583	2.4208800181145	0.47034263426291106	0.15285153475345917
0.5809126450628385	1.0137076686677238	2.420537251104181	0.4717051237780435	0.1533054029087256
0.5826062679347418	1.013791146862188	2.4201933853415856	0.4730674966794186	0.15375933449771692
0.5842998908066451	1.0138749086128138	2.419848419910786	0.4744297525614996	0.15421332974603968
0.5859935136785485	1.0139589542825747	2.419502353892256	0.47579189101822633	0.15466738887968304
0.5876871365504518	1.0140432842356573	2.419155186362861	0.47715391164301457	0.15512151212502007
0.5879306967365623	1.0140554351427566	2.419105169493852	0.47734977433987	0.15518682495049002
0.5893807594223551	1.0141278988374638	2.4188069163958494	0.47851581402875504	0.15557569970880938
0.5910743822942585	1.0142127984546128	2.418457543060841	0.4798775977678127	0.15602995185819676
0.5927680051661618	1.0142979834549417	2.4181070654238184	0.48123926245202614	0.15648426880071645
0.5944616280380651	1.0143834542075092	2.4177554825471175	0.4826008076727065	0.1569386507642929
0.5961552509099683	1.014469211082596	2.417402793489415	0.4839622330206371	0.1573930979772422
0.5978488737818717	1.0145552544517074	2.417048997305722	0.4853235380860724	0.15784761066827366
0.599542496653775	1.0146415846875758	2.4166940930473695	0.4866847224587373	0.15830218906649132
0.6012361195256783	1.0147282021641615	2.4163380797620024	0.4880457857278265	0.15875683340139554
0.6029297423975817	1.0148151072566558	2.415980956493567	0.4894067274820037	0.1592115439028845
0.604623365269485	1.0149023003414823	2.4156227222823	0.4907675473094009	0.1596663208012558
0.6063169881413883	1.0149897817962987	2.4152633761647206	0.49212824479761785	0.16012116432720808
0.6080106110132917	1.015077552	2.414902917173619	0.493488819533721	0.16057607471184235
0.6097042338851949	1.0151656113327188	2.4145413443380437	0.4948492711042429	0.1610310521866639
0.6113978567570982	1.0152539601758295	2.4141786566832946	0.496209599095182	0.16148609698358352
0.6130914796290016	1.0153425989119482	2.41381485323091	0.497569803092001	0.16194120933491937
0.6147851025009049	1.0154315279249362	2.413449932998657	0.4989298826796271	0.1623963894733984
0.6164787253728082	1.015520747599902	2.41308389500052	0.5002898374424509	0.16285163763215796
0.6181723482447116	1.0156102583232023	2.4127167382466896	0.5016496669643259	0.16330695404474735
0.6198659711166149	1.0157000604824455	2.4123484617435547	0.5030093708285673	0.16376233894512954
0.6215595939885182	1.0157901544664936	2.411979064493687	0.5043689486179522	0.16421779256768262
0.6232532168604215	1.0158805406654632	2.411608545495834	0.5057283999147185	0.16467331514720146
0.6249468397323248	1.015971219470729	2.411236903744905	0.5070877243005641	0.16512890691889937
0.6266404626042281	1.0160621912749257	2.4108641382319624	0.5084469213566468	0.16558456811840952
0.6283340854761315	1.0161534564719497	2.4104902479442094	0.509805990663583	0.16604029898178685
0.6285776456622421	1.0161666054885972	2.410436386152246	0.5100014281145272	0.16610584345628732
0.6300277083480348	1.0162450154569616	2.4101152318649777	0.5111649318014476	0.16649609974550936
0.6317213312199381	1.016336868626389	2.409739088973719	0.5125237443497733	0.16695197064647996
0.6334149540918415	1.0164290163779277	2.409361818245991	0.5138824278875499	0.16740791192202797
0.6351085769637448	1.0165214591105447	2.4089834186534476	0.5152409819932238	0.16786392380991086
0.636802199835648	1.0166141972244807	2.408603889163826	0.5165994062446972	0.1683200065483157
0.6384958227075513	1.0167072311212515	2.4082232287409364	0.517957700219328	0.16877616037586102
0.6401894455794547	1.016800561203651	2.4078414363446505	0.5193158634939284	0.16923238553159825
0.641883068451358	1.0168941878757538	2.4074585109308884	0.5206738956447656	0.16968868225501343
0.6435766913232613	1.0169881115429167	2.4070744514516083	0.52203179624756	0.17014505078602898
0.6452703141951647	1.0170823326117815	2.406689256854793	0.5233895648774852	0.17060149136500513
0.646963937067068	1.017176851490278	2.4063029260844413	0.5247472011091676	0.17105800423274176
0.6486575599389713	1.0172716685876249	2.4059154580805515	0.5261047045166856	0.17151458963047989
0.6503511828108746	1.0173667843143341	2.4055268517791135	0.5274620746735692	0.17197124779990353
0.6520448056827779	1.0174621990822117	2.4051371061120936	0.5288193111527995	0.17242797898314122
0.6537384285546812	1.0175579133043613	2.4047462200074246	0.530176413526808	0.17288478342276772
0.6554320514265846	1.0176539273951857	2.4043541923889924	0.5315333813674765	0.17334166136180573
0.6571256742984879	1.01775024177039	2.4039610221766234	0.5328902142461363	0.1737986130437275
0.6588192971703912	1.0178468568469847	2.403566708286074	0.5342469117335676	0.1742556387124566
0.6605129200422946	1.017943773043286	2.403171249629015	0.5356034733999996	0.17471273861236952
0.6622065429141979	1.0180409907789216	2.4027746451130225	0.5369598988151092	0.1751699129882974
0.6639001657861011	1.0181385104748302	2.4023768936415633	0.5383161875480214	0.17562716208552773
0.6655937886580044	1.018236332553266	2.401977994113982	0.539672339167308	0.17608448614980607
0.6672874115299078	1.0183344574378006	2.4015779454254895	0.5410283532409879	0.1765418854273377
0.6689810344018111	1.018432885553326	2.40117674646715	0.5423842293365263	0.17699936016478937
0.6692245945879217	1.0184470654814428	2.4011189553082177	0.5425792067291448	0.17706515590343608
0.6706746572737144	1.0185316173260566	2.4007743961258665	0.5437399670208345	0.177456910609291
0.6723682801456178	1.0186306531835323	2.4003708932843706	0.5450955658602689	0.1779145370084374
0.6740619030175211	1.018729993554622	2.399966236821207	0.5464510254206314	0.17837223961028997
0.6757555258894244	1.018829638869524	2.3995604256107215	0.5478063452671683	0.17883001866337847
0.6774491487613277	1.0189295895597716	2.3991534585230476	0.5491615249645706	0.17928787441670269
0.679142771633231	1.0190298460582334	2.3987453344240937	0.5505165640769727	0.17974580711973423
0.6808363945051343	1.019130408799118	2.398336052175529	0.551871462167953	0.18020381702241825
0.6825300173770377	1.0192312782179753	2.3979256106347697	0.5532262188005329	0.1806619043751751
0.684223640248941	1.0193324547516998	2.3975140086549684	0.5545808335371766	0.18112006942890224
0.6859172631208443	1.0194339388385336	2.397101245084997	0.5559353059397908	0.18157831243497588
0.6876108859927477	1.01953573091807	2.3966873187694335	0.5572896355697243	0.1820366336452527
0.689304508864651	1.019637831431254	2.396272228548551	0.5586438219877676	0.18249503331207173
0.6909981317365542	1.019740240820388	2.395855973258301	0.559997864754153	0.182953511688256
0.6926917546084576	1.019842959529133	2.395438551730301	0.5613517634285535	0.1834120690271144
0.6943853774803609	1.0199459880025115	2.3950199627918205	0.5627055175700834	0.18387070558244337
0.6960790003522642	1.0200493266869117	2.394600205265766	0.5640591267372969	0.18432942160852872
0.6977726232241676	1.0201529760300894	2.3941792779706668	0.565412590488189	0.18478821736014742
0.6994662460960709	1.0202569364811707	2.393757179720663	0.5667659083801945	0.18524709309256934
0.7011598689679742	1.0203612084906564	2.3933339093254893	0.5681190799701878	0.18570604906155905
0.7028534918398776	1.0204657925104237	2.3929094655904595	0.5694721048144828	0.1861650855233777
0.7045471147117808	1.02057068899373	2.3924838473164556	0.5708249824688325	0.1866242027347847
0.7062407375836841	1.0206758983952158	2.3920570532999093	0.5721777124884289	0.18708340095303955
0.7079343604555874	1.0207814211709076	2.39162908233279	0.5735302944279025	0.18754268043590366
0.7096279833274908	1.0208872577782213	2.3911999332025893	0.5748827278413223	0.1880020414416423
0.7098715435136014	1.0209025039965427	2.391138120224603	0.5750772092729455	0.1880681089441801
0.7113216061993941	1.020993408675965	2.390769604692306	0.5762350122821958	0.18846148422902603
0.7130152290712974	1.021099874324343	2.3903380955804323	0.5775871473034679	0.188921009057333
0.7147088519432008	1.0212066551849577	2.3899054046409356	0.5789391324575219	0.18938061618635046
0.7164024748151041	1.0213137517208142	2.389471530643248	0.5802909672961786	0.18984030587637665
0.7180960976870073	1.021421164396322	2.3890364723522475	0.5816426513706957	0.19030007838822266
0.7197897205589107	1.0215288936773002	2.3886002285282446	0.5829941842317689	0.19075993398321425
0.721483343430814	1.0216369400309788	2.3881627979269666	0.5843455654295303	0.1912198729231938
0.7231769663027173	1.0217453039260036	2.3877241792995414	0.5856967945135495	0.19167989547052192
0.7248705891746207	1.0218539858324382	2.387284371392483	0.5870478710328324	0.1921400018880795
0.726564212046524	1.021962986221769	2.3868433729476757	0.5883987945358217	0.19260019243926954
0.7282578349184273	1.0220723055669065	2.3864011827023575	0.5897495645703966	0.19306046738801888
0.7299514577903307	1.022181944342191	2.3859577993891055	0.5911001806838729	0.19352082699878026
0.7316450806622339	1.0222919030233935	2.385513221735819	0.5924506424230022	0.19398127153653397
0.7333387035341372	1.0224021820877216	2.3850674484657044	0.5938009493339725	0.1944418012667899
0.7350323264060405	1.0225127820138216	2.3846204782972587	0.5951511009624081	0.19490241645558937
0.7367259492779439	1.0226237032817822	2.3841723099442533	0.5965010968533687	0.1953631173695069
0.7384195721498472	1.0227349463731386	2.3837229421157167	0.5978509365513506	0.1958239042756523
0.7401131950217505	1.0228465117708747	2.383272373515921	0.5992006196002853	0.19628477744167236
0.7418068178936539	1.0229583999594287	2.382820602844362	0.6005501455435405	0.19674573713575283
0.7435004407655572	1.023070611424695	2.382367628795745	0.6018995139239196	0.1972067836266204
0.7451940636374604	1.0231831466540284	2.3819134500599675	0.6032487242836615	0.19766791718354437
0.7468876865093638	1.0232960061362482	2.381458065322101	0.604597776164441	0.1981291380763389
0.7485813093812671	1.0234091903616414	2.381001473262377	0.6059466691073683	0.1985904465753645
0.7502749322531704	1.0235226998219662	2.3805436725561684	0.6072954026529896	0.19905184295153044
0.750518492439281	1.023539050414448	2.380477736676546	0.6074893511111017	0.19911820368438365
0.7519685551250738	1.0236365350104564	2.380084661873971	0.6086439763412865	0.19951332747629616
0.7536621779969771	1.0237506964218253	2.3796244398813884	0.6099923897116764	0.19997490042167354
0.7553558008688804	1.0238651845522682	2.379163005239115	0.6113406423030122	0.2004365620602288
0.7570494237407838	1.0239799998994676	2.378700356602917	0.6126887336535828	0.20089831266508423
0.758743046612687	1.0240951429625966	2.3782364926236155	0.6140366633011127	0.20136015250992037
0.7604366694845903	1.0242106142423228	2.37777141194707	0.6153844307827622	0.20182208186897774
0.7621302923564937	1.024326414240812	2.3773051132141587	0.6167320356351276	0.202284101017059
0.763823915228397	1.0244425434617321	2.376837595060762	0.618079477394241	0.20274621022953065
0.7655175381003003	1.0245590024102578	2.376368856117745	0.6194267555955707	0.20320840978232532
0.7672111609722037	1.0246757915930735	2.375898895010938	0.620773869774021	0.20367069995194334
0.768904783844107	1.0247929115183787	2.37542771036112	0.6221208194639327	0.20413308101545505
0.7705984067160103	1.0249103626958904	2.374955300783999	0.6234676041990825	0.20459555325050252
0.7722920295879135	1.0250281456368489	2.3744816648901943	0.6248142235126839	0.20505811693530165
0.7739856524598169	1.0251462608540205	2.374006801285219	0.626160676937387	0.2055207723486442
0.7756792753317202	1.0252647088617026	2.37353070856946	0.6275069640052784	0.20598351976989954
0.7773728982036235	1.0253834901757273	2.3730533853381597	0.628853084247882	0.2064463594790169
0.7790665210755269	1.0255026053134657	2.3725748301813967	0.6301990371961584	0.20690929175652725
0.7807601439474302	1.0256220547938328	2.372095041684069	0.6315448223805056	0.20737231688354527
0.7824537668193335	1.025741839137291	2.3716140184258716	0.6328904393307592	0.20783543514177133
0.7841473896912369	1.0258619588658546	2.3711317589812815	0.6342358875761921	0.2082986468134936
0.7858410125631402	1.0259824145030942	2.3706482619195346	0.6355811666455152	0.20876195218159
0.7875346354350434	1.0261032065741411	2.3701635258046077	0.6369262760668776	0.20922535152953017
0.7892282583069468	1.026224335605692	2.3696775491952007	0.6382712153678665	0.20968884514137753
0.7909218811788501	1.0263458021260123	2.3691903306447144	0.6396159840755077	0.21015243330179134
0.7911654413649607	1.0263632980345883	2.3691201614344988	0.6398093614279907	0.21021910978500766
0.7926155040507534	1.0264676066649423	2.3687018687012316	0.6409605817162657	0.21061611629602864
0.7943091269226568	1.0265897497539	2.3682121619074987	0.6423050078160442	0.21107989440994634
0.7960027497945601	1.0267122319258872	2.3677212088009036	0.643649261900186	0.21154376793000323
0.7976963726664634	1.0268350537154927	2.367229007913457	0.6449933434934738	0.21200773714326204
0.7993899955383668	1.0269582156588974	2.3667355577717712	0.6463372521201298	0.21247180233739144
0.80108361841027	1.0270817182938796	2.366240856897041	0.647680987303817	0.21293596380066815
0.8027772412821733	1.0272055621598184	2.3657449038050213	0.649024548567638	0.2134002218219789
0.8044708641540766	1.0273297477976997	2.3652476970060095	0.6503679354341373	0.21386457669082265
0.80616448702598	1.0274542757501197	2.364749235004821	0.6517111474252997	0.21432902869731243
0.8078581098978833	1.027579146561291	2.364249516300772	0.6530541840625521	0.21479357813217756
0.8095517327697866	1.0277043607770457	2.3637485393876556	0.6543970448667631	0.21525822528676572
0.81124535564169	1.0278299189448425	2.3632463027537227	0.6557397293582434	0.21572297045304487
0.8129389785135933	1.0279558216137692	2.3627428048816594	0.6570822370567468	0.21618781392360553
0.8146326013854965	1.0280820693345494	2.3622380442485666	0.6584245674814698	0.21665275599166273
0.8163262242573999	1.0282086626595464	2.3617320193259377	0.6597667201510524	0.2171177969510581
0.8180198471293032	1.0283356021427688	2.361224728579638	0.6611086945835787	0.21758293709626206
0.8197134700012065	1.0284628883398752	2.3607161704698814	0.6624504902965767	0.21804817672237578
0.8214070928731099	1.0285905218081797	2.3602063434512104	0.6637921068070196	0.2185135161251334
0.8231007157450132	1.028718503106656	2.359695245972471	0.6651335436313257	0.21897895560090394
0.8247943386169165	1.0288468327959437	2.3591828764767957	0.6664748002853588	0.21944449544669373
0.8264879614888199	1.0289755114383528	2.3586692334015744	0.6678158762844291	0.21991013596014816
0.8281815843607231	1.029104539597869	2.3581543151784383	0.6691567711432931	0.22037587743955406
0.8298752072326264	1.0292339178401593	2.357638120233233	0.670497484376155	0.22084172018384166
0.8315688301045298	1.0293636467325766	2.3571206469859973	0.6718380154966661	0.2213076644925868
0.8318123902906404	1.029382331939023	2.357046123844429	0.6720307824928663	0.22137468039179176
0.8332624529764331	1.029493726844166	2.3566018938509417	0.6731783640179263	0.221773710666013
0.8349560758483364	1.0296241587456694	2.3560818592364217	0.674518529452484	0.22223985900499368
0.8366496987202398	1.0297549430095305	2.355560541544919	0.6758585113123371	0.22270610981105418
0.8383433215921431	1.0298860802099021	2.355037939173014	0.6771983091089331	0.2231724633863739
0.8400369444640464	1.0300175709226496	2.3545140505113653	0.6785379223531701	0.22363892003378857
0.8417305673359496	1.0301494157253572	2.3539888739446857	0.6798773505553972	0.22410548005679232
0.843424190207853	1.0302816151973342	2.353462407851717	0.6812165932254151	0.2245721437595397
0.8451178130797563	1.0304141699196194	2.3529346506052065	0.6825556498724766	0.22503891144684812
0.8468114359516596	1.0305470804749877	2.3524056005718847	0.6838945200052876	0.22550578342419977
0.848505058823563	1.0306803474479553	2.3518752561124385	0.6852332031320074	0.2259727599977438
0.8501986816954663	1.0308139714247857	2.3513436155814884	0.6865716987602493	0.22643984147429863
0.8518923045673696	1.0309479529934953	2.350810677327564	0.6879100063970814	0.22690702816135397
0.853585927439273	1.0310822927438592	2.3502764396930775	0.6892481255490278	0.22737432036707309
0.8552795503111762	1.0312169912674176	2.349740901014302	0.6905860557220681	0.22784171840029493
0.8569731731830795	1.0313520491574808	2.3492040596213437	0.691923796421639	0.2283092225705363
0.8586667960549829	1.031487467009136	2.348665913838118	0.6932613471526351	0.22877683318799408
0.8603604189268862	1.0316232454192527	2.348126461982323	0.694598707419409	0.2292445505635474
0.8620540417987895	1.031759384986489	2.3475857023654174	0.6959358767257724	0.2297123750087598
0.8637476646706929	1.0318958863112981	2.347043633292589	0.6972728545749969	0.23018030683588148
0.8654412875425962	1.0320327499959339	2.346500253062734	0.6986096404698146	0.23064834635785147
0.8671349104144995	1.0321699766444565	2.3459555599684303	0.6999462339124191	0.23111649388829977
0.8688285332864027	1.0323075668627406	2.3454095522959086	0.7012826344044661	0.23158474974154966
0.8705221561583061	1.0324455212584795	2.3448622283250278	0.7026188414470743	0.23205311423261987
0.8722157790302094	1.0325838404411927	2.344313586329249	0.7039548545408262	0.23252158767722672
0.87245933921632	1.0326037621838917	2.3442345775291025	0.704146970824579	0.23258896790055095
0.8739094019021127	1.0327225250222318	2.3437636245756086	0.7052906731857688	0.23299017039178646
0.8756030247740161	1.0328615756147874	2.3432123413246906	0.7066262968814149	0.23345886269341737
0.8772966476459194	1.0330009928338946	2.3426597348306	0.7079617251267432	0.23392766489994204
0.8789902705178227	1.0331407772964405	2.3421058033409365	0.7092969574201999	0.2343965773298896
0.8806838933897261	1.033280929621171	2.3415505450967657	0.7106319932596995	0.23486560030249798
0.8823775162616293	1.0334214504286954	2.340993958332592	0.7119668321426252	0.23533473413771597
0.8840711391335326	1.033562340341496	2.3404360412763325	0.7133014735658302	0.23580397915620566
0.885764762005436	1.0337035999839324	2.339876792149286	0.7146359170256387	0.2362733356793446
0.8874583848773393	1.0338452299822494	2.3393162091661077	0.7159701620178465	0.23674280402922798
0.8891520077492426	1.033987230964584	2.33875429053478	0.7173042080377224	0.237212384528671
0.890845630621146	1.034129603560971	2.338191034456582	0.7186380545800091	0.23768207750121095
0.8925392534930493	1.034272348403352	2.337626439126066	0.7199717011389236	0.23815188327110962
0.8942328763649526	1.03441546612558	2.3370605027310227	0.721305147208159	0.2386218021633554
0.8959264992368559	1.0345589573634284	2.3364932234524556	0.722638392280885	0.23909183450366572
0.8976201221087592	1.0347028227545967	2.3359245994645517	0.7239714358497492	0.2395619806184891
0.8993137449806625	1.0348470629387188	2.3353546289346516	0.7253042774068781	0.24003224083500754
0.9010073678525659	1.0349916785573692	2.3347833100232185	0.7266369164438781	0.24050261548113877
0.9027009907244692	1.035136670254071	2.334210640883811	0.7279693524518365	0.24097310488553847
0.9043946135963725	1.0352820386743022	2.3336366196630514	0.7293015849213227	0.24144370937760257
0.9060882364682759	1.0354277844655047	2.333061244500596	0.7306336133423895	0.24191442928746945
0.9077818593401792	1.0355739082770898	2.332484513529104	0.731965437204574	0.2423852649460224
0.9094754822120824	1.0357204107604472	2.3319064248742087	0.7332970559968984	0.24285621668489163
0.9111691050839857	1.0358672925689514	2.331326976654485	0.7346284692078722	0.24332728483645674
0.9128627279558891	1.0360145543579702	2.330746166981419	0.7359596763254919	0.24379846973384892
0.9131062881419997	1.0360357633906718	2.330662528560909	0.7361511004614479	0.24386624053355682
0.9145563508277924	1.0361621967848718	2.330163993959376	0.7372906768372435	0.2442697717109533
0.9162499736996957	1.0363102205090324	2.3295804556855715	0.7386214702301032	0.24474119110241108
0.9179435965715991	1.0364586261918447	2.3289955502500366	0.7399520559905383	0.245212728243622
0.9196372194435024	1.036607414496725	2.328409275735588	0.7412824336045091	0.2456843834707465
0.9213308423154057	1.0367565860891208	2.327821630217795	0.7426126025574693	0.2461561571207081
0.923024465187309	1.0369061416365197	2.3272326117649484	0.7439425623343683	0.24662804953119552
0.9247180880592123	1.037056081808457	2.326642218438027	0.7452723124196514	0.24710006104066523
0.9264117109311156	1.0372064072765235	2.326050448290665	0.7466018522972622	0.24757219198834352
0.928105333803019	1.0373571187143733	2.32545729936912	0.7479311814506427	0.24804444271422887
0.9297989566749223	1.0375082167977334	2.3248627697122375	0.7492602993627357	0.2485168135590943
0.9314925795468256	1.0376597022044103	2.324266857351421	0.7505892055159857	0.24898930486448964
0.933186202418729	1.0378115756142992	2.3236695603105963	0.7519178993923401	0.24946191697274372
0.9348798252906323	1.037963837709392	2.323070876606177	0.7532463804732508	0.24993465022696684
0.9365734481625355	1.0381164891737868	2.322470804247032	0.7545746482396756	0.25040750497105296
0.9382670710344388	1.0382695306936944	2.3218693412344513	0.7559027021720796	0.25088048154968207
0.9399606939063422	1.0384229629574488	2.3212664855621097	0.7572305417504364	0.2513535803083224
0.9416543167782455	1.0385767866555145	2.3206622352160338	0.75855816645423	0.25182680159323284
0.9433479396501488	1.0387310024804957	2.3200565881745665	0.759885575762456	0.2523001457514651
0.9450415625220522	1.0388856111271458	2.3194495424083312	0.7612127691536227	0.25277361313086627
0.9467351853939555	1.0390406132923748	2.318841095880198	0.7625397461057535	0.25324720408008083
0.9484288082658588	1.0391960096752593	2.318231246545245	0.7638665060963874	0.2537209189485531
0.9501224311377621	1.0393518009770508	2.317619992350726	0.7651930486025816	0.2541947580865296
0.9518160540096654	1.0395079879011855	2.3170073312360313	0.766519373100912	0.2546687218450612
0.9535096768815687	1.0396645711532924	2.3163932611326525	0.7678454790674755	0.2551428105760056
0.9537532370676793	1.0396871220546196	2.316304835603946	0.7680361685823475	0.25521099965420324
0.9552032997534721	1.0398215514412035	2.315777779964147	0.7691713659778913	0.2556170246320295
0.9568969226253754	1.0399789294749624	2.315160885646098	0.7704970333073025	0.2560913643666111
0.9585905454972787	1.0401367059668338	2.31454257608608	0.7718224805303776	0.25656583013404216
0.9602841683691821	1.0402948816313131	2.3139228491836206	0.7731477071213129	0.2570404222894304
0.9619777912410854	1.0404534571851352	2.313301702830162	0.7744727125538329	0.257515141188702
0.9636714141129886	1.040612433347285	2.3126791349090245	0.775797496301193	0.25798998718860355
0.965365036984892	1.0407718108390063	2.3120551432953658	0.7771220578361808	0.25846496064670466
0.9670586598567953	1.040931590383812	2.311429725856146	0.7784463966311179	0.2589400619214001
0.9687522827286986	1.0410917727074935	2.3108028804500846	0.7797705121578615	0.2594152913719123
0.970445905600602	1.0412523585381306	2.3101746049276266	0.7810944038878064	0.2598906493582934
0.9721395284725053	1.041413348606101	2.3095448971308974	0.7824180712918862	0.2603661362414276
0.9738331513444086	1.0415747436440919	2.3089137548936676	0.7837415138405762	0.2608417523830337
0.975526774216312	1.041736544387108	2.3082811760413113	0.7850647310038941	0.2613174981456672
0.9772203970882152	1.041898751572483	2.3076471583907665	0.7863877222514022	0.2617933738927225
0.9789140199601185	1.0420613659398892	2.3070116997504937	0.7877104870522095	0.26226937998843547
0.9806076428320218	1.0422243882313484	2.3063747979204368	0.7890330248749732	0.26274551679788566
0.9823012657039252	1.042387819191242	2.30573645069198	0.7903553351879011	0.2632217846869985
0.9839948885758285	1.042551659566321	2.305096655847909	0.791677417458753	0.2636981840225474
0.9856885114477318	1.0427159101057175	2.3044554111623667	0.7929992711548425	0.2641747151721568
0.9873821343196352	1.0428805715609544	2.3038127144008134	0.7943208957430398	0.2646513785043034
0.9890757571915385	1.043045644685957	2.303168563319984	0.7956422906897728	0.2651281743883195
0.9907693800634418	1.0432111302370635	2.302522955667845	0.7969634554610294	0.26560510319439423
0.9924630029353451	1.043377028973035	2.301875889183552	0.7982843895223597	0.2660821652935769
0.9941566258072484	1.0435433416550686	2.3012273615974075	0.7996050923388779	0.26655936105777844
0.994400185993359	1.0435672931996174	2.301133976434433	0.7997950037796081	0.26662799767505535
0.9958502486791517	1.0437100690468057	2.3005773706308155	0.8009255633752642	0.2670366908597741
0.9975438715510551	1.0438772119143458	2.29992591399624	0.8022458020957669	0.26751415507320564
0.9992374944229584	1.044044771026256	2.2992729893971595	0.803565807964205	0.26799175407258347
1.0009311172948616	1.044212747153583	2.2986185945280226	0.8048855804439693	0.2684694882332891
1.002624740166765	1.0443811410698645	2.2979627270742053	0.8062051189980257	0.26894735793157737
1.0043183630386683	1.0445499535511407	2.2973053847119638	0.8075244230889167	0.2694253635445786
1.0060119859105716	1.0447191853759659	2.296646565108389	0.8088434921787634	0.2699035054503009
1.007705608782475	1.0448888373254202	2.2959862659213632	0.8101623257292684	0.2703817840276325
1.0093992316543783	1.0450589101831211	2.2953244847995125	0.8114809232017174	0.2708601996563439
1.0110928545262816	1.0452294047352357	2.2946612193821605	0.8127992840569818	0.2713387527170901
1.012786477398185	1.0454003217704926	2.293996467299282	0.8141174077555208	0.271817443591413
1.0144801002700883	1.0455716620801938	2.2933302261714563	0.8154352937573837	0.2722962726617434
1.0161737231419916	1.0457434264582273	2.292662493609819	0.8167529415222123	0.27277524031140327
1.017867346013895	1.045915615701079	2.2919932672160157	0.8180703505092434	0.2732543469246082
1.0195609688857983	1.0460882306078445	2.291322544582153	0.8193875201773108	0.2737335928864694
1.0212545917577016	1.0462612719802435	2.2906503232907496	0.8207044499848478	0.27421297858299604
1.022948214629605	1.0464347406226302	2.2899766009146894	0.8220211393898899	0.2746925044010972
1.0246418375015083	1.046608637342007	2.289301375017171	0.8233375878500768	0.2751721707285844
1.0263354603734114	1.0467829629480376	2.288624643151659	0.8246537948226553	0.2756519779541737
1.0280290832453147	1.046957718253059	2.2879464028618335	0.8259697597644814	0.2761319264674876
1.029722706117218	1.0471329040720954	2.28726665168154	0.8272854821320229	0.27661201665905766
1.0314163289891214	1.04730852122287	2.286585387134741	0.8286009613813624	0.27709224892032647
1.0331099518610247	1.0474845705258202	2.285902606735461	0.829916196968199	0.27757262364364965
1.034803574732928	1.0476610528041086	2.2852183079877393	0.8312311883478515	0.2780531412222983
1.0350471349190387	1.0476864684087146	2.285119773846445	0.8314202773592253	0.27812225630738346
1.0364971976048314	1.0478379688836386	2.2845324883855764	0.8325459349752609	0.278533802050461
1.0381908204767347	1.0480153195930657	2.283845145412881	0.8338604363049931	0.2790146065232459
1.039884443348638	1.0481931057638132	2.2831562765434206	0.8351746917912412	0.279495555036683
1.0415780662205414	1.0483713282300846	2.2824658792407657	0.8364887008878285	0.27997664798772615
1.0432716890924447	1.048549987828878	2.2817739509582378	0.8378024630482114	0.2804578857742552
1.044965311964348	1.0487290853999998	2.281080489138856	0.8391159777254814	0.2809392687950782
1.0466589348362514	1.0489086217860788	2.280385491215283	0.8404292443723689	0.28142079744993337
1.0483525577081547	1.049088597832581	2.2796889546097705	0.8417422624412448	0.28190247213949116
1.050046180580058	1.0492690143878232	2.278990876734104	0.8430550313841247	0.2823842932653566
1.0517398034519614	1.049449872302987	2.2782912549895475	0.8443675506526703	0.28286626123007097
1.0534334263238645	1.049631172432135	2.2775900867667898	0.8456798196981933	0.2833483764371142
1.0551270491957678	1.0498129156322236	2.2768873694458858	0.8469918379716579	0.2838306392909067
1.0568206720676712	1.0499951027631187	2.276183100396201	0.8483036049236838	0.2843130501968115
1.0585142949395745	1.0501777346876113	2.2754772769763556	0.8496151200045491	0.2847956095611363
1.0602079178114778	1.0503608122714307	2.274769896534165	0.8509263826641934	0.2852783177911354
1.0619015406833812	1.0505443363832612	2.2740609564065855	0.8522373923522206	0.28576117529501166
1.0635951635552845	1.050728307894757	2.2733504539196514	0.8535481485179023	0.28624418248191874
1.0652887864271878	1.050912727680557	2.27263838638842	0.8548586506101803	0.2867273397619627
1.0669824092990912	1.0510975966183012	2.271924751116912	0.8561688980776704	0.28721064754620435
1.0686760321709945	1.0512829155886456	2.2712095453980505	0.8574788903686648	0.28769410624666086
1.0703696550428978	1.0514686854752786	2.270492766513602	0.8587886269311359	0.28817771627630806
1.0720632779148012	1.0516549071649364	2.2697744117341148	0.8600981072127392	0.2886614780490819
1.0737569007867045	1.0518415815474194	2.26905447831886	0.8614073306608162	0.2891453919798807
1.0754505236586078	1.0520287095156082	2.2683329635157694	0.8627162967223984	0.28962945848456717
1.0756940838447182	1.0520556577778737	2.2682290721275415	0.8629045181473549	0.28969908474193495
1.0771441465305112	1.05221629196548	2.2676098645613725	0.8640250048442097	0.29011367797996973
1.0788377694024145	1.052404329796125	2.2668851786807345	0.8653334544726706	0.2905980508838851
1.0805313922743176	1.052592823909763	2.2661589030873945	0.8666416450539007	0.29108257761507933
1.082225015146221	1.05278177521176	2.265431034983302	0.8679495760337228	0.29156725859329047
1.0839186380181243	1.0529711846106458	2.264701571558752	0.8692572468576656	0.2920520942392298
1.0856122608900276	1.0531610530181292	2.2639705099923204	0.8705646569709677	0.2925370849745838
1.087305883761931	1.0533513813491173	2.263237847450802	0.8718718058185809	0.293022231222016
1.0889995066338343	1.0535421705217318	2.2625035810891423	0.8731786928451737	0.29350753340516866
1.0906931295057376	1.053733421457326	2.2617677080503724	0.8744853174951344	0.2939929919486645
1.092386752377641	1.053925135080503	2.2610302254655434	0.8757916792125755	0.29447860727810865
1.0940803752495443	1.0541173123191334	2.2602911304536586	0.8770977774413367	0.29496437982008994
1.0957739981214476	1.054309954104373	2.2595504201216063	0.8784036116249886	0.29545031000218297
1.097467620993351	1.0545030613706807	2.2588080915640933	0.8797091812068367	0.2959363982529495
1.0991612438652543	1.0546966350558373	2.2580641418635743	0.8810144856299245	0.2964226450019403
1.1008548667371576	1.0548906761009629	2.257318568090184	0.8823195243370379	0.2969090506796968
1.102548489609061	1.055085185450536	2.2565713673016674	0.8836242967707084	0.2973956157177524
1.1042421124809643	1.0552801640524123	2.2558225365433096	0.8849288023732175	0.2978823405486344
1.1059357353528676	1.0554756128578429	2.255072072847866	0.8862330405865998	0.2983692256058653
1.1076293582247707	1.0556715328214938	2.2543199732354897	0.8875370108526476	0.29885627132396453
1.109322981096674	1.0558679249014646	2.2535662347136602	0.8888407126129143	0.2993434781384498
1.1110166039685774	1.0560647900593085	2.2528108542771124	0.8901441453087187	0.29983084648583874
1.1127102268404807	1.0562621292600505	2.252053828907761	0.8914473083811487	0.3003183768036502
1.114403849712384	1.0564599434722082	2.2512951555746294	0.8927502012710656	0.3008060695304059
1.1160974725842874	1.0566582336678112	2.250534831233775	0.8940528234191081	0.30129392510563163
1.116341032770398	1.0566867890186438	2.2504253528963134	0.8942401314260112	0.30136409711629564
1.1177910954561907	1.056857000822421	2.2497728528282135	0.8953551742656959	0.30178194396985875
1.119484718328094	1.0570562459151507	2.249009217287844	0.8966572532510346	0.30227012656462565
1.1211783411999974	1.0572559699286865	2.248243921529375	0.8979590598151196	0.30275847333247874
1.1228719640719007	1.057456173849307	2.2474769624562443	0.89926059339774	0.30324698471697425
1.124565586943804	1.0576568586669037	2.246708336958546	0.9005618534384834	0.303735661162679
1.1262592098157074	1.0578580253750034	2.245938041912948	0.9018628393767397	0.3042245031151722
1.1279528326876107	1.0580596749707873	2.245166074182619	0.9031635506517057	0.304713511021046
1.129646455559514	1.0582618084551139	2.2443924306171446	0.9044639867023896	0.30520268532790734
1.1313400784314174	1.0584644268325385	2.2436171080524505	0.9057641469676149	0.30569202648437865
1.1330337013033207	1.0586675311113365	2.2428401033107215	0.9070640308860256	0.30618153494009925
1.1347273241752238	1.0588711223035243	2.24206141320032	0.90836363789609	0.3066712111457262
1.1364209470471272	1.0590752014248814	2.2412810345157053	0.9096629674361058	0.30716105555293566
1.1381145699190305	1.059279769494972	2.2404989640373496	0.9109620189442043	0.3076510686144236
1.1398081927909338	1.0594848275371684	2.239715198531658	0.9122607918583551	0.3081412507839071
1.1415018156628371	1.0596903765786725	2.238929734750881	0.9135592856163711	0.3086316025161249
1.1431954385347405	1.059896417650539	2.238142569433034	0.9148574996559129	0.309122124266839
1.1448890614066438	1.060102951787698	2.2373536993018086	0.9161554334144936	0.3096128164928347
1.1465826842785471	1.0603099800289788	2.236563121066489	0.9174530863294834	0.31010367965192204
1.1482763071504505	1.060517503417132	2.2357708314218665	0.9187504578381153	0.3105947142029365
1.1499699300223538	1.060725522998854	2.234976827048149	0.9200475473774887	0.3110859206057397
1.1516635528942571	1.0609340398248104	2.2341811046108764	0.9213443543845758	0.31157729932122
1.1533571757661605	1.06114305494966	2.233383660760829	0.9226408782962252	0.31206885081129365
1.1550507986380638	1.061352569432079	2.2325844921339413	0.9239371185491678	0.3125605755389048
1.1567444215099671	1.0615625843347845	2.231783595351209	0.925233074580022	0.31305247396802666
1.1569879816960775	1.0615928278328712	2.231668275919261	0.9254194228225849	0.31312322827623457
1.1584380443818705	1.0617731007245603	2.2309809670185996	0.926528745825298	0.3135445465636617
1.1601316672537738	1.0619841196722812	2.23017660372696	0.9278241317214039	0.3140367937918424
1.161825290125677	1.0621956422529377	2.229370502051926	0.9291192317046504	0.31452921611963175
1.1635189129975803	1.0624076695456615	2.228562658553825	0.9304140452112561	0.31502181401512336
1.1652125358694836	1.062620202633751	2.2277530697775867	0.9317085716773533	0.3155145879474422
1.166906158741387	1.0628332426046967	2.226941732252645	0.9330028105389927	0.3160075383867448
1.1685997816132903	1.0630467905502072	2.226128642492843	0.9342967612321496	0.3165006658042195
1.1702934044851936	1.0632608475662355	2.2253137969963386	0.9355904231927284	0.3169939706720868
1.171987027357097	1.0634754147530054	2.2244971922455044	0.9368837958565694	0.3174874534635994
1.1736806502290003	1.0636904932150375	2.2236788247068318	0.9381768786594533	0.3179811146530426
1.1753742731009036	1.0639060840611767	2.22285869083083	0.9394696710371074	0.3184749547157339
1.177067895972807	1.0641221884046193	2.222036787051929	0.9407621724252114	0.31896897412802366
1.1787615188447103	1.0643388073629394	2.2212131097883763	0.9420543822594025	0.31946317336729463
1.1804551417166136	1.0645559420581179	2.2203876554421367	0.9433462999752822	0.31995755291196204
1.182148764588517	1.0647735936165688	2.21956042039879	0.9446379250084214	0.3204521132414733
1.1838423874604203	1.0649917631691688	2.2187314010274277	0.9459292567943663	0.3209468548363083
1.1855360103323236	1.0652104518512842	2.217900593680548	0.9472202947686452	0.3214417781779784
1.187229633204227	1.0654296608028002	2.217067994693952	0.9485110383667739	0.32193688374902685
1.1889232560761303	1.0656493911681497	2.2162336003866376	0.9498014870242615	0.3224321720330279
1.1906168789480334	1.0658696440963424	2.215397407060691	0.9510916401766175	0.3229276435145867
1.1923105018199367	1.066090420740994	2.2145594110011815	0.9523814972593574	0.3234232986793386
1.19400412469184	1.0663117222603558	2.2137196084760498	0.9536710577080088	0.3239191380139488
1.1956977475637434	1.066533549817345	2.2128779957360005	0.9549603209581183	0.3244151620061114
1.1973913704356467	1.066755904579574	2.2120345690143917	0.956249286445258	0.32491137114454915
1.1976349306217573	1.0667879248840502	2.211913126263184	0.9564346282628347	0.32498274631931673
1.19908499330755	1.0669787877193824	2.2111893245271212	0.9575379536050308	0.3254077659190122
1.2007786161794534	1.0672022004138655	2.2103422584725156	0.9588263218730785	0.32590434682027775
1.2024722390513567	1.0674261438449077	2.209493367031216	0.9601143906850874	0.3264011143401487
1.20416586192326	1.067650619199212	2.208642646366064	0.9614021594767954	0.32689806897145307
1.2058594847951634	1.0678756276683319	2.207790092621985	0.9626896276839984	0.32739521120804266
1.2075531076670667	1.068101170448705	2.2069357019258726	0.963976794742557	0.3278925415447921
1.20924673053897	1.0683272487416817	2.2060794703864706	0.9652636600884046	0.3283900604775976
1.2109403534108734	1.0685538637535619	2.2052213940942536	0.9665502231575522	0.3288877685033757
1.2126339762827767	1.068781016695624	2.204361469121308	0.9678364833860976	0.3293856661200618
1.21432759915468	1.06900870878416	2.203499691521211	0.9691224402102308	0.32988375382660895
1.2160212220265834	1.069236941240509	2.202636057328908	0.970408093066242	0.33038203212298606
1.2177148448984865	1.0694657152910896	2.2017705625605903	0.9716934413905286	0.33088050151017645
1.2194084677703898	1.069695032167435	2.2009032032135702	0.9729784846196027	0.3313791624901762
1.2211020906422931	1.0699248931062266	2.200033975266157	0.9742632221900981	0.3318780155659922
1.2227957135141965	1.0701552993493297	2.1991628746775294	0.9755476535387779	0.3323770612416407
1.2244893363860998	1.0703862521438272	2.198289897387607	0.9768317781025421	0.3328763000221446
1.2261829592580031	1.0706177527420555	2.1974150393169234	0.9781155953184351	0.33337573241353213
1.2278765821299065	1.07084980240164	2.1965382963664974	0.9793991046236533	0.33387535892283443
1.2295702050018098	1.0710824023855314	2.1956596644176978	0.9806823054555531	0.3343751800580833
1.2312638278737131	1.0713155539620418	2.1947791393321148	0.9819651972516583	0.3348751963283088
1.2329574507456165	1.0715492584048811	2.193896716951425	0.9832477794496685	0.33537540824353695
1.2346510736175198	1.0717835169931942	2.1930123930972565	0.9845300514874665	0.3358758163147872
1.2363446964894231	1.072018331011598	2.192126163571054	0.985812012803127	0.3363764210540695
1.2380383193613265	1.0722537017502203	2.19123802415394	0.9870936628349244	0.33687722297438205
1.2382818795474368	1.0722875963191407	2.19111014334772	0.9872779515037858	0.33694925962910527
1.2397319422332298	1.0724896305047362	2.1903479706065787	0.9883750010213408	0.33737822258970807
1.2414255651051331	1.0727261185764077	2.189455998669033	0.9896560268010749	0.3378794204150129
1.2431191879770365	1.0729631672721218	2.188562104060627	0.9909367396130497	0.33838081696624095
1.2448128108489396	1.0732007779044301	2.1876662824798	0.9922171388964219	0.3388824127603127
1.246506433720843	1.0734389517915883	2.1867685296039667	0.9934972240905895	0.33938420831512117
1.2482000565927462	1.0736776902575957	2.185868841089369	0.994776994635201	0.3398862041495284
1.2498936794646496	1.0739169946322364	2.1849672125709305	0.9960564499701642	0.3403884007833623
1.251587302336553	1.0741568662511187	2.18406363966211	0.9973355895356546	0.3408907987374126
1.2532809252084562	1.074397306455717	2.1831581179547506	0.998614412772125	0.34139339853342743
1.2549745480803596	1.0746383165934137	2.18225064301893	0.9998929191203141	0.341896200694109
1.256668170952263	1.0748798980175396	2.1813412104028087	1.0011711080212553	0.3423992057431098
1.2583617938241662	1.075122052087418	2.180429815632477	1.0024489789162871	0.3429024142050285
1.2600554166960696	1.0753647801684063	2.1795164542117975	1.003726531247061	0.3434058266054055
1.261749039567973	1.0756080836319386	2.1786011216222527	1.0050037644555512	0.34390944347071845
1.2634426624398762	1.0758519638555708	2.177683813322785	1.0062806779840658	0.3444132653283778
1.2651362853117796	1.0760964222230236	2.176764524749637	1.007557271275254	0.34491729270672206
1.266829908183683	1.0763414601242265	2.1758432513161914	1.0088335437721172	0.34542152613501276
1.2685235310555862	1.0765870789553635	2.174919988412809	1.0101094949180185	0.34592596614342974
1.2702171539274896	1.076833280118918	2.173994731406664	1.011385124156693	0.3464306132630656
1.2719107767993927	1.0770800650237187	2.1730674756415786	1.0126604309322569	0.34693546802592085
1.273604399671296	1.0773274350849849	2.172138216437857	1.013935414689219	0.34744053096489796
1.2752980225431993	1.0775753917243747	2.1712069490921144	1.0152100748724895	0.347945802613796
1.2769916454151027	1.0778239363700304	2.170273668877109	1.0164844109273916	0.3484512835073049
1.278685268287006	1.0780730704566273	2.1693383710415692	1.017758422299671	0.3489569741809993
1.2789288284731166	1.0781089470345866	2.1692036994836053	1.0179416113500985	0.34902971492570634
1.2803788911589093	1.0783227954254209	2.1684010508100187	1.0190321084355074	0.34946287517133257
1.2820725140308127	1.0785731127242963	2.167461703382603	1.0203054687815243	0.34996898701563045
1.283766136902716	1.0788240238078164	2.1665203239349116	1.0215785027848008	0.35047531025208456
1.2854597597746193	1.0790755301372712	2.165576907617798	1.0228512098928813	0.3509818454197459
1.2871533826465227	1.0793276331807287	2.1646314495572017	1.024123589553788	0.35148859305851793
1.288847005518426	1.0795803344130848	2.1636839448539638	1.0253956412160306	0.35199555370914937
1.2905406283903293	1.079833635316114	2.1627343885836425	1.0266673643286188	0.35250272791322745
1.2922342512622327	1.080087537378522	2.16178277579633	1.0279387583410735	0.3530101162131701
1.293927874134136	1.0803420420959962	2.1608291015164607	1.0292098227034376	0.35351771915221863
1.2956214970060393	1.0805971509712593	2.1598733607426257	1.0304805568662885	0.35402553727442987
1.2973151198779427	1.0808528655141223	2.158915548447377	1.0317509602807498	0.35453357112466816
1.2990087427498458	1.0811091872415375	2.1579556595770386	1.0330210323985025	0.35504182124859723
1.3007023656217491	1.0813661176776534	2.1569936890515073	1.0342907726717983	0.35555028819267187
1.3023959884936525	1.0816236583538692	2.156029631764057	1.0355601805534707	0.3560589725041291
1.3040896113655558	1.0818818108088892	2.155063482581139	1.036829255496948	0.35656787473097956
1.3057832342374591	1.0821405765887804	2.1540952363421817	1.0380979969562658	0.35707699542199844
1.3074768571093625	1.0823999572470269	2.153124887859386	1.039366404386079	0.35758633512671617
1.3091704799812658	1.082659954344589	2.1521524319175205	1.0406344772416756	0.358095894395409
1.3108641028531691	1.0829205694499588	2.151177863273713	1.0419022149789883	0.3586056737790891
1.3125577257250725	1.0831818041392196	2.1502011766572435	1.043169617054609	0.3591156738294948
1.3142513485969758	1.0834436599961044	2.149222366769329	1.0444366829258007	0.3596258950990802
1.3159449714688791	1.0837061386120548	2.1482414282829128	1.045703412050512	0.36013633814100504
1.3176385943407825	1.0839692415862823	2.147258355842446	1.0469698038873896	0.3606470035091236
1.3193322172126858	1.0842329705258271	2.1462731440636706	1.048235857895793	0.36115789175797386
1.3195757773987962	1.0842709490061757	2.1461312843250595	1.0484179015160249	0.36123138104539565
1.3210258400845891	1.0844973270456209	2.145285787533399	1.0495015735358078	0.3616690034427666
1.3227194629564925	1.0847623127685477	2.1442962808092894	1.0507669502682588	0.3621803391193733
1.3244130858283958	1.0850279293255078	2.1433046184196245	1.0520319875547264	0.36269189934431506
1.326106708700299	1.0852941783554793	2.14231079486308	1.0532966848575582	0.36320368467475
1.3278003315722022	1.0855610615055826	2.141314804608497	1.054561041639886	0.3637156956684614
1.3294939544441056	1.0858285804311458	2.14031664209465	1.055825057365639	0.36422793288384475
1.331187577316009	1.086096736795769	2.13931630173001	1.0570887314995583	0.364740396879895
1.3328812001879122	1.0863655322713899	2.138313777892512	1.0583520635072134	0.36525308821619346
1.3345748230598156	1.0866349685383514	2.13730906492931	1.059615052855016	0.36576600745289417
1.336268445931719	1.0869050472854687	2.13630215715654	1.060877699010236	0.36627915515071024
1.3379620688036222	1.0871757702100968	2.135293048859072	1.0621400014410172	0.3667925318708995
1.3396556916755256	1.0874471390182	2.134281734290263	1.0634019596163924	0.3673061381752503
1.341349314547429	1.0877191554244199	2.133268207671711	1.0646635730062997	0.3678199746260668
1.3430429374193322	1.0879918211521484	2.1322524631929975	1.0659248410815987	0.3683340417861535
1.3447365602912356	1.088265137933596	2.1312344950114364	1.0671857633140864	0.36884834021880025
1.346430183163139	1.0885391075098647	2.1302142972518134	1.0684463391765144	0.3693628704877663
1.3481238060350422	1.088813731631021	2.129191864006128	1.0697065681426046	0.36987763315726396
1.3498174289069456	1.089089012056168	2.1281671893333276	1.070966449687067	0.37039262879194257
1.351511051778849	1.089364950553521	2.127140267259044	1.0722259832856162	0.37090785795687115
1.353204674650752	1.0896415489004816	2.1261110917753228	1.073485168414989	0.37142332121752164
1.3548982975226553	1.0899188088837128	2.1250796568403505	1.074744004552962	0.37193901913975097
1.3565919203945587	1.0901967322992174	2.1240459563781826	1.0760024911783688	0.37245495228978315
1.358285543266462	1.0904753209524134	2.123009984278464	1.0772606277711185	0.37297112123419096
1.3599791661383653	1.0907545766582136	2.1219717343961473	1.078518413812214	0.37348752653987716
1.360222726324476	1.0907947914369431	2.12182223580762	1.078699267369558	0.3735618103455855
1.3616727890102687	1.0910345012411047	2.1209312005512113	1.0797758487837692	0.37400416877405523
1.363366411882172	1.0913150965352263	2.119888376528371	1.0810329321690295	0.3745210485042298
1.3650600347540753	1.0915963643844528	2.1188432560767914	1.0822896634523889	0.3750381662981766
1.3667536576259787	1.0918783066424749	2.1177958329097906	1.0835460421194099	0.37555552272392206
1.368447280497882	1.0921609251728814	2.1167461007045447	1.0848020676568433	0.3760731183497222
1.3701409033697853	1.0924442218492447	2.1156940531017883	1.0860577395526463	0.3765909537440416
1.3718345262416887	1.0927281985552035	2.1146396837055117	1.0873130572960037	0.3771090294755314
1.373528149113592	1.0930128571845492	2.1135829860826534	1.0885680203773478	0.37762734611300675
1.3752217719854953	1.0932981996413123	2.112523953762791	1.0898226282883774	0.37814590422542466
1.3769153948573987	1.093584227839849	2.111462580237827	1.0910768805220803	0.3786647043818603
1.378609017729302	1.0938709437049312	2.110398858961674	1.0923307765727526	0.37918374715148323
1.3803026406012053	1.0941583491718343	2.109332783349932	1.0935843159360201	0.3797030331035335
1.3819962634731084	1.0944464461864285	2.108264346779565	1.0948374981088607	0.3802225628072966
1.3836898863450118	1.0947352367052696	2.107193542588577	1.0960903225896244	0.38074233683207825
1.385383509216915	1.0950247226956924	2.1061203640756743	1.0973427888780567	0.38126235574717876
1.3870771320888184	1.0953149061359029	2.1050448044999355	1.0985948964753196	0.38178262012186626
1.3887707549607218	1.0956057890150743	2.1039668570804717	1.099846644884015	0.38230313052535025
1.390464377832625	1.0958973733334418	2.102886514996082	1.1010980336082066	0.3828238875267539
1.3921580007045284	1.0961896611023991	2.1018037713849096	1.1023490621534442	0.3833448916950858
1.3938516235764318	1.0964826543445974	2.100718619344089	1.1035997300267855	0.38386614359921173
1.395545246448335	1.0967763550940433	2.0996310519293933	1.1048500367368213	0.38438764380782503
1.3972388693202384	1.0970707653961993	2.098541062154874	1.106099981793698	0.3849093928894171
1.3989324921921418	1.0973658873080856	2.0974486429924997	1.1073495647091434	0.3854313914122465
1.400626115064045	1.0976617228983818	2.096353787371789	1.10859878499649	0.3859536399443083
1.4008696752501555	1.0977043258828414	2.096196135197474	1.1087784057200543	0.38602876518789353
1.4023197379359484	1.0979582742475311	2.0952564881794373	1.1098476421707009	0.38647613905330175
1.4040133608078518	1.0982555434478452	2.094156738258945	1.1110961357483944	0.3869988893065985
1.405706983679755	1.0985535326036093	2.093054530410235	1.1123442652478701	0.3875218912712089
1.4074006065516584	1.0988522438311918	2.091949857389269	1.1135920301891347	0.3880451455137487
1.4090942294235616	1.0991516792591505	2.0908427119076585	1.114839430093928	0.38856865260040413
1.4107878522954649	1.099451841028344	2.0897330866322736	1.1160864644857498	0.3890924130968971
1.4124814751673682	1.0997527312920423	2.088620974184842	1.1173331328898872	0.38961642756844905
1.4141750980392715	1.100054352216039	2.087506367141548	1.1185794348334415	0.3901406965797441
1.4158687209111749	1.1003567059787662	2.0863892580326255	1.119825369845356	0.390665220694892
1.4175623437830782	1.100659794771409	2.0852696393419454	1.1210709374564443	0.3911900004773897
1.4192559666549815	1.1009636207980218	2.0841475035065984	1.1223161371994188	0.39171503649008244
1.4209495895268849	1.1012681862756468	2.083022842916472	1.1235609686089196	0.3922403292951237
1.4226432123987882	1.1015734934344334	2.0818956499138253	1.1248054312215436	0.392765879453935
1.4243368352706915	1.1018795445177587	2.0807659167928563	1.1260495245758744	0.39329168752716404
1.4260304581425949	1.1021863417823503	2.0796336357992624	1.1272932482125122	0.3938177540746427
1.4277240810144982	1.102493887498409	2.078498799129801	1.1285366016741045	0.3943440796553437
1.4294177038864015	1.1028021839497353	2.077361398931839	1.1297795845053769	0.3948706648273364
1.4311113267583049	1.1031112334338558	2.0762214273029	1.1310221962531646	0.3953975101477422
1.4328049496302082	1.1034210382621512	2.0750788762902066	1.1322644364664443	0.3959246161726883
1.4344985725021115	1.1037316007599862	2.0739337378902127	1.133506304696366	0.3964519834572609
1.4361921953740147	1.1040429232668418	2.0727860040481376	1.1347478004962865	0.39697961255545755
1.437885818245918	1.1043550081364473	2.0716356666574858	1.1359889234218015	0.39750750402013824
1.4395794411178213	1.1046678577369156	2.070482717559568	1.1372296730307798	0.39803565840297567
1.4412730639897247	1.1049814744508797	2.069327148543012	1.1384700488833983	0.3985640762544043
1.4415166241758353	1.1050266389550778	2.0691607500088076	1.138648396774871	0.3986400898147283
1.442966686861628	1.105295860675631	2.06816895134327	1.139710050542175	0.39909275812356876
1.4446603097335313	1.1056110188232584	2.067008117642116	1.1409496775720047	0.39962170455827056
1.4463539326054347	1.1059269513207903	2.065844639067144	1.142188929540195	0.40015091610491454
1.448047555477338	1.106243660610338	2.0646785071912515	1.1434278060165024	0.40068039330845334
1.4497411783492413	1.1065611491492409	2.063509713532122	1.1446663065731681	0.40121013671233136
1.4514348012211447	1.106879419410213	2.0623382495517015	1.1459044307849562	0.4017401468584273
1.453128424093048	1.1071984738814922	2.061164106655663	1.1471421782291904	0.40227042428699566
1.4548220469649513	1.1075183150669903	2.059987276192872	1.148379548485793	0.4028009695366069
1.4565156698368547	1.1078389454864466	2.0588077494548362	1.1496165411373236	0.40333178314408635
1.458209292708758	1.1081603676755813	2.0576255176751572	1.150853155769018	0.4038628656444522
1.4599029155806613	1.1084825841862533	2.0564405720289693	1.1520893919688284	0.4043942175708516
1.4615965384525647	1.108805597586617	2.0552529036323732	1.1533252493274644	0.40492583945449623
1.4632901613244678	1.109129410461284	2.054062503541862	1.1545607274384333	0.40545773182459577
1.464983784196371	1.1094540254114862	2.05286936275374	1.1557958258980823	0.4059898952082906
1.4666774070682744	1.1097794450552385	2.051673472203535	1.157030544305641	0.40652233013058275
1.4683710299401778	1.1101056720275075	2.050474822765401	1.1582648822632637	0.4070550371142655
1.470064652812081	1.1104327089803794	2.0492734052515136	1.1594988393760741	0.4075880166798519
1.4717582756839844	1.1107605585832316	2.048069210411461	1.1607324152522087	0.40812126934550114
1.4734518985558878	1.111089223522906	2.0468622289316203	1.161965609502862	0.40865479562694396
1.475145521427791	1.1114187065038845	2.0456524514345333	1.1631984217423326	0.4091885960374063
1.4768391442996944	1.1117490102484668	2.0444398684782685	1.1644308515880684	0.4097226710875315
1.4785327671715978	1.1120801374969516	2.0432244705557765	1.165662898660715	0.4102570212853006
1.480226390043501	1.112412091007818	2.0420062480942374	1.1668945625841625	0.4107916471359515
1.4819200129154044	1.1127448735579109	2.040785191454401	1.1681258429855939	0.41132654914189576
1.482163573101515	1.1127927994206592	2.040609357427718	1.1683028820595234	0.41140349623008665
1.4836136357873078	1.1130784879426294	2.0395612909299126	1.1693567394955355	0.4118617278026345
1.485307258659211	1.113412936976116	2.0383345367466372	1.1705872517479052	0.41239718361467187
1.4870008815311144	1.1137482234914495	2.03710491906197	1.1718173793800648	0.41293291707142704
1.4886945044030178	1.114084350340839	2.0358724279641387	1.1730471220328704	0.4134689286631443
1.4903881272749209	1.1144213203958238	2.0346370534714966	1.1742764793507252	0.4140052188768015
1.4920817501468242	1.114759136547472	2.0333987855318063	1.1755054509816325	0.41454178819601617
1.4937753730187275	1.1150978017065842	2.032157614021514	1.17673403657725	0.4150786371009501
1.4954689958906309	1.1154373188038997	2.0309135287450126	1.1779622357929447	0.4156157660682117
1.4971626187625342	1.1157776907903043	2.029666519433897	1.1791900482878477	0.41615317557075643
1.4988562416344375	1.1161189206370428	2.028416575746207	1.1804174737249113	0.416690866077785
1.5005498645063409	1.1164610113359323	2.027163687265662	1.1816445117709675	0.4172288380546399
1.5022434873782442	1.116803965899581	2.025907843500882	1.1828711620967844	0.41776709196269907
1.5039371102501475	1.1171477873616065	2.0246490338846024	1.184097424377127	0.41830562825926804
1.5056307331220509	1.1174924787768612	2.023387247772874	1.1853232982908168	0.4188444473974693
1.5073243559939542	1.1178380432216573	2.022122474444253	1.1865487835207937	0.4193835498261296
1.5090179788658575	1.1181844837939965	2.020854703098983	1.187773879754177	0.419922935989665
1.5107116017377609	1.1185318036138039	2.0195839228581587	1.18899858668233	0.4204626063279633
1.5124052246096642	1.1188800058231627	2.0183101227628844	1.1902229040009233	0.42100256127626384
1.5140988474815675	1.1192290935865543	2.017033291773419	1.1914468314100004	0.42154280126503546
1.5157924703534709	1.1195790700911001	2.015753418768305	1.192670368614044	0.42208332671985105
1.517486093225374	1.1199299385468091	2.014470492543493	1.193893515322044	0.4226241380612599
1.5191797160972773	1.1202817021868257	2.0131845018114443	1.1951162712475647	0.4231652357046577
1.5208733389691806	1.1206343642676844	2.01189543520023	1.1963386361088162	0.4237066200601527
1.522566961841084	1.1209879280695654	2.01060328125261	1.197560609628724	0.42424829153243043
1.5228105220271946	1.1210388484951792	2.0104172017813897	1.1977363096410647	0.42432621303436785
1.5242605847129873	1.1213423968965555	2.009308028425103	1.1987821915350012	0.4247902505206145
1.5259542075848906	1.1216977740769118	2.0080096650870414	1.200003381560222	0.4253324974181248
1.527647830456794	1.1220540629633307	2.006708179519614	1.2012241794418965	0.425875032612533
1.5293414533286973	1.122411266933218	2.0054035599148934	1.2024445849225456	0.42641785648541436
1.5310350762006006	1.1227693893889659	2.004095794374849	1.203664597749778	0.4269609694121969
1.532728699072504	1.123128433758232	2.0027848709103475	1.2048842176763692	0.42750437176200723
1.5344223219444073	1.1234884034942234	2.0014707774401383	1.2061034444603407	0.4280480638975129
1.5361159448163106	1.1238493020759845	2.000153501789823	1.2073222778650403	0.42859204617476143
1.537809567688214	1.1242111330086892	1.998833031690809	1.2085407176592255	0.42913631894301635
1.5395031905601173	1.1245738998239372	1.997509354779251	1.2097587636171467	0.4296808825445889
1.5411968134320206	1.1249376060800547	1.9961824585949746	1.2109764155186324	0.43022573731466707
1.542890436303924	1.1253022553623997	1.9948523305803827	1.2121936731491756	0.43077088358113985
1.544584059175827	1.1256678512836722	1.9935189580793486	1.2134105363000225	0.4313163216644189
1.5462776820477304	1.1260343974842277	1.99218232833609	1.2146270047682612	0.4318620518772554
1.5479713049196338	1.1264018976323973	1.9908424284940283	1.2158430783569147	0.43240807452455354
1.549664927791537	1.1267703554248107	1.989499245594628	1.2170587568750317	0.4329543899031795
1.5513585506634404	1.1271397745867255	1.988152766576222	1.2182740401377823	0.43350099830176697
1.5530521735353437	1.1275101588723608	1.9868029782728154	1.2194889279665535	0.4340479000005176
1.554745796407247	1.1278815120652355	1.9854498674128744	1.2207034201890474	0.43459509527099766
1.5564394192791504	1.1282538379785128	1.9840934206180945	1.221917516639381	0.4351425843759303
1.5581330421510537	1.1286271404553494	1.982733624402151	1.2231312171581865	0.4356903675689828
1.559826665022957	1.1290014233692494	1.9813704651694297	1.2243445215927158	0.4362384450945498
1.5615202878948604	1.1293766906244247	1.9800039292137388	1.2255574297969438	0.43678681718753126
1.5632139107667637	1.129752946156161	1.978634002716999	1.2267699416316773	0.43733548407310574
1.5634574709528744	1.1298071370408853	1.9784367136852963	1.2269442805521626	0.4374144122071402
1.564907533638667	1.1301301939311874	1.9772606717479162	1.2279820569646618	0.4378844459664987
1.5666011565105704	1.1305084379480554	1.9758839222606304	1.2291937756706939	0.4384337030727459
1.5682947793824737	1.1308876822375196	1.9745037400933465	1.2304050976317327	0.43898325558645074
1.569988402254377	1.1312679308629285	1.97312011096694	1.2316160227370154	0.4395331036915377
1.5716820251262804	1.1316491879206179	1.9717330204835453	1.232826550883175	0.44008324756099876
1.5733756479981835	1.1320314575403123	1.9703424541251167	1.2340366819743571	0.4406336873566352
1.5750692708700869	1.1324147438855332	1.9689483972519706	1.2352464159223437	0.44118442322879325
1.5767628937419902	1.132799051154012	1.967550835101302	1.2364557526466753	0.441735455316094
1.5784565166138935	1.1331843835781112	1.966149752785679	1.2376646920747765	0.44228678374515695
1.5801501394857969	1.1335707454252515	1.9647451352915117	1.2388732341420856	0.44283840863031804
1.5818437623577002	1.1339581409983448	1.9633369674774965	1.2400813787921836	0.4433903300733404
1.5835373852296035	1.1343465746362376	1.9619252340730375	1.2412891259769283	0.4439425481631195
1.5852310081015069	1.1347360507141566	1.9605099196766387	1.242496475656589	0.4444950629753812
1.5869246309734102	1.1351265736441665	1.959091008754273	1.2437034277999854	0.4450478745723728
1.5886182538453135	1.1355181478756309	1.9576684856377229	1.2449099823846281	0.44560098300254763
1.5903118767172169	1.1359107778956843	1.956242334522895	1.2461161393968612	0.4461543883002419
1.5920054995891202	1.1363044682297092	1.9548125394681055	1.2473218988320094	0.44670809048534454
1.5936991224610235	1.1366992234418227	1.9533790843923384	1.2485272606945268	0.44726208956295965
1.5953927453329269	1.137095048135371	1.9519419530734747	1.2497322249981486	0.44781638552306074
1.5970863682048302	1.1374919469534301	1.9505011291464915	1.2509367917660452	0.44837097834013745
1.5987799910767335	1.1378899245793184	1.9490565961016313	1.2521409610309813	0.4489258679728339
1.6004736139486366	1.1382889857371146	1.9476083372825408	1.2533447328354754	0.4494810543635791
1.60216723682054	1.138689135192186	1.9461563358843774	1.2545481072319653	0.4500365374382084
1.6038608596924433	1.1390903777517254	1.9447005749518858	1.2557510842829733	0.4505923171055761
1.604104419878554	1.1391481706984619	1.9444909115214215	1.255924051936367	0.45067226825906137
1.6055544825643466	1.1394927182652965	1.9432410373774385	1.2569536640612788	0.4511483932571599
1.60724810543625	1.1398961616253898	1.9417777058990466	1.258155846650091	0.45170476576665497
1.6089417283081533	1.1403007127679863	1.9403105630983337	1.2593576321432263	0.4522614344895595
1.6106353511800566	1.1407063766731327	1.9388395913984762	1.2605590206452892	0.4528183992627503
1.61232897405196	1.1411131583655247	1.9373647730621086	1.2617600122718575	0.4533756599040479
1.6140225969238633	1.1415210629151018	1.9358860901891908	1.2629606071496702	0.45393321621177224
1.6157162197957666	1.1419300954376514	1.93440352471484	1.2641608054168185	0.45449106796428773
1.61740984266767	1.142340261095424	1.9329170584071231	1.2653606072229435	0.4550492149195369
1.6191034655395733	1.1427515650977593	1.9314266728648133	1.2665600127294347	0.45560765681456383
1.6207970884114766	1.143164012701722	1.9299323495151022	1.2677590221096346	0.45616639336502585
1.62249071128338	1.1435776092127503	1.9284340696112774	1.268957635549047	0.45672542426469354
1.6241843341552833	1.1439923599853157	1.9269318142303538	1.2701558532455486	0.4572847491849391
1.6258779570271866	1.1444082704235932	1.9254255642706655	1.2713536754096073	0.4578443677742122
1.6275715798990897	1.1448253459821447	1.9239153004494147	1.2725511022645024	0.4584042796575034
1.629265202770993	1.1452435921666142	1.922401003300174	1.2737481340465509	0.4589644844357944
1.6309588256428964	1.1456630145344362	1.920882653170347	1.2749447710053383	0.45952498168549555
1.6326524485147997	1.1460836186955548	1.9193602302185795	1.2761410134039544	0.4600857709578689
1.634346071386703	1.1465054103131584	1.9178337144121271	1.2773368615192333	0.4606468517784381
1.6360396942586064	1.1469283951044265	1.9163030855241718	1.2785323156419994	0.4612082236463836
1.6377333171305097	1.1473525788412893	1.9147683231310908	1.2797273760773185	0.4617698860339224
1.639426940002413	1.1477779673512036	1.9132294066096736	1.2809220431447528	0.4623318383856739
1.6411205628743164	1.1482045665179406	1.9116863151342902	1.2821163171786245	0.46289408011800914
1.6428141857462197	1.148632382282389	1.9101390276740042	1.2833101985282818	0.4634566106183844
1.644507808618123	1.1490614206433742	1.908587522989632	1.2845036875583722	0.46401942924465805
1.6447513688042337	1.149123221629892	1.9083640527367949	1.284675291169266	0.4641003919426511
1.6462014314900264	1.1494916876584915	1.9070317796307494	1.2856967846491218	0.46458253532439087
1.6478950543619297	1.1499231894449553	1.905471775932639	1.286889490196621	0.46514592815412875
1.649588677233833	1.1503559321804635	1.9039074900131805	1.288081804613115	0.4657096069986671
1.6512823001057364	1.15078992210408	1.9023388997696837	1.289273728327302	0.46627357109029766
1.6529759229776397	1.1512251655171328	1.9007659828756593	1.2904652617846375	0.4668378196280356
1.6546695458495428	1.1516616687841292	1.8991887167775277	1.291656405447646	0.46740235177682754
1.6563631687214462	1.1520994383336882	1.8976070786912655	1.2928471597962385	0.4679671666667395
1.6580567915933495	1.1525384806594925	1.8960210455989865	1.2940375253280378	0.46853226339212417
1.6597504144652528	1.1529788023212566	1.894430594245457	1.2952275025587119	0.46909764101076706
1.6614440373371562	1.153420409945716	1.8928357011345418	1.2964170920223121	0.46966329854301075
1.6631376602090595	1.1538633102276332	1.8912363425255818	1.297606294271623	0.4702292349708567
1.6648312830809628	1.1543075099308264	1.8896324944297003	1.2987951098785173	0.47079544923704436
1.6665249059528662	1.1547530158892154	1.8880241326060343	1.2999835394343187	0.4713619402441056
1.6682185288247695	1.15519983500789	1.8864112325578941	1.3011715835501758	0.4719287068533957
1.6699121516966728	1.1556479742641999	1.884793769528844	1.3023592428574415	0.4724957478840986
1.6716057745685762	1.1560974407088644	1.8831717184987042	1.3035465180080636	0.4730630621122062
1.6732993974404795	1.1565482414671069	1.8815450541794738	1.304733409674983	0.47363064826947127
1.6749930203123828	1.1570003837398102	1.8799137510111708	1.305919918552541	0.4741985050423325
1.6766866431842862	1.1574538748046956	1.8782777831575859	1.3071060453568992	0.4747666310708116
1.6783802660561895	1.1579087220175277	1.876637124501952	1.3082917908264642	0.4753350249473807
1.6800738889280928	1.1583649328133407	1.874991748642523	1.3094771557223275	0.4759036852158007
1.681767511799996	1.1588225147076927	1.8733416288880624	1.3106621408287122	0.47647261036992705
1.6834611346718993	1.1592814752979446	1.8716867382532378	1.3118467469534325	0.47704179885248554
1.6851547575438026	1.1597418222645652	1.8700270494539206	1.313030974928363	0.47761124905381364
1.6853983177299132	1.1598081393170672	1.86978797308615	1.3132012478986554	0.47769316320990124
1.686848380415706	1.1602035633724643	1.868362534902385	1.3142148256099206	0.47818095931056886
1.6885420032876093	1.1606667064723537	1.8666931667024096	1.3153982998795566	0.4787509279044016
1.6902356261595126	1.161131259502135	1.865018916644272	1.3165813986442625	0.47932115306059264
1.691929249031416	1.1615972304883202	1.8633397561996399	1.317764122837086	0.4798916329466528
1.6936228719033193	1.1620646275474789	1.8616556565163513	1.3189464734176628	0.48046236567088496
1.6953164947752226	1.1625334588877176	1.859966588413084	1.3201284513727585	0.48103334928090596
1.697010117647126	1.1630037328101932	1.8582725223739094	1.321310057716825	0.4816045817621282
1.6987037405190293	1.1634754577106543	1.856573428542729	1.3224912934925726	0.48217606103619925
1.7003973633909326	1.1639486420810203	1.8548692767175907	1.3236721597715535	0.4827477849593976
1.702090986262836	1.1644232945109925	1.8531600363448777	1.3248526576547621	0.48331975132098426
1.7037846091347393	1.1648994236897006	1.8514456765133736	1.3260327882732499	0.48389195784150796
1.7054782320066426	1.1653770384073865	1.8497261659481934	1.3272125527887557	0.4844644021710623
1.707171854878546	1.165856147557125	1.8480014730045815	1.3283919523943528	0.4850370818874945
1.708865477750449	1.1663367601365806	1.8462715656615705	1.3295709883151126	0.48560999449456244
1.7105591006223524	1.166818885249808	1.844536411515498	1.3307496618087835	0.48618313742003993
1.7122527234942557	1.1673025321090882	1.8427959777733764	1.331927974166492	0.48675650801376746
1.713946346366159	1.1677877100368088	1.8410502312461143	1.3331059267134564	0.4873301035456469
1.7156399692380624	1.1682744284673867	1.839299138341581	1.3342835208097237	0.48790392120357856
1.7173335921099657	1.1687626969492342	1.8375426650575144	1.3354607578509239	0.48847795809133854
1.719027214981869	1.16925252514677	1.8357807769742636	1.336637639269045	0.4890522112263941
1.7207208378537724	1.1697439228424766	1.8340134392473653	1.3378141665332284	0.4896266775376551
1.7224144607256757	1.1702368999390067	1.8322406165999456	1.338990341150585	0.49020135386316
1.724108083597579	1.1707314664613362	1.8304622733149458	1.3401661646670353	0.49077623694769285
1.7258017064694824	1.17122763255897	1.8286783732271636	1.34134163866817	0.49135132344033056
1.726045266655593	1.171299118448415	1.8284213710896164	1.3415106551281375	0.4914340432522136
1.7274953293413857	1.1717254085081987	1.826888879715107	1.3425167647801353	0.4919266098919165
1.729188952213289	1.172224804714408	1.8250937556926548	1.3436915446705424	0.4925020927524588
1.7308825750851924	1.172725831714445	1.8232929636005157	1.3448659800494014	0.49307776836845096
1.7325761979570957	1.17322850017904	1.821486465397485	1.3460400726700823	0.49365363298011083
1.734269820828999	1.173732820915285	1.8196742225514864	1.347213824330301	0.49422968271853673
1.7359634437009022	1.1742388048691772	1.8178561960303994	1.3483872368731344	0.49480591360277665
1.7376570665728055	1.1747464631282178	1.8160323462926595	1.3495603121880637	0.4953823215368075
1.7393506894447088	1.1752558069240804	1.8142026332776289	1.350733052212047	0.49595890230642214
1.7410443123166122	1.1757668476353407	1.8123670163957282	1.3519054589306223	0.4965356515760196
1.7427379351885155	1.1762795967902777	1.8105254545183225	1.3530775343790424	0.49711256488529637
1.7444315580604188	1.1767940660697407	1.8086779059673557	1.3542492806434427	0.4976896376458339
1.7461251809323222	1.177310267310092	1.806824328504722	1.3554206998620424	0.49826686513757945
1.7478188038042255	1.17782821250622	1.804964679321371	1.3565917942263799	0.49884424250521603
1.7495124266761288	1.1783479138146329	1.803098915026131	1.357762565982587	0.49942176475441746
1.7512060495480322	1.1788693835566277	1.801226991634251	1.3589330174326972	0.4999994267479843
1.7528996724199355	1.1793926342215424	1.7993488645556448	1.3601031509359958	0.500577223201856
1.7545932952918388	1.1799176784700913	1.7974644885828304	1.361272968910408	0.5011551486809955
1.7562869181637422	1.1804445291377879	1.7955738178785554	1.3624424738339296	0.5017331975951396
1.7579805410356455	1.1809731992384562	1.7936768059630983	1.363611668246101	0.5023113641944128
1.7596741639075488	1.1815037019678356	1.7917734057012333	1.3647805547495264	0.5028896425647972
1.7613677867794522	1.1820360507072796	1.7898635692888505	1.365949136011437	0.5034680266234532
1.7630614096513555	1.1825702590275533	1.7879472482392174	1.3671174147653051	0.5040465101138873
1.7647550325232586	1.1831063406927347	1.7860243933688715	1.3682853938125066	0.5046250866009578
1.766448655395162	1.1836443096642173	1.7840949547831322	1.3694530760240347	0.5052037494657148
1.7666922155812725	1.1837218311240092	1.7838169374515087	1.3696209763550882	0.5052869737747606
1.7681422782670653	1.1841841801048252	1.7821588818612157	1.3706204643422686	0.5057824919000675
1.7698359011389686	1.1847259663830376	1.7802161232409464	1.3717875617827975	0.5063613069012712
1.771529524010872	1.1852696830773313	1.778266626803042	1.3729543714363006	0.506940187266227
1.7732231468827753	1.1858153449806412	1.7763103396549667	1.3741208964704896	0.5075191255855875
1.7749167697546786	1.186362967104947	1.7743472081143303	1.3752871401321116	0.5080981142376605
1.776610392626582	1.1869125646859873	1.7723771776918247	1.376453105749018	0.5086771453821022
1.7783040154984853	1.1874641531881063	1.7704001930736726	1.3776187967322988	0.5092562109533911
1.7799976383703886	1.1880177483092387	1.7684161981035813	1.3787842165784892	0.5098353026540754
1.781691261242292	1.1885733659860365	1.7664251357641767	1.3799493688718463	0.5104144119477823
1.7833848841141953	1.1891310223991434	1.764426948157902	1.3811142572867023	0.5109935300519802
1.7850785069860986	1.1896907339786218	1.7624215764873625	1.3822788855898973	0.5115726479304857
1.786772129858002	1.1902525174095377	1.760408961035095	1.3834432576432911	0.5121517562857005
1.7884657527299053	1.1908163896377106	1.758389041142741	1.3846073774063625	0.5127308455505709
1.7901593756018086	1.191382367875631	1.756361755189605	1.3857712489388947	0.5133099058802557
1.7918529984737117	1.1919504696085566	1.7543270405705693	1.3869348764037552	0.5138889271434911
1.793546621345615	1.1925207126007882	1.75228483367335	1.3880982640697692	0.5144678989136394
1.7952402442175184	1.1930931149021384	1.7502350698550597	1.3892614163146941	0.515046810459408
1.7969338670894217	1.1936676948545932	1.7481776834180593	1.3904243376282979	0.5156256507352239
1.798627489961325	1.19424447109918	1.7461126075850681	1.3915870326155448	0.5162044083712489
1.8003211128332284	1.1948234625830456	1.7440397744735041	1.3927495059998958	0.5167830716630208
1.8020147357051317	1.1954046885667544	1.7419591150690261	1.3939117626267254	0.5173616285607014
1.803708358577035	1.1959881686318157	1.7398705591982466	1.3950738074668623	0.5179400666579167
1.8054019814489384	1.1965739226884453	1.7377740355005824	1.396235645620257	0.5185183731801689
1.8070956043208417	1.1971619709835772	1.735669471399209	1.3973972823197849	0.5190965349728018
1.8073391645069523	1.1972467282036774	1.7353661480746885	1.397564321231327	0.5191796678215188
1.808789227192745	1.197752334109127	1.7335567930710867	1.3985587229351883	0.5196745384884992
1.8104828500646484	1.1983450330105245	1.7314359254160165	1.3997199729771648	0.5202523697742942
1.8121764729365517	1.1989400889955226	1.7293067920246903	1.4008810381016064	0.5208300144580675
1.813870095808455	1.1995375237432915	1.727169315145695	1.4020419241140014	0.5214074577345112
1.8155637186803584	1.2001373593138158	1.7250234156514255	1.403202636974	0.5219846843505315
1.8172573415522617	1.2007396181576018	1.7228690130028645	1.4043631828001555	0.5225616785900657
1.8189509644241648	1.2013443231257084	1.720706025213181	1.4055235678748472	0.5231384242582845
1.8206445872960682	1.2019514974801184	1.7185343688100985	1.4066837986493952	0.5237149046651497
1.8223382101679715	1.2025611649044603	1.7163539587969823	1.407843881749373	0.5242911026082984
1.8240318330398748	1.2031733495150974	1.7141647086125902	1.4090038239801321	0.5248670003552169
1.8257254559117782	1.2037880758726005	1.7119665300894302	1.4101636323325424	0.5254425796246751
1.8274190787836815	1.204405368993619	1.709759333410668	1.4113233139889656	0.526017821567378
1.8291127016555848	1.2050252543631679	1.707543027065516	1.4124828763294672	0.5265927067458017
1.8308063245274881	1.2056477579473508	1.7053175178030442	1.4136423269382818	0.5271672151131692
1.8324999473993915	1.206272906206535	1.703082710584338	1.4148016736105442	0.5277413259915229
1.8341935702712948	1.2069007261090006	1.7008385085329325	1.4159609243592963	0.5283150180488486
1.8358871931431981	1.207531245145085	1.6985848128834469	1.41712008742279	0.5288882692752024
1.8375808160151015	1.2081644913418441	1.6963215229283348	1.418279171272093	0.5294610569577864
1.8392744388870048	1.208800493278254	1.694048535962668	1.41943818461902	0.5300333576549228
1.8409680617589081	1.2094392801009775	1.6917657472268612	1.4205971364244017	0.5306051471688615
1.8426616846308115	1.210080881540724	1.6894730498472443	1.4217560359067098	0.5311764005173675
1.8443553075027148	1.2107253279292258	1.6871703347743803	1.4229148925510602	0.5317470919040146
1.846048930374618	1.2113726502168647	1.6848574907190235	1.4240737161186077	0.5323171946871211
1.8477425532465213	1.2120228799909756	1.682534404085606	1.42523251665636	0.5328866813472504
1.8479861134326319	1.2121166306577178	1.6821994714173534	1.4253991626638762	0.5329685269855503
1.8494361761184246	1.2126760494948636	1.6802009589031344	1.4263913045074275	0.5334555234531989
1.851129798990328	1.213332191647565	1.6778570367533687	1.4275500903217386	0.5340236916263862
1.8528234218622313	1.2139913400643907	1.6755025166961572	1.4287088850672398	0.5345911555035584
1.8545170447341346	1.2146535290782912	1.6731372751917795	1.4298677000416122	0.53515788369771
1.856210667606038	1.2153187937620817	1.670761186020155	1.4310265468845311	0.5357238437571203
1.8579042904779413	1.2159871699515716	1.6683741201967572	1.4321854375904983	0.5362890021223989
1.8595979133498446	1.2166586942696456	1.6659759458850663	1.4333443845222829	0.5368533240814221
1.861291536221748	1.2173334041513406	1.6635665283053862	1.434503400425002	0.5374167737220359
1.8629851590936513	1.2180113378699766	1.6611457296398353	1.4356624984408808	0.5379793138823976
1.8646787819655546	1.2186925345643889	1.658713408933312	1.4368216921247312	0.5385409060988081
1.866372404837458	1.2193770342673245	1.6562694219902263	1.4379809954601905	0.5391015105508893
1.8680660277093613	1.2200648779350647	1.6538136212667687	1.4391404228767664	0.5396610860039405
1.8697596505812646	1.2207561074783346	1.6513458557584786	1.4402999892677382	0.5402195897483024
1.871453273453168	1.2214507657945766	1.6488659708828586	1.4414597100089643	0.5407769775355417
1.873146896325071	1.2221488968016547	1.6463738083567607	1.4426196009786523	0.5413332035112548
1.8748405191969744	1.222850545473076	1.6438692060682585	1.4437796785781534	0.5418882201442797
1.8765341420688777	1.2235557578748086	1.6413519979426943	1.4449399597538435	0.5424419781520803
1.878227764940781	1.2242645812037887	1.638822013802573	1.446100462020161	0.5429944264220594
1.8799213878126844	1.2249770638282127	1.6362790792209545	1.4472612034838763	0.5435455119285311
1.8816150106845877	1.2256932553297182	1.6337230153679636	1.4484222028696723	0.5440951796450652
1.883308633556491	1.226413206547561	1.6311536388500216	1.4495834795471223	0.5446433724518938
1.8850022564283944	1.2271369696249088	1.628570761541369	1.4507450535591586	0.545190031038046
1.8866958793002977	1.2278645980573772	1.6259741904074163	1.4519069456521327	0.545735093797848
1.888389502172201	1.2285961467439421	1.6233637273194372	1.4530691773075735	0.546278496721401
1.8886330623583116	1.2287016765996268	1.6229871617480567	1.4532363472600545	0.5463565031939426
1.8900831250441044	1.229331672040372	1.6207391688600694	1.4542317707757624	0.5468201732786118
1.8917767479160077	1.2300712318153402	1.6181003061190613	1.4553947491112522	0.5473600542963206
1.893470370787911	1.230814885509378	1.6154469244786542	1.4565581362104645	0.5478980678280323
1.8951639936598144	1.2315626941968532	1.6127788033879467	1.457721956851517	0.5484341390157111
1.8968576165317177	1.2323147206511627	1.6100957161255365	1.4588862367364404	0.5489681899430587
1.898551239403621	1.2330710294133513	1.6073974295496853	1.460051002535959	0.5495001394796404
1.9002448622755241	1.233831686864375	1.6046837038351882	1.4612162819370285	0.5500299031151721
1.9019384851474275	1.2345967613012554	1.6019542921960694	1.462382103693332	0.5505573927832167
1.9036321080193308	1.235366323017383	1.5992089405931524	1.4635484976789674	0.5510825166734739
1.9053257308912341	1.2361404443872497	1.5964473874254828	1.4647154949455639	0.5516051790317694
1.9070193537631375	1.236919199955919	1.5936693632044887	1.465883127783101	0.5521252799467717
1.9087129766350408	1.2377026665335582	1.5908745902096824	1.4670514297847224	0.5526427151223691
1.9104065995069441	1.238490923295392	1.5880627821245996	1.4682204359158617	0.5531573756345407
1.9121002223788475	1.2392840518874675	1.585233643651565	1.469390182588036	0.5536691476714447
1.9137938452507508	1.2400821365386427	1.5823868701037542	1.470560707737688	0.5541779122553181
1.9154874681226541	1.2408852641792656	1.5795221469728813	1.4717320509105036	0.5546835449446479
1.9171810909945575	1.2416935245670313	1.5766391494707082	1.472904253351665	0.5551859155149166
1.9188747138664608	1.2425070104205658	1.5737375420423947	1.474077358102556	0.5556848876160527
1.9205683367383641	1.2433258175613209	1.5708169778495409	1.4752514101044787	0.556180318404525
1.9222619596102675	1.2441500450644292	1.567877098220573	1.476426456310011	0.5566720581478013
1.9239555824821708	1.2449797954192205	1.5649175320659012	1.4776025458026836	0.5571599497986526
1.9256492053540741	1.2458151747001716	1.5619378952550433	1.478779729925752	0.5576438285365082
1.9273428282259772	1.2466562927491334	1.5589377899526315	1.4799580624208957	0.5581235212727635
1.9290364510978806	1.2475032633697634	1.555916803909923	1.4811375995777953	0.5585988461165954
1.9292800112839912	1.247625554583901	1.5554806131299865	1.4813073315224246	0.5586668323018275
1.930730073969784	1.2483562045351801	1.5528745097081067	1.4823184003956247	0.5590696117974485
1.9324236968416872	1.2492152386099586	1.5498104639493167	1.4835005267576271	0.5595356170399166
1.9341173197135906	1.2500804925877054	1.5467242063908564	1.4846840436200743	0.5599966498862391
1.935810942585494	1.2509520983455664	1.5436152590176702	1.4858690192170632	0.5604524869610653
1.9375045654573972	1.2518301929171811	1.5404831250475766	1.4870555252827788	0.5609028926724895
1.9391981883293006	1.2527149187857392	1.5373272878631943	1.4882436372930556	0.5613476183426203
1.940891811201204	1.2536064241989882	1.5341472098638378	1.489433434728292	0.5617864012601006
1.9425854340731072	1.2545048635082394	1.5309423312299109	1.4906250013600408	0.562218963646026
1.9442790569450106	1.2554103975336488	1.5277120685915009	1.4918184255638958	0.5626450115235901
1.945972679816914	1.256323193958307	1.5244558135919237	1.4930138006616416	0.5630642334805067
1.9476663026888172	1.2572434277539692	1.5211729313359026	1.4942112252960347	0.5634762993117673
1.9493599255607206	1.2581712816415889	1.517862758710847	1.4954108038420462	0.5638808585285828
1.951053548432624	1.2591069465901923	1.5145246025683188	1.496612646858934	0.5642775387173516
1.9527471713045272	1.2600506223580723	1.5111577377511913	1.497816871588138	0.5646659437301838
1.9544407941764304	1.2610025180807642	1.5077614049502168	1.4990236025027222	0.5650456516857837
1.9548813153096807	1.261251485587749	1.5068730724815596	1.4993379070750754	0.5651429357871327
1.9561344170483337	1.261962852910837	1.5043348083716483	1.500232971914947	0.5654162127563225
1.957828039920237	1.2629318567151768	1.5008771131952066	1.5014451206495512	0.5657771467121807
1.9595216627921404	1.2639097708361886	1.4973874427989624	1.5026601987915222	0.5661279401920368
1.9612152856640437	1.2648968489241945	1.4938648757245772	1.503878366518525	0.566468043660548
1.962908908535947	1.2658933578493037	1.4903084423527209	1.5050997950298308	0.5667968680096647
1.9646025314078503	1.266899578702172	1.4867171212543142	1.5063246675855788	0.5671137807522186
1.9662961542797537	1.2679158078944024	1.483089835178363	1.5075531806725686	0.5674181017475579
1.967989777151657	1.2689423583708872	1.4794254466315186	1.5087855453156573	0.5677090983883413
1.9696834000235603	1.2699795609481963	1.4757227529978927	1.5100219885572728	0.5679859801647303
1.9713770228954637	1.2710277657952276	1.4719804811399537	1.5112627551317468	0.5682478925065926
1.973070645767367	1.2720873440748095	1.4681972814123059	1.5125081093662787	0.5684939097852789
1.9747642686392703	1.2731586897678424	1.4643717210095466	1.5137583373465817	0.5687230273331902
1.9764578915111737	1.274242221704986	1.4605022765569269	1.5150137493929745	0.568934152310587
1.9776238978880027	1.2749955136606372	1.457811937705942	1.515881248998684	0.5690684311832095
1.978151514383077	1.27533838583492	1.4565873258378377	1.516274682902209	0.5691260932134503
1.9798451372549803	1.27644765776295	1.4526251385347795	1.5175415056222135	0.5692975477717812
1.9815387601268837	1.27757054559935	1.4486138658399579	1.5188146194418257	0.5694470889320024
1.9832323829987868	1.2787075931634562	1.4445515287673716	1.5200944647963992	0.5695731485467753
1.9849260058706901	1.2798593835973668	1.4404360049695755	1.5213815258140684	0.569673998306084
1.9866196287425935	1.2810265434523478	1.4362650138284159	1.5226763363580715	0.5697477273288367
1.9883132516144968	1.2822097473219067	1.4320360995491943	1.52397948716005	0.5697922156862599
1.9900068744864001	1.2834097231081953	1.4277466119410847	1.5252916342906786	0.56980510293566
1.9908493622413277	1.2840131358579596	1.4255893785969043	1.5259479322992826	0.5697989377103382
1.9917004973583035	1.2846272580230664	1.423393684512666	1.5266135092815607	0.5697837504899315
1.9933941202302068	1.2858632054417913	1.4189742094499445	1.5279459313019361	0.5697251963122938
1.9950877431021101	1.2871184927458335	1.4144848089761761	1.5292898219138402	0.5696260999754963
1.9967813659740135	1.2883941303103306	1.4099218025210802	1.5306462230920526	0.5694826755145587
1.9984749888459168	1.289691221810111	1.405281169058599	1.5320163194182492	0.5692906086652966
2.00016861171782	1.2910109760310275	1.4005585039216928	1.5334014656685495	0.5690449539184951
2.0018622345897232	1.2923547203731651	1.3957489693983378	1.5348032214498086	0.5687400051825401
2.0035558574616266	1.2937239162035346	1.3908472385102741	1.5362233951633626	0.5683691315070999
2.0040748265946524	1.29414881082568	1.3893258805213824	1.5366625749925045	0.5682411303340276
2.00524948033353	1.2951201761286384	1.3858474316811094	1.537664100480318	0.5679245659204961
2.0069431032054332	1.2965452830550055	1.3807430467167854	1.5391278298508435	0.5673971304063423
2.0086367260773366	1.2980012104784788	1.375526884044167	1.5406175515864176	0.5667758724689569
2.01033034894924	1.299490142574125	1.3701909722612902	1.5421368401559161	0.5660475770801613
2.0120239718211432	1.301014490912297	1.3647265053139273	1.5436900542167853	0.5651960994556526
2.0124603535182937	1.301413312776698	1.363296532778314	1.544096384084284	0.5649544131114279
2.0137175946930466	1.3025769011012125	1.359123815273273	1.5452825847701175	0.5642014345291859
2.01541121756495	1.3041802354263348	1.353372430687709	1.546921208846388	0.563038390036999
2.0171048404368532	1.305827502344896	1.3474613252330085	1.5486146062636812	0.5616746468613979
2.018209815919032	1.3069273426211767	1.3435133814637454	1.5497542304963527	0.5606570575183476
2.0187984633087566	1.3075216705700419	1.3413795806937536	1.5503741356734313	0.5600678447675858
2.02049208618066	1.309265230183577	1.3351179596728973	1.5522150352963329	0.5581610712483795
2.0217319967386667	1.3105737059479774	1.3304170752344422	1.5536262011957025	0.5565306363453603
2.0221857090525632	1.3110591830121894	1.3286725331848652	1.5541583389610238	0.5558756596889644
2.0238793319244666	1.3129006870611653	1.3220531583050381	1.5562340186612182	0.5530993716925579
2.0252541775583017	1.3144225938813172	1.3165801290265275	1.5580461182959775	0.5503730861251207
2.02557295479637	1.3147773451899913	1.3153040557815547	1.55848619201411	0.5496668029107402
2.0272665776682732	1.3166526424463223	1.3085563184166447	1.560981277340303	0.5453286689376575
2.027469519456993	1.316873670271038	1.3077607721639855	1.561300827722138	0.5447320320134441
2.0289163654217672	1.3183845588286505	1.302321242448396	1.5637378350419735	0.5398845945894408
2.0289602005401766	1.3184276422734265	1.3021660967934647	1.5638164791438327	0.5397197364362294
2.0303632113865415	1.3196501373285754	1.297762987031571	1.5665025535251034	0.5338105593392622
2.03065382341208	1.3198506727748611	1.297040553295353	1.5671004583785606	0.5324309989168653
2.0318556233276293	1.3203842311044374	1.2951181781389347	1.5696981333020046	0.526257069164515
2.0323474462839832	1.320436761125645	1.2949288987002978	1.5707963267948963	0.5235987755983001
2.0333057627134785	1.3202406019325692	1.2956356958580768	1.5729227940493644	0.5184691906396475
2.0340410691558866	1.3198506727748613	1.2970405532953522	1.574492195211232	0.5147665522797348
2.0346079042538037	1.3194394243649357	1.2985220374770494	1.5756453733662408	0.5121245547127421
2.03573469202779	1.318427642273427	1.3021660967934634	1.5777761744459602	0.5074778147603702
2.035830711899736	1.3183329913258093	1.302506936986524	1.5779480455884998	0.5071181826791
2.037289912014575	1.3168035329099954	1.3080132233554853	1.5803939864318444	0.5022737677005858
2.0374283148996932	1.3166526424463227	1.308556318416643	1.5806113762494902	0.5018688822589417
2.0387943759898874	1.3151419827718087	1.3139922891304012	1.582645387492777	0.4982895702298734
2.0391219377715966	1.3147773451899918	1.3153040557815532	1.5831064615756831	0.4975307482858588
2.040257118824857	1.3135166740770874	1.3198382399519348	1.5846382272768218	0.4951473463240152
2.0408155606435	1.3129006870611657	1.3220531583050366	1.5853586349285747	0.4940981795040409
2.0419123664438525	1.3117030334588258	1.326358545531784	1.5867198716495137	0.492237088843405
2.0425091835154032	1.3110591830121898	1.3286725331848637	1.5874343146287693	0.49132189150763433
2.0438316475347684	1.3096540799491918	1.333721123168213	1.5889613796631192	0.4895016540435976
2.0442028063873066	1.3092652301835774	1.3351179596728957	1.5893776182934602	0.48903647994821897
2.04589642925921	1.3075216705700423	1.341379580693752	1.5912185179163618	0.4871297064290127
2.0461462045256424	1.307268759950135	1.3422876361512088	1.591482708730639	0.4868754461383973
2.0475900521311132	1.3058275023448964	1.3474613252330072	1.592978047326112	0.4855229043352005
2.0490360226629525	1.304418294382762	1.3525183075397067	1.5944274812108574	0.4843451660289625
2.0492836750030166	1.3041802354263352	1.3533724306877075	1.5946714447434052	0.48415916115959945
2.0509772978749194	1.302576901101213	1.3591238152732716	1.5963100688196756	0.48299611666741243
2.052366853649234	1.3012921169883862	1.3637310917638497	1.5976197533012302	0.4821688324090332
2.052670920746823	1.3010144909122972	1.364726505313926	1.5979025993730078	0.48200145174094566
2.054364543618726	1.2994901425741252	1.370190972261289	1.5994558134338772	0.48114997411643695
2.0560581664906294	1.2980012104784793	1.3755268840441657	1.6009751020033758	0.48042167872764135
2.0562899727670647	1.2978000392638054	1.3762477070580048	1.601180659509152	0.48033064750938403
2.057751789362533	1.296545283055006	1.380743046716784	1.6024648237389498	0.47980042079025587
2.059445412234436	1.2951201761286386	1.3858474316811082	1.6039285531094754	0.479272985276102
2.060972670832431	1.293859844359086	1.3903605525806957	1.605228684771295	0.47886868853166925
2.0611390351063394	1.293723916203535	1.3908472385102728	1.6053692584264305	0.4788284196894983
2.062832657978243	1.2923547203731653	1.3957489693983367	1.6067894321399847	0.47845754601405804
2.064526280850146	1.2910109760310278	1.4005585039216917	1.6081911879212438	0.47815259727810305
2.0662199037220494	1.2896912218101113	1.405281169058598	1.6095763341715439	0.4779069425313015
2.0666082380659856	1.289391852094531	1.4063523118110077	1.6098917641651258	0.47785835839155705
2.0679135265939528	1.288394130310331	1.4099218025210791	1.6109464304977408	0.4777148756820394
2.069607149465856	1.2871184927458337	1.4144848089761752	1.6123028316759531	0.4775714512211018
2.0713007723377594	1.2858632054417918	1.4189742094499433	1.6136467222878572	0.47747235488430423
2.0729943952096628	1.2846272580230667	1.423393684512665	1.6149791443082326	0.4774138007066666
2.0734387161326073	1.2843060928578516	1.424541980511351	1.6153269229092277	0.4774047260393651
2.074688018081566	1.2834097231081958	1.4277466119410835	1.6163010192991147	0.47739244826093813
2.0763816409534694	1.2822097473219072	1.4320360995491932	1.6176131664297433	0.4774053355103381
2.0780752638253728	1.281026543452348	1.436265013828415	1.6189163172317218	0.47744982386776136
2.079768886697276	1.279859383597367	1.4404360049695744	1.620211127775725	0.47752355289051407
2.0814625095691794	1.2787075931634566	1.4445515287673707	1.621498188793394	0.4776244026498227
2.0817777813212373	1.278494830431278	1.4453117053220406	1.6217369663673677	0.4776460133919533
2.0831561324410828	1.2775705455993502	1.4486138658399568	1.6227780341479676	0.4777504622645957
2.084849755312986	1.2764476577629502	1.4526251385347786	1.6240511479675799	0.4779000034248168
2.0865433781848894	1.2753383858349203	1.4565873258378366	1.6253179706875844	0.47807145798314765
2.0882370010567928	1.2742422217049865	1.460502276556926	1.6265789041968188	0.478263398886011
2.089930623928696	1.2731586897678426	1.4643717210095457	1.6278343162432116	0.4784745238634078
2.090368880054305	1.2728803079331554	1.4653658009330865	1.6281583200036391	0.47853213231328035
2.0916242468005994	1.27208734407481	1.468197281412305	1.6290845442235147	0.47870364141131905
2.0933178696725028	1.271027765795228	1.4719804811399528	1.6303298984580463	0.47894965869000533
2.095011492544406	1.2699795609481965	1.4757227529978918	1.6315706650325206	0.4792115710318677
2.0967051154163094	1.2689423583708874	1.4794254466315178	1.6328071082741358	0.4794884528082567
2.0983987382882128	1.2679158078944026	1.4830898351783621	1.6340394729172247	0.47977944944904005
2.0999663774714312	1.2669748247290782	1.486448549789047	1.6351767283261744	0.48006069068659096
2.100092361160116	1.2668995787021722	1.4867171212543133	1.6352679860042145	0.4800837704443794
2.1017859840320194	1.265893357849304	1.49030844235272	1.6364928585599625	0.48040068318693335
2.1034796069039228	1.2648968489241947	1.4938648757245763	1.6377142870712684	0.4807295075360499
2.1051732297758257	1.2639097708361888	1.4973874427989617	1.638932454798271	0.4810696110045611
2.106866852647729	1.262931856715177	1.5008771131952057	1.6401475329402422	0.48142040448441725
2.1085604755196323	1.2619628529108373	1.5043348083716475	1.6413596816748464	0.48178133844027554
2.1102540983915357	1.2610025180807645	1.5077614049502162	1.6425690510870712	0.4821518995108143
2.1114016060987777	1.2603566564885262	1.510065833870346	1.6433869469880014	0.48240819805579727
2.111947721263439	1.2600506223580725	1.5111577377511907	1.6437757820016554	0.4825316074664142
2.1136413441353423	1.2591069465901925	1.5145246025683181	1.6449800067308593	0.48292001247924626
2.1153349670072457	1.258171281641589	1.5178627587108464	1.6461818497477472	0.48331669266801514
2.117028589879149	1.2572434277539695	1.5211729313359017	1.6473814282937587	0.48372125188483056
2.1187222127510523	1.2563231939583073	1.5244558135919228	1.6485788529281518	0.48413331771609125
2.1204158356229557	1.255410397533649	1.5277120685915	1.6497742280258976	0.48455253967300776
2.122109458494859	1.2545048635082396	1.53094233122991	1.6509676522297525	0.48497858755057194
2.1238030813667623	1.2536064241989884	1.5341472098638371	1.6521592188615013	0.4854111499364973
2.1246220694996185	1.2531744612656228	1.5356880672952298	1.6527347868931181	0.4856225737396201
2.1254967042386657	1.2527149187857394	1.5373272878631936	1.6533490162967377	0.4858499328539777
2.127190327110569	1.2518301929171813	1.5404831250475757	1.6545371283070145	0.48629465852410847
2.1288839499824723	1.2509520983455666	1.5436152590176695	1.6557236343727302	0.48674506423553265
2.1305775728543757	1.2500804925877056	1.5467242063908557	1.656908609969719	0.48720090131035887
2.132271195726279	1.2492152386099589	1.549810463949316	1.6580921268321662	0.48766193415668135
2.1339648185981823	1.2483562045351804	1.552874509708106	1.6592742531941687	0.4881279393991494
2.1356584414700857	1.2475032633697636	1.5559168039099223	1.660455054011998	0.4885987050800025
2.137352064341989	1.2466562927491336	1.5589377899526307	1.6616345911688977	0.48907402992383436
2.1390456872138923	1.2458151747001718	1.5619378952550427	1.6628129236640414	0.48955372266008973
2.1399067138578896	1.2453897632582176	1.5634552553773602	1.663411536342179	0.4897992113761369
2.1407393100857957	1.2449797954192208	1.5649175320659003	1.6639901077871095	0.49003760139794533
2.142432932957699	1.2441500450644294	1.567877098220572	1.6651661972797824	0.4905254930487966
2.1441265558296023	1.243325817561321	1.5708169778495402	1.6663412434853144	0.49101723279207293
2.1458201787015057	1.242507010420566	1.5737375420423938	1.6675152954872374	0.4915126635805452
2.147513801573409	1.2416935245670315	1.5766391494707075	1.6686884002381284	0.4920116356816813
2.1492074244453123	1.2408852641792658	1.5795221469728806	1.6698606026792897	0.49251400625194997
2.1509010473172157	1.240082136538643	1.5823868701037536	1.6710319458521052	0.4930196389412798
2.152594670189119	1.2392840518874677	1.5852336436515644	1.6722024710017573	0.4935284035251532
2.1542882930610223	1.2384909232953922	1.588062782124599	1.6733722176739316	0.49404017556205715
2.1559819159329257	1.2377026665335584	1.5908745902096817	1.674541223805071	0.4945548360742288
2.1576152416521266	1.2369470119607415	1.5935701515959964	1.675667943064016	0.49505380288524087
2.157675538804829	1.2369191999559193	1.593669363204488	1.6757095258066923	0.4950722712498261
2.1593691616767323	1.23614044438725	1.596447387425482	1.6768771586442295	0.49559237216482854
2.161062784548635	1.2353663230173832	1.5992089405931518	1.678044155910826	0.4961150345231241
2.1627564074205385	1.2345967613012556	1.6019542921960688	1.6792105498964613	0.49664015841338127
2.164450030292442	1.2338316868643753	1.6046837038351875	1.6803763716527649	0.4971676480814259
2.166143653164345	1.2330710294133516	1.6073974295496847	1.6815416510538344	0.49769741171695747
2.1678372760362485	1.2323147206511629	1.6100957161255358	1.682706416853353	0.49822936125353917
2.169530898908152	1.2315626941968532	1.612778803387946	1.6838706967382764	0.4987634121808867
2.171224521780055	1.2308148855093781	1.6154469244786536	1.6850345173793289	0.4992994833685656
2.1729181446519585	1.2300712318153404	1.6181003061190606	1.6861979044785411	0.49983749690027734
2.174611767523862	1.2293316720403722	1.6207391688600687	1.6873608828140307	0.5003773779179862
2.176305390395765	1.2285961467439424	1.6233637273194366	1.6885234762822197	0.5009190544751968
2.1779990132676685	1.2278645980573775	1.6259741904074159	1.6896857079376606	0.5014624573987498
2.1781498172478777	1.2277996502144402	1.6262059553871155	1.689789178866375	0.5015109246517743
2.179692636139572	1.2271369696249088	1.6285707615413685	1.6908476000306347	0.502007520158552
2.181386259011475	1.226413206547561	1.6311536388500212	1.692009174042671	0.5025541787447041
2.1830798818833785	1.2256932553297184	1.633723015367963	1.693170450720121	0.5031023715515327
2.184773504755282	1.224977063828213	1.6362790792209538	1.694331450105917	0.5036520392680668
2.186467127627185	1.2242645812037887	1.6388220138025724	1.6954921915696324	0.5042031247745385
2.1881607504990885	1.2235557578748089	1.6413519979426936	1.6966526938359499	0.5047555730445176
2.189854373370992	1.2228505454730763	1.643869206068258	1.69781297501164	0.5053093310523181
2.191547996242895	1.222148896801655	1.64637380835676	1.698973052611141	0.505864347685343
2.1932416191147985	1.2214507657945768	1.648865970882858	1.700132943580829	0.5064205736610563
2.194935241986702	1.2207561074783349	1.6513458557584781	1.7012926643220552	0.5069779614482954
2.196628864858605	1.2200648779350647	1.653813621266768	1.702452230713027	0.5075364651926574
2.1983224877305085	1.2193770342673247	1.6562694219902259	1.7036116581296028	0.5080960406457086
2.200016110602412	1.2186925345643889	1.6587134089333113	1.7047709614650621	0.5086566450977897
2.201709733474315	1.2180113378699768	1.6611457296398346	1.7059301551489126	0.5092182373142002
2.20196441391501	1.2179091853506643	1.6615104925139295	1.706104461588909	0.5093027703234945
2.2034033563462185	1.2173334041513408	1.6635665283053858	1.7070892531647914	0.509780777474562
2.205096979218122	1.2166586942696458	1.6659759458850656	1.7082482690675105	0.5103442271151759
2.206790602090025	1.2159871699515719	1.6683741201967566	1.709407215999295	0.5109085490741989
2.2084842249619285	1.2153187937620817	1.6707611860201546	1.7105661067052622	0.5114737074394776
2.210177847833832	1.2146535290782914	1.6731372751917788	1.711724953548181	0.512039667498888
2.211871470705735	1.213991340064391	1.6755025166961566	1.7128837685225535	0.5126063956930395
2.2135650935776385	1.213332191647565	1.677857036753368	1.7140425632680547	0.5131738595702117
2.2152587164495414	1.2126760494948639	1.6802009589031337	1.7152013490823659	0.5137420277433989
2.2169523393214448	1.2120228799909758	1.6825344040856056	1.7163601369334334	0.5143108698493475
2.218645962193348	1.2113726502168647	1.6848574907190228	1.7175189374711857	0.5148803565094768
2.2203395850652514	1.210725327929226	1.6871703347743796	1.7186777610387332	0.5154504592925833
2.2220332079371548	1.210080881540724	1.6894730498472437	1.7198366176830835	0.5160211506792304
2.223726830809058	1.2094392801009777	1.6917657472268606	1.7209955171653917	0.5165924040277363
2.2254204536809614	1.208800493278254	1.6940485359626676	1.7221544689707733	0.5171641935416752
2.2271140765528648	1.2081644913418443	1.6963215229283344	1.7233134823177003	0.5177364942388114
2.228807699424768	1.207531245145085	1.6985848128834464	1.7244725661670033	0.5183092819213956
2.2295720349359067	1.2072463546277152	1.699603092233552	1.724995688538518	0.5185679353712889
2.2305013222966714	1.2069007261090008	1.700838508532932	1.725631729230497	0.5188825331477492
2.2321949451685748	1.2062729062065352	1.7030827105843374	1.7267909799792491	0.519456225205075
2.233888568040478	1.205647757947351	1.7053175178030437	1.7279503266515115	0.5200303360834286
2.2355821909123814	1.205025254363168	1.7075430270655154	1.729109777260326	0.5206048444507961
2.2372758137842848	1.2044053689936192	1.7097593334106673	1.7302693396008277	0.5211797296292199
2.238969436656188	1.2037880758726007	1.7119665300894298	1.731429021257251	0.5217549715719227
2.2406630595280914	1.2031733495150976	1.7141647086125895	1.7325888296096612	0.5223305508413809
2.2423566823999947	1.2025611649044605	1.7163539587969818	1.7337487718404203	0.5229064485882996
2.244050305271898	1.2019514974801186	1.718534368810098	1.7349088549403981	0.5234826465314482
2.2457439281438014	1.2013443231257086	1.7207060252131803	1.7360690857149461	0.5240591269383135
2.2474375510157047	1.200739618157602	1.7228690130028639	1.7372294707896379	0.5246358726065321
2.249131173887608	1.200137359313816	1.725023415651425	1.7383900166157933	0.5252128668460664
2.2508247967595114	1.1995375237432917	1.7271693151456944	1.739550729475792	0.5257900934620867
2.2525184196314147	1.1989400889955228	1.7293067920246898	1.740711615488187	0.5263675367385303
2.254212042503318	1.1983450330105248	1.7314359254160159	1.7418726806126286	0.5269451814223036
2.2559056653752214	1.197752334109127	1.7335567930710862	1.743033930654605	0.5275230127080986
2.2575992882471247	1.1971619709835772	1.7356694713992085	1.7441953712700085	0.528101016223796
2.259292911119028	1.1965739226884455	1.7377740355005817	1.7453570079695364	0.5286791780164289
2.2609865339909314	1.195988168631816	1.7398705591982462	1.746518846122931	0.5292574845386812
2.2615529875855467	1.1957927642430535	1.7405699863814303	1.7469074834609604	0.5294509364738396
2.2626801568628347	1.1954046885667546	1.7419591150690257	1.747680890963068	0.5298359226358965
2.264373779734738	1.1948234625830458	1.7440397744735034	1.7488431475898976	0.530414479533577
2.2660674026066414	1.1942444710991802	1.7461126075850677	1.7500056209742485	0.5309931428253489
2.2677610254785447	1.1936676948545935	1.748177683418059	1.7511683159614955	0.531571900461374
2.2694546483504476	1.1930931149021384	1.7502350698550593	1.7523312372750992	0.5321507407371898
2.271148271222351	1.1925207126007884	1.7522848336733496	1.7534943895200241	0.5327296522829584
2.2728418940942543	1.1919504696085566	1.7543270405705689	1.754657777186038	0.5333086240531068
2.2745355169661576	1.1913823678756312	1.7563617551896042	1.7558214046508986	0.5338876453163421
2.276229139838061	1.1908163896377109	1.7583890411427405	1.7569852761834308	0.5344667056460269
2.2779227627099643	1.190252517409538	1.7604089610350946	1.758149395946502	0.5350457949108973
2.2796163855818676	1.1896907339786218	1.762421576487362	1.759313767999896	0.5356249032661121
2.281310008453771	1.1891310223991436	1.7644269481579016	1.760478396303091	0.5362040211446176
2.2830036313256743	1.1885733659860367	1.766425135764176	1.761643284717947	0.5367831392488156
2.2846972541975776	1.188017748309239	1.7684161981035806	1.7628084370113042	0.5373622485425225
2.286390877069481	1.1874641531881065	1.770400193073672	1.7639738568574945	0.5379413402432068
2.2880844999413843	1.1869125646859875	1.7723771776918242	1.7651395478407754	0.5385204058144958
2.2897781228132876	1.1863629671049472	1.7743472081143299	1.7663055134576817	0.5390994369589374
2.291471745685191	1.1858153449806412	1.7763103396549662	1.7674717571193037	0.5396784256110103
2.2931653685570943	1.1852696830773315	1.7782666268030416	1.7686382821534927	0.5402573639303708
2.2948589914289976	1.1847259663830378	1.780216123240946	1.7698050918069959	0.5408362442953266
2.296552614300901	1.1841841801048254	1.7821588818612153	1.7709721892475248	0.5414150592965303
2.2982462371728043	1.1836443096642173	1.7840949547831315	1.7721395775657587	0.5419938017308831
2.2985642427841415	1.1835431525557436	1.7844577430455797	1.7723588066479818	0.5421024614979961
2.2999398600447076	1.1831063406927347	1.786024393368871	1.7733072597772868	0.5425724645956401
2.301633482916611	1.1825702590275535	1.787947248239217	1.7744752388244882	0.5431510410827105
2.3033271057885143	1.1820360507072796	1.78986356928885	1.7756435175783563	0.5437295245731446
2.3050207286604176	1.1815037019678358	1.791773405701233	1.776812098840267	0.5443079086318007
2.306714351532321	1.1809731992384565	1.7936768059630979	1.7779809853436923	0.544886187002185
2.3084079744042243	1.1804445291377879	1.795573817878555	1.7791501797558638	0.5454643536014583
2.3101015972761276	1.1799176784700913	1.79746448858283	1.7803196846793854	0.5460424025156023
2.311795220148031	1.1793926342215426	1.7993488645556444	1.7814895026537976	0.5466203279947418
2.3134888430199343	1.178869383556628	1.8012269916342505	1.782659636157096	0.5471981244486136
2.3151824658918376	1.178347913814633	1.8030989150261303	1.7838300876072064	0.5477757864421804
2.316876088763741	1.17782821250622	1.8049646793213705	1.7850008593634135	0.5483533086913819
2.3185697116356443	1.177310267310092	1.8068243285047216	1.786171953727751	0.5489306860590184
2.3202633345075476	1.176794066069741	1.8086779059673552	1.7873433729463506	0.5495079135507639
2.321956957379451	1.176279596790278	1.810525454518322	1.788515119210751	0.5500849863113014
2.323650580251354	1.175766847635341	1.8123670163957277	1.789687194659171	0.5506618996205782
2.325344203123257	1.1752558069240804	1.8142026332776284	1.7908596013777462	0.5512386488901757
2.3270378259951605	1.174746463128218	1.816032346292659	1.7920323414017296	0.5518152296597904
2.328731448867064	1.1742388048691774	1.817856196030399	1.793205416716659	0.5523916375938211
2.330425071738967	1.1737328209152853	1.819674222551486	1.7943788292594924	0.5529678684780611
2.3321186946108705	1.1732285001790401	1.8214864653974845	1.795552580919711	0.5535439182164871
2.333812317482774	1.1727258317144453	1.8232929636005153	1.796726673540392	0.5541197828281469
2.335505940354677	1.1722248047144082	1.8250937556926543	1.797901108919251	0.554695458444139
2.3371995632265805	1.1717254085081987	1.8268888797151066	1.799075888809658	0.5552709413046814
2.338893186098484	1.17122763255897	1.8286783732271632	1.8002510149216233	0.5558462277562672
2.339211191709821	1.171134346748081	1.8290137552891497	1.800471702963488	0.5559542250781917
2.340586808970387	1.1707314664613362	1.8304622733149454	1.801426488922758	0.5564213142489051
2.3422804318422905	1.1702368999390067	1.8322406165999452	1.8026023124392083	0.5569961973334379
2.343974054714194	1.1697439228424769	1.8340134392473648	1.803778487056565	0.5575708736589428
2.345667677586097	1.16925252514677	1.8357807769742631	1.8049550143207482	0.5581453399702038
2.3473613004580005	1.1687626969492344	1.837542665057514	1.8061318957388695	0.5587195931052593
2.349054923329904	1.168274428467387	1.8392991383415807	1.8073091327800697	0.5592936299930193
2.350748546201807	1.167787710036809	1.8410502312461139	1.808486726876337	0.559867447650951
2.3524421690737105	1.1673025321090884	1.842795977773376	1.8096646794233013	0.5604410431828304
2.354135791945614	1.1668188852498083	1.8445364115154976	1.8108429917810098	0.5610144137765579
2.355829414817517	1.1663367601365808	1.8462715656615702	1.8120216652746808	0.5615875567020354
2.3575230376894205	1.165856147557125	1.848001473004581	1.8132007011954405	0.5621604693091033
2.359216660561324	1.1653770384073867	1.849726165948193	1.8143801008010376	0.5627331490255355
2.360910283433227	1.1648994236897008	1.851445676513373	1.8155598653165435	0.5633055933550899
2.3626039063051305	1.1644232945109927	1.8531600363448772	1.8167399959350312	0.5638777998756136
2.364297529177034	1.1639486420810206	1.8548692767175903	1.8179204938182398	0.5644497662372003
2.365991152048937	1.1634754577106545	1.8565734285427287	1.8191013600972208	0.5650214901603986
2.3676847749208405	1.1630037328101934	1.858272522373909	1.8202825958729683	0.5655929694344697
2.369378397792744	1.1625334588877179	1.8599665884130836	1.8214642022170349	0.566164201915692
2.371072020664647	1.1620646275474789	1.861655656516351	1.8226461801721305	0.5667351855257129
2.3727656435365505	1.1615972304883204	1.8633397561996397	1.8238285307527073	0.567305918249945
2.374459266408454	1.1611312595021352	1.8650189166442717	1.8250112549455308	0.5678763981360052
2.376152889280357	1.1606667064723537	1.8666931667024091	1.8261943537102368	0.5684466232921963
2.3778465121522605	1.1602035633724646	1.8683625349023845	1.8273778279798727	0.569016591886029
2.3795401350241634	1.1597418222645652	1.8700270494539202	1.8285616786614303	0.5695863021427842
2.379858140635501	1.1596552784585623	1.8703390505349708	1.828784008187413	0.5696932456862376
2.3812337578960667	1.1592814752979448	1.8716867382532374	1.8297459066363608	0.5701557523441123
2.38292738076797	1.158822514707693	1.873341628888062	1.830930512761081	0.5707249408266708
2.3846210036398734	1.1583649328133407	1.8749917486425225	1.8321154978674659	0.5712938659807972
2.3863146265117767	1.157908722017528	1.8766371245019515	1.8333008627633292	0.5718625262492171
2.38800824938368	1.1574538748046959	1.8782777831575854	1.8344866082328941	0.5724309201257862
2.3897018722555834	1.1570003837398104	1.8799137510111703	1.8356727350372524	0.5729990461542653
2.3913954951274867	1.156548241467107	1.8815450541794734	1.8368592439148104	0.5735669029271265
2.39308911799939	1.1560974407088647	1.8831717184987038	1.8380461355817297	0.5741344890843917
2.3947827408712934	1.1556479742642	1.8847937695288437	1.8392334107323518	0.5747018033124993
2.3964763637431967	1.1551998350078903	1.886411232557894	1.8404210700396175	0.5752688443432021
2.3981699866151	1.1547530158892154	1.8880241326060339	1.8416091141554747	0.5758356109524922
2.3998636094870034	1.1543075099308266	1.8896324944296998	1.842797543711276	0.5764021019595535
2.4015572323589067	1.1538633102276334	1.8912363425255814	1.8439863593181702	0.5769683162257411
2.40325085523081	1.153420409945716	1.8928357011345414	1.8451755615674812	0.5775342526535872
2.4049444781027134	1.1529788023212566	1.8944305942454565	1.8463651510310815	0.5780999101858308
2.4066381009746167	1.1525384806594925	1.896021045598986	1.8475551282617555	0.5786652878044737
2.40833172384652	1.1520994383336884	1.897607078691265	1.8487454937935548	0.5792303845298584
2.4100253467184234	1.1516616687841292	1.8991887167775274	1.8499362481421473	0.5797951994197703
2.4117189695903267	1.151225165517133	1.9007659828756591	1.8511273918051558	0.5803597315685622
2.41341259246223	1.1507899221040803	1.9023388997696835	1.8523189252624914	0.5809239801063002
2.4151062153341334	1.1503559321804635	1.90390749001318	1.8535108489766783	0.5814879441979307
2.4167998382060367	1.1499231894449555	1.9054717759326385	1.8547031633931723	0.5820516230424692
2.41849346107794	1.1494916876584917	1.907031779630749	1.8558958689406715	0.582615015872207
2.4201870839498434	1.1490614206433745	1.9085875229896316	1.8570889660314212	0.5831781219519399
2.4205050895611806	1.1489807681115012	1.9088791661387197	1.8573130333708374	0.5832838223668632
2.4218807068217467	1.148632382282389	1.9101390276740038	1.8582824550615116	0.5837409405782135
2.42357432969365	1.1482045665179406	1.91168631513429	1.8594763364111688	0.5843034710785887
2.4252679525655534	1.1477779673512039	1.9132294066096731	1.8606706104450406	0.5848657128109239
2.4269615754374567	1.1473525788412895	1.9147683231310904	1.8618652775124749	0.5854276651626755
2.42865519830936	1.1469283951044267	1.9163030855241716	1.863060337947794	0.5859893275502143
2.4303488211812634	1.1465054103131587	1.9178337144121267	1.86425579207056	0.5865506994181597
2.4320424440531667	1.146083618695555	1.919360230218579	1.865451640185839	0.587111780238729
2.4337360669250696	1.1456630145344364	1.9208826531703465	1.866647882584455	0.5876725695111024
2.435429689796973	1.1452435921666144	1.9224010033001737	1.8678445195432425	0.5882330667608034
2.4371233126688763	1.1448253459821447	1.9239153004494143	1.869041551325291	0.5887932715390944
2.4388169355407796	1.1444082704235934	1.9254255642706652	1.870238978180186	0.5893531834223856
2.440510558412683	1.143992359985316	1.9269318142303533	1.8714368003442448	0.5899128020116587
2.4422041812845863	1.1435776092127505	1.928434069611277	1.8726350180407463	0.5904721269319043
2.4438978041564896	1.1431640127017222	1.929932349515102	1.8738336314801587	0.591031157831572
2.445591427028393	1.1427515650977595	1.9314266728648128	1.8750326408603586	0.591589894382034
2.4472850499002963	1.1423402610954243	1.932917058407123	1.8762320463668496	0.592148336277061
2.4489786727721996	1.1419300954376517	1.9344035247148395	1.8774318481729748	0.5927064832323101
2.450672295644103	1.141521062915102	1.9358860901891906	1.8786320464401232	0.5932643349848256
2.4523659185160063	1.1411131583655247	1.9373647730621082	1.8798326413179358	0.59382189129255
2.4540595413879096	1.140706376673133	1.938839591398476	1.881033632944504	0.5943791519338476
2.455753164259813	1.1403007127679865	1.9403105630983333	1.882235021446567	0.5949361167070383
2.4574467871317163	1.13989616162539	1.9417777058990462	1.8834368069397023	0.5954927854299429
2.4591404100036196	1.1394927182652967	1.9432410373774383	1.8846389895285143	0.596049157939438
2.460834032875523	1.1390903777517256	1.9447005749518855	1.88584156930682	0.5966052340910217
2.46115203848686	1.139014954269604	1.9449742055329298	1.8860674177812207	0.5967096134968196
2.4625276557474263	1.1386891351921862	1.9461563358843772	1.887044546357828	0.5971610137583895
2.4642212786193296	1.1382889857371148	1.9476083372825403	1.888247920754318	0.5977164968330188
2.465914901491233	1.1378899245793186	1.949056596101631	1.889451692558812	0.5982716832237639
2.4676085243631363	1.1374919469534301	1.950501129146491	1.8906558618237481	0.5988265728564605
2.4693021472350396	1.137095048135371	1.9519419530734743	1.8918604285916447	0.599381165673537
2.470995770106943	1.136699223441823	1.953379084392338	1.8930653928952663	0.5999354616336382
2.4726893929788463	1.1363044682297092	1.954812539468105	1.894270754757784	0.6004894607112533
2.4743830158507496	1.1359107778956845	1.9562423345228945	1.8954765141929322	0.601043162896356
2.476076638722653	1.135518147875631	1.9576684856377227	1.8966826712051652	0.6015965681940502
2.4777702615945563	1.1351265736441667	1.9590910087542726	1.897889225789808	0.602149676624225
2.4794638844664596	1.1347360507141568	1.9605099196766385	1.8990961779332043	0.6027024882212166
2.481157507338363	1.1343465746362378	1.961925234073037	1.900303527612865	0.6032550030334783
2.4828511302102663	1.133958140998345	1.9633369674774963	1.9015112747976097	0.6038072211232575
2.4845447530821696	1.1335707454252515	1.9647451352915113	1.9027194194477077	0.6043591425662799
2.486238375954073	1.1331843835781115	1.9661497527856788	1.9039279615150169	0.6049107674514409
2.487931998825976	1.1327990511540122	1.9675508351013018	1.905136900943118	0.6054620958805038
2.489625621697879	1.1324147438855332	1.9689483972519701	1.9063462376674496	0.6060131279678046
2.4913192445697825	1.1320314575403123	1.9703424541251164	1.9075559716154362	0.6065638638399626
2.493012867441686	1.1316491879206179	1.971733020483545	1.9087661027066183	0.607114303635599
2.494706490313589	1.1312679308629288	1.9731201109669398	1.909976630852778	0.6076644475050601
2.4964001131854925	1.1308876822375198	1.974503740093346	1.9111875559580607	0.6082142956101471
2.498093736057396	1.1305084379480554	1.9758839222606301	1.9123988779190995	0.608763848123852
2.499787358929299	1.1301301939311876	1.9772606717479158	1.9136105966251316	0.6093131052300991
2.5014809818012025	1.129752946156161	1.9786340027169986	1.914822711958116	0.6098620671234921
2.5017989874125397	1.129682222434568	1.978891488184464	1.9150503508103547	0.6099651108648034
2.503174604673106	1.129376690624425	1.9800039292137384	1.9160352237928495	0.6104107340090665
2.504868227545009	1.1290014233692496	1.9813704651694295	1.9172481319970776	0.6109591061020481
2.5065618504169125	1.1286271404553494	1.9827336244021505	1.9184614364316068	0.611507183627615
2.508255473288816	1.128253837978513	1.984093420618094	1.9196751369504124	0.6120549668206676
2.509949096160719	1.1278815120652355	1.985449867412874	1.920889233400746	0.6126024559256001
2.5116427190326225	1.1275101588723608	1.9868029782728152	1.9221037256232398	0.6131496511960802
2.513336341904526	1.1271397745867258	1.9881527665762218	1.923318613452011	0.6136965528948308
2.515029964776429	1.126770355424811	1.9894992455946279	1.9245338967147616	0.6142431612934183
2.5167235876483325	1.1264018976323975	1.990842428494028	1.9257495752328784	0.6147894766720443
2.518417210520236	1.1260343974842277	1.9921823283360898	1.9269656488215319	0.6153354993193424
2.520110833392139	1.1256678512836722	1.9935189580793482	1.9281821172897708	0.6158812295321789
2.5218044562640425	1.1253022553624	1.9948523305803822	1.9293989804406178	0.616426667615458
2.523498079135946	1.1249376060800547	1.9961824585949743	1.930616238071161	0.6169718138819308
2.525191702007849	1.1245738998239374	1.9975093547792508	1.9318338899726466	0.6175166686520089
2.5268853248797525	1.1242111330086895	1.9988330316908085	1.9330519359305678	0.6180612322535816
2.528578947751656	1.1238493020759848	2.0001535017898227	1.934270375724753	0.6186055050218364
2.530272570623559	1.1234884034942236	2.0014707774401383	1.9354892091294527	0.619149487299085
2.5319661934954625	1.1231284337582321	2.002784870910347	1.9367084359134241	0.6196931794345906
2.533659816367366	1.122769389388966	2.0040957943748485	1.9379280558400154	0.620236581784401
2.535353439239269	1.1224112669332182	2.005403559914893	1.9391480686672478	0.6207796947111835
2.5370470621111725	1.1220540629633309	2.006708179519614	1.9403684741478968	0.6213225185840648
2.538740684983076	1.121697774076912	2.008009665087041	1.9415892720295713	0.621865053778473
2.540434307854979	1.1213423968965557	2.0093080284251026	1.9428104620547921	0.6224073006759834
2.5421279307268825	1.1209879280695656	2.01060328125261	1.9440320439610694	0.6229492596641674
2.5424459363382197	1.1209214717250184	2.0108461404114744	1.9442614597776644	0.6230509893244126
2.5438215535987854	1.1206343642676846	2.0118954352002296	1.9452540174809771	0.6234909311364452
2.5455151764706887	1.1202817021868259	2.0131845018114443	1.9464763823422286	0.6240323154919402
2.547208799342592	1.1199299385468091	2.0144704925434924	1.9476991382677493	0.6245734131353379
2.5489024222144954	1.1195790700911004	2.0157534187683046	1.9489222849757493	0.6251142244767468
2.5505960450863987	1.1192290935865543	2.0170332917734184	1.950145822179793	0.6256547499315623
2.552289667958302	1.118880005823163	2.018310122762884	1.95136974958887	0.626194989920334
2.5539832908302054	1.118531803613804	2.0195839228581582	1.9525940669074633	0.6267349448686346
2.5556769137021087	1.1181844837939967	2.0208547030989825	1.9538187738356163	0.6272746152069328
2.557370536574012	1.1178380432216573	2.0221224744442527	1.9550438700689996	0.6278140013704683
2.5590641594459154	1.1174924787768614	2.0233872477728734	1.9562693552989765	0.6283531037991286
2.5607577823178187	1.1171477873616067	2.024649033884602	1.9574952292126664	0.6288919229373298
2.562451405189722	1.1168039658995812	2.0259078435008817	1.958721491493009	0.6294304592338987
2.5641450280616254	1.1164610113359326	2.0271636872656615	1.9599481418188258	0.6299687131419579
2.5658386509335287	1.1161189206370428	2.0284165757462067	1.9611751798648818	0.6305066851188128
2.567532273805432	1.1157776907903045	2.029666519433897	1.9624026053019457	0.6310443756258415
2.5692258966773354	1.1154373188038997	2.030913528745012	1.9636304177968487	0.6315817851283861
2.5709195195492387	1.1150978017065845	2.032157614021514	1.964858617012543	0.6321189140956477
2.572613142421142	1.1147591365474723	2.033398785531806	1.9660872026081608	0.6326557630005817
2.5743067652930454	1.114421320395824	2.034637053471496	1.9673161742390681	0.6331923323197963
2.5760003881649487	1.1140843503408393	2.0358724279641383	1.968545531556923	0.6337286225334535
2.577694011036852	1.1137482234914495	2.03710491906197	1.9697752742097285	0.6342646341251709
2.5793876339087554	1.1134129369761163	2.038334536746637	1.971005401841888	0.6348003675819259
2.5810812567806587	1.1130784879426296	2.039561290929912	1.9722359140942578	0.6353358233939633
2.582774879652562	1.112744873557911	2.0407851914544004	1.9734668106041995	0.635871002054702
2.5830928852638992	1.1126823248016557	2.0410146815328214	1.973697974533019	0.6359714598047749
2.5844685025244654	1.1124120910078181	2.0420062480942374	1.9746980910056309	0.6364059040606463
2.5861621253963687	1.1120801374969518	2.043224470555776	1.9759297549290784	0.6369405299112972
2.587855748268272	1.111749010248467	2.044439868478268	1.9771618020017248	0.6374748801090664
2.5895493711401754	1.1114187065038845	2.045652451434533	1.9783942318474608	0.6380089551591915
2.5912429940120787	1.1110892235229062	2.04686222893162	1.9796270440869312	0.6385427555696539
2.592936616883982	1.1107605585832319	2.0480692104114606	1.9808602383375846	0.6390762818510967
2.5946302397558854	1.1104327089803796	2.0492734052515136	1.9820938142137192	0.639609534516746
2.5963238626277887	1.1101056720275075	2.0504748227654006	1.9833277713265296	0.6401425140823324
2.5980174854996916	1.1097794450552387	2.051673472203535	1.9845621092841523	0.6406752210660152
2.599711108371595	1.1094540254114864	2.0528693627537398	1.985796827691711	0.6412076559883072
2.6014047312434982	1.1091294104612843	2.0540625035418616	1.98703192615136	0.6417398193720021
2.6030983541154016	1.1088055975866171	2.055252903632373	1.9882674042623287	0.6422717117421016
2.604791976987305	1.1084825841862533	2.056440572028969	1.989503261620965	0.6428033336257463
2.6064855998592082	1.1081603676755816	2.057625517675157	1.9907394978207753	0.6433346855521457
2.6081792227311116	1.1078389454864468	2.058807749454836	1.9919761124524697	0.6438657680525115
2.609872845603015	1.1075183150669905	2.0599872761928717	1.9932131051040003	0.6443965816599909
2.6115664684749182	1.1071984738814922	2.061164106655663	1.994450475360603	0.6449271269096022
2.6132600913468216	1.1068794194102132	2.062338249551701	1.9956882228048372	0.6454574043381706
2.614953714218725	1.106561149149241	2.0635097135321216	1.9969263470166252	0.6459874144842664
2.6166473370906282	1.1062436606103383	2.064678507191251	1.998164847573291	0.6465171578881445
2.6183409599625316	1.1059269513207903	2.0658446390671434	1.9994037240495983	0.6470466350916833
2.620034582834435	1.1056110188232584	2.067008117642116	2.000642976017789	0.6475758466383272
2.6217282057063382	1.1052958606756311	2.0681689513432695	2.0018826030476182	0.6481047930730292
2.6234218285782416	1.10498147445088	2.0693271485430116	2.003122604706395	0.6486334749421936
2.623739834189579	1.10492252913672	2.0695443258360657	2.0033554771976636	0.6487327142202117
2.625115451450145	1.1046678577369156	2.0704827175595675	2.0043629805590135	0.6491618927936222
2.6268090743220482	1.1043550081364473	2.0716356666574853	2.005603730167992	0.6496900471764596
2.6285026971939516	1.104042923266842	2.072786004048137	2.006844853093507	0.6502179386411403
2.630196320065855	1.1037316007599864	2.0739337378902127	2.008086348893427	0.6507455677393369
2.6318899429377582	1.1034210382621514	2.075078876290206	2.009328217123349	0.6512729350239096
2.6335835658096616	1.103111233433856	2.0762214273029	2.0105704573366285	0.6518000410488556
2.635277188681565	1.1028021839497355	2.0773613989318385	2.0118130690844165	0.6523268863692614
2.6369708115534682	1.1024938874984092	2.0784987991298007	2.013056051915689	0.6528534715412542
2.6386644344253716	1.1021863417823503	2.079633635799262	2.014299405377281	0.6533797971219552
2.640358057297275	1.101879544517759	2.080765916792856	2.0155431290139187	0.6539058636694338
2.6420516801691782	1.1015734934344337	2.0818956499138253	2.0167872223682495	0.6544316717426629
2.6437453030410816	1.101268186275647	2.0830228429164714	2.0180316849808735	0.6549572219014742
2.645438925912985	1.100963620798022	2.084147503506598	2.0192765163903745	0.6554825147065154
2.6471325487848882	1.1006597947714092	2.0852696393419454	2.020521716133349	0.6560075507192081
2.6488261716567916	1.1003567059787664	2.0863892580326255	2.0217672837444374	0.6565323305017058
2.650519794528695	1.100054352216039	2.0875063671415477	2.023013218756352	0.6570568546168537
2.652213417400598	1.0997527312920423	2.0886209741848414	2.024259520699906	0.6575811236281488
2.653907040272501	1.0994518410283443	2.089733086632273	2.0255061891040436	0.6581051380997007
2.6556006631444045	1.0991516792591507	2.0908427119076585	2.026753223495865	0.6586288985961937
2.657294286016308	1.098852243831192	2.0919498573892685	2.0280006234006587	0.6591524056828492
2.658987908888211	1.0985535326036096	2.093054530410235	2.029248388341923	0.6596756599253889
2.6606815317601145	1.0982555434478452	2.094156738258945	2.030496517841399	0.6601986618899993
2.662375154632018	1.0979582742475313	2.095256488179437	2.0317450114190927	0.660721412143296
2.664068777503921	1.097661722898382	2.0963537873717883	2.0329938685933033	0.6612439112522895
2.6643867831152583	1.0976061203725431	2.0965595506813175	2.0332284026193874	0.6613419911133995
2.6657624003758245	1.0973658873080858	2.0974486429924997	2.03424308888065	0.6617661597843513
2.667456023247728	1.0970707653961995	2.0985410621548737	2.0354926717960953	0.6622881583071807
2.669149646119631	1.0967763550940435	2.099631051929393	2.036742616852972	0.6628099073887728
2.6708432689915345	1.0964826543445976	2.100718619344089	2.037992923563008	0.6633314075973862
2.672536891863438	1.0961896611023993	2.101803771384909	2.039243591436349	0.6638526595015121
2.674230514735341	1.0958973733334418	2.102886514996082	2.0404946199815868	0.664373663669844
2.6759241376072445	1.0956057890150745	2.1039668570804713	2.0417460087057786	0.6648944206712476
2.677617760479148	1.095314906135903	2.1050448044999355	2.0429977571144735	0.6654149310747316
2.679311383351051	1.0950247226956924	2.106120364075674	2.0442498647117366	0.6659351954494191
2.6810050062229545	1.0947352367052698	2.107193542588577	2.045502331000169	0.6664552143645196
2.682698629094858	1.0944464461864287	2.108264346779565	2.0467551554809327	0.6669749883893012
2.684392251966761	1.0941583491718345	2.1093327833499314	2.048008337653773	0.6674945180930644
2.6860858748386645	1.0938709437049314	2.1103988589616733	2.0492618770170408	0.6680138040451146
2.687779497710568	1.093584227839849	2.1114625802378266	2.050515773067713	0.6685328468147376
2.689473120582471	1.0932981996413123	2.112523953762791	2.051770025301416	0.6690516469711731
2.6911667434543745	1.0930128571845494	2.1135829860826534	2.0530246332124453	0.6695702050835911
2.692860366326278	1.0927281985552038	2.1146396837055117	2.0542795962937896	0.6700885217210665
2.694553989198181	1.092444221849245	2.1156940531017883	2.055534914037147	0.6706065974525562
2.6962476120700845	1.0921609251728817	2.1167461007045443	2.05679058593295	0.6711244328468756
2.697941234941988	1.0918783066424749	2.11779583290979	2.0580466114703833	0.6716420284726758
2.699634857813891	1.091596364384453	2.1188432560767914	2.0593029901374047	0.6721593848984212
2.7013284806857945	1.0913150965352265	2.119888376528371	2.060559721420764	0.672676502692368
2.703022103557698	1.091034501241105	2.120931200551211	2.061816804806024	0.6731933824225426
2.704715726429601	1.0907545766582138	2.1219717343961473	2.0630742397775794	0.6737100246567207
2.7050337320409383	1.090702090846203	2.1221668569025023	2.0633103830845094	0.6738070063150037
2.706409349301504	1.0904753209524134	2.1230099842784638	2.0643320258186746	0.6742264299624069
2.7081029721734073	1.0901967322992174	2.1240459563781826	2.0655901624114246	0.6747425989068148
2.7097965950453107	1.089918808883713	2.12507965684035	2.066848649036831	0.6752585320568468
2.711490217917214	1.0896415489004818	2.1261110917753223	2.0681074851748042	0.6757742299790762
2.7131838407891173	1.0893649505535212	2.127140267259044	2.069366670304177	0.6762896932397267
2.7148774636610207	1.089089012056168	2.1281671893333276	2.0706262039027266	0.6768049224046553
2.716571086532924	1.088813731631021	2.1291918640061276	2.0718860854471886	0.6773199180393339
2.7182647094048273	1.0885391075098647	2.130214297251813	2.073146314413279	0.6778346807088316
2.7199583322767307	1.0882651379335961	2.131234495011436	2.0744068902757067	0.6783492109777975
2.721651955148634	1.0879918211521487	2.1322524631929975	2.0756678125081947	0.6788635094104444
2.7233455780205373	1.08771915542442	2.1332682076717107	2.0769290805834935	0.6793775765705311
2.7250392008924407	1.0874471390182	2.134281734290263	2.0781906939734007	0.6798914130213475
2.726732823764344	1.087175770210097	2.1352930488590713	2.079452652148776	0.6804050193256984
2.7284264466362473	1.0869050472854689	2.13630215715654	2.080714954579557	0.6809183960458877
2.7301200695081507	1.0866349685383516	2.13730906492931	2.0819776007347772	0.6814315437437036
2.731813692380054	1.0863655322713899	2.1383137778925114	2.08324059008258	0.6819444629804043
2.7335073152519573	1.086096736795769	2.13931630173001	2.084503922090235	0.6824571543167028
2.7352009381238607	1.085828580431146	2.1403166420946493	2.085767596224154	0.6829696183127532
2.736894560995764	1.0855610615055828	2.1413148046084967	2.0870316119499073	0.6834818555281365
2.7385881838676673	1.0852941783554795	2.1423107948630795	2.088295968732235	0.6839938665218478
2.7402818067395707	1.085027929325508	2.143304618419624	2.089560666035067	0.6845056518522828
2.741975429611474	1.084762312768548	2.1442962808092894	2.0908257033215345	0.6850172120772245
2.7436690524833773	1.0844973270456209	2.1452857875333984	2.0920910800539856	0.6855285477538313
2.7453626753552807	1.0842329705258271	2.14627314406367	2.093356795694	0.686039659438624
2.745680680966618	1.0841834032628648	2.146458297199497	2.093594492417277	0.6861356041500261
2.747056298227184	1.0839692415862825	2.1472583558424456	2.0946228497024038	0.6865505476874743
2.7487499210990873	1.083706138612055	2.1482414282829128	2.0958892415392816	0.6870612130555928
2.7504435439709907	1.0834436599961044	2.149222366769329	2.0971559706639926	0.6875716560975176
2.752137166842894	1.0831818041392196	2.150201176657243	2.0984230365351846	0.6880818773671031
2.7538307897147973	1.0829205694499588	2.1511778632737126	2.099690438610805	0.6885918774175088
2.7555244125867007	1.0826599543445892	2.15215243191752	2.1009581763481178	0.6891016568011888
2.757218035458604	1.082399957247027	2.1531248878593856	2.102226249203714	0.6896112160698816
2.7589116583305073	1.0821405765887804	2.1540952363421813	2.1034946566335275	0.6901205557745994
2.7606052812024107	1.0818818108088895	2.155063482581139	2.104763398092845	0.6906296764656182
2.7622989040743136	1.0816236583538692	2.1560296317640564	2.1060324730363225	0.6911385786924688
2.763992526946217	1.0813661176776537	2.156993689051507	2.107301880917995	0.691647263003926
2.76568614981812	1.0811091872415377	2.1579556595770386	2.108571621191291	0.6921557299480006
2.7673797726900236	1.0808528655141225	2.1589155484473768	2.1098416933090434	0.6926639800719296
2.769073395561927	1.0805971509712595	2.1598733607426253	2.1111120967235046	0.693172013922168
2.77076701843383	1.0803420420959964	2.1608291015164607	2.1123828308863555	0.6936798320443792
2.7724606413057336	1.0800875373785221	2.1617827757963295	2.11365389524872	0.6941874349834277
2.774154264177637	1.0798336353161142	2.1627343885836425	2.1149252892611745	0.6946948232833704
2.77584788704954	1.0795803344130848	2.1636839448539633	2.116197012373763	0.6952019974874485
2.7775415099214436	1.0793276331807289	2.1646314495572017	2.1174690640360057	0.6957089581380799
2.779235132793347	1.0790755301372712	2.165576907617798	2.118741443696912	0.6962157057768519
2.78092875566525	1.0788240238078166	2.166520323934911	2.120014150804993	0.6967222409445133
2.7826223785371536	1.0785731127242966	2.1674617033826027	2.121287184808269	0.6972285641809673
2.784316001409057	1.078322795425421	2.1684010508100187	2.1225605451542857	0.6977346760252653
2.78600962428096	1.0780730704566275	2.1693383710415692	2.123834231290122	0.6982405770155985
2.7863276298922974	1.0780262464110355	2.169514142700874	2.1240734231414353	0.6983355447967394
2.7877032471528636	1.0778239363700306	2.170273668877109	2.1251082426624017	0.6987462676892929
2.789396870024767	1.0775753917243749	2.1712069490921144	2.126382578717304	0.6992517485828018
2.79109049289667	1.077327435084985	2.172138216437857	2.127657238900574	0.6997570202316999
2.7927841157685735	1.077080065023719	2.1730674756415786	2.1289322226575362	0.700262083170677
2.794477738640477	1.0768332801189182	2.1739947314066637	2.1302075294331004	0.7007669379335322
2.79617136151238	1.0765870789553635	2.1749199884128085	2.1314831586717746	0.7012715850531681
2.7978649843842835	1.0763414601242265	2.175843251316191	2.1327591098176764	0.7017760250615851
2.799558607256187	1.0760964222230238	2.1767645247496366	2.1340353823145395	0.7022802584898759
2.80125223012809	1.075851963855571	2.1776838133227847	2.1353119756057275	0.7027842858682201
2.8029458529999935	1.0756080836319388	2.1786011216222527	2.136588889134242	0.7032881077258795
2.804639475871897	1.0753647801684063	2.179516454211797	2.1378661223427327	0.7037917245911923
2.8063330987438	1.0751220520874183	2.1804298156324764	2.139143674673506	0.7042951369915693
2.8080267216157035	1.0748798980175398	2.1813412104028087	2.140421545568538	0.7047983454534881
2.809720344487607	1.0746383165934137	2.18225064301893	2.141699734469479	0.7053013505024889
2.81141396735951	1.0743973064557173	2.18315811795475	2.1429782408176683	0.7058041526631704
2.8131075902314135	1.0741568662511187	2.18406363966211	2.1442570640541385	0.7063067524591852
2.814801213103317	1.0739169946322367	2.1849672125709305	2.145536203619629	0.7068091504132356
2.8164948359752198	1.073677690257596	2.185868841089369	2.1468156589545924	0.7073113470470694
2.818188458847123	1.0734389517915883	2.1867685296039667	2.148095429499204	0.7078133428814767
2.8198820817190264	1.0732007779044301	2.1876662824798	2.1493755146933715	0.7083151384362851
2.8215757045909298	1.0729631672721218	2.1885621040606265	2.1506559139767436	0.7088167342303568
2.823269327462833	1.0727261185764079	2.189455998669033	2.1519366267887183	0.709318130781585
2.8249629503347364	1.0724896305047364	2.1903479706065783	2.1532176525684523	0.7098193286068898
2.8266565732066398	1.0722537017502205	2.19123802415394	2.154498990754869	0.7103203282222158
2.826974578817977	1.0722094645018958	2.191404932803261	2.154739617911792	0.710414377097538
2.828350196078543	1.0720183310115983	2.1921261635710536	2.1557806407866664	0.7108211301425283
2.8300438189504464	1.0717835169931942	2.193012393097256	2.157062602102327	0.7113217348818106
2.8317374418223498	1.0715492584048814	2.1938967169514245	2.1583448741401248	0.7118221429530609
2.833431064694253	1.071315553962042	2.1947791393321148	2.159627456338135	0.712322354868289
2.8351246875661564	1.0710824023855317	2.1956596644176978	2.16091034813424	0.7128223711385145
2.8368183104380598	1.0708498024016402	2.196538296366497	2.16219354896614	0.7133221922737634
2.838511933309963	1.0706177527420555	2.1974150393169234	2.1634770582713583	0.7138218187830657
2.8402055561818664	1.0703862521438274	2.1982898973876064	2.1647608754872514	0.7143212511744533
2.8418991790537698	1.07015529934933	2.199162874677529	2.166045000051015	0.7148204899549572
2.843592801925673	1.0699248931062268	2.200033975266157	2.167329431399695	0.7153195356306056
2.8452864247975764	1.069695032167435	2.2009032032135702	2.1686141689701905	0.7158183887064217
2.8469800476694798	1.0694657152910898	2.20177056256059	2.169899212199265	0.7163170496864214
2.848673670541383	1.0692369412405092	2.202636057328908	2.1711845605235514	0.7168155190736117
2.8503672934132864	1.0690087087841602	2.203499691521211	2.1724702133795626	0.7173137973699889
2.8520609162851898	1.068781016695624	2.2043614691213076	2.1737561702036956	0.717811885076536
2.853754539157093	1.068553863753562	2.205221394094253	2.175042430432241	0.7183097826932221
2.8554481620289964	1.068327248741682	2.20607947038647	2.1763289935013885	0.7188074907190002
2.8571417849008998	1.068101170448705	2.206935701925872	2.1776158588472363	0.7193050096518058
2.858835407772803	1.067875627668332	2.2077900926219844	2.178903025905795	0.7198023399885553
2.8605290306447064	1.067650619199212	2.2086426463660636	2.1801904941129977	0.7202994822251448
2.8622226535166098	1.0674261438449077	2.209493367031216	2.181478262904706	0.7207964368564491
2.863916276388513	1.0672022004138657	2.210342258472515	2.182766331716715	0.72129320437632
2.8656098992604164	1.0669787877193826	2.211189324527121	2.1840546999847623	0.7217897852775856
2.8673035221323198	1.0667559045795743	2.212034569014391	2.1853433671445353	0.7222861800520487
2.867621527743657	1.0667141135517066	2.2121930747835945	2.185585368929692	0.7223793656380394
2.868997145004223	1.0665335498173452	2.212877995736	2.186632332631675	0.7227823891904864
2.870690767876126	1.066311722260356	2.2137196084760493	2.1879215958817846	0.7232784131826491
2.8723843907480293	1.066090420740994	2.214559411001181	2.189211156330436	0.7237742525172592
2.8740780136199326	1.0658696440963427	2.215397407060691	2.1905010134131757	0.7242699076820112
2.875771636491836	1.06564939116815	2.2162336003866376	2.191791166565532	0.72476537916357
2.8774652593637393	1.0654296608028002	2.217067994693952	2.1930816152230195	0.725260667447571
2.8791588822356426	1.0652104518512844	2.2179005936805476	2.194372358821148	0.7257557730186194
2.880852505107546	1.064991763169169	2.2187314010274273	2.195663396795427	0.7262506963602895
2.8825461279794493	1.064773593616569	2.2195604203987895	2.196954728581372	0.7267454379551245
2.8842397508513526	1.0645559420581179	2.2203876554421362	2.198246353614511	0.7272399982846358
2.885933373723256	1.0643388073629396	2.221213109788376	2.1995382713303906	0.7277343778293032
2.8876269965951593	1.0641221884046193	2.2220367870519286	2.200830481164582	0.7282285770685741
2.8893206194670626	1.063906084061177	2.22285869083083	2.202122982552686	0.7287225964808639
2.891014242338966	1.0636904932150375	2.2236788247068313	2.20341577493034	0.7292164365435553
2.8927078652108693	1.0634754147530054	2.2244971922455044	2.204708857733224	0.7297100977329984
2.8944014880827726	1.0632608475662357	2.225313796996338	2.206002230397065	0.7302035805245111
2.896095110954676	1.0630467905502075	2.2261286424928426	2.2072958923576436	0.7306968853923783
2.8977887338265793	1.062833242604697	2.2269417322526444	2.2085898430508006	0.7311900128098531
2.8994823566984826	1.0626202026337512	2.2277530697775867	2.20988408191244	0.7316829632491556
2.901175979570386	1.0624076695456617	2.228562658553825	2.211178608378537	0.7321757371814744
2.9028696024422893	1.062195642252938	2.2293705020519257	2.212473421885143	0.732668335076966
2.9045632253141926	1.0619841196722812	2.23017660372696	2.2137685218683893	0.7331607574047554
2.906256848186096	1.0617731007245603	2.230980967018599	2.2150639077644954	0.7336530046329361
2.9079504710579993	1.0615625843347845	2.231783595351209	2.2163595790097714	0.7341450772285711
2.9082684766693365	1.0615231123662918	2.231934108860753	2.216602894417345	0.7342374525339697
2.9096440939299026	1.0613525694320791	2.232584492133941	2.2176555350406253	0.734636975657693
2.911337716801806	1.0611430549496603	2.2333836607608286	2.218951775293568	0.7351287003853042
2.9130313396737093	1.0609340398248106	2.234181104610876	2.2202482992052173	0.7356202518753778
2.9147249625456126	1.0607255229988541	2.2349768270481487	2.2215451062123046	0.7361116305908582
2.916418585417516	1.0605175034171321	2.2357708314218665	2.222842195751678	0.7366028369936614
2.9181122082894193	1.060309980028979	2.236563121066489	2.22413956726031	0.7370938715446758
2.9198058311613226	1.0601029517876983	2.237353699301808	2.2254372201752997	0.7375847347037632
2.921499454033226	1.0598964176505392	2.238142569433034	2.2267351539338804	0.7380754269297588
2.9231930769051293	1.0596903765786727	2.238929734750881	2.2280333679734223	0.7385659486804729
2.924886699777032	1.0594848275371687	2.2397151985316577	2.2293318617314384	0.7390563004126908
2.9265803226489355	1.0592797694949723	2.2404989640373496	2.230630634645589	0.7395464825821743
2.928273945520839	1.0590752014248814	2.241281034515705	2.2319296861536877	0.7400364956436621
2.929967568392742	1.0588711223035245	2.24206141320032	2.2332290156937034	0.7405263400508716
2.9316611912646455	1.0586675311113367	2.242840103310721	2.2345286227037677	0.7410160162564986
2.933354814136549	1.0584644268325387	2.24361710805245	2.2358285066221786	0.7415055247122192
2.935048437008452	1.058261808455114	2.244392430617144	2.2371286668874037	0.7419948658686905
2.9367420598803555	1.0580596749707876	2.2451660741826185	2.2384291029380874	0.7424840401755518
2.938435682752259	1.0578580253750036	2.245938041912948	2.2397298142130535	0.7429730480814256
2.940129305624162	1.057656858666904	2.2467083369585454	2.24103080015131	0.7434618900339188
2.9418229284960655	1.0574561738493071	2.2474769624562443	2.2423320601920533	0.7439505664796237
2.943516551367969	1.0572559699286868	2.2482439215293746	2.243633593774674	0.7444390778641191
2.945210174239872	1.057056245915151	2.2490092172878438	2.2449354003387585	0.7449274246319723
2.9469037971117755	1.056857000822421	2.249772852828213	2.2462374793240976	0.745415607226739
2.948597419983679	1.0566582336678114	2.2505348312337747	2.2475398301706853	0.7459036260909662
2.948915425595016	1.0566209650739722	2.250677720700136	2.24778439827976	0.7459952414551778
2.950291042855582	1.0564599434722084	2.2512951555746294	2.2488424523187276	0.746391481666192
2.9519846657274855	1.0562621292600505	2.2520538289077607	2.2501453452086446	0.7468791743929476
2.953678288599389	1.0560647900593085	2.2528108542771124	2.2514485082810745	0.7473667047107591
2.955371911471292	1.0558679249014649	2.2535662347136602	2.252751940976879	0.747854073058148
2.9570655343431955	1.055671532821494	2.2543199732354893	2.254055642737146	0.7483412798726333
2.958759157215099	1.055475612857843	2.2550720728478657	2.2553596130031934	0.7488283255907325
2.960452780087002	1.0552801640524125	2.2558225365433096	2.256663851216576	0.7493152106479635
2.9621464029589055	1.055085185450536	2.256571367301667	2.257968356819085	0.7498019354788454
2.963840025830809	1.054890676100963	2.257318568090184	2.2592731292527555	0.750288500516901
2.965533648702712	1.0546966350558373	2.2580641418635743	2.260578167959869	0.7507749061946575
2.9672272715746155	1.054503061370681	2.2588080915640933	2.2618834723829564	0.7512611529436484
2.968920894446519	1.054309954104373	2.2595504201216063	2.2631890419648046	0.7517472411944148
2.970614517318422	1.0541173123191334	2.260291130453658	2.2644948761484565	0.7522331713765079
2.9723081401903255	1.053925135080503	2.261030225465543	2.2658009743772176	0.7527189439184891
2.974001763062229	1.0537334214573262	2.2617677080503724	2.267107336094659	0.7532045592479333
2.975695385934132	1.053542170521732	2.2625035810891423	2.2684139607446197	0.7536900177914292
2.9773890088060355	1.0533513813491175	2.263237847450802	2.2697208477712123	0.7541753199745819
2.979082631677939	1.0531610530181292	2.2639705099923204	2.2710279966188254	0.7546604662220141
2.9807762545498417	1.052971184610646	2.2647015715587515	2.2723354067321275	0.755145456957368
2.982469877421745	1.0527817752117603	2.265431034983302	2.2736430775560703	0.7556302926033074
2.9841635002936484	1.0525928239097633	2.2661589030873945	2.2749510085358926	0.7561149735815185
2.9858571231655517	1.0524043297961252	2.266885178680734	2.276259199117123	0.7565995003127128
2.987550746037455	1.0522162919654803	2.267609864561372	2.2775676487455834	0.7570838732166281
2.9892443689093584	1.0520287095156085	2.2683329635157694	2.278876356867395	0.7575680927120307
2.9895623745206956	1.051993538525563	2.268468560529321	2.2791221171695155	0.7576589958312099
2.9909379917812617	1.0518415815474196	2.26905447831886	2.2801853229289772	0.7580521592167171
2.992631614653165	1.0516549071649366	2.2697744117341143	2.281494546377054	0.7585360731475159
2.9943252375250684	1.0514686854752788	2.2704927665136014	2.282804026658657	0.7590198349202898
2.9960188603969717	1.0512829155886458	2.2712095453980505	2.2841137632211286	0.7595034449499369
2.997712483268875	1.0510975966183014	2.271924751116912	2.285423755512123	0.7599869036503935
2.9994061061407784	1.0509127276805572	2.27263838638842	2.286734002979613	0.7604702114346351
3.0010997290126817	1.0507283078947571	2.273350453919651	2.288044505071891	0.7609533687146791
3.002793351884585	1.0505443363832614	2.274060956406585	2.2893552612375725	0.7614363759015862
3.0044869747564884	1.050360812271431	2.274769896534165	2.2906662709256	0.7619192334054624
3.0061805976283917	1.0501777346876116	2.275477276976355	2.291977533585244	0.7624019416354615
3.007874220500295	1.049995102763119	2.2761831003962008	2.2932890486661095	0.7628845009997863
3.0095678433721984	1.0498129156322238	2.2768873694458858	2.2946008156181352	0.7633669119056912
3.0112614662441017	1.0496311724321352	2.2775900867667898	2.2959128338916	0.7638491747594837
3.012955089116005	1.0494498723029873	2.2782912549895475	2.297225102937123	0.7643312899665269
3.0146487119879084	1.0492690143878234	2.2789908767341034	2.2985376222056684	0.7648132579312412
3.0163423348598117	1.0490885978325812	2.27968895460977	2.2998503911485484	0.7652950790571067
3.018035957731715	1.048908621786079	2.280385491215283	2.3011634092174242	0.7657767537466644
3.0197295806036184	1.0487290853999998	2.281080489138856	2.302476675864312	0.7662582824015196
3.0214232034755217	1.048549987828878	2.2817739509582373	2.303790190541582	0.7667396654223426
3.023116826347425	1.0483713282300848	2.2824658792407653	2.3051039527019648	0.7672209032088717
3.0248104492193284	1.0481931057638134	2.2831562765434206	2.306417961798552	0.7677019961599149
3.0265040720912317	1.048015319593066	2.283845145412881	2.3077322172848	0.7681829446733519
3.028197694963135	1.0478379688836388	2.284532488385576	2.3090467186145323	0.7686637491461368
3.0298913178350384	1.0476610528041088	2.2852183079877393	2.3103614652419417	0.7691444099742996
3.0302093234463756	1.0476278822926914	2.2853469122545205	2.310608357902219	0.7692346459819835
3.0315849407069417	1.0474845705258204	2.2859026067354606	2.311676456621594	0.7696249275529482
3.033278563578845	1.0473085212228703	2.286585387134741	2.312991692208431	0.7701053022762714
3.034972186450748	1.0471329040720954	2.28726665168154	2.31430717145777	0.7705855345375402
3.0366658093226513	1.0469577182530592	2.287946402861833	2.315622893825312	0.7710656247291102
3.0383594321945546	1.0467829629480379	2.2886246431516586	2.316938858767138	0.7715455732424241
3.040053055066458	1.0466086373420072	2.2893013750171707	2.3182550657397165	0.7720253804680134
3.0417466779383613	1.0464347406226302	2.2899766009146894	2.3195715141999034	0.7725050467955007
3.0434403008102646	1.0462612719802438	2.290650323290749	2.3208882036049454	0.7729845726136018
3.045133923682168	1.0460882306078447	2.291322544582153	2.3222051334124827	0.7734639583101284
3.0468275465540713	1.045915615701079	2.2919932672160157	2.32352230308055	0.7739432042719896
3.0485211694259746	1.0457434264582275	2.2926624936098188	2.3248397120675808	0.7744223108851945
3.050214792297878	1.045571662080194	2.293330226171456	2.3261573598324095	0.7749012785348545
3.0519084151697813	1.0454003217704928	2.293996467299282	2.3274752458342727	0.7753801076051848
3.0536020380416846	1.045229404735236	2.2946612193821605	2.3287933695328116	0.7758587984795077
3.055295660913588	1.0450589101831211	2.2953244847995125	2.330111730388076	0.776337351540254
3.0569892837854913	1.0448888373254204	2.2959862659213632	2.331430327860525	0.7768157671689653
3.0586829066573946	1.044719185375966	2.296646565108389	2.33274916141103	0.7772940457462969
3.060376529529298	1.0445499535511409	2.2973053847119633	2.3340682305008764	0.7777721876520193
3.0620701524012013	1.0443811410698645	2.2979627270742053	2.3353875345917676	0.7782501932650204
3.0637637752731046	1.044212747153583	2.2986185945280226	2.336707073145824	0.7787280629633088
3.065457398145008	1.044044771026256	2.299272989397159	2.3380268456255884	0.7792057971240144
3.0671510210169113	1.0438772119143458	2.2999259139962396	2.3393468514940263	0.7796833961233922
3.0688446438888146	1.043710069046806	2.3005773706308155	2.340667090214529	0.7801608603368237
3.070538266760718	1.0435433416550688	2.3012273615974075	2.341987561250915	0.7806381901388194
3.070856272372055	1.0435120821069241	2.301349244863157	2.342235527316506	0.7807278017192916
3.0722318896326213	1.0433770289730353	2.301875889183552	2.3433082640674336	0.7811153859030209
3.0739255125045246	1.0432111302370637	2.3025229556678446	2.344629198128764	0.7815924480022036
3.075619135376428	1.0430456446859573	2.303168563319984	2.3459503629000205	0.7820693768082784
3.0773127582483313	1.0428805715609546	2.3038127144008134	2.3472717578467535	0.7825461726922944
3.0790063811202346	1.0427159101057175	2.3044554111623663	2.3485933824349505	0.783022836024441
3.080700003992138	1.0425516595663211	2.3050966558479087	2.3499152361310403	0.7834993671740504
3.0823936268640413	1.0423878191912421	2.3057364506919797	2.351237318401892	0.7839757665095994
3.0840872497359446	1.0422243882313487	2.3063747979204368	2.35255962871482	0.7844520343987121
3.085780872607848	1.0420613659398894	2.3070116997504937	2.3538821665375838	0.7849281712081624
3.0874744954797513	1.0418987515724831	2.307647158390766	2.355204931338391	0.7854041773038754
3.089168118351654	1.0417365443871083	2.3082811760413113	2.356527922585899	0.7858800530509307
3.0908617412235575	1.041574743644092	2.308913754893667	2.3578511397492172	0.7863557988135641
3.092555364095461	1.0414133486061012	2.309544897130897	2.359174582297907	0.7868314149551702
3.094248986967364	1.0412523585381308	2.310174604927626	2.360498249701987	0.7873069018383044
3.0959426098392675	1.0410917727074938	2.3108028804500846	2.3618221414319316	0.7877822598246855
3.097636232711171	1.0409315903838123	2.3114297258561454	2.363146256958675	0.7882574892751977
3.099329855583074	1.0407718108390065	2.3120551432953658	2.3644705957536125	0.7887325905498932
3.1010234784549775	1.040612433347285	2.312679134909024	2.3657951572886002	0.7892075640079943
3.102717101326881	1.0404534571851354	2.313301702830162	2.3671199410359605	0.7896824100078959
3.104410724198784	1.0402948816313131	2.3139228491836206	2.3684449464684802	0.7901571289071674
3.1061043470706875	1.040136705966834	2.31454257608608	2.3697701730594156	0.7906317210625556
3.107797969942591	1.0399789294749626	2.315160885646098	2.3710956202824907	0.7911061868299867
3.109491592814494	1.0398215514412037	2.315777779964147	2.372421287611902	0.7915805265645683
3.1111852156863975	1.0396645711532926	2.3163932611326525	2.3737471745223178	0.7920547406205922
3.1115032212977347	1.0396351398120305	2.3165086704548323	2.3739961560883325	0.792143768140574
3.112878838558301	1.0395079879011857	2.317007331236031	2.3750732804888814	0.7925288293515367
3.114572461430204	1.039351800977051	2.3176199923507257	2.3763996049872116	0.7930027931100683
3.1162660843021075	1.0391960096752595	2.318231246545245	2.377726147493406	0.7934766322480448
3.117959707174011	1.039040613292375	2.3188410958801975	2.3790529074840396	0.793950347116517
3.119653330045914	1.038885611127146	2.3194495424083312	2.3803798844361705	0.7944239380657315
3.1213469529178175	1.0387310024804959	2.320056588174566	2.3817070778273375	0.7948974054451328
3.123040575789721	1.0385767866555147	2.3206622352160333	2.3830344871355633	0.7953707496033651
3.124734198661624	1.038422962957449	2.3212664855621092	2.3843621118393568	0.7958439708882754
3.1264278215335275	1.0382695306936947	2.321869341234451	2.3856899514177137	0.7963170696469157
3.128121444405431	1.038116489173787	2.322470804247032	2.3870180053501175	0.7967900462255448
3.129815067277334	1.0379638377093923	2.323070876606177	2.3883462731165426	0.797262900969631
3.1315086901492375	1.0378115756142992	2.323669560310596	2.3896747541974532	0.7977356342238541
3.133202313021141	1.0376597022044103	2.324266857351421	2.3910034480738074	0.7982082463321082
3.134895935893044	1.0375082167977336	2.324862769712237	2.3923323542270576	0.7986807376375035
3.1365895587649475	1.0373571187143735	2.3254572993691194	2.3936614721391507	0.799153108482369
3.138283181636851	1.0372064072765237	2.326050448290665	2.394990801292531	0.7996253592082543
3.139976804508754	1.0370560818084573	2.326642218438027	2.3963203411701417	0.8000974901559326
3.1416704273806575	1.03690614163652	2.327232611764948	2.397650091255425	0.8005695016654023
3.143364050252561	1.036756586089121	2.3278216302177945	2.398980051032324	0.8010413940758897
3.1450576731244637	1.0366074144967252	2.3284092757355874	2.4003102199852844	0.8015131677258513
3.146751295996367	1.036458626191845	2.328995550250036	2.401640597599255	0.8019848229529758
3.1484449188682704	1.0363102205090327	2.3295804556855715	2.40297118335969	0.8024563600941867
3.1501385417401737	1.0361621967848718	2.330163993959376	2.4043019767525498	0.8029277794856445
3.151832164612077	1.0360145543579702	2.3307461669814185	2.4056329772643013	0.8033990814627489
3.1521501702234143	1.0359868745239542	2.3308553274764225	2.4058829176045524	0.8034875631119316
3.1535257874839804	1.0358672925689516	2.331326976654485	2.406964184381921	0.8038702663601411
3.1552194103558837	1.0357204107604474	2.3319064248742087	2.4082955975928946	0.8043413345117062
3.156913033227787	1.03557390827709	2.3324845135291037	2.409627216385219	0.8048122862505754
3.1586066560996904	1.0354277844655049	2.3330612445005956	2.4109590402474037	0.8052831219091283
3.1603002789715937	1.0352820386743025	2.3336366196630514	2.4122910686684707	0.8057538418189952
3.161993901843497	1.0351366702540712	2.334210640883811	2.4136233011379566	0.8062244463110594
3.1636875247154004	1.0349916785573694	2.3347833100232185	2.4149557371459154	0.806694935715459
3.1653811475873037	1.034847062938719	2.335354628934651	2.4162883761829153	0.8071653103615902
3.167074770459207	1.034702822754597	2.3359245994645517	2.4176212177400442	0.8076355705781088
3.1687683933311104	1.0345589573634284	2.3364932234524556	2.418954261308908	0.8081057166929321
3.1704620162030137	1.0344154661255802	2.3370605027310223	2.4202875063816345	0.8085757490332424
3.172155639074917	1.0342723484033522	2.337626439126066	2.4216209524508696	0.8090456679254883
3.1738492619468204	1.0341296035609713	2.338191034456582	2.4229545990097843	0.8095154736953869
3.1755428848187237	1.0339872309645841	2.3387542905347796	2.4242884455520706	0.8099851666679269
3.177236507690627	1.0338452299822496	2.3393162091661077	2.425622491571947	0.8104547471673699
3.1789301305625304	1.0337035999839326	2.339876792149286	2.4269567365641547	0.8109242155172532
3.1806237534344337	1.0335623403414962	2.3404360412763325	2.428291180023963	0.8113935720403922
3.182317376306337	1.0334214504286956	2.340993958332592	2.429625821447168	0.8118628170588819
3.1840109991782404	1.033280929621171	2.3415505450967653	2.4309606603300935	0.8123319508940998
3.1857046220501437	1.0331407772964407	2.342105803340936	2.4322956961695934	0.8128009738667082
3.187398244922047	1.0330009928338948	2.3426597348305997	2.43363092846305	0.8132698862966558
3.1890918677939504	1.0328615756147876	2.34321234132469	2.4349663567083786	0.8137386885031804
3.1907854906658537	1.032722525022232	2.343763624575608	2.4363019804040245	0.8142073808048114
3.192479113537757	1.032583840441193	2.344313586329249	2.437637799048967	0.8146759635193711
3.1927971191490943	1.0325578408896203	2.3444167034934753	2.437888642717116	0.8147639354535927
3.1941727364096604	1.0324455212584798	2.3448622283250273	2.438973812142719	0.815144436963978
3.1958663592815637	1.0323075668627408	2.345409552295908	2.4403100191853273	0.8156128014550481
3.197559982153467	1.0321699766444568	2.3459555599684303	2.441646419677374	0.816081057308298
3.19925360502537	1.032032749995934	2.346500253062734	2.442983013119979	0.8165492048387464
3.2009472278972733	1.0318958863112984	2.347043633292589	2.4443197990147962	0.8170172443607163
3.2026408507691766	1.0317593849864892	2.347585702365417	2.4456567768640207	0.817485176187838
3.20433447364108	1.0316232454192529	2.348126461982323	2.4469939461703842	0.8179530006330504
3.2060280965129833	1.031487467009136	2.3486659138381176	2.448331306437158	0.8184207180086037
3.2077217193848866	1.031352049157481	2.3492040596213437	2.449668857168154	0.8188883286260615
3.20941534225679	1.0312169912674178	2.349740901014302	2.451006597867725	0.8193558327963029
3.2111089651286933	1.0310822927438594	2.3502764396930775	2.4523445280407654	0.8198232308295247
3.2128025880005966	1.0309479529934955	2.3508106773275634	2.4536826471927116	0.8202905230352439
3.2144962108725	1.030813971424786	2.3513436155814884	2.455020954829544	0.8207577097222992
3.2161898337444033	1.0306803474479556	2.351875256112438	2.4563594504577857	0.821224791198854
3.2178834566163066	1.0305470804749879	2.3524056005718843	2.4576981335845054	0.821691767772398
3.21957707948821	1.0304141699196196	2.3529346506052065	2.4590370037173166	0.8221586397497497
3.2212707023601133	1.0302816151973344	2.3534624078517163	2.460376060364378	0.8226254074370581
3.2229643252320166	1.0301494157253575	2.3539888739446853	2.461715303034396	0.8230920711398055
3.22465794810392	1.0300175709226498	2.354514050511365	2.4630547312366233	0.8235586311628093
3.2263515709758233	1.0298860802099024	2.3550379391730134	2.4643943444808603	0.8240250878102239
3.2280451938477266	1.0297549430095307	2.3555605415449183	2.4657341422774564	0.8244914413855436
3.22973881671963	1.0296241587456696	2.3560818592364217	2.467074124137309	0.8249576921916041
3.2314324395915333	1.0294937268441662	2.3566018938509417	2.468414289571867	0.8254238405305848
3.2331260624634366	1.0293636467325769	2.3571206469859973	2.4697546380931272	0.825889886704011
3.233444068074774	1.0293392612295607	2.3572179086680665	2.4700063309984697	0.8259773831870849
3.23481968533534	1.0292339178401595	2.357638120233233	2.4710951692136383	0.8263558310127562
3.2365133082072433	1.0291045395978693	2.358154315178438	2.4724358824465003	0.8268216737570437
3.2382069310791466	1.028975511438353	2.3586692334015744	2.473776777305364	0.8272874152364497
3.23990055395105	1.028846832795944	2.3591828764767953	2.4751178533044342	0.8277530557499041
3.2415941768229533	1.0287185031066561	2.359695245972471	2.4764591099584674	0.8282185955956939
3.2432877996948566	1.02859052180818	2.36020634345121	2.4778005467827735	0.8286840350714645
3.24498142256676	1.0284628883398754	2.3607161704698814	2.4791421632932167	0.829149374474222
3.2466750454386633	1.028335602142769	2.361224728579638	2.4804839590062144	0.8296146141003358
3.2483686683105666	1.0282086626595466	2.3617320193259377	2.4818259334387407	0.8300797542455397
3.25006229118247	1.0280820693345494	2.362238044248566	2.483168086108323	0.8305447952049351
3.2517559140543733	1.0279558216137694	2.362742804881659	2.4845104165330465	0.8310097372729923
3.253449536926276	1.0278299189448425	2.3632463027537223	2.48585292423155	0.831474580743553
3.2551431597981795	1.027704360777046	2.3637485393876556	2.48719560872303	0.8319393259098321
3.256836782670083	1.0275791465612911	2.364249516300772	2.4885384695272412	0.8324039730644203
3.258530405541986	1.02745427575012	2.3647492350048207	2.4898815061644934	0.8328685224992854
3.2602240284138895	1.0273297477977	2.365247697006009	2.491224718155656	0.8333329745057751
3.261917651285793	1.0272055621598186	2.3657449038050213	2.4925681050221553	0.8337973293746189
3.263611274157696	1.0270817182938798	2.366240856897041	2.4939116662859764	0.8342615873959297
3.2653048970295995	1.0269582156588977	2.3667355577717712	2.4952554014696635	0.8347257488592064
3.266998519901503	1.0268350537154929	2.367229007913457	2.4965993100963195	0.8351898140533358
3.268692142773406	1.0267122319258875	2.3677212088009036	2.497943391689607	0.8356537832665946
3.2703857656453095	1.0265897497539003	2.3682121619074987	2.499287645773749	0.8361176567866515
3.272079388517213	1.0264676066649425	2.3687018687012316	2.5006320718735275	0.8365814349005691
3.273773011389116	1.0263458021260126	2.369190330644714	2.5019766695142858	0.8370451178948065
3.2740910170004534	1.0263229690249769	2.3692819087298913	2.5022291589754615	0.8371321714365068
3.2754666342610195	1.0262243356056922	2.3696775491952007	2.503321438221927	0.8375087060552203
3.277160257132923	1.0261032065741413	2.3701635258046077	2.5046663775229154	0.8379721996670677
3.278853880004826	1.0259824145030945	2.370648261919534	2.506011486944278	0.8384355990150079
3.2805475028767295	1.0258619588658549	2.3711317589812815	2.507356766013601	0.8388989043831042
3.282241125748633	1.0257418391372912	2.3716140184258716	2.508702214259034	0.8393621160548265
3.283934748620536	1.025622054793833	2.3720950416840685	2.5100478312092878	0.8398252343130526
3.2856283714924395	1.025502605313466	2.3725748301813967	2.511393616393635	0.8402882594400706
3.287321994364343	1.0253834901757273	2.3730533853381592	2.5127395693419112	0.840751191717581
3.289015617236246	1.0252647088617028	2.37353070856946	2.514085689584515	0.8412140314266983
3.2907092401081495	1.0251462608540207	2.374006801285219	2.515431976652406	0.8416767788479537
3.292402862980053	1.025028145636849	2.3744816648901943	2.5167784300771094	0.8421394342612961
3.294096485851956	1.0249103626958906	2.3749553007839985	2.5181250493907106	0.8426019979460954
3.2957901087238595	1.024792911518379	2.37542771036112	2.5194718341258606	0.8430644701811427
3.297483731595763	1.0246757915930738	2.3758988950109377	2.520818783815772	0.8435268512446544
3.299177354467666	1.024559002410258	2.376368856117745	2.5221658979942223	0.8439891414142725
3.3008709773395695	1.0244425434617324	2.376837595060762	2.5235131761955523	0.8444513409670672
3.302564600211473	1.0243264142408122	2.3773051132141583	2.5248606179546655	0.8449134501795389
3.304258223083376	1.024210614242323	2.37777141194707	2.526208222807031	0.8453754693276201
3.3059518459552795	1.0240951429625968	2.3782364926236155	2.5275559902886804	0.8458373986866775
3.3076454688271824	1.0239799998994679	2.378700356602917	2.5289039199362104	0.8462992385315136
3.3093390916990857	1.0238651845522684	2.3791630052391146	2.530252011286781	0.846760989136369
3.311032714570989	1.0237506964218255	2.379624439881388	2.5316002638781168	0.8472226507749243
3.3127263374428924	1.0236365350104566	2.3800846618739704	2.532948677248507	0.8476842237203017
3.3144199603147957	1.0235226998219664	2.380543672556168	2.534297250936804	0.8481457082450674
3.314737965926133	1.0235013617262092	2.3806297244116523	2.5345504857160437	0.8482323497337813
3.316113583186699	1.0234091903616416	2.381001473262377	2.535645984482425	0.8486071046212333
3.3178072060586024	1.0232960061362484	2.381458065322101	2.5369948774253523	0.8490684131202589
3.3195008289305057	1.0231831466540287	2.381913450059967	2.538343929306132	0.8495296340130535
3.321194451802409	1.0230706114246952	2.382367628795745	2.5396931396658737	0.8499907675699775
3.3228880746743124	1.022958399959429	2.3828206028443617	2.5410425080462526	0.850451814060845
3.3245816975462157	1.022846511770875	2.3832723735159207	2.542392033989508	0.8509127737549255
3.326275320418119	1.0227349463731388	2.3837229421157167	2.5437417170384427	0.8513736469209455
3.3279689432900224	1.0226237032817824	2.384172309944253	2.5450915567364243	0.8518344338270909
3.3296625661619257	1.0225127820138218	2.3846204782972587	2.5464415526273854	0.8522951347410085
3.331356189033829	1.0224021820877218	2.3850674484657044	2.5477917042558205	0.852755749929808
3.3330498119057324	1.0222919030233937	2.3855132217358186	2.549142011166791	0.8532162796600639
3.3347434347776357	1.0221819443421911	2.385957799389105	2.5504924729059204	0.8536767241978176
3.336437057649539	1.0220723055669068	2.386401182702357	2.5518430890193966	0.8541370838085789
3.3381306805214424	1.0219629862217692	2.3868433729476752	2.5531938590539713	0.8545973587573283
3.3398243033933457	1.0218539858324385	2.3872843713924827	2.554544782556961	0.8550575493085183
3.341517926265249	1.0217453039260038	2.387724179299541	2.5558958590762435	0.8555176557260759
3.3432115491371523	1.021636940030979	2.388162797926966	2.557247088160263	0.855977678273404
3.3449051720090557	1.0215288936773004	2.388600228528244	2.5585984693580244	0.8564376172133835
3.346598794880959	1.0214211643963222	2.389036472352247	2.5599500022190975	0.8568974728083751
3.3482924177528623	1.0213137517208144	2.3894715306432475	2.5613016862936147	0.8573572453202212
3.3499860406247657	1.021206655184958	2.3899054046409356	2.562653521132271	0.8578169350102474
3.351679663496669	1.0210998743243431	2.390338095580432	2.564005506286325	0.8582765421392649
3.3533732863685723	1.0209934086759653	2.390769604692306	2.5653576413075974	0.8587360669675718
3.3550669092404757	1.0208872577782215	2.3911999332025893	2.5667099257484707	0.8591955097549555
3.355384914851813	1.0208673612582395	2.3912806029227016	2.566963856068489	0.8592817685841921
3.356760532112379	1.0207814211709079	2.39162908233279	2.5680623591618907	0.8596548707606941
3.3584541549842823	1.020675898395216	2.392057053299909	2.5694149411013645	0.8601141502435583
3.3601477778561857	1.0205706889937303	2.392483847316455	2.5707676711209606	0.8605733484618131
3.361841400728089	1.020465792510424	2.3929094655904595	2.5721205487753105	0.8610324656732201
3.363535023599992	1.0203612084906566	2.393333909325489	2.5734735736196055	0.8614915021350388
3.3652286464718952	1.0202569364811709	2.393757179720663	2.5748267452095988	0.8619504581040285
3.3669222693437986	1.0201529760300896	2.3941792779706668	2.5761800631016043	0.8624093338364504
3.368615892215702	1.020049326686912	2.3946002052657653	2.577533526852496	0.8628681295880691
3.3703095150876052	1.0199459880025117	2.3950199627918205	2.57888713601971	0.8633268456141544
3.3720031379595086	1.0198429595291332	2.395438551730301	2.5802408901612397	0.8637854821694834
3.373696760831412	1.0197402408203882	2.3958559732583007	2.5815947888356403	0.8642440395083418
3.3753903837033152	1.0196378314312542	2.396272228548551	2.5829488316020255	0.8647025178845261
3.3770840065752186	1.0195357309180701	2.396687318769433	2.584303018020069	0.8651609175513452
3.378777629447122	1.0194339388385338	2.3971012450849964	2.5856573476500024	0.865619238761622
3.3804712523190252	1.0193324547517	2.3975140086549684	2.5870118200526164	0.8660774817676956
3.3821648751909286	1.0192312782179755	2.3979256106347697	2.5883664347892603	0.8665356468214227
3.383858498062832	1.0191304087991182	2.3983360521755284	2.58972119142184	0.8669937341741796
3.3855521209347352	1.0190298460582337	2.398745334424093	2.5910760895128204	0.8674517440768635
3.3872457438066386	1.0189295895597719	2.3991534585230476	2.5924311286252224	0.8679096767798952
3.388939366678542	1.0188296388695242	2.3995604256107215	2.593786308322625	0.8683675325332193
3.3906329895504452	1.0187299935546221	2.399966236821207	2.595141628169162	0.8688253115863078
3.3923266124223486	1.0186306531835325	2.4003708932843706	2.5964970877295244	0.8692830141881605
3.394020235294252	1.0185316173260568	2.4007743961258665	2.5978526865689586	0.8697406405873068
3.3957138581661552	1.0184328855533262	2.40117674646715	2.5992084242532667	0.8701981910318084
3.3960318637774924	1.0184143809096495	2.40125216594999	2.5994630017985503	0.8702840952202145
3.3974074810380586	1.0183344574378008	2.4015779454254895	2.6005643003488053	0.8706556657692601
3.399101103909962	1.0182363325532662	2.401977994113982	2.601920314422485	0.8711130650467918
3.4007947267818652	1.0181385104748304	2.4023768936415633	2.603276466041772	0.8715703891110701
3.4024883496537686	1.0180409907789219	2.4027746451130225	2.604632754774684	0.8720276382083004
3.404181972525672	1.0179437730432863	2.4031712496290147	2.6059891801897934	0.8724848125842283
3.4058755953975752	1.017846856846985	2.403566708286074	2.6073457418562254	0.8729419124841412
3.4075692182694786	1.0177502417703903	2.4039610221766234	2.608702439343657	0.8733989381528703
3.409262841141382	1.017653927395186	2.404354192388992	2.610059272222317	0.8738558898347921
3.4109564640132852	1.0175579133043615	2.4047462200074246	2.6114162400629852	0.87431276777383
3.4126500868851886	1.017462199082212	2.4051371061120936	2.6127733424369937	0.8747695722134566
3.414343709757092	1.0173667843143344	2.4055268517791135	2.614130578916224	0.8752263033966943
3.4160373326289952	1.017271668587625	2.4059154580805515	2.6154879490731076	0.8756829615661179
3.417730955500898	1.0171768514902781	2.4063029260844413	2.6168454524806255	0.8761395469638561
3.4194245783728014	1.0170823326117817	2.406689256854793	2.618203088712308	0.8765960598315927
3.421118201244705	1.016988111542917	2.407074451451608	2.619560857342233	0.8770525004105688
3.422811824116608	1.016894187875754	2.4074585109308884	2.6209187579450277	0.8775088689415844
3.4245054469885114	1.0168005612036513	2.4078414363446505	2.6222767900958646	0.8779651656649996
3.426199069860415	1.0167072311212517	2.4082232287409364	2.6236349533704653	0.8784213908207368
3.427892692732318	1.0166141972244809	2.408603889163826	2.624993247345096	0.8788775446482822
3.4295863156042214	1.016521459110545	2.4089834186534476	2.6263516715965696	0.879333627386687
3.431279938476125	1.016429016377928	2.409361818245991	2.627710225702243	0.8797896392745699
3.432973561348028	1.0163368686263892	2.409739088973719	2.62906890924002	0.8802455805501179
3.4346671842199314	1.0162450154569618	2.4101152318649777	2.6304277217883456	0.8807014514510885
3.436360807091835	1.0161534564719499	2.410490247944209	2.6317866629262103	0.881157252214811
3.436678812703172	1.016136297535933	2.4105605378254347	2.632041840830189	0.8812428285196453
3.438054429963738	1.016062191274926	2.4108641382319624	2.6331457322331464	0.8816129830781883
3.4397480528356414	1.0159712194707293	2.411236903744905	2.634504929289229	0.8820686442776985
3.441441675707545	1.0158805406654634	2.4116085454958336	2.6358642536750745	0.8825242360493963
3.443135298579448	1.0157901544664938	2.411979064493687	2.637223704971841	0.8829797586289152
3.4448289214513514	1.0157000604824458	2.412348461743554	2.6385832827612257	0.8834352122514683
3.4465225443232548	1.0156102583232025	2.4127167382466896	2.639942986625467	0.8838905971518505
3.448216167195158	1.0155207475999022	2.4130838950005193	2.641302816147342	0.8843459135644398
3.4499097900670614	1.0154315279249364	2.4134499329986565	2.642662770910166	0.8848011617231994
3.4516034129389648	1.0153425989119484	2.41381485323091	2.6440228504977923	0.8852563418616785
3.453297035810868	1.0152539601758297	2.4141786566832946	2.6453830544946113	0.8857114542130143
3.4549906586827714	1.015165611332719	2.4145413443380437	2.64674338248555	0.8861664990099339
3.4566842815546748	1.0150775520000002	2.4149029171736185	2.648103834056072	0.8866214764847554
3.458377904426578	1.014989781796299	2.4152633761647206	2.6494644087921753	0.8870763868693897
3.4600715272984814	1.0149023003414825	2.4156227222822997	2.6508251062803923	0.887531230395342
3.4617651501703848	1.014815107256656	2.4159809564935664	2.6521859261077894	0.8879860072937134
3.463458773042288	1.0147282021641617	2.416338079762002	2.6535468678619667	0.8884407177952023
3.4651523959141914	1.014641584687576	2.4166940930473695	2.654907931131056	0.8888953621301064
3.4668460187860948	1.0145552544517076	2.417048997305722	2.656269115503721	0.8893499405283242
3.468539641657998	1.0144692110825961	2.417402793489415	2.657630420569156	0.8898044532193556
3.4702332645299014	1.0143834542075094	2.4177554825471175	2.6589918459170865	0.8902589004323049
3.4719268874018043	1.014297983454942	2.4181070654238184	2.6603533911377673	0.8907132823958813
3.4736205102737077	1.014212798454613	2.418457543060841	2.6617150558219804	0.8911675993384011
3.475314133145611	1.014127898837464	2.418806916395849	2.6630768395610382	0.8916218514877884
3.4770077560175143	1.0140432842356575	2.4191551863628606	2.6644387419467788	0.8920760390715777
3.4773257616288515	1.0140274282020254	2.419220456827582	2.6646944747661605	0.8921613130957967
3.4787013788894177	1.0139589542825749	2.419502353892256	2.6658007625715667	0.8925301623169147
3.480395001761321	1.013874908612814	2.419848419910786	2.6671629010282936	0.8929842214505581
3.4820886246332243	1.0137911468621883	2.4201933853415856	2.6685251569103747	0.8934382166988809
3.4837822475051277	1.013707668667724	2.420537251104181	2.6698875298117497	0.8938921482878722
3.485475870377031	1.0136244736676585	2.4208800181145	2.671250019326882	0.8943460164431386
3.4871694932489343	1.0135415615014391	2.421221687284882	2.672612625050758	0.8947998213899059
3.4888631161208377	1.0134589318097202	2.4215622595240873	2.6739753465788842	0.8952535633530199
3.490556738992741	1.0133765842343625	2.421901735737307	2.6753381835072902	0.895707242556949
3.4922503618646443	1.0132945184184303	2.4222401168261722	2.6767011354325243	0.8961608592257849
3.4939439847365477	1.01321273400619	2.4225774036887633	2.678064201951655	0.8966144135832443
3.495637607608451	1.013131230643109	2.4229135972196203	2.679427382662268	0.8970679058526706
3.4973312304803543	1.0130500079758529	2.4232486983097505	2.6807906771624688	0.897521336257035
3.4990248533522577	1.012969065652284	2.4235827078466405	2.6821540850508776	0.8979747050189385
3.500718476224161	1.0128884033214605	2.4239156267142623	2.6835176059266317	0.8984280123606128
3.5024120990960643	1.012808020633633	2.424247455793084	2.6848812393893837	0.8988812585039224
3.5041057219679677	1.0127279172402446	2.4245781959600805	2.6862449850392993	0.8993344436703655
3.505799344839871	1.012648092793928	2.42490784808874	2.6876088424770592	0.899787568081076
3.5074929677117743	1.0125685469485046	2.425236413049073	2.688972811303855	0.9002406319568244
3.5091865905836777	1.0124892793589821	2.425563891707625	2.690336891121391	0.9006936355180197
3.510880213455581	1.0124102896815532	2.42589028492748	2.6917010815318823	0.9011465789847111
3.5125738363274843	1.012331577573594	2.426215593568275	2.693065382138053	0.9015994625765885
3.5142674591993877	1.0122531426936623	2.4265398184862037	2.6944297925431364	0.9020522865129851
3.515961082071291	1.0121749847014956	2.426862960534029	2.6957943123508747	0.902505051012878
3.5176547049431943	1.0120971032580102	2.4271850205610903	2.6971589411655166	0.9029577562948901
3.5179727105545315	1.0120825105440465	2.4272453720511367	2.6974151848429293	0.9030427525881255
3.5193483278150977	1.012019498025299	2.4275059994133112	2.6985236785918167	0.9034104025772913
3.521041950687001	1.0119421686666303	2.427825897933211	2.6998885242350354	0.9038629900780003
3.5227355735589043	1.0118651148464457	2.42814471695991	2.7012534777009374	0.9043155190145855
3.5244291964308077	1.0117883362303592	2.4284624573291405	2.70261853859579	0.904767989604267
3.526122819302711	1.0117118324851553	2.428779119873254	2.7039837065263645	0.9052204020639175
3.527816442174614	1.0116356032787868	2.4290947054212304	2.7053489810999323	0.9056727566100643
3.529510065046517	1.0115596482803748	2.4294092147986857	2.706714361924266	0.9061250534588903
3.5312036879184205	1.0114839671602056	2.4297226488278802	2.708079848607638	0.9065772928262353
3.532897310790324	1.01140855958973	2.4300350083277285	2.7094454407588193	0.9070294749275983
3.534590933662227	1.0113334252415618	2.4303462941138054	2.7108111379870774	0.9074815999781377
3.5362845565341305	1.0112585637894762	2.4306565069983566	2.7121769399021787	0.9079336681926735
3.537978179406034	1.011183974908408	2.4309656477903037	2.7135428461143825	0.9083856797856885
3.539671802277937	1.0111096582744505	2.431273717295256	2.7149088562344454	0.9088376349713299
3.5413654251498405	1.0110356135648542	2.4315807163155156	2.7162749698736164	0.9092895339634101
3.543059048021744	1.0109618404580245	2.4318866456500867	2.7176411866436374	0.9097413769754089
3.544752670893647	1.0108883386335212	2.4321915060946844	2.719007506156742	0.9101931642204745
3.5464462937655505	1.0108151077720569	2.43249529844174	2.7203739280256536	0.9106448959114247
3.548139916637454	1.0107421475554947	2.4327980234804123	2.7217404518635875	0.9110965722607486
3.549833539509357	1.0106694576668485	2.4330996819965924	2.7231070772842454	0.911548193480608
3.5515271623812605	1.0105970377902795	2.4334002747729135	2.7244738039018173	0.9119997597828384
3.553220785253164	1.0105248876110964	2.433699802588758	2.72584063133098	0.9124512713789511
3.554914408125067	1.0104530068157538	2.4339982662202653	2.7272075591868963	0.9129027284801337
3.5566080309969705	1.0103813950918497	2.434295666440339	2.728574587085212	0.913354131297252
3.558301653868874	1.0103100521281256	2.4345920040186546	2.7299417146420573	0.9138054800408514
3.558619659480211	1.0102966862552696	2.434647527849463	2.730198426458022	0.9138902221946392
3.559995276740777	1.0102389776144647	2.4348872797216687	2.731308941474045	0.9142567749211581
3.5616888996126805	1.0101681712418897	2.4351814943126238	2.7326762671982676	0.9147080161480805
3.563382522484584	1.0100976327025624	2.435474648551558	2.7340436914323	0.9151592039312105
3.565076145356487	1.0100273616897824	2.4357667431953116	2.735411213794195	0.9156103384798252
3.5667697682283905	1.0099573578979852	2.4360577789975344	2.7367788339024828	0.9160614200028875
3.568463391100294	1.0098876210227414	2.436347756708694	2.738146551376172	0.9165124487090484
3.570157013972197	1.0098181507607553	2.436636677076081	2.739514365834746	0.9169634248066476
3.5718506368441005	1.009748946809863	2.436924540843819	2.740882276898163	0.9174143485037153
3.573544259716004	1.0096800088690325	2.4372113487528697	2.7422502841868557	0.9178652200079731
3.575237882587907	1.0096113366383608	2.4374971015410414	2.743618387321728	0.918316039526836
3.5769315054598105	1.009542929819074	2.437781799942996	2.7449865859241567	0.9187668072674132
3.578625128331714	1.009474788113525	2.438065444690255	2.7463548796159873	0.9192175234365095
3.580318751203617	1.0094069112251933	2.438348036511208	2.747723268019536	0.9196681882406267
3.58201237407552	1.009339298858683	2.438629576131119	2.7490917507575854	0.920118801885965
3.5837059969474234	1.0092719507197214	2.4389100642721333	2.7504603274533865	0.9205693645784242
3.5853996198193268	1.0092048665151592	2.439189501653285	2.7518289977306556	0.9210198765236053
3.58709324269123	1.0091380459529673	2.439467888990504	2.7531977612135723	0.9214703379268114
3.5887868655631334	1.009071488742237	2.4397452269966213	2.754566617526782	0.9219207489930492
3.5904804884350368	1.0090051945931786	2.4400215163813788	2.7559355662953897	0.9223711099270306
3.59217411130694	1.0089391632171198	2.4402967578514323	2.7573046071449636	0.9228214209331735
3.5938677341788434	1.0088733943265051	2.4405709521103622	2.758673739701531	0.9232716822156033
3.5955613570507468	1.0088078876348936	2.4408440998586776	2.7600429635915784	0.9237218939781545
3.59725497992265	1.0087426428569597	2.4411162017938235	2.761412278442049	0.9241720564243716
3.5989486027945534	1.0086776597084897	2.4413872586101872	2.7627816838803434	0.9246221697575105
3.5992666084058906	1.0086654872028222	2.4414380375091183	2.763038822395526	0.9247066804951751
3.6006422256664568	1.0086129379063826	2.441657270999107	2.764151179534316	0.9250722341805401
3.60233584853836	1.008548477168648	2.441926239648876	2.765520765032277	0.925522249896143
3.6040294714102634	1.008484277214405	2.442194165244749	2.766890440002988	0.9259722171067174
3.6057230942821668	1.0084203377638812	2.442461048468952	2.7682602040756628	0.926422136014378
3.60741671715407	1.008356658538412	2.4427268900006847	2.769630056879966	0.9268720068209575
3.6091103400259734	1.0082932392604391	2.4429916905161293	2.7709999980460096	0.9273218297280076
3.6108039628978768	1.008230079653509	2.4432554506884556	2.7723700272043557	0.9277716049368007
3.61249758576978	1.0081671794422733	2.443518171187829	2.773740143986012	0.9282213326483307
3.6141912086416834	1.0081045383524858	2.443779852681415	2.775110348022432	0.9286710130633148
3.6158848315135868	1.0080421561110031	2.4440404958333866	2.7764806389455132	0.9291206463821943
3.61757845438549	1.0079800324457824	2.44430010130493	2.777851016387596	0.9295702328051358
3.6192720772573934	1.007918167085881	2.444558669754251	2.7792214799814623	0.9300197725320332
3.6209657001292967	1.0078565597614555	2.4448162018365815	2.780592029360336	0.9304692657625082
3.6226593230012	1.00779521020376	2.4450726982041853	2.7819626641578785	0.9309187126959119
3.6243529458731034	1.0077341181451456	2.4453281595063636	2.7833333840081904	0.931368113531326
3.6260465687450067	1.0076732833190594	2.445582586389462	2.784704188545808	0.9318174684675639
3.62774019161691	1.0076127054600432	2.445835979496876	2.786075077405704	0.9322667777031722
3.6294338144888134	1.007552384303733	2.4460883394690573	2.787446050223284	0.932716041436432
3.6311274373607167	1.0074923195868577	2.44633966694352	2.7888171066343883	0.9331652598653599
3.63282106023262	1.0074325110472377	2.446589962554845	2.790188246275287	0.933614433187709
3.6345146831045234	1.0073729584237847	2.4468392269346886	2.791559468782682	0.9340635616009709
3.6362083059764263	1.0073136614565004	2.4470874607117845	2.792930773793703	0.9345126453023763
3.6379019288483296	1.0072546198864751	2.447334664511954	2.7943021609459087	0.9349616844888966
3.639595551720233	1.0071958334558877	2.447580838958108	2.7956736298772826	0.9354106793572449
3.63991355733157	1.0071848237645804	2.4476269475340273	2.7959311548658987	0.935494980618865
3.6412891745921363	1.007137301908004	2.447825984670256	2.797045180226235	0.9358596301038771
3.6429827974640396	1.0070790249871757	2.4480701022655085	2.798416811631599	0.9363085369249935
3.644676420335943	1.0070210024388404	2.448313192358085	2.7997885237326297	0.9367574000165401
3.6463700432078463	1.0069632340095194	2.44855525555932	2.8011603161690046	0.9372062195742091
3.6480636660797496	1.0069057194468174	2.448796292477666	2.8025321885808205	0.9376549957934411
3.649757288951653	1.006848458499422	2.449036303718701	2.803904140608593	0.9381037288694255
3.6514509118235563	1.006791450917102	2.4492752898851347	2.8052761718932535	0.938552418997102
3.6531445346954596	1.0067346964507076	2.4495132515768114	2.8066482820761514	0.939001066371162
3.654838157567363	1.0066781948521677	2.449750189390719	2.8080204707990486	0.9394496711860496
3.6565317804392663	1.0066219458744907	2.449986103920991	2.8093927377041212	0.9398982336359628
3.6582254033111696	1.0065659492717633	2.4502209957589143	2.810765082433957	0.940346753914855
3.659919026183073	1.0065102047991488	2.450454865492933	2.812137504631554	0.9407952322164357
3.6616126490549763	1.006454712212887	2.450687713708655	2.813510003940319	0.941243668734172
3.6633062719268796	1.0063994712702933	2.4509195409888567	2.8148825800040673	0.9416920636612899
3.664999894798783	1.0063444817297575	2.4511503479134884	2.8162552324670194	0.9421404171907752
3.6666935176706863	1.0062897433507434	2.4513801350596793	2.8176279609738017	0.9425887295153751
3.6683871405425896	1.006235255893787	2.451608903001743	2.8190007651694438	0.9430370008275989
3.670080763414493	1.0061810191204974	2.4518366523111825	2.8203736446993775	0.9434852313197194
3.6717743862863963	1.006127032793554	2.4520633835566956	2.821746599209435	0.9439334211837744
3.6734680091582996	1.0060732966767074	2.45228909730418	2.823119628345849	0.9443815706115674
3.675161632030203	1.006019810534777	2.4525137941167383	2.8244927317552486	0.9448296797946688
3.6768552549021063	1.0059665741336516	2.4527374745546826	2.8258659090846607	0.9452777489244177
3.6785488777740096	1.005913587240288	2.45296013917554	2.827239159981507	0.9457257781919223
3.680242500645913	1.00586084962271	2.4531817885340583	2.828612484093604	0.9461737677880614
3.68056050625725	1.0058509750439881	2.4532232936863574	2.8288703564688036	0.946257880810953
3.6819361235178163	1.0058083610500073	2.45340242318221	2.829985881069158	0.9466217179034858
3.6836297463897196	1.0057561212923365	2.4536220436691965	2.831359350556769	0.9470696287286191
3.685323369261623	1.0057041301209177	2.453840650541455	2.8327328922054247	0.9475175004536589
3.6870169921335263	1.0056523873080363	2.454058244342662	2.834106505664502	0.9479653332685785
3.6887106150054296	1.0056008926270399	2.454274825613739	2.835480190583764	0.948413127363127
3.6904042378773325	1.0055496458523394	2.4544903948928556	2.836853946613359	0.9488608829268316
3.692097860749236	1.0054986467594074	2.454704952715437	2.8382277734038195	0.9493086001489982
3.693791483621139	1.0054478951247774	2.4549184996141666	2.8396016706060596	0.9497562792187123
3.6954851064930425	1.005397390726043	2.455131036118991	2.840975637871375	0.9502039203248409
3.697178729364946	1.005347133341858	2.4553425627571257	2.842349674851441	0.9506515236560329
3.698872352236849	1.0052971227519345	2.4555530800530585	2.8437237811983103	0.9510990894007206
3.7005659751087525	1.0052473587370427	2.455762588528556	2.8450979565644126	0.9515466177471209
3.702259597980656	1.0051978410790108	2.455971088702666	2.8464722006025522	0.9519941088832364
3.703953220852559	1.0051485695607232	2.4561785810917227	2.8478465129659076	0.9524415629968565
3.7056468437244625	1.0050995439661203	2.4563850662093536	2.849220893308029	0.9528889802755581
3.707340466596366	1.005050764080198	2.4565905445664797	2.850595341282838	0.9533363609067079
3.709034089468269	1.0050022296890067	2.4567950166713244	2.8519698565446245	0.9537837050774624
3.7107277123401725	1.0049539405796502	2.4569984830294147	2.8533444387480467	0.9542310129747693
3.712421335212076	1.0049058965402866	2.4572009441435867	2.8547190875481285	0.9546782847853692
3.714114958083979	1.0048580973601255	2.4574024005139914	2.85609380260026	0.9551255206957959
3.7158085809558825	1.0048105428294287	2.457602852638097	2.857468583560192	0.9555727208923783
3.717502203827786	1.0047632327395095	2.457802301010694	2.85884343008404	0.9560198855612408
3.719195826699689	1.0047161668827314	2.458000746123901	2.8602183418282774	0.9564670148883052
3.7208894495715925	1.0046693450525077	2.4581981884671658	2.861593318449738	0.9569141090592909
3.7212074551829297	1.0046605806770903	2.4582351497410717	2.8618515001817566	0.956998054454438
3.722583072443496	1.004622767043301	2.4583946285272726	2.862968359605612	0.9573611682597168
3.724276695315399	1.0045764326506224	2.4585900667883456	2.864343464953445	0.9578081926749025
3.7259703181873025	1.004530341671031	2.458784503731851	2.865718634151138	0.9582551824899682
3.727663941059206	1.0044844939021331	2.458977939836605	2.867093866856944	0.9587021378898374
3.729357563931109	1.004438889142582	2.459170375578775	2.868469162729467	0.959149059059237
3.7310511868030125	1.0043935271920763	2.459361811431885	2.8698445214276616	0.9595959461826987
3.732744809674916	1.0043484078513605	2.459552247866819	2.871219942610829	0.9600427994445602
3.734438432546819	1.004303530922224	2.4597416853518252	2.8725954259386186	0.9604896190289661
3.7361320554187225	1.0042588962074994	2.459930124352522	2.8739709710710244	0.960936405119869
3.737825678290626	1.0042145035110641	2.460117565331898	2.875346577668383	0.961383157901031
3.739519301162529	1.004170352637838	2.4603040087503203	2.8767222453913743	0.9618298775560243
3.7412129240344325	1.0041264433937827	2.4604894550655354	2.878097973901018	0.9622765642682326
3.742906546906336	1.0040827755859025	2.4606739047326744	2.8794737628586726	0.9627232182208518
3.744600169778239	1.0040393490222421	2.4608573582042577	2.8808496119260347	0.963169839596892
3.746293792650142	1.0039961635118875	2.4610398159301967	2.8822255207651355	0.9636164285791774
3.7479874155220454	1.0039532188649638	2.4612212783578	2.8836014890383415	0.9640629853503482
3.7496810383939487	1.0039105148926364	2.4614017459317754	2.8849775164083513	0.9645095100928616
3.751374661265852	1.0038680514071088	2.461581219094236	2.886353602538195	0.9649560029889924
3.7530682841377554	1.0038258282216235	2.4617596982847	2.8877297470912318	0.965402464220835
3.7547619070096587	1.0037838451504602	2.4619371839400994	2.8891059497311495	0.9658488939703032
3.756455529881562	1.0037421020089359	2.46211367649478	2.890482210121961	0.9662952924191326
3.7581491527534654	1.0037005986134042	2.4622891763805077	2.891858527928006	0.9667416597488807
3.7598427756253687	1.0036593347812548	2.462463684026469	2.8932349028139455	0.9671879961409287
3.761536398497272	1.003618310330913	2.462637199859278	2.8946113344447633	0.9676343017764817
3.7618544041086093	1.0036106339932216	2.4626696697531516	2.8948697884725836	0.9677180996013416
3.7632300213691754	1.003577525081839	2.4628097243029785	2.8959878224857625	0.968080576836571
3.7649236442410787	1.0035369788545274	2.4629812577790475	2.897364366602566	0.9685268215020538
3.766617267112982	1.0034966714705067	2.463151800706399	2.898740966461112	0.9689730359536155
3.7683108899848854	1.003456602752339	2.4633213535013874	2.9001176217276545	0.9694192203717699
3.7700045128567887	1.0034167725236192	2.463489916577812	2.901494332068762	0.9698653749368605
3.771698135728692	1.0033771806089742	2.4636574903469195	2.902871097151314	0.970311499829062
3.7733917586005954	1.0033378268340634	2.4638240752174068	2.9042479166425004	0.9707575952283806
3.7750853814724987	1.0032987110255767	2.463989671595427	2.9056247902098207	0.9712036613146559
3.776779004344402	1.0032598330112357	2.46415427988459	2.907001717521082	0.9716496982675611
3.7784726272163054	1.003221192619792	2.4643179004859674	2.908378698244395	0.9720957062666048
3.7801662500882087	1.0031827896810266	2.4644805337980964	2.909755732048177	0.9725416854911316
3.781859872960112	1.0031446240257507	2.4646421802169813	2.911132818601146	0.9729876361203235
3.7835534958320154	1.0031066954858034	2.464802840136099	2.9125099575723206	0.9734335583332003
3.7852471187039187	1.0030690038940528	2.464962513946401	2.9138871486310194	0.9738794523086217
3.786940741575822	1.003031549084395	2.465121202036316	2.9152643914468586	0.9743253182252872
3.7886343644477254	1.0029943308917533	2.4652789047917554	2.9166416856897497	0.9747711562617383
3.7903279873196287	1.0029573491520778	2.4654356225961154	2.918019031029898	0.9752169665963581
3.792021610191532	1.002920603702345	2.4655913558302793	2.919396427137803	0.9756627494073742
3.7937152330634354	1.0028840943805581	2.4657461048726215	2.920773873684253	0.9761085048728579
3.7954088559353387	1.0028478210257452	2.4658998700990113	2.922151370340327	0.9765542331707266
3.797102478807242	1.0028117834779597	2.4660526518828156	2.9235289167773915	0.9769999344787442
3.7987961016791454	1.00277598157828	2.4662044505949012	2.924906512667099	0.9774456089745222
3.8004897245510483	1.0027404151688082	2.466355266603639	2.9262841576813856	0.9778912568355205
3.8021833474229516	1.0027050840926703	2.466505100274906	2.927661851492471	0.9783368782390495
3.8025013530342893	1.0026984763303906	2.4665331245042936	2.9279205416297267	0.9784205480671432
3.803876970294855	1.002669988194016	2.4666539519720905	2.9290395937728553	0.9787824733622695
3.8055705931667583	1.0026351273180174	2.4668018220560923	2.9304173841953185	0.9792280423821933
3.8072642160386616	1.0026005013108696	2.4669487108853274	2.931795222432918	0.9796735854756862
3.808957838910565	1.0025661100197893	2.4670946188157314	2.933173108158987	0.9801191028194672
3.8106514617824683	1.002531953293015	2.467239546200761	2.934551041047133	0.9805645945901107
3.8123450846543716	1.0024980309798064	2.4673834933913974	2.9359290207712374	0.9810100609640465
3.814038707526275	1.002464342930444	2.4675264607361505	2.9373070470054508	0.9814555021175617
3.8157323303981783	1.0024308889962288	2.46766844858106	2.9386851194241945	0.9819009182268011
3.8174259532700816	1.0023976690294811	2.4678094572697	2.9400632377021565	0.9823463094677688
3.819119576141985	1.002364682883542	2.467949487143179	2.941441401514292	0.9827916760163286
3.8208131990138883	1.0023319304127705	2.468088538540147	2.9428196105358184	0.9832370180482054
3.8225068218857916	1.002299411472545	2.468226611796795	2.944197864442218	0.9836823357389863
3.824200444757695	1.0022671259192624	2.468363707246858	2.945576162909233	0.9841276292641215
3.8258940676295983	1.0022350736103371	2.4684998252216204	2.9469545056128648	0.984572898798925
3.8275876905015016	1.0022032544042014	2.468634966049914	2.9483328922293714	0.985018144518576
3.829281313373405	1.002171668160305	2.468769130058127	2.9497113224352685	0.9854633665981201
3.8309749362453083	1.0021403147391141	2.4689023175702007	2.951089795907324	0.9859085652124696
3.8326685591172116	1.0021091940021114	2.4690345289076356	2.9524683123225604	0.9863537405364052
3.834362181989115	1.0020783058117957	2.4691657643894933	2.953846871358248	0.9867988927445768
3.8360558048610183	1.0020476500316817	2.469296024332399	2.955225472691909	0.987244022011504
3.8377494277329216	1.0020172265262992	2.4694253090505445	2.9566041160013112	0.987689128511578
3.839443050604825	1.001987035161193	2.4695536188556897	2.9579828009644684	0.9881342124190621
3.8411366734767283	1.001957075802923	2.469680954057166	2.959361527259638	0.9885792739080926
3.8428302963486316	1.0019273483190627	2.46980731496188	2.9607402945653196	0.98902431315268
3.843148301959969	1.0019217923398789	2.4698309326842685	2.96099918540113	0.98910787414037
3.844523919220535	1.0018978525781999	2.469932701874313	2.962119102560254	0.9894693303267103
3.8462175420924383	1.001868588449936	2.4700571150965263	2.9634979509234194	0.989914325603945
3.8479111649643416	1.0018395558048856	2.4701805549281626	2.964876839334032	0.9903592991580233
3.849604787836245	1.001810754514676	2.470303021666448	2.9662557674715426	0.9908042511624625
3.8512984107081483	1.0017821844519472	2.470424515606196	2.967634735015636	0.9912491817906589
3.8529920335800516	1.0017538454903516	2.470545037039807	2.9690137416462283	0.991694091215889
3.8546856564519545	1.0017257375045532	2.470664586257275	2.970392787043466	0.9921389796113104
3.856379279323858	1.0016978603702278	2.4707831635461854	2.9717718708877237	0.992583847149963
3.858072902195761	1.001670213964062	2.470900769191721	2.973150992859603	0.9930286940047697
3.8597665250676645	1.001642798163754	2.4710174034766617	2.9745301526399293	0.9934735203485375
3.861460147939568	1.0016156128480118	2.4711330666813884	2.975909349909753	0.9939183263539587
3.863153770811471	1.0015886578965547	2.471247759083885	2.977288584350343	0.9943631121936114
3.8648473936833745	1.0015619331901109	2.4713614809597404	2.9786678556431907	0.9948078780399611
3.866541016555278	1.0015354386104187	2.4714742325821506	2.9800471634700036	0.995252624065361
3.868234639427181	1.0015091740402262	2.4715860142219213	2.981426507512706	0.9956973504420537
3.8699282622990845	1.0014831393632897	2.4716968261474697	2.9828058874534364	0.9961420573421716
3.871621885170988	1.0014573344643751	2.4718066686248275	2.9841853029745455	0.9965867449377385
3.873315508042891	1.0014317592292563	2.471915541917642	2.985564753758595	0.9970314134006696
3.8750091309147945	1.0014064135447152	2.4720234462871793	2.9869442394883565	0.9974760629027735
3.876702753786698	1.0013812972985419	2.472130381992325	2.9883237598468075	0.9979206936157526
3.878396376658601	1.0013564103795338	2.472236349289588	2.9897033145171323	0.9983653057112045
3.8800899995305045	1.0013317526774963	2.4723413484331016	2.9910829031827184	0.9988098993606224
3.881783622402408	1.001307324083241	2.4724453796746255	2.9924625255271557	0.9992544747353963
3.883477245274311	1.0012831244885867	2.4725484432635483	2.9938421812342333	0.9996990320068145
3.8837952508856484	1.0012786061431187	2.472567687267097	2.994101238029653	0.9997825029576557
3.8851708681462145	1.0012591537863584	2.4726505394468887	2.9952218699879403	1.0001435713460638
3.886864491018118	1.0012354118703877	2.4727516684692987	2.9966015914724617	1.000588092924231
3.888558113890021	1.0012118986355116	2.4728518305730653	2.997981345372177	1.0010325969123033
3.8902517367619245	1.0011886139775732	2.4729510259981113	2.9993611313716597	1.0014770834811704
3.891945359633828	1.0011655577934209	2.4730492549819982	3.0007409491556745	1.0019215528016239
3.893638982505731	1.0011427299809081	2.4731465177599286	3.0021207984091753	1.0023660050443595
3.8953326053776345	1.0011201304388935	2.4732428145647467	3.0035006788173044	1.0028104403799776
3.897026228249538	1.0010977590672396	2.4733381456269417	3.00488059006539	1.003254858978984
3.898719851121441	1.0010756157668144	2.4734325111746482	3.0062605318389433	1.0036992610117914
3.9004134739933445	1.001053700439489	2.47352591143365	3.0076405038236604	1.00414364664872
3.902107096865248	1.0010320129881392	2.4736183466273785	3.009020505705416	1.0045880160599978
3.903800719737151	1.001010553316644	2.473709816976919	3.0104005371702645	1.0050323694157635
3.9054943426090545	1.0009893213298857	2.4738003227010084	3.0117805979044374	1.0054767068860653
3.907187965480958	1.0009683169337504	2.4738898640160407	3.013160687594342	1.0059210286408633
3.9088815883528607	1.0009475400351262	2.473978441136065	3.0145408059265577	1.0063653348500297
3.910575211224764	1.000926990541905	2.474066054272789	3.015920952587837	1.0068096256833499
3.9122688340966674	1.0009066683629804	2.474152703635582	3.017301127265102	1.0072539013105242
3.9139624569685707	1.0008865734082484	2.474238389431475	3.018681329645442	1.0076981619011676
3.915656079840474	1.0008667055886071	2.474323111865161	3.020061559416114	1.008142407624811
3.9173497027123774	1.0008470648159566	2.4744068711390006	3.021441816264539	1.0085866386509037
3.9190433255842807	1.0008276510031984	2.4744896674530192	3.0228220998782995	1.0090308551488119
3.920736948456184	1.0008084640642354	2.474571501004913	3.0242024099451417	1.009475057287821
3.9224305713280874	1.0007895039139716	2.474652371990046	3.025582746152968	1.009919245237137
3.9241241941999907	1.0007707704683122	2.4747322806014553	3.026963108189839	1.0103634191658863
3.924442199811328	1.0007672782284605	2.474747177460372	3.027222296770583	1.0104468185929258
3.925817817071894	1.000752263644163	2.4748112270298512	3.028343495743972	1.010807579243118
3.9275114399437974	1.0007339833594304	2.4748892114636174	3.029723908503737	1.0112517256378029
3.9292050628157007	1.0007159295330212	2.4749662340888157	3.031104346157655	1.0116958585188365
3.930898685687604	1.0006981020848422	2.475042295089184	3.032484808394399	1.0121399780550389
3.9325923085595074	1.0006805009358002	2.475117394646141	3.033865294902789	1.0125840844151557
3.9342859314314107	1.000663126007802	2.4751915329387844	3.035245805371791	1.0130281777678594
3.935979554303314	1.000645977223754	2.4752647101438954	3.036626339490516	1.0134722582817501
3.9376731771752174	1.0006290545075611	2.4753369264359377	3.038006896948219	1.0139163261253565
3.9393668000471207	1.0006123577841288	2.4754081819870604	3.039387477434294	1.0143603814671363
3.941060422919024	1.000595886979361	2.475478476967099	3.040768080638276	1.0148044244754784
3.9427540457909274	1.00057964202016	2.475547811543576	3.042148706249835	1.0152484553187027
3.9444476686628307	1.0005636228344275	2.475616185881704	3.043529353958779	1.0156924741650613
3.946141291534734	1.000547829351063	2.475683600144384	3.044910023455048	1.01613648118274
3.9478349144066374	1.0005322614999652	2.4757500544922104	3.0462907144287144	1.0165804765398585
3.9495285372785407	1.0005169192120305	2.4758155490834697	3.0476714265699805	1.0170244604044718
3.951222160150444	1.0005018024191528	2.475880084074143	3.0490521595691766	1.017468432944571
3.9529157830223474	1.0004869110542245	2.475943659617905	3.05043291311676	1.017912394328084
3.9546094058942507	1.0004722450511356	2.4760062758661303	3.051813686903311	1.0183563447228772
3.956303028766154	1.0004578043447736	2.476067932967888	3.053194480619535	1.0188002842967556
3.9579966516380574	1.0004435888710232	2.4761286310699475	3.0545752939562556	1.019244213217464
3.9596902745099607	1.0004295985667662	2.476188370316779	3.0559561266044173	1.0196881316526882
3.961383897381864	1.0004158333698816	2.476247150850553	3.0573369782550808	1.0201320397700557
3.9630775202537674	1.0004022932192453	2.4763049728111426	3.058717848599423	1.0205759377371364
3.9647711431256702	1.0003889780547304	2.4763618363361246	3.0600987373287327	1.0210198257214445
3.965089148737008	1.0003865029967949	2.476372406534834	3.0603580239748243	1.0211031719078318
3.9664647659975736	1.0003758878172058	2.476417741560781	3.0614796441344123	1.0214637038904377
3.968158388869477	1.0003630224485371	2.4764726886180983	3.062860568707973	1.0219075724115203
3.9698520117413802	1.000350381891587	2.4765266776387707	3.0642415107410335	1.0223514314520423
3.9715456346132836	1.0003379660902134	2.4765797087511996	3.0656224699253194	1.0227952811793015
3.973239257485187	1.0003257749892709	2.476631782081496	3.0670034459526603	1.0232391217605432
3.9749328803570902	1.0003138085346097	2.4766828977534794	3.0683844385149888	1.023682953362963
3.9766265032289936	1.000302066673076	2.4767330558886815	3.069765447304337	1.0241267761537058
3.978320126100897	1.0002905493525116	2.4767822566063455	3.0711464720128365	1.024570590299868
3.9800137489728002	1.0002792565217538	2.476830500023426	3.0725275123327154	1.025014395968498
3.9817073718447036	1.0002681881306354	2.476877786254593	3.073908567956298	1.025458193326597
3.983400994716607	1.0002573441299851	2.4769241154122295	3.0752896385759994	1.0259019825411202
3.9850946175885102	1.0002467244716255	2.4769694876064356	3.0766707238843285	1.0263457637789775
3.9867882404604136	1.0002363291083756	2.4770139029450258	3.0780518235738823	1.0267895372070344
3.988481863332317	1.0002261579940486	2.4770573615335336	3.079432937337346	1.0272333029921137
3.9901754862042202	1.000216211083453	2.477099863475209	3.0808140648674907	1.027677061300995
3.9918691090761236	1.0002064883323916	2.4771414088710215	3.082195205857171	1.0281208123004166
3.993562731948027	1.0001969896976624	2.4771819978196605	3.0835763599993236	1.0285645561570769
3.9952563548199302	1.0001877151370575	2.4772216304175347	3.084957526986966	1.0290082930376339
3.9969499776918336	1.000178664609364	2.4772603067587755	3.0863387065131924	1.0294520231087074
3.998643600563737	1.0001698380743629	2.477298026935235	3.0877198982711764	1.029895746536879
4.00033722343564	1.0001612354928295	2.4773347910364882	3.089101101954164	1.0303394634886938
4.002030846307544	1.0001528568265337	2.4773705991498334	3.090482317255475	1.0307831741306608
4.0037244691794465	1.0001447020382388	2.4774054513602937	3.091863543868499	1.0312268786292542
4.00541809205135	1.000136771091703	2.4774393477506154	3.093244781486696	1.031670577150914
4.0057360976626875	1.0001353068837775	2.4774456057784056	3.0935041328196697	1.0317538882091768
4.007111714923253	1.0001290639516776	2.477472288401271	3.094626029803593	1.032114269862047
4.008805337795157	1.0001215805839079	2.4775042733904593	3.0960072885127814	1.0325579569290277
4.01049896066706	1.0001143209551338	2.4775353027941054	3.0973885573079167	1.0330016385182
4.012192583538964	1.0001072850330874	2.4775653766858614	3.098769835882717	1.0334453147958762
4.0138862064108665	1.0001004727864957	2.4775944951371067	3.100151123930959	1.0338889859283404
4.01557982928277	1.0000938841850788	2.477622658216951	3.1015324211464774	1.0343326520818472
4.017273452154673	1.0000875191995502	2.4776498659922304	3.102913727223163	1.0347763134226244
4.018967075026577	1.0000813778016167	2.4776761185275116	3.1042950418549613	1.0352199701168725
4.02066069789848	1.0000754599639783	2.477701415885092	3.1056763647358694	1.0356636223307667
4.022354320770384	1.000069765660329	2.4777257581249974	3.107057695559936	1.0361072702304568
4.0240479436422865	1.0000642948653553	2.4777491453049865	3.108439034021257	1.0365509139820694
4.02574156651419	1.0000590475547368	2.4777715774805484	3.109820379813976	1.0369945537517076
4.027435189386093	1.0000540237051472	2.477793054704904	3.111201732632281	1.0374381897054528
4.029128812257997	1.0000492232942517	2.477813577029006	3.1125830921704027	1.0378818220093646
4.0308224351299	1.0000446463007095	2.4778331445015414	3.1139644581226147	1.0383254508294832
4.032516058001804	1.000040292704173	2.477851757168928	3.115345830183227	1.0387690763318291
4.0342096808737065	1.0000361624852865	2.4778694150753178	3.1167272080465898	1.0392126986824044
4.03590330374561	1.0000322556256875	2.4778861182625973	3.118108591407087	1.0396563180471934
4.037596926617513	1.0000285721080069	2.477901866770386	3.1194899799591367	1.0400999345921649
4.039290549489417	1.0000251119158678	2.477916660636038	3.1208713733971893	1.0405435484832708
4.04098417236132	1.000021875033886	2.4779304998946423	3.1222527714157238	1.040987159886449
4.042677795233224	1.0000188614476702	2.4779433845790226	3.123634173709249	1.0414307689676239
4.0443714181051265	1.0000160711438215	2.477955314719738	3.1250155799722985	1.0418743758927063
4.046065040977029	1.000013504109934	2.4779662903450825	3.126396989899431	1.0423179808275953
4.0463830465883674	1.0000130470032018	2.4779682447624993	3.126656372767719	1.0424012747579237
4.047758663848933	1.000011160334594	2.4779763114810867	3.127778403185227	1.0427615839381794
4.049452286720836	1.0000090398073809	2.4779853781515153	3.1291598195242885	1.0432051853903366
4.05114590959274	1.000007142518866	2.477993490377871	3.1305412386112352	1.0436487853499357
4.052839532464643	1.0000054684606134	2.4780006481793913	3.131922660140704	1.044092383982837
4.0545331553365465	1.0000040176251799	2.478006851573051	3.1333040838073476	1.0445359814548945
4.056226778208449	1.0000027900061146	2.4780121005735607	3.13468550930583	1.0449795779319544
4.057920401080353	1.0000017855979588	2.478016395193368	3.136066936330829	1.0454231735798583
4.059614023952256	1.0000010043962468	2.478019735442657	3.1374483645770286	1.0458667685644427
4.06130764682416	1.000000446397505	2.4780221213293485	3.1388297937391227	1.046310363051541
4.063001269696063	1.0000001115992525	2.4780235528591	3.14021122351181	1.046753957206983
4.0646948925679665	1.0000000000000002	2.478024030035307	3.141592653589793	1.0471975511965979
4.0646948925679665	1.0000000000000002	2.478024030035307	3.141592653589793	1.0471975511965979


==> anc/data-ver2/orbit_6_30.tsv <==
0.	1.	0.1575682473940597	0.	0.
5.0106714831775e-6	1.0000000000000158	0.15756824739146139	4.3108008120584015e-6	-0.000012187259117316544
0.000021381979255993793	1.0000000000002887	0.15756824734674485	0.000018395429404957747	-0.00005200654695195895
0.00006364259036093124	1.0000000000025566	0.15756824697488267	0.00005475324637276759	-0.00015479536933711484
0.0001727334019042983	1.0000000000188334	0.15756824430622293	0.0001486066870955552	-0.0004201326707226156
0.0002535596417105365	1.0000000000405824	0.15756824074038114	0.00021814343909573095	-0.0006167231820448116
0.0004543385385086769	1.0000000001302976	0.15756822603116025	0.00039087833797647465	-0.001105069989163301
0.000507119283421073	1.0000000001623295	0.15756822077938826	0.0004362868783450689	-0.001233446610938508
0.0007606789251316093	1.0000000003652403	0.15756818751120963	0.0006544303179016199	-0.0018501705335285952
0.0009988729394847739	1.0000000006297889	0.1575681441372577	0.0008593543402262026	-0.002429521867891099
0.001014238566842146	1.0000000006493137	0.15756814093605945	0.000872573757918988	-0.002466895196659825
0.0012677982085526824	1.0000000010145476	0.15756808105423759	0.0010907171985507739	-0.0030836208471728146
0.0015213578502632186	1.0000000014609396	0.15756800786612962	0.001308860639950575	-0.0037003477319026696
0.0017749174919737551	1.0000000019884865	0.15756792137220685	0.0015270040822719833	-0.004317076097677609
0.002028477133684292	1.0000000025971854	0.15756782157302612	0.0017451475256685847	-0.00493380619131758
0.00216543145488928	1.0000000029597118	0.15756776213497237	0.001862972614634889	-0.005266919359633891
0.002282036775394828	1.0000000032870315	0.15756770846923013	0.0019632909702939584	-0.00555053825963289
0.0025355964171053648	1.0000000040580206	0.15756758206154708	0.0021814344163016757	-0.006167272549422821
0.002789156058815901	1.0000000049101474	0.15756744235079095	0.0023995778638452986	-0.006784009307474257
0.0030427157005264373	1.0000000058434062	0.15756728933786135	0.002617721313078379	-0.0074007487805603
0.003296275342236974	1.000000006857791	0.15756712302374348	0.0028358647641544585	-0.008017491215438901
0.0035498349839475103	1.0000000079532947	0.15756694340950833	0.0030540082172270666	-0.008634236858851473
0.003803394625658047	1.0000000091299102	0.1575667504963124	0.0032721516724497192	-0.00925098595752152
0.004056954267368584	1.0000000103876294	0.15756654428539793	0.0034902951299759185	-0.00986773875815326
0.0043105139090791195	1.000000011726444	0.1575663247780927	0.0037084385899591524	-0.010484495507430238
0.004564073550789656	1.0000000131463453	0.15756609197581026	0.003926582052552892	-0.01110125645201396
0.004664555050062291	1.0000000137314602	0.15756599604222254	0.004013028705584105	-0.011345669845678722
0.004817633192500193	1.0000000146473234	0.15756584588004963	0.004144725517910593	-0.011718021838542508
0.0050711928342107295	1.0000000162293683	0.15756558649239552	0.00436286898618569	-0.012334791913629167
0.005324752475921265	1.0000000178924697	0.15756531381451824	0.004581012457531603	-0.01295156692386104
0.005578312117631802	1.0000000196366163	0.15756502784817367	0.004799155932101727	-0.013568347115797682
0.005831871759342339	1.0000000214617966	0.15756472859520332	0.005017299410049441	-0.014185132735969712
0.006085431401052875	1.000000023367998	0.1575644160575342	0.0052354428915280995	-0.01480192403087744
0.006338991042763411	1.0000000253552082	0.157564090237179	0.005453586376691035	-0.015418721246989495
0.006592550684473948	1.0000000274234135	0.15756375113623583	0.005671729865691554	-0.016035524630741434
0.006846110326184485	1.0000000295726006	0.1575633987568885	0.005889873358682941	-0.016652334428534376
0.0070996699678950205	1.0000000318027547	0.15756303310140618	0.006108016855818453	-0.017269150886733625
0.007353229609605557	1.0000000341138608	0.15756265417214374	0.0063261603572513205	-0.017885974251667283
0.007606789251316094	1.0000000365059036	0.15756226197154144	0.006544303863134746	-0.018502804769624882
0.007821543758035608	1.0000000385951577	0.1575619194155992	0.0067290623743689985	-0.019025240428796237
0.00786034889302663	1.0000000389788675	0.1575618565021251	0.006762447373621904	-0.01911964268685601
0.008113908534737167	1.0000000415327353	0.15756143776650594	0.006980590888865937	-0.019736488249568918
0.008367468176447703	1.0000000441674903	0.15756100576738075	0.007198734409019958	-0.02035334170392916
0.008621027818158239	1.0000000468831147	0.15756056050753173	0.0074168779342370485	-0.020970203296058202
0.008874587459868776	1.0000000496795904	0.1575601019898265	0.007635021464670257	-0.021587073272032062
0.009128147101579312	1.0000000525568988	0.1575596302172182	0.007853165000472598	-0.022203951877879918
0.009381706743289848	1.0000000555150206	0.15755914519274525	0.00807130854179705	-0.022820839359582734
0.009635266385000386	1.0000000585539361	0.1575586469195316	0.008289452088796558	-0.023437735963071894
0.009888826026710922	1.0000000616736247	0.15755813540078645	0.008507595641624028	-0.024054641934227808
0.010142385668421459	1.0000000648740657	0.15755761063980445	0.008725739200432328	-0.02467155751887855
0.010395945310131995	1.000000068155238	0.15755707263996557	0.008943882765374292	-0.02528848296279848
0.01064950495184253	1.000000071517119	0.15755652140473517	0.009162026336602708	-0.025905418511706853
0.010903064593553068	1.0000000749596865	0.15755595693766378	0.009380169914270323	-0.02652236441126646
0.011156624235263604	1.0000000784829177	0.15755537924238736	0.00959831349852985	-0.027139320907082255
0.01141018387697414	1.0000000820867887	0.15755478832262707	0.00981645708953395	-0.027756288244699945
0.011663743518684678	1.0000000857712759	0.15755418418218933	0.010034600687435247	-0.02837326666960466
0.011917303160395213	1.0000000895363539	0.15755356682496582	0.010252744292386316	-0.02899025642721955
0.01217086280210575	1.0000000933819981	0.15755293625493344	0.010470887904539688	-0.029607257762904408
0.012424422443816287	1.0000000973081826	0.15755229247615427	0.010689031524047848	-0.0302242709219543
0.012677982085526823	1.0000001013148814	0.1575516354927755	0.010907175151063231	-0.030841296149598196
0.01293154172723736	1.000000105402067	0.15755096530902962	0.011125318785738225	-0.031458333690997584
0.013185101368947896	1.0000001095697129	0.15755028192923407	0.011343462428225167	-0.032075383791245096
0.013438661010658432	1.0000001138177905	0.15754958535779154	0.011561606078676347	-0.03269244669536314
0.01369222065236897	1.0000001181462719	0.1575488755991897	0.011779749737244	-0.033309522648302524
0.01379370118352672	1.0000001199011546	0.1575485878430716	0.011867055961436886	-0.033556494666624345
0.013945780294079505	1.0000001225551278	0.15754815265800137	0.011997893404080305	-0.03392661189494105
0.014199339935790041	1.0000001270443288	0.15754741653888435	0.012216037079337393	-0.034543714680082195
0.014452899577500579	1.0000001316138452	0.15754666724658148	0.012434180763167341	-0.03516083124845369
0.014706459219211114	1.000000136263646	0.1575459047859205	0.012652324455722166	-0.03577796184470616
0.01496001886092165	1.0000001409937	0.1575451291618143	0.01287046815715383	-0.03639510671341177
0.015213578502632188	1.0000001458039762	0.15754434037926046	0.013088611867614236	-0.037012266099062795
0.015467138144342724	1.0000001506944418	0.1575435384433417	0.013306755587255232	-0.0376294402460703
0.01572069778605326	1.0000001556650644	0.1575427233592255	0.013524899316228604	-0.038246629398762756
0.015974257427763795	1.0000001607158107	0.1575418951321642	0.013743043054686079	-0.03886383380138463
0.016227817069474335	1.0000001658466469	0.15754105376749503	0.013961186802779317	-0.03948105369809506
0.01648137671118487	1.0000001710575384	0.15754019927063995	0.014179330560659923	-0.04009828933296644
0.016734936352895406	1.0000001763484507	0.15753933164710573	0.014397474328479437	-0.04071554094998307
0.016988495994605942	1.0000001817193482	0.1575384509024839	0.014615618106389328	-0.04133280879303977
0.017242055636316478	1.0000001871701953	0.15753755704245068	0.014833761894541006	-0.04195009310594052
0.017495615278027017	1.0000001927009552	0.15753665007276696	0.015051905693085812	-0.04256739413239706
0.017749174919737553	1.0000001983115907	0.15753572999927837	0.015270049502175021	-0.04318471211602755
0.01800273456144809	1.0000002040020648	0.15753479682791505	0.01548819332195984	-0.043802047300355175
0.018256294203158625	1.000000209772339	0.1575338505646918	0.015706337152591402	-0.044419399928806766
0.01850985384486916	1.000000215622375	0.15753289121570802	0.015924480994220773	-0.045036770244711456
0.018763413486579696	1.0000002215521335	0.15753191878714753	0.016142624846998948	-0.04565415849129927
0.019016973128290236	1.000000227561575	0.15753093328527876	0.01636076871107685	-0.04627156491169978
0.01927053277000077	1.0000002336506588	0.15752993471645457	0.016578912586605328	-0.04688898974894073
0.019524092411711307	1.0000002398193446	0.15752892308711222	0.016797056473735153	-0.04750643324594663
0.019777652053421843	1.0000002460675912	0.15752789840377338	0.017015200372617025	-0.04812389564553744
0.019879132584579594	1.00000024859057	0.1575274846451382	0.01710250669400766	-0.04837102396864413
0.02003121169513238	1.0000002523953564	0.15752686067304414	0.01723334428340157	-0.04874137719042715
0.020284771336842918	1.0000002588025982	0.15752580990161488	0.01745148820623933	-0.04935887812322242
0.020538330978553454	1.0000002652892734	0.15752474609626027	0.017669632141280766	-0.049976398686421224
0.02079189062026399	1.000000271855339	0.15752366926383923	0.017887776088676276	-0.05059393912241147
0.021045450261974526	1.0000002785007507	0.15752257941129497	0.018105920048576165	-0.05121149967346961
0.02129900990368506	1.0000002852254644	0.1575214765456548	0.018324064021130654	-0.051829080581759286
0.021552569545395597	1.0000002920294346	0.15752036067403027	0.01854220800648989	-0.052446682089329975
0.021806129187106137	1.0000002989126162	0.15751923180361696	0.018760352004803936	-0.05306430443811558
0.022059688828816672	1.000000305874963	0.1575180899416946	0.018978496016222764	-0.05368194786993307
0.02231324847052721	1.0000003129164283	0.15751693509562692	0.01919664004089627	-0.05429961262648115
0.022566808112237744	1.0000003200369652	0.15751576727286165	0.019414784078974255	-0.054917298949338826
0.02282036775394828	1.0000003272365259	0.15751458648093053	0.01963292813060644	-0.05553500707996407
0.02307392739565882	1.0000003345150623	0.15751339272744913	0.019851072195942454	-0.056152737259692456
0.023327487037369355	1.0000003418725254	0.157512186020117	0.020069216275131842	-0.05677048972973577
0.02358104667907989	1.0000003493088665	0.15751096636671746	0.02028736036832405	-0.05738826473118066
0.023834606320790427	1.0000003568240352	0.1575097337751177	0.02050550447566844	-0.058006062504987244
0.024088165962500963	1.0000003644179818	0.1575084882532686	0.02072364859731428	-0.05862388329198774
0.0243417256042115	1.000000372090655	0.1575072298092048	0.020941792733410746	-0.05924172733288514
0.024595285245922038	1.0000003798420039	0.15750595845104465	0.021159936884106917	-0.05985959486825177
0.024848844887632573	1.000000387671976	0.15750467418699002	0.021378081049551786	-0.060477486138528
0.02510240452934311	1.0000003955805197	0.1575033770253265	0.021596225229894236	-0.06109540138402079
0.025355964171053645	1.0000004035675814	0.15750206697442312	0.021814369425283062	-0.0617133408449024
0.02560952381276418	1.0000004116331078	0.15750074404273254	0.022032513635866967	-0.06233130476120898
0.02586308345447472	1.0000004197770451	0.15749940823879074	0.02225065786179454	-0.0629492933728392
0.02596456398563247	1.0000004230583988	0.15749887001375076	0.022337964315082455	-0.06319663392084923
0.026116643096185256	1.0000004279993386	0.1574980595712172	0.022468802103214284	-0.06356730691955287
0.026370202737895792	1.0000004362999333	0.15749669804871477	0.02268694636027459	-0.06418534564096966
0.026623762379606328	1.0000004446787738	0.1574953236800696	0.02290509063312376	-0.06480340977656758
0.026877322021316864	1.000000453135804	0.15749393647415114	0.023123234921909982	-0.06542149956568176
0.0271308816630274	1.000000461670967	0.157492536439912	0.023341379226781346	-0.066039615247503
0.02738444130473794	1.0000004702842058	0.15749112358638812	0.02355952354788584	-0.0666577570610764
0.027638000946448475	1.0000004789754628	0.1574896979226984	0.023777667885371334	-0.06727592524530007
0.02789156058815901	1.0000004877446798	0.15748825945804495	0.02399581223938561	-0.06789412003892364
0.028145120229869546	1.0000004965917981	0.1574868082017129	0.024213956610076328	-0.06851234168054703
0.028398679871580082	1.0000005055167587	0.15748534416307036	0.024432100997591043	-0.06913059040861898
0.02865223951329062	1.0000005145195012	0.15748386735156839	0.024650245402077206	-0.0697488664614357
0.028905799155001157	1.000000523599966	0.15748237777674093	0.02486838982368215	-0.07036717007713959
0.029159358796711693	1.000000532758092	0.15748087544820474	0.025086534262553105	-0.07098550149371775
0.02941291843842223	1.000000541993818	0.15747936037565946	0.025304678718837178	-0.07160386094900072
0.029666478080132765	1.000000551307082	0.1574778325688874	0.025522823192681374	-0.072222248680661
0.0299200377218433	1.000000560697822	0.15747629203775354	0.025740967684232577	-0.07284066492621184
0.03017359736355384	1.0000005701659747	0.15747473879220555	0.025959112193637557	-0.07345910992300575
0.030427157005264376	1.0000005797114768	0.15747317284227372	0.02617725672104297	-0.07407758390823316
0.03068071664697491	1.0000005893342645	0.15747159419807077	0.02639540126659535	-0.07469608711892109
0.030934276288685447	1.0000005990342733	0.157470002869792	0.026613545830441118	-0.07531461979193178
0.031187835930395983	1.0000006088114384	0.15746839886771505	0.026831690412726577	-0.07593318216396128
0.03144139557210652	1.0000006186656942	0.15746678220219998	0.027049835013597902	-0.07655177447153816
0.03169495521381706	1.0000006285969747	0.15746515288368917	0.027267979633201156	-0.07717039695102208
0.03194851485552759	1.0000006386052134	0.1574635109227073	0.027486124271682275	-0.07778904983860248
0.03204999538668534	1.0000006426322945	0.1574628502312507	0.027573430891073503	-0.07803665784535642
0.03220207449723813	1.0000006486903432	0.15746185632986112	0.02770426892918707	-0.07840773337029718
0.03245563413894867	1.0000006588522967	0.15746018911583973	0.027922413605861243	-0.079026447781951
0.0327091937806592	1.000000669091006	0.15745850929141414	0.02814055830185035	-0.07964519330923449
0.03296275342236974	1.0000006794064022	0.1574568168674375	0.028358703017299834	-0.08026397018764246
0.03321631306408027	1.0000006897984164	0.15745511185484493	0.028576847752355007	-0.0808827786524927
0.03346987270579081	1.000000700266979	0.15745339426465346	0.02879499250716106	-0.08150161893892455
0.03372343234750135	1.0000007108120197	0.157451664107962	0.02901313728186305	-0.0821204912818976
0.033976991989211884	1.0000007214334683	0.1574499213959512	0.029231282076605903	-0.0827393959161903
0.03423055163092242	1.0000007321312532	0.15744816613988358	0.029449426891534417	-0.0833583330763986
0.034484111272632956	1.000000742905303	0.15744639835110324	0.029667571726793258	-0.08397730299693458
0.034737670914343495	1.0000007537555453	0.15744461804103596	0.029885716582526964	-0.08459630591202513
0.034991230556054034	1.0000007646819078	0.15744282522118908	0.03010386145887993	-0.08521534205571056
0.03524479019776457	1.0000007756843172	0.15744101990315146	0.030322006355996425	-0.08583441166184322
0.035498349839475106	1.0000007867626997	0.15743920209859333	0.03054015127402058	-0.08645351496408618
0.03575190948118564	1.000000797916981	0.15743737181926645	0.030758296213096392	-0.08707265219591188
0.03600546912289618	1.0000008091470864	0.15743552907700376	0.030976441173367716	-0.08769182359060074
0.03625902876460672	1.0000008204529407	0.1574336738837195	0.031194586154978277	-0.08831102938123979
0.03651258840631725	1.0000008318344684	0.15743180625140918	0.03141273115807165	-0.08893026980072134
0.03676614804802779	1.0000008432915932	0.15742992619214932	0.031630876182791284	-0.08954954508174166
0.03701970768973832	1.000000854824238	0.15742803371809763	0.031849021229280475	-0.09016885545679955
0.03727326733144886	1.0000008664323259	0.15742612884149274	0.03206716629768238	-0.090788201158195
0.03752682697315939	1.000000878115779	0.15742421157465425	0.03228531138814001	-0.09140758241802786
0.03778038661486993	1.0000008898745187	0.15742228192998264	0.03250345650079625	-0.09202699946819651
0.03803394625658047	1.000000901708467	0.15742033991995918	0.03272160163579383	-0.0926464525403964
0.03813542678773822	1.000000906465747	0.1574195592199079	0.03280890845487236	-0.09289438237186921
0.038287505898291004	1.0000009136175438	0.15741838555714588	0.03293974679327531	-0.09326594186611883
0.03854106554000154	1.0000009256016698	0.15741641885418547	0.033157891973383154	-0.09388546767664949
0.038794625181712075	1.0000009376607646	0.15741443982380124	0.03337603717625963	-0.09450503020306712
0.039048184823422614	1.0000009497947473	0.15741244847879704	0.03359418240204688	-0.09512462967624226
0.039301744465133154	1.0000009620035366	0.15741044483205718	0.0338123276508869	-0.09574426632683572
0.039555304106843686	1.0000009742870508	0.1574084288965464	0.03403047292292154	-0.0963639403852974
0.039808863748554225	1.0000009866452073	0.15740640068530978	0.03424861821829247	-0.09698365208186481
0.04006242339026476	1.0000009990779237	0.15740436021147264	0.03446676353714124	-0.09760340164656178
0.0403159830319753	1.0000010115851166	0.15740230748824047	0.034684908879609226	-0.09822318930919711
0.040569542673685836	1.000001024166702	0.15740024252889895	0.03490305424583767	-0.0988430152993632
0.04082310231539637	1.0000010368225956	0.15739816534681378	0.03512119963596764	-0.09946287984643466
0.04107666195710691	1.0000010495527125	0.15739607595543068	0.03533934505014005	-0.10008278317956706
0.04133022159881744	1.0000010623569677	0.1573939743682752	0.03555749048849567	-0.10070272552769548
0.04158378124052798	1.0000010752352753	0.15739186059895285	0.03577563595117511	-0.1013227071195332
0.04183734088223852	1.0000010881875487	0.15738973466114883	0.035993781438318814	-0.10194272818357038
0.04209090052394905	1.0000011012137013	0.15738759656862802	0.036211926950067065	-0.10256278894807265
0.04234446016565959	1.0000011143136458	0.157385446335235	0.03643007248655999	-0.10318288964107979
0.04259801980737012	1.0000011274872944	0.15738328397489382	0.03664821804793755	-0.10380303049040439
0.04285157944908066	1.0000011407345586	0.15738110950160808	0.036866363634339566	-0.10442321172363049
0.043105139090791195	1.00000115405535	0.15737892292946068	0.037084509245905665	-0.10504343356811226
0.043358698732501734	1.0000011674495788	0.15737672427261395	0.03730265488277532	-0.10566369625097259
0.04361225837421227	1.0000011809171556	0.1573745135453094	0.03752080054508785	-0.10628399999910179
0.043865818015922806	1.0000011944579899	0.15737229076186776	0.0377389462329824	-0.10690434503915625
0.044119377657633345	1.000001208071991	0.1573700559366888	0.037957091946597944	-0.10752473159755706
0.044220858188791096	1.0000012135411154	0.1573691581362336	0.038044398998199135	-0.10777303657104416
0.04437293729934388	1.0000012217590677	0.15736780908425138	0.03817523768607329	-0.1081451599004887
0.04462649694105442	1.0000012355191281	0.15736555021911322	0.03839338345154709	-0.10876563017389765
0.044880056582764956	1.00000124935208	0.157363279355911	0.0386115292431578	-0.1093861426434911
0.04513361622447549	1.0000012632578308	0.1573609965093601	0.03882967506104374	-0.11000669753473556
0.04538717586618603	1.000001277236287	0.15735870169425467	0.03904782090534303	-0.11062729507285553
0.04564073550789656	1.000001291287355	0.15735639492546744	0.03926596677619362	-0.11124793548283217
0.0458942951496071	1.0000013054109407	0.1573540762179497	0.039484112673733314	-0.11186861898940194
0.04614785479131764	1.000001319606949	0.15735174558673126	0.039702258598099706	-0.11248934581705526
0.04640141443302817	1.0000013338752851	0.15734940304692024	0.039920404549430244	-0.11311011619003519
0.04665497407473871	1.0000013482158534	0.15734704861370316	0.04013855052786217	-0.11373093033233604
0.04690853371644924	1.0000013626285573	0.15734468230234466	0.04035669653353259	-0.11435178846770207
0.04716209335815978	1.0000013771133005	0.1573423041281876	0.04057484256657839	-0.11497269081962615
0.04741565299987032	1.0000013916699857	0.15733991410665285	0.0407929886271363	-0.11559363761134837
0.04766921264158085	1.0000014062985152	0.1573375122532393	0.041011134715342866	-0.11621462906585481
0.04792277228329139	1.000001420998791	0.15733509858352376	0.04122928083133446	-0.11683566540587602
0.048176331925001925	1.0000014357707145	0.1573326731131608	0.04144742697524726	-0.1174567468538859
0.048429891566712464	1.0000014506141868	0.15733023585788267	0.04166557314721727	-0.11807787363210015
0.048683451208423	1.0000014655291078	0.1573277868334994	0.04188371934738031	-0.1186990459624751
0.048937010850133536	1.000001480515378	0.1573253260558985	0.04210186557587201	-0.11932026406670629
0.049190570491844075	1.0000014955728966	0.15732285354104494	0.04232001183282783	-0.11994152816622712
0.04944413013355461	1.000001510701563	0.15732036930498108	0.042538158118383025	-0.12056283848220757
0.04969768977526515	1.000001525901275	0.15731787336382663	0.04275630443267267	-0.12118419523555282
0.04995124941697568	1.0000015411719312	0.1573153657337785	0.04297445077583166	-0.12180559864690195
0.05020480905868622	1.0000015565134288	0.15731284643111063	0.0431925971479947	-0.12242704893662655
0.05030628958984397	1.0000015626732837	0.15731183487992179	0.04327990446408103	-0.12267578114092767
0.05045836870039676	1.0000015719256652	0.15731031547217417	0.043410743549296284	-0.12304854632482945
0.05071192834210729	1.0000015874085366	0.15730777287339706	0.04362888997987075	-0.12367009103134334
0.05096548798381783	1.0000016029619396	0.15730521865128422	0.04384703643985222	-0.12429168327572945
0.05121904762552836	1.0000016185857696	0.1573026528224173	0.044065182929374634	-0.12491332327727626
0.0514726072672389	1.0000016342799216	0.1573000754034546	0.04428332944857174	-0.12553501125499808
0.05172616690894944	1.0000016500442905	0.15729748641113103	0.044501475997577075	-0.12615674742763375
0.05197972655065997	1.0000016658787705	0.1572948858622581	0.04471962257652401	-0.12677853201364542
0.05223328619237051	1.0000016817832553	0.15729227377372357	0.04493776918554569	-0.12740036523121703
0.052486845834081045	1.0000016977576383	0.15728965016249166	0.04515591582477509	-0.1280222472982531
0.052740405475791584	1.0000017138018122	0.15728701504560272	0.045374062494344974	-0.1286441784323774
0.05299396511750212	1.0000017299156692	0.15728436844017335	0.04559220919438791	-0.12926615885093157
0.053247524759212655	1.0000017460991013	0.15728171036339605	0.04581035592503625	-0.12988818877097386
0.053501084400923195	1.000001762352	0.15727904083253944	0.04602850268642219	-0.13051026840927768
0.05375464404263373	1.0000017786742557	0.15727635986494784	0.046246649478677675	-0.13113239798233045
0.054008203684344266	1.0000017950657594	0.15727366747804145	0.04646479630193448	-0.1317545777063321
0.0542617633260548	1.0000018115264009	0.15727096368931606	0.04668294315632416	-0.13237680779719382
0.05451532296776534	1.0000018280560696	0.15726824851634313	0.04690109004197808	-0.13299908847053685
0.05476888260947588	1.0000018446546548	0.1572655219767695	0.047119236959027394	-0.13362141994169088
0.05502244225118641	1.000001861322045	0.15726278408831745	0.047337383907603045	-0.13424380242569303
0.05527600189289695	1.000001878058128	0.15726003486878457	0.04755553088783578	-0.13486623613728627
0.05552956153460748	1.0000018948627918	0.15725727433604358	0.04777367789985614	-0.13548872129091827
0.05578312117631802	1.0000019117359233	0.15725450250804235	0.04799182494379444	-0.13611125810073998
0.05603668081802856	1.0000019286774096	0.1572517194028037	0.04820997201978081	-0.13673384678060443
0.05629024045973909	1.0000019456871365	0.15724892503842539	0.04842811912794515	-0.13735648754406524
0.05639172099089684	1.0000019525139248	0.15724780351733783	0.04851542673948478	-0.13760569766092454
0.05654380010144963	1.00000196276499	0.15724611943307998	0.048646266268417164	-0.1379791806043754
0.056797359743160164	1.0000019799108555	0.15724330260501468	0.04886441344132634	-0.13860192617448597
0.0570509193848707	1.000001997124618	0.1572404745725514	0.04908256064680195	-0.1392247244670447
0.05730447902658124	1.0000020144061614	0.15723763535408647	0.049300707884973045	-0.13984757569439474
0.057558038668291775	1.0000020317553702	0.15723478496809065	0.04951885515596849	-0.14047048006857332
0.057811598310002314	1.0000020491721278	0.157231923433109	0.049737002459916906	-0.14109343780131042
0.05806515795171285	1.0000020666563167	0.15722905076776078	0.049955149796946714	-0.14171644910402756
0.058318717593423386	1.00000208420782	0.15722616699073938	0.05017329716718611	-0.14233951418783622
0.058572277235133925	1.00000210182652	0.15722327212081214	0.050391444570763076	-0.14296263326353686
0.05882583687684446	1.000002119512298	0.15722036617682036	0.05060959200780538	-0.14358580654161734
0.059079396518555	1.000002137265035	0.15721744917767905	0.05082773947844057	-0.14420903423225176
0.05933295616026553	1.0000021550846123	0.15721452114237697	0.05104588698279596	-0.14483231654529904
0.05958651580197607	1.0000021729709097	0.15721158208997643	0.05126403452099867	-0.14545565369030178
0.0598400754436866	1.0000021909238075	0.1572086320396133	0.05148218209317556	-0.14607904587648465
0.06009363508539714	1.0000022089431848	0.1572056710104967	0.051700329699453304	-0.14670249331275342
0.06034719472710768	1.0000022270289206	0.15720269902190914	0.05191847733995834	-0.14732599620769346
0.06060075436881821	1.0000022451808934	0.15719971609320624	0.052136625014816876	-0.14794955476956836
0.06085431401052875	1.0000022633989814	0.15719672224381664	0.05235477272415489	-0.14857316920631883
0.06110787365223928	1.000002281683062	0.15719371749324207	0.05257292046809816	-0.14919683972556125
0.06136143329394982	1.0000023000330125	0.15719070186105694	0.0527910682467722	-0.14982056653458642
0.06161499293566036	1.0000023184487097	0.15718767536690853	0.05300921606030234	-0.15044434984035815
0.061868552577370894	1.0000023369300295	0.15718463803051666	0.05322736390881363	-0.15106818984951215
0.062122112219081434	1.000002355476848	0.15718158987167374	0.053445511792430934	-0.1516920867683545
0.062375671860791966	1.0000023740890402	0.1571785309102446	0.05366365971127888	-0.15231604080286054
0.06247715239194972	1.0000023815563672	0.15717730361951768	0.053750967648127305	-0.1525657779299605
0.0626292315025025	1.0000023927664816	0.15717546116616632	0.05388180766548183	-0.15294005215867343
0.06288279114421304	1.0000024115090465	0.1571723806594482	0.054099955655163956	-0.15356412104110295
0.06313635078592358	1.0000024303166086	0.15716928941017164	0.05431810368044918	-0.15418824765512407
0.06338991042763412	1.0000024491890418	0.15716618743849	0.054536251741461185	-0.15481243220537583
0.06364347006934465	1.000002468126219	0.1571630747646285	0.05475439983832343	-0.1554366748961598
0.06389702971105518	1.0000024871280133	0.1571599514088842	0.05497254797115913	-0.15606097593143908
0.06415058935276573	1.0000025061942968	0.15715681739162568	0.05519069614009127	-0.1566853355148367
0.06440414899447626	1.0000025253249412	0.1571536727332931	0.055408844345242604	-0.15730975384963458
0.06465770863618679	1.000002544519818	0.157150517454398	0.055626992586735625	-0.15793423113877195
0.06491126827789734	1.0000025637787981	0.15714735157552334	0.05584514086469262	-0.15855876758484438
0.06516482791960787	1.0000025831017523	0.15714417511732318	0.05606328917923561	-0.15918336339010225
0.0654183875613184	1.0000026024885504	0.15714098810052263	0.05628143753048638	-0.1598080187564495
0.06567194720302895	1.000002621939062	0.1571377905459178	0.0564995859185665	-0.16043273388544244
0.06592550684473948	1.0000026414531566	0.15713458247437573	0.05671773434359726	-0.1610575089782883
0.06617906648645001	1.000002661030703	0.15713136390683402	0.05693588280569973	-0.16168234423584407
0.06643262612816055	1.0000026806715694	0.15712813486430105	0.05715403130499474	-0.16230723985861517
0.06668618576987109	1.0000027003756236	0.1571248953678556	0.05737217984160285	-0.16293219604675405
0.06693974541158162	1.0000027201427333	0.15712164543864685	0.05759032841564442	-0.1635572130000591
0.06719330505329216	1.0000027399727656	0.1571183850978943	0.057808477027239506	-0.16418229091797323
0.0674468646950027	1.000002759865587	0.15711511436688752	0.05802662567650797	-0.16480742999958262
0.06770042433671324	1.0000027798210638	0.1571118332669862	0.0582447743635694	-0.16543263044361534
0.06795398397842377	1.0000027998390617	0.15710854181961983	0.05846292308854314	-0.16605789244844027
0.0682075436201343	1.0000028199194462	0.15710524004628781	0.05868107185154828	-0.16668321621206564
0.06846110326184485	1.000002840062082	0.15710192796855915	0.058899220652703664	-0.16730860193213776
0.06856258379300259	1.0000028481410512	0.1571005995147119	0.058986528943489075	-0.16755891340798795
0.06871466290355538	1.000002860266834	0.1570986056080724	0.059117369492127904	-0.16793404980593984
0.06896822254526591	1.000002880533566	0.1570952729865356	0.059335518369939326	-0.1685595600303906
0.06922178218697646	1.0000029008621416	0.1570919301257261	0.05955366728625602	-0.1691851328020431
0.06947534182868699	1.0000029212524242	0.15708857704749035	0.05977181624119584	-0.16981076831708322
0.06972890147039752	1.0000029417042766	0.15708521377374401	0.059989965234876354	-0.17043646677132876
0.06998246111210807	1.0000029622175612	0.15708184032647157	0.060208114267414896	-0.17106222836022786
0.0702360207538186	1.0000029827921402	0.15707845672772638	0.060426263338928546	-0.17168805327885778
0.07048958039552913	1.0000030034278746	0.1570750629996306	0.06064441244953411	-0.17231394172192369
0.07074314003723967	1.000003024124626	0.15707165916437477	0.060862561599348164	-0.17293989388375744
0.07099669967895021	1.0000030448822552	0.15706824524421809	0.061080710788486994	-0.17356590995831606
0.07125025932066074	1.0000030657006223	0.1570648212614879	0.06129886001706666	-0.17419199013918074
0.07150381896237128	1.000003086579587	0.15706138723857996	0.06151700928520293	-0.17481813461955545
0.07175737860408182	1.0000031075190092	0.15705794319795793	0.06173515859301133	-0.1754443435922656
0.07201093824579236	1.0000031285187476	0.1570544891621535	0.06195330794060714	-0.17607061724975692
0.07226449788750289	1.0000031495786614	0.15705102515376623	0.06217145732810534	-0.17669695578409406
0.07251805752921343	1.0000031706986083	0.15704755119546332	0.062389606755620684	-0.1773233593869594
0.07277161717092397	1.0000031918784464	0.15704406730997955	0.06260775622326764	-0.1779498282496517
0.0730251768126345	1.000003213118033	0.15704057352011724	0.06282590573116043	-0.17857636256308493
0.07327873645434503	1.0000032344172254	0.1570370698487459	0.06304405527941298	-0.17920296251778697
0.07353229609605558	1.0000032557758798	0.15703355631880234	0.06326220486813898	-0.17982962830389834
0.07378585573776611	1.0000032771938527	0.1570300329532904	0.06348035449745185	-0.1804563601111709
0.07403941537947664	1.000003298671	0.15702649977528085	0.06369850416746474	-0.18108315812896658
0.07429297502118719	1.0000033202071767	0.15702295680791126	0.06391665387829051	-0.18171002254625626
0.07454653466289772	1.0000033418022383	0.15701940407438594	0.06413480363004179	-0.18233695355161836
0.07464801519405546	1.0000033504615566	0.15701797945561152	0.06422211230205424	-0.18258788478272783
0.07480009430460825	1.000003363456039	0.15701584159797566	0.0643529534228309	-0.18296395133323762
0.07505365394631879	1.0000033851684331	0.15701226940201765	0.06457110325676993	-0.18359101607890385
0.07530721358802933	1.0000034069392745	0.15700868750991545	0.06478925313197068	-0.18421814797601066
0.07556077322973986	1.0000034287684165	0.15700509594513873	0.06500740304854465	-0.18484534721155427
0.0758143328714504	1.000003450655712	0.15700149473122316	0.06522555300660313	-0.18547261397213216
0.07606789251316094	1.0000034726010139	0.15699788389177033	0.06544370300625707	-0.18609994844394187
0.07632145215487147	1.0000034946041738	0.15699426345044756	0.0656618530476172	-0.1867273508127797
0.07657501179658201	1.000003516665044	0.15699063343098785	0.06588000313079394	-0.18735482126403957
0.07682857143829255	1.000003538783476	0.15698699385718962	0.06609815325589745	-0.18798235998271162
0.07708213108000309	1.0000035609593205	0.15698334475291667	0.06631630342303761	-0.18860996715338108
0.07733569072171362	1.000003583192428	0.15697968614209803	0.06653445363232402	-0.1892376429602269
0.07758925036342415	1.0000036054826493	0.15697601804872782	0.06675260388386602	-0.18986538758702073
0.0778428100051347	1.0000036278298337	0.1569723404968651	0.06697075417777262	-0.1904932012171254
0.07809636964684523	1.0000036502338308	0.15696865351063372	0.06718890451415263	-0.1911210840334938
0.07834992928855576	1.0000036726944894	0.15696495711422223	0.0674070548931145	-0.19174903621866765
0.07860348893026631	1.0000036952116587	0.15696125133188374	0.06762520531476648	-0.19237705795477628
0.07885704857197684	1.0000037177851866	0.15695753618793573	0.06784335577921645	-0.19300514942353533
0.07911060821368737	1.0000037404149211	0.15695381170675995	0.06806150628657208	-0.19363331080624552
0.0793641678553979	1.0000037631007097	0.1569500779128023	0.06827965683694072	-0.19426154228379142
0.07961772749710845	1.0000037858423996	0.1569463348305726	0.06849780743042944	-0.19488984403664023
0.07987128713881898	1.0000038086398373	0.15694258248464463	0.06871595806714503	-0.1955182162448405
0.08012484678052952	1.0000038314928692	0.1569388208996558	0.06893410874719401	-0.19614665908802095
0.08037840642224006	1.0000038544013414	0.15693505010030706	0.06915225947068258	-0.19677517274538922
0.0806319660639506	1.0000038773650997	0.1569312701113629	0.06937041023771669	-0.1974037573957306
0.08073344659510834	1.000003886571192	0.15692975470152787	0.06945771931680184	-0.1976553516865041
0.08088552570566113	1.000003900383989	0.15692748095765097	0.06958856104840196	-0.19803241321740683
0.08113908534737167	1.0000039234578537	0.15692368266406218	0.06980671190284378	-0.19866114038835486
0.0813926449890822	1.0000039465865391	0.15691987525555037	0.07002486280114718	-0.19928993908608567
0.08164620463079274	1.000003969769889	0.15691605875713224	0.07024301374341697	-0.1999188094876829
0.08189976427250327	1.000003993007747	0.15691223319388728	0.07046116472975762	-0.20054775176980183
0.08215332391421382	1.0000040162999562	0.1569083985909575	0.07067931576027334	-0.20117676610866803
0.08240688355592435	1.0000040396463599	0.15690455497354736	0.07089746683506802	-0.20180585268007606
0.08266044319763488	1.0000040630468003	0.15690070236692355	0.07111561795424529	-0.20243501165938846
0.08291400283934543	1.0000040865011202	0.15689684079641503	0.07133376911790844	-0.20306424322153432
0.08316756248105596	1.000004110009161	0.15689297028741267	0.0715519203261605	-0.2036935475410082
0.08342112212276649	1.0000041335707643	0.1568890908653692	0.07177007157910424	-0.20432292479186892
0.08367468176447704	1.000004157185771	0.15688520255579907	0.07198822287684205	-0.20495237514773812
0.08392824140618757	1.000004180854022	0.15688130538427833	0.07220637421947608	-0.20558189878179933
0.0841818010478981	1.0000042045753579	0.1568773993764444	0.07242452560710817	-0.20621149586679666
0.08443536068960864	1.0000042283496182	0.15687348455799596	0.07264267703983988	-0.20684116657503346
0.08468892033131918	1.0000042521766428	0.1568695609546929	0.07286082851777244	-0.2074709110783713
0.08494247997302971	1.000004276056271	0.15686562859235595	0.0730789800410068	-0.20810072954822859
0.08519603961474025	1.0000042999883416	0.15686168749686677	0.07329713160964361	-0.20873062215557953
0.08544959925645079	1.0000043239726932	0.1568577376941677	0.07351528322378321	-0.20936058907095276
0.08570315889816132	1.0000043480091638	0.15685377921026153	0.07373343488352566	-0.2099906304644303
0.08595671853987186	1.0000043720975915	0.1568498120712115	0.07395158658897069	-0.21062074650564616
0.08621027818158239	1.0000043962378138	0.156845836303141	0.07416973834021774	-0.21125093736378533
0.08646383782329294	1.0000044204296674	0.15684185193223366	0.07438789013736595	-0.2118812032075824
0.08671739746500347	1.0000044446729894	0.15683785898473282	0.07460604198051417	-0.21251154420532056
0.08681887799616123	1.0000044543901219	0.15683625851597044	0.07469335149097166	-0.2127638425911716
0.086970957106714	1.0000044689676162	0.1568338574869418	0.07482419386976091	-0.21314196052483017
0.08722451674842455	1.0000044933133836	0.1568298474652234	0.07504234580520441	-0.21377245233348777
0.08747807639013508	1.0000045177101275	0.15682582894599997	0.07526049778694258	-0.21440301979821474
0.08773163603184561	1.000004542157683	0.15682180195575313	0.07547864981507303	-0.21503366308547622
0.08798519567355616	1.0000045666558854	0.15681776652102372	0.07569680188969306	-0.21566438236127983
0.08823875531526669	1.0000045912045692	0.15681372266841156	0.0759149540108997	-0.21629517779117444
0.08849231495697722	1.0000046158035687	0.15680967042457536	0.0761331061787896	-0.21692604954024916
0.08874587459868775	1.0000046404527176	0.1568056098162325	0.07635125839345916	-0.21755699777313198
0.0889994342403983	1.0000046651518497	0.15680154087015893	0.07656941065500444	-0.21818802265398862
0.08925299388210883	1.0000046899007984	0.156797463613189	0.07678756296352121	-0.21881912434652145
0.08950655352381937	1.0000047146993962	0.15679337807221524	0.0770057153191049	-0.21945030301396815
0.08976011316552991	1.000004739547476	0.15678928427418842	0.07722386772185066	-0.22008155881910058
0.09001367280724044	1.00000476444487	0.15678518224611707	0.07744202017185331	-0.2207128919242237
0.09026723244895098	1.0000047893914097	0.15678107201506758	0.07766017266920736	-0.22134430249117423
0.09052079209066151	1.0000048143869271	0.15677695360816393	0.077878325214007	-0.22197579068131962
0.09077435173237206	1.000004839431253	0.15677282705258755	0.07809647780634611	-0.22260735665555675
0.09102791137408259	1.0000048645242186	0.15676869237557722	0.07831463044631827	-0.2232390005743109
0.09128147101579312	1.0000048896656542	0.1567645496044288	0.07853278313401672	-0.22387072259753435
0.09153503065750367	1.0000049148553898	0.1567603987664951	0.0787509358695344	-0.22450252288470546
0.0917885902992142	1.0000049400932558	0.1567562398891859	0.07896908865296391	-0.22513440159482737
0.09204214994092473	1.0000049653790812	0.1567520729999675	0.07918724148439757	-0.22576635888642682
0.09229570958263528	1.0000049907126953	0.15674789812636275	0.07940539436392734	-0.22639839491755304
0.09254926922434581	1.0000050160939271	0.15674371529595083	0.07962354729164489	-0.2270305098457765
0.09280282886605634	1.0000050415226052	0.15673952453636714	0.07984170026764155	-0.22766270382818793
0.0929043093972141	1.000005051713016	0.15673784508027722	0.07992901023212856	-0.22791574491241806
0.09305638850776687	1.0000050669985574	0.15673532587530303	0.08005985329200836	-0.2282949770213969
0.09330994814947742	1.0000050925216117	0.1567311193405058	0.08027800636483601	-0.22892732958153086
0.09356350779118795	1.0000051180915956	0.15672690495977834	0.08049615948621487	-0.22955976166423395
0.09381706743289848	1.0000051437083368	0.15672268276097917	0.08071431265623501	-0.23019227342466572
0.09407062707460903	1.0000051693716614	0.15671845277202212	0.08093246587498615	-0.23082486501750016
0.09432418671631956	1.0000051950813964	0.1567142150208762	0.08115061914255771	-0.2314575365969244
0.0945777463580301	1.0000052208373682	0.15670996953556557	0.08136877245903876	-0.2320902883166376
0.09483130599974064	1.0000052466394023	0.15670571634416913	0.08158692582451806	-0.23272312032984988
0.09508486564145117	1.0000052724873243	0.1567014554748206	0.08180507923908405	-0.23335603278928102
0.0953384252831617	1.0000052983809598	0.1566971869557082	0.08202323270282483	-0.23398902584715947
0.09559198492487224	1.0000053243201337	0.15669291081507453	0.0822413862158282	-0.23462209965522107
0.09584554456658279	1.0000053503046702	0.15668862708121642	0.08245953977818159	-0.23525525436470807
0.09609910420829332	1.0000053763343941	0.15668433578248475	0.08267769338997213	-0.23588849012636776
0.09635266385000385	1.0000054024091294	0.15668003694728427	0.08289584705128664	-0.23652180709045156
0.0966062234917144	1.0000054285286994	0.15667573060407344	0.08311400076221157	-0.23715520540671375
0.09685978313342493	1.0000054546929278	0.15667141678136426	0.08333215452283303	-0.23778868522441038
0.09711334277513546	1.0000054809016377	0.15666709550772218	0.08355030833323687	-0.23842224669229817
0.097366902416846	1.0000055071546516	0.15666276681176575	0.08376846219350856	-0.2390558899586332
0.09762046205855654	1.000005533451792	0.15665843072216665	0.08398661610373322	-0.23968961517117007
0.09787402170026707	1.0000055597928812	0.15665408726764937	0.08420477006399568	-0.24032342247716054
0.0981275813419776	1.000005586177741	0.15664973647699115	0.08442292407438041	-0.2409573120233525
0.09838114098368815	1.000005612606193	0.15664537837902176	0.08464107813497157	-0.2415912839559888
0.09863470062539868	1.000005639078058	0.15664101300262326	0.08485923224585296	-0.2422253384208062
0.09888826026710922	1.0000056655931573	0.15663664037673	0.08507738640710803	-0.2428594755630342
0.09898974079826697	1.0000056762171976	0.15663488832420305	0.08516469684654847	-0.24311329535808404
0.09914181990881976	1.0000056921513114	0.15663226053032828	0.08529554061881998	-0.24349369552739386
0.0993953795505303	1.0000057187523408	0.15662787349245624	0.08551369488107158	-0.24412799845809682
0.09964893919224083	1.0000057453960653	0.1566234792922038	0.08573184919394529	-0.24476238449884408
0.09990249883395136	1.0000057720823048	0.15661907795871224	0.08595000355752326	-0.24539685379282497
0.1001560584756619	1.0000057988108784	0.15661466952117425	0.08616815797188727	-0.24603140648271593
0.10040961811737244	1.0000058255816056	0.15661025400883366	0.08638631243711879	-0.2466660427106795
0.10066317775908297	1.000005852394305	0.15660583145098528	0.08660446695329894	-0.24730076261836312
0.10091673740079352	1.0000058792487951	0.15660140187697472	0.08682262152050849	-0.24793556634689817
0.10117029704250405	1.0000059061448943	0.15659696531619824	0.08704077613882785	-0.24857045403689873
0.10142385668421458	1.0000059330824205	0.15659252179810254	0.08725893080833717	-0.24920542582846053
0.10167741632592511	1.0000059600611912	0.1565880713521846	0.08747708552911616	-0.2498404818611598
0.10193097596763566	1.0000059870810238	0.15658361400799153	0.08769524030124426	-0.25047562227405235
0.10218453560934619	1.0000060141417357	0.15657914979512036	0.08791339512480054	-0.25111084720567217
0.10243809525105672	1.0000060412431435	0.15657467874321782	0.08813154999986372	-0.2517461567940307
0.10269165489276727	1.0000060683850638	0.1565702008819803	0.08834970492651219	-0.2523815511766153
0.1029452145344778	1.0000060955673125	0.15656571624115354	0.08856785990482398	-0.2530170304903887
0.10319877417618833	1.000006122789706	0.15656122485053248	0.0887860149348768	-0.2536525948717875
0.10345233381789888	1.0000061500520594	0.15655672673996116	0.089004170016748	-0.25428824445672116
0.10370589345960941	1.0000061773541886	0.15655222193933244	0.08922232515051458	-0.254923979380571
0.10395945310131995	1.0000062046959084	0.15654771047858787	0.0894404803362532	-0.2555597997781891
0.10421301274303048	1.0000062320770338	0.15654319238771752	0.08965863557404018	-0.2561957057838972
0.10446657238474102	1.000006259497379	0.15653866769675978	0.08987679086395148	-0.25683169753148577
0.10472013202645156	1.000006286956759	0.15653413643580114	0.09009494620606272	-0.25746777515421254
0.10497369166816209	1.0000063144549869	0.1565295986349761	0.09031310160044917	-0.25810393878480187
0.10507517219931985	1.000006325471268	0.1565277806746643	0.09040041253394873	-0.25835857055853567
0.10522725130987264	1.000006341991877	0.15652505432446695	0.09053125704718575	-0.2587401885554434
0.10548081095158317	1.0000063695672425	0.15652050353450353	0.09074941254634702	-0.2593765245977912
0.1057343705932937	1.0000063971808968	0.15651594629536314	0.09096756809800721	-0.26001294704296246
0.10598793023500425	1.0000064248326526	0.1565113826373703	0.0911857237022402	-0.26064945602153666
0.10624148987671478	1.0000064525223225	0.1565068125908966	0.09140387935911949	-0.2612860516635543
0.10649504951842531	1.000006480249719	0.15650223618636047	0.09162203506871826	-0.2619227340985159
0.10674860916013584	1.0000065080146543	0.15649765345422703	0.09184019083110931	-0.26255950345538126
0.10700216880184639	1.00000653581694	0.1564930644250079	0.09205834664636513	-0.2631963598625678
0.10725572844355692	1.0000065636563877	0.15648846912926107	0.09227650251455778	-0.2638333034479499
0.10750928808526745	1.000006591532809	0.1564838675975906	0.09249465843575906	-0.2644703343388581
0.107762847726978	1.0000066194460147	0.1564792598606465	0.09271281441004037	-0.26510745266207725
0.10801640736868853	1.0000066473958154	0.1564746459491246	0.09293097043747271	-0.26574465854384627
0.10826996701039907	1.000006675382022	0.15647002589376624	0.09314912651812683	-0.2663819521098568
0.1085235266521096	1.0000067034044446	0.15646539972535817	0.09336728265207302	-0.267019333485252
0.10877708629382014	1.0000067314628933	0.15646076747473237	0.09358543883938128	-0.2676568027946257
0.10903064593553068	1.0000067595571778	0.15645612917276577	0.09380359508012122	-0.26829436016202146
0.10928420557724121	1.0000067876871077	0.15645148485038024	0.0940217513743621	-0.2689320057109312
0.10953776521895175	1.000006815852492	0.1564468345385422	0.09423990772217285	-0.2695697395642944
0.10979132486066229	1.00000684405314	0.1564421782682625	0.09445806412362198	-0.27020756184449723
0.11004488450237282	1.0000068722888602	0.15643751607059636	0.09467622057877771	-0.2708454726733711
0.11029844414408337	1.0000069005594612	0.15643284797664297	0.09489437708770786	-0.27148347217219204
0.1105520037857939	1.0000069288647515	0.15642817401754547	0.09511253365047989	-0.27212156046167935
0.11080556342750443	1.0000069572045387	0.15642349422449067	0.09533069026716091	-0.2727597376619949
0.11105912306921496	1.0000069855786309	0.15641880862870888	0.09554884693781768	-0.27339800389274177
0.11116060360037272	1.000006996944179	0.1564169317241721	0.09563615838258521	-0.2736534780204831
0.11131268271092551	1.0000070139868353	0.15641411726147372	0.09576700366251657	-0.2740363592729635
0.11156624235263604	1.0000070424289595	0.15640942015410197	0.09598516044132362	-0.2746748039211431
0.11181980199434657	1.0000070709048106	0.15640471733795333	0.09620331727430446	-0.2753133379552017
0.11207336163605712	1.0000070994141947	0.15640000884443017	0.09642147416152443	-0.2759519614924979
0.11232692127776765	1.0000071279569192	0.1563952947049775	0.09663963110304843	-0.2765906746498267
0.11258048091947818	1.0000071565327902	0.15639057495108266	0.09685778809894106	-0.27722947754341826
0.11283404056118872	1.0000071851416132	0.1563858496142751	0.09707594514926651	-0.27786837028893724
0.11308760020289926	1.0000072137831948	0.1563811187261263	0.09729410225408863	-0.27850735300148155
0.1133411598446098	1.0000072424573403	0.15637638231824952	0.09751225941347089	-0.2791464257955814
0.11359471948632033	1.0000072711638552	0.15637164042229956	0.09773041662747639	-0.2797855887851985
0.11384827912803087	1.0000072999025444	0.15636689306997262	0.09794857389616789	-0.2804248420837247
0.1141018387697414	1.000007328673213	0.15636214029300607	0.09816673121960777	-0.28106418580398135
0.11435539841145194	1.0000073574756656	0.15635738212317835	0.09838488859785803	-0.28170362005821825
0.11460895805316249	1.000007386309707	0.15635261859230862	0.09860304603098032	-0.2823431449581124
0.11486251769487302	1.000007415175141	0.15634784973225668	0.09882120351903591	-0.2829827606147674
0.11511607733658355	1.000007444071772	0.15634307557492275	0.09903936106208572	-0.2836224671387122
0.11536963697829408	1.0000074729994033	0.15633829615224726	0.09925751866019025	-0.28426226463990023
0.11562319662000463	1.0000075019578387	0.1563335114962106	0.09947567631340971	-0.28490215322770845
0.11587675626171516	1.0000075309468819	0.15632872163883307	0.09969383402180389	-0.2855421330109363
0.1161303159034257	1.0000075599663356	0.1563239266121745	0.0999119917854322	-0.28618220409780476
0.11638387554513624	1.0000075890160027	0.15631912644833423	0.1001301496043537	-0.2868223665959555
0.11663743518684677	1.0000076180956863	0.15631432117945077	0.10034830747862708	-0.28746262061244976
0.1168909948285573	1.0000076472051884	0.15630951083770162	0.10056646540831064	-0.28810296625376736
0.11714455447026785	1.0000076763443118	0.15630469545530315	0.10078462339346235	-0.288743403625806
0.1172460350014256	1.0000076880147295	0.15630276682086564	0.10087193536473786	-0.28899974744889484
0.11739811411197838	1.000007705512858	0.1562998750645104	0.10100278143413977	-0.28938393283388003
0.11765167375368892	1.000007734710629	0.15629504969761676	0.10122093953040007	-0.2900245539827197
0.11790523339539945	1.0000077639374267	0.15629021938695384	0.10143909768230008	-0.29066526717647007
0.11815879303711	1.0000077931930522	0.15628538416489135	0.10165725588989628	-0.29130607251869
0.11841235267882053	1.0000078224773068	0.15628054406383676	0.10187541415324472	-0.29194697011235154
0.11866591232053106	1.0000078517899917	0.15627569911623518	0.10209357247240108	-0.29258796005983867
0.1189194719622416	1.0000078811309074	0.1562708493545691	0.10231173084742072	-0.2932290424629464
0.11917303160395214	1.0000079104998547	0.15626599481135833	0.10252988927835857	-0.29387021742288005
0.11942659124566267	1.0000079398966342	0.15626113551915963	0.10274804776526919	-0.29451148504025404
0.1196801508873732	1.0000079693210455	0.15625627151056648	0.1029662063082068	-0.2951528454150911
0.11993371052908375	1.000007998772889	0.15625140281820915	0.1031843649072252	-0.29579429864682144
0.12018727017079428	1.0000080282519643	0.1562465294747542	0.10340252356237785	-0.2964358448342816
0.12044082981250481	1.0000080577580714	0.15624165151290442	0.10362068227371779	-0.2970774840757137
0.12069438945421536	1.0000080872910093	0.15623676896539856	0.10383884104129772	-0.2977192164687645
0.12094794909592589	1.0000081168505772	0.15623188186501122	0.10405699986516995	-0.29836104211048436
0.12120150873763642	1.0000081464365744	0.15622699024455255	0.1042751587453864	-0.2990029610973266
0.12145506837934697	1.0000081760487995	0.1562220941368681	0.10449331768199861	-0.2996449735251462
0.1217086280210575	1.0000082056870512	0.1562171935748386	0.10471147667505777	-0.30028707948919925
0.12196218766276803	1.000008235351128	0.15621228859137967	0.10492963572461465	-0.30092927908414185
0.12221574730447857	1.000008265040828	0.1562073792194418	0.10514779483071969	-0.30157157240402926
0.12246930694618911	1.0000082947559492	0.15620246549201	0.10536595399342287	-0.30221395954231517
0.12272286658789965	1.0000083244962898	0.15619754744210362	0.10558411321277388	-0.3028564405918503
0.12297642622961018	1.0000083542616474	0.15619262510277612	0.10580227248882194	-0.3034990156448822
0.12322998587132072	1.0000083840518195	0.15618769850711495	0.10602043182161598	-0.3041416847930538
0.12333146640247847	1.0000083959814545	0.15618572558247495	0.10610774433260566	-0.30439892248474515
0.12348354551303126	1.0000084138666032	0.15618276768824121	0.10623859121120446	-0.30478444812740285
0.12373710515474179	1.0000084437057961	0.15617783267930965	0.10645675065763553	-0.30542730573836085
0.12399066479645232	1.0000084735691948	0.15617289351350816	0.1066749101609569	-0.30607025771575225
0.12424422443816287	1.000008503456596	0.15616795022405786	0.10689306972121593	-0.30671330414879355
0.1244977840798734	1.0000085333677968	0.15616300284421264	0.10711122933845958	-0.30735644512609256
0.12475134372158393	1.0000085633025932	0.15615805140725922	0.10732938901273445	-0.3079996807356473
0.12500490336329448	1.0000085932607818	0.1561530959465166	0.10754754874408672	-0.3086430110648453
0.125258463005005	1.0000086232421588	0.15614813649533624	0.10776570853256219	-0.3092864362004626
0.12551202264671554	1.0000086532465196	0.1561431730871015	0.10798386837820632	-0.3099299562286631
0.12576558228842608	1.0000086832736603	0.15613820575522755	0.10820202828106414	-0.3105735712349974
0.1260191419301366	1.0000087133233766	0.15613323453316136	0.10842018824118028	-0.3112172813044023
0.12627270157184717	1.0000087433954636	0.15612825945438114	0.10863834825859904	-0.31186108652119965
0.1265262612135577	1.000008773489717	0.15612328055239635	0.1088565083333643	-0.31250498696909557
0.12677982085526823	1.0000088036059316	0.15611829786074746	0.10907466846551954	-0.3131489827311798
0.12703338049697876	1.0000088337439024	0.1561133114130057	0.10929282865510787	-0.3137930738899246
0.1272869401386893	1.0000088639034241	0.15610832124277285	0.10951098890217201	-0.31443726052718407
0.12754049978039983	1.0000088940842915	0.15610332738368102	0.10972914920675429	-0.31508154272419314
0.12779405942211036	1.000008924286299	0.1560983298693925	0.10994730956889666	-0.31572592056156695
0.12804761906382092	1.000008954509241	0.15609332873359946	0.11016546998864066	-0.3163703941193
0.12830117870553145	1.0000089847529112	0.15608832401002376	0.11038363046602746	-0.3170149634767651
0.128554738347242	1.0000090150171042	0.15608331573241677	0.11060179100109785	-0.3176596287127128
0.12880829798895252	1.0000090453016135	0.15607830393455915	0.1108199515938922	-0.3183043899052704
0.12906185763066305	1.0000090756062328	0.15607328865026057	0.11103811224445051	-0.3189492471319412
0.12931541727237358	1.0000091059307556	0.15606826991335956	0.11125627295281237	-0.31959420046960374
0.12941689780353136	1.0000091180728736	0.15606626033700255	0.1113435860146309	-0.3198523529091732
0.12956897691408414	1.0000091362749757	0.1560632477577233	0.11147443371901701	-0.32023924999451087
0.12982253655579468	1.0000091666386859	0.15605822221724733	0.11169259454310325	-0.32088439578228906
0.1300760961975052	1.0000091970216793	0.15605319332585538	0.11191075542510952	-0.3215296379079375
0.13032965583921574	1.0000092274237493	0.15604816111749922	0.11212891636507384	-0.3221749764458274
0.13058321548092627	1.0000092578446882	0.1560431256261583	0.11234707736303388	-0.322820411469701
0.1308367751226368	1.0000092882842888	0.15603808688583962	0.1125652384190269	-0.323465943052671
0.13109033476434734	1.000009318742344	0.15603304493057754	0.11278339953308973	-0.3241115712672198
0.1313438944060579	1.0000093492186457	0.1560279997944335	0.11300156070525887	-0.3247572961851984
0.13159745404776843	1.0000093797129865	0.15602295151149576	0.11321972193557037	-0.32540311787782583
0.13185101368947896	1.0000094102251584	0.15601790011587935	0.11343788322405994	-0.32604903641568844
0.1321045733311895	1.0000094407549533	0.15601284564172563	0.11365604457076284	-0.32669505186873893
0.13235813297290003	1.000009471302163	0.1560077881232023	0.11387420597571397	-0.32734116430629584
0.13261169261461056	1.0000095018665796	0.15600272759450293	0.11409236743894784	-0.32798737379704235
0.1328652522563211	1.0000095324479943	0.15599766408984697	0.11431052896049855	-0.3286336804090261
0.13311881189803165	1.0000095630461987	0.15599259764347942	0.11452869054039981	-0.3292800842096577
0.13337237153974218	1.0000095936609843	0.15598752828967055	0.11474685217868492	-0.32992658526571084
0.13362593118145272	1.000009624292142	0.15598245606271582	0.11496501387538681	-0.3305731836433208
0.13387949082316325	1.000009654939463	0.15597738099693556	0.11518317563053801	-0.3312198794079838
0.13413305046487378	1.0000096856027383	0.15597230312667476	0.11540133744417062	-0.3318666726245569
0.13438661010658431	1.0000097162817587	0.1559672224863029	0.11561949931631639	-0.3325135633572563
0.13464016974829485	1.0000097469763152	0.15596213911021364	0.11583766124700666	-0.3331605516696573
0.1348937293900054	1.0000097776861978	0.1559570530328247	0.11605582323627234	-0.3338076376246933
0.13514728903171594	1.0000098084111975	0.1559519642885775	0.11627398528414398	-0.33445482128465504
0.13540084867342647	1.0000098391511043	0.1559468729119371	0.11649214739065172	-0.33510210271119
0.13550232920458422	1.000009851458068	0.15594483449341126	0.11657946101227228	-0.33536118736714987
0.135654408315137	1.0000098699057087	0.15594177893739186	0.11671030955582531	-0.3357494819653015
0.13590796795684754	1.0000099006748009	0.15593668239945324	0.1169284717796941	-0.3363969591073482
0.13616152759855807	1.0000099314581707	0.15593158333265564	0.11714663406228702	-0.33704453419704306
0.1364150872402686	1.000009962255608	0.15592648177155602	0.11736479640363262	-0.33769220729345295
0.13666864688197916	1.0000099930669029	0.1559213777507339	0.11758295880375905	-0.33833997845499775
0.1369222065236897	1.0000100238918446	0.15591627130479088	0.11780112126269407	-0.3389878477394497
0.13717576616540023	1.0000100547302233	0.15591116246835066	0.11801928378046501	-0.33963581520393266
0.13742932580711076	1.000010085581828	0.15590605127605867	0.11823744635709885	-0.34028388090492145
0.1376828854488213	1.000010116446448	0.1559009377625818	0.11845560899262211	-0.3409320448982411
0.13793644509053182	1.0000101473238732	0.15589582196260832	0.11867377168706097	-0.3415803072390662
0.13819000473224238	1.0000101782138924	0.15589070391084756	0.11889193444044116	-0.34222866798192014
0.13844356437395292	1.0000102091162946	0.1558855836420297	0.11911009725278805	-0.3428771271806746
0.13869712401566345	1.0000102400308686	0.15588046119090554	0.11932826012412656	-0.34352568488854857
0.13895068365737398	1.0000102709574037	0.1558753365922463	0.11954642305448128	-0.3441743411581079
0.1392042432990845	1.0000103018956887	0.15587020988084332	0.11976458604387631	-0.34482309604126465
0.13945780294079504	1.0000103328455119	0.15586508109150796	0.11998274909233544	-0.3454719495892762
0.13971136258250558	1.0000103638066622	0.1558599502590712	0.12020091219988199	-0.34612090185274474
0.13996492222421614	1.000010394778928	0.15585481741838358	0.12041907536653891	-0.3467699528816166
0.14021848186592667	1.0000104257620979	0.15584968260431484	0.12063723859232874	-0.34741910272518156
0.1404720415076372	1.0000104567559598	0.15584454585175378	0.1208554018772736	-0.3480683514320722
0.14072560114934773	1.0000104877603024	0.15583940719560793	0.12107356522139526	-0.3487176990502631
0.14097916079105827	1.0000105187749135	0.15583426667080352	0.12129172862471503	-0.3493671456270706
0.1412327204327688	1.0000105497995817	0.15582912431228496	0.12150989208725385	-0.35001669120915163
0.14148628007447933	1.0000105808340944	0.15582398015501486	0.12172805560903224	-0.3506663358425034
0.1415877606056371	1.0000105932575472	0.15582192084613775	0.12181536979724432	-0.3509263666658652
0.1417398397161899	1.00001061187824	0.1558188342339737	0.12194621919007033	-0.3513160795724627
0.14199339935790042	1.0000106429318059	0.15581368658415953	0.12216438283038784	-0.3519659224437052
0.14224695899961096	1.0000106739945802	0.15580853724058794	0.12238254653000408	-0.352615864500245
0.1425005186413215	1.0000107050663505	0.15580338623829154	0.12260071028893797	-0.3532659057854337
0.14275407828303202	1.0000107361469042	0.15579823361232	0.12281887410720803	-0.35391604634196
0.14300763792474255	1.000010767236029	0.15579307939773968	0.12303703798483234	-0.35456628621184905
0.14326119756645309	1.0000107983335125	0.15578792362963342	0.12325520192182862	-0.35521662543646176
0.14351475720816365	1.0000108294391419	0.15578276634310032	0.12347336591821416	-0.3558670640564943
0.14376831684987418	1.0000108605527045	0.15577760757325546	0.12369152997400586	-0.3565176021119774
0.1440218764915847	1.0000108916739876	0.15577244735522972	0.12390969408922017	-0.3571682396422758
0.14427543613329524	1.0000109228027785	0.15576728572416956	0.12412785826387322	-0.3578189766860876
0.14452899577500578	1.000010953938864	0.15576212271523676	0.12434602249798066	-0.35846981328144367
0.1447825554167163	1.0000109850820316	0.15575695836360814	0.12456418679155776	-0.35912074946570716
0.14503611505842687	1.000011016232068	0.15575179270447542	0.12478235114461939	-0.35977178527557274
0.1452896747001374	1.0000110473887602	0.15574662577304485	0.12500051555718	-0.3604229207470663
0.14554323434184793	1.000011078551895	0.15574145760453717	0.12521868002925365	-0.36107415591554387
0.14579679398355846	1.0000111097212594	0.15573628823418717	0.12543684456085402	-0.3617254908156917
0.146050353625269	1.0000111408966401	0.15573111769724363	0.1256550091519943	-0.36237692548152517
0.14630391326697953	1.0000111720778238	0.15572594602896894	0.12587317380268734	-0.3630284599463883
0.14655747290869006	1.000011203264597	0.15572077326463896	0.12609133851294557	-0.3636800942429536
0.14681103255040062	1.0000112344567464	0.15571559943954275	0.126309503282781	-0.36433182840322087
0.14706459219211115	1.0000112656540585	0.15571042458898235	0.1265276681122053	-0.3649836624585172
0.1473181518338217	1.0000112968563202	0.1557052487482725	0.12674583300122963	-0.3656355964394961
0.14757171147553222	1.0000113280633174	0.1557000719527404	0.12696399794986477	-0.3662876303761371
0.14767319200668996	1.0000113405543705	0.15569799981781404	0.12705131270924033	-0.3665486177046785
0.14782527111724275	1.0000113592748368	0.15569489423772565	0.12718216295812115	-0.36693976429774505
0.14807883075895328	1.0000113904906645	0.15568971563857972	0.12740032802600876	-0.3675919982329499
0.14833239040066382	1.0000114217105873	0.1556845361906659	0.12761849315353715	-0.3682443322097058
0.14858595004237438	1.000011452934391	0.1556793559293591	0.1278366583407155	-0.3688967662552907
0.1488395096840849	1.0000114841618621	0.15567417489004542	0.1280548235875526	-0.36954930039630607
0.14909306932579544	1.0000115153927867	0.15566899310812213	0.12827298889405678	-0.37020193465867585
0.14934662896750597	1.000011546626951	0.15566381061899726	0.128491154260236	-0.3708546690676465
0.1496001886092165	1.0000115778641412	0.15565862745808945	0.1287093196860978	-0.37150750364778623
0.14985374825092704	1.0000116091041433	0.1556534436608277	0.1289274851716493	-0.37216043842298435
0.15010730789263757	1.0000116403467434	0.15564825926265116	0.1291456507168972	-0.372813473416451
0.15036086753434813	1.0000116715917273	0.15564307429900878	0.12936381632184787	-0.3734666086507165
0.15061442717605866	1.0000117028388815	0.1556378888053592	0.12958198198650722	-0.3741198441476311
0.1508679868177692	1.0000117340879915	0.15563270281717045	0.1298001477108807	-0.3747731799283641
0.15112154645947973	1.0000117653388434	0.1556275163699197	0.1300183134949734	-0.3754266160134038
0.15137510610119026	1.000011796591223	0.15562232949909305	0.13023647933879	-0.37608015242255655
0.1516286657429008	1.0000118278449164	0.15561714224018525	0.13045464524233485	-0.37673378917494665
0.15188222538461135	1.0000118590997094	0.15561195462869948	0.13067281120561172	-0.3773875262890158
0.15213578502632188	1.0000118903553878	0.1556067667001472	0.1308909772286241	-0.3780413637825224
0.15238934466803242	1.0000119216117376	0.1556015784900477	0.13110914331137505	-0.37869530167254145
0.15264290430974295	1.0000119528685443	0.15559639003392803	0.13132730945386717	-0.3793493399754638
0.15289646395145348	1.000011984125594	0.15559120136732277	0.13154547565610272	-0.38000347870699575
0.15315002359316401	1.000012015382672	0.15558601252577367	0.13176364191808349	-0.3806577178821588
0.15340358323487455	1.0000120466395646	0.15558082354482944	0.1319818082398109	-0.3813120575152889
0.1536571428765851	1.0000120778960573	0.1555756344600456	0.13219997462128596	-0.3819664976200363
0.15375862340774285	1.0000120904054806	0.1555735576451681	0.13228728995415387	-0.38222844809454404
0.15391070251829564	1.0000121091519358	0.15557044530698413	0.13241814106250924	-0.3826210382093648
0.15416426216000617	1.0000121404069862	0.15556525612121327	0.13263630756348094	-0.3832756792955516
0.1544178218017167	1.0000121716609935	0.15556006693830735	0.13285447412420082	-0.3839304208901868
0.15467138144342724	1.0000122029137442	0.15555487779384633	0.1330726407446682	-0.38458526300417284
0.15492494108513777	1.0000122341650235	0.15554968872341585	0.1332908074248821	-0.38524020564772415
0.1551785007268483	1.000012265414617	0.15554449976260673	0.13350897416484103	-0.3858952488303669
0.15543206036855886	1.000012296662311	0.1555393109470149	0.1337271409645431	-0.3865503925609383
0.1556856200102694	1.0000123279078907	0.15553412231224106	0.13394530782398606	-0.3872056368475865
0.15593917965197993	1.000012359151142	0.15552893389389053	0.1341634747431672	-0.38786098169776995
0.15619273929369046	1.0000123903918507	0.15552374572757283	0.13438164172208344	-0.388516427118257
0.156446298935401	1.000012421629802	0.15551855784890162	0.13459980876073124	-0.38917197311512575
0.15669985857711152	1.0000124528647825	0.1555133702934944	0.1348179758591067	-0.38982761969376345
0.15695341821882206	1.000012484096577	0.15550818309697223	0.13503614301720554	-0.39048336685886614
0.15720697786053262	1.0000125153249717	0.15550299629495948	0.13525431023502293	-0.39113921461443846
0.15746053750224315	1.0000125465497525	0.15549780992308362	0.13547247751255379	-0.39179516296379285
0.15771409714395368	1.0000125777707047	0.15549262401697503	0.1356906448497925	-0.39245121190954974
0.1579676567856642	1.0000126089876142	0.1554874386122666	0.13590881224673315	-0.39310736145363673
0.15822121642737474	1.0000126402002671	0.15548225374459362	0.13612697970336932	-0.39376361159728845
0.15847477606908528	1.0000126714084487	0.15547706944959347	0.13634514721969423	-0.39441996234104615
0.1587283357107958	1.0000127026119454	0.15547188576290544	0.1365633147957007	-0.3950764136847575
0.15898189535250637	1.0000127338105425	0.15546670272017038	0.13678148243138108	-0.3957329656275758
0.1592354549942169	1.0000127650040258	0.15546152035703054	0.13699965012672735	-0.39638961816796026
0.15948901463592743	1.0000127961921816	0.15545633870912928	0.13721781788173112	-0.3970463713036752
0.15974257427763797	1.0000128273747957	0.15545115781211086	0.13743598569638354	-0.39770322503178984
0.1598440548087957	1.0000128398532102	0.15544908451368264	0.1375233016028128	-0.3979661415252509
0.1599961339193485	1.0000128585516537	0.15544597770162016	0.13765415357067534	-0.398360179348678
0.16024969356105903	1.0000128897225418	0.15544079841330247	0.13787232150459686	-0.399017234250018
0.1605032532027696	1.000012920887246	0.1554356199828031	0.13809048949813804	-0.3996743897307918
0.16075681284448012	1.000012952045552	0.15543044244576748	0.13830865755128838	-0.40033164578528524
0.16101037248619066	1.0000129831972462	0.15542526583784044	0.13852682566403698	-0.4009890024070874
0.1612639321279012	1.0000130143421142	0.15542009019466635	0.13874499383637257	-0.40164645958909045
0.16151749176961172	1.0000130454799427	0.1554149155518887	0.1389631620682834	-0.4023040173234893
0.16177105141132225	1.0000130766105173	0.15540974194514984	0.13918133035975738	-0.4029616756017813
0.16202461105303279	1.0000131077336245	0.15540456941009084	0.13939949871078197	-0.40361943441476605
0.16227817069474335	1.0000131388490503	0.1553993979823511	0.1396176671213442	-0.4042772937525449
0.16253173033645388	1.0000131699565808	0.15539422769756828	0.13983583559143078	-0.4049352536045209
0.1627852899781644	1.0000132010560028	0.1553890585913778	0.14005400412102786	-0.4055933139593983
0.16303884961987494	1.0000132321471022	0.15538389069941289	0.14027217271012132	-0.4062514748051827
0.16329240926158547	1.0000132632296654	0.1553787240573041	0.1404903413586966	-0.4069097361291803
0.163545968903296	1.000013294303479	0.15537355870067915	0.14070851006673862	-0.4075680979179978
0.16379952854500654	1.000013325368329	0.15536839466516272	0.14092667883423204	-0.40822656015754233
0.1640530881867171	1.0000133564240026	0.1553632319863761	0.14114484766116106	-0.40888512283302103
0.16430664782842763	1.0000133874702857	0.155358070699937	0.1413630165475094	-0.40954378592894075
0.16456020747013816	1.0000134185069653	0.15535291084145936	0.1415811854932605	-0.41020254942910805
0.1648137671118487	1.000013449533828	0.15534775244655297	0.14179935449839726	-0.4108614133166288
0.16506732675355923	1.0000134805506602	0.15534259555082328	0.14201752356290226	-0.4115203775739078
0.16532088639526976	1.000013511557249	0.1553374401898712	0.1422356926867576	-0.41217944218264896
0.1655744460369803	1.0000135425533814	0.15533228639929275	0.14245386186994505	-0.41283860712385473
0.16582800567869085	1.0000135735388438	0.15532713421467897	0.14267203111244592	-0.41349787237782604
0.1659294862098486	1.000013585936917	0.15532507264721213	0.14275934759023756	-0.4137617539385286
0.1660815653204014	1.0000136045134234	0.15532198367161548	0.1428902004142411	-0.41415723792416204
0.16633512496211192	1.0000136354769071	0.1553168348056823	0.14310836977531113	-0.41481670374175994
0.16658868460382245	1.000013666429082	0.1553116876524537	0.14332653919563607	-0.41547626980881486
0.16684224424553298	1.0000136973697353	0.15530654224749782	0.14354470867519561	-0.4161359361028194
0.16709580388724352	1.000013728298654	0.1553013986263764	0.14376287821396902	-0.4167957026005638
0.16734936352895408	1.0000137592156257	0.1552962568246447	0.1439810478119352	-0.4174555692781355
0.1676029231706646	1.0000137901204376	0.15529111687785113	0.14419921746907255	-0.418115536110919
0.16785648281237514	1.0000138210128768	0.1552859788215369	0.14441738718535915	-0.4187756030735958
0.16811004245408567	1.000013851892731	0.15528084269123607	0.14463555696077263	-0.4194357701401442
0.1683636020957962	1.000013882759788	0.1552757085224749	0.14485372679529024	-0.420096037283839
0.16861716173750674	1.0000139136138348	0.155270576350772	0.14507189668888879	-0.42075640447725154
0.16887072137921727	1.0000139444546599	0.1552654462116377	0.14529006664154467	-0.42141687169224934
0.16912428102092783	1.0000139752820503	0.1552603181405742	0.1455082366532339	-0.42207743889999616
0.16937784066263836	1.0000140060957943	0.1552551921730749	0.1457264067239321	-0.42273810607095175
0.1696314003043489	1.0000140368956796	0.1552500683446245	0.14594457685361445	-0.42339887317487174
0.16988495994605943	1.0000140676814944	0.1552449466906985	0.1461627470422557	-0.4240597401808075
0.17013851958776996	1.0000140984530266	0.15523982724676313	0.14638091728983027	-0.4247207070571059
0.1703920792294805	1.0000141292100646	0.15523471004827497	0.14659908759631207	-0.4253817737714095
0.17064563887119102	1.0000141599523964	0.15522959513068071	0.14681725796167472	-0.42604294029065615
0.17089919851290158	1.0000141906798106	0.15522448252941706	0.14703542838589134	-0.42670420658107894
0.17115275815461212	1.0000142213920957	0.15521937227991023	0.14725359886893466	-0.42736557260820607
0.17140631779632265	1.00001425208904	0.15521426441757588	0.14747176941077703	-0.428027038336861
0.17165987743803318	1.0000142827704321	0.1552091589778188	0.14768994001139038	-0.428688603731162
0.17191343707974371	1.000014313436061	0.1552040559960327	0.14790811067074625	-0.4293502687545223
0.17201491761090146	1.0000143257047025	0.15520201435938233	0.1479954277154344	-0.4296151105640039
0.17216699672145425	1.0000143440857154	0.15519895550759988	0.14812628138881573	-0.43001203336964994
0.17242055636316478	1.000014374719184	0.15519385754789103	0.14834445216556952	-0.4306738975385475
0.17267411600487534	1.0000144053362563	0.1551887621522649	0.14856262300097794	-0.4313358612225125
0.17292767564658587	1.0000144359367207	0.15518366935606825	0.14878079389501092	-0.43199792438213686
0.1731812352882964	1.000014466520367	0.15517857919463535	0.1489989648476379	-0.432660086977307
0.17343479493000694	1.0000144970869844	0.15517349170328787	0.14921713585882795	-0.433322348967204
0.17368835457171747	1.0000145276363621	0.1551684069173346	0.14943530692854978	-0.4339847103103031
0.173941914213428	1.0000145581682898	0.15516332487207118	0.14965347805677168	-0.4346471709643741
0.17419547385513856	1.000014588682557	0.1551582456027799	0.1498716492434615	-0.43530973088648106
0.1744490334968491	1.0000146191789538	0.15515316914472932	0.15008982048858668	-0.4359723900329823
0.17470259313855963	1.0000146496572695	0.15514809553317419	0.15030799179211432	-0.43663514835953043
0.17495615278027016	1.0000146801172944	0.15514302480335504	0.15052616315401102	-0.4372980058210723
0.1752097124219807	1.0000147105588186	0.15513795699049807	0.15074433457424308	-0.43796096237184906
0.17546327206369122	1.0000147409816322	0.1551328921298147	0.15096250605277628	-0.4386240179653959
0.17571683170540175	1.0000147713855254	0.1551278302565016	0.15118067758957612	-0.43928717255454236
0.17597039134711231	1.0000148017702888	0.15512277140574013	0.15139884918460758	-0.4399504260914121
0.17622395098882285	1.000014832135713	0.1551177156126963	0.15161702083783532	-0.44061377852742295
0.17647751063053338	1.0000148624815883	0.15511266291252046	0.15183519254922356	-0.44127722981328704
0.1767310702722439	1.0000148928077057	0.15510761334034698	0.15205336431873614	-0.4419407798990107
0.17698462991395444	1.0000149231138562	0.15510256693129412	0.15227153614633643	-0.4426044287338945
0.17723818955566498	1.0000149533998306	0.15509752372046362	0.1524897080319875	-0.4432681762665332
0.1774917491973755	1.0000149836654204	0.15509248374294063	0.1527078799756519	-0.44393202244481594
0.17774530883908607	1.0000150139104165	0.1550874470337933	0.1529260519772919	-0.4445959672159262
0.1779988684807966	1.0000150441346105	0.15508241362807254	0.15314422403686925	-0.4452600105263418
0.17810034901195435	1.0000150562251682	0.1550804000742193	0.1532315416417312	-0.44552580387308216
0.17825242812250713	1.000015074337794	0.15507738356081194	0.15336239615434538	-0.44592415232183497
0.17850598776421767	1.0000151045197585	0.15507235686702725	0.1535805683296813	-0.44658839254747246
0.1787595474059282	1.000015134680296	0.15506733358171637	0.1537987405628376	-0.4472527311476155
0.17901310704763873	1.0000151648191982	0.15506231373985896	0.15401691285377447	-0.44791716806592
0.17926666668934926	1.0000151949362575	0.15505729737641613	0.15423508520245172	-0.4485817032453365
0.17952022633105982	1.0000152250312657	0.1550522845263304	0.15445325760882872	-0.44924633662811025
0.17977378597277036	1.0000152551040156	0.15504727522452527	0.15467143007286446	-0.44991106815578136
0.1800273456144809	1.0000152851542994	0.15504226950590497	0.1548896025945176	-0.45057589776918483
0.18028090525619142	1.0000153151819098	0.1550372674053543	0.15510777517374622	-0.45124082540845073
0.18053446489790195	1.0000153451866396	0.1550322689577383	0.1553259478105082	-0.45190585101300407
0.18078802453961249	1.0000153751682819	0.15502727419790205	0.15554412050476088	-0.45257097452156525
0.18104158418132302	1.0000154051266295	0.15502228316067035	0.1557622932564613	-0.45323619587214986
0.18129514382303358	1.0000154350614756	0.15501729588084753	0.15598046606556598	-0.45390151500206893
0.1815487034647441	1.0000154649726136	0.15501231239321717	0.15619863893203118	-0.4545669318479291
0.18180226310645464	1.0000154948598374	0.1550073327325418	0.15641681185581263	-0.4552324463456327
0.18205582274816517	1.0000155247229403	0.15500235693356276	0.15663498483686578	-0.4558980584303777
0.1823093823898757	1.000015554561716	0.15499738503099983	0.15685315787514556	-0.45656376803665816
0.18256294203158624	1.0000155843759588	0.15499241705955108	0.15707133097060663	-0.45722957509826423
0.1828165016732968	1.0000156141654628	0.15498745305389244	0.15728950412320317	-0.4578954795482822
0.18307006131500733	1.0000156439300223	0.1549824930486777	0.15750767733288892	-0.45856148131909474
0.18332362095671786	1.0000156736694314	0.15497753707853804	0.15772585059961736	-0.45922758034238126
0.1835771805984284	1.0000157033834853	0.15497258517808188	0.15794402392334145	-0.4598937765491176
0.18383074024013893	1.0000157330719783	0.1549676373818946	0.15816219730401382	-0.46056006986957676
0.18408429988184946	1.0000157627347057	0.1549626937245383	0.15838037074158665	-0.4612264602333286
0.18418578041300723	1.0000157745991611	0.15496071632406153	0.1584676888976621	-0.4614931925030315
0.18433785952356	1.000015792371462	0.15495775424055153	0.15859854423601177	-0.46189294756924026
0.18459141916527055	1.0000158219820434	0.15495281896444899	0.1588167177872406	-0.4625595318054764
0.1848449788069811	1.0000158515662447	0.15494788793072142	0.15903489139522417	-0.4632262128694992
0.18509853844869162	1.0000158811238615	0.15494296117383521	0.15925306505991307	-0.46389299068806883
0.18535209809040215	1.00001591065469	0.15493803872823217	0.15947123878125757	-0.4645598651872433
0.18560565773211268	1.0000159401585258	0.1549331206283293	0.15968941255920746	-0.465226836292379
0.18585921737382322	1.000015969635165	0.15492820690851855	0.15990758639371222	-0.4658939039281307
0.18611277701553375	1.0000159990844042	0.15492329760316656	0.16012576028472086	-0.4665610680184519
0.1863663366572443	1.0000160285060395	0.15491839274661434	0.16034393423218207	-0.46722832848659496
0.18661989629895484	1.000016057899868	0.15491349237317711	0.16056210823604408	-0.46789568525511155
0.18687345594066537	1.0000160872656865	0.15490859651714403	0.16078028229625474	-0.4685631382458526
0.1871270155823759	1.0000161166032915	0.15490370521277785	0.16099845641276156	-0.46923068737996865
0.18738057522408644	1.0000161459124808	0.1548988184943148	0.16121663058551158	-0.4698983325779102
0.18763413486579697	1.0000161751930514	0.15489393639596427	0.1614348048144515	-0.47056607375942794
0.1878876945075075	1.000016204444801	0.15488905895190844	0.16165297909952758	-0.47123391084357286
0.18814125414921806	1.0000162336675276	0.1548841861963023	0.16187115344068578	-0.4719018437486967
0.1883948137909286	1.0000162628610287	0.1548793181632731	0.16208932783787156	-0.47256987239245224
0.18864837343263913	1.0000162920251028	0.15487445488692034	0.16230750229103005	-0.4732379966917933
0.18890193307434966	1.000016321159548	0.1548695964013153	0.162525676800106	-0.4739062165629754
0.1891554927160602	1.0000163502641632	0.15486474274050102	0.16274385136504368	-0.4745745319215558
0.18940905235777072	1.0000163793387467	0.15485989393849178	0.16296202598578707	-0.475242942682394
0.18966261199948128	1.0000164083830976	0.15485505002927313	0.16318020066227976	-0.4759114487596517
0.18991617164119182	1.0000164373970148	0.1548502110468014	0.16339837539446483	-0.47658005006679366
0.19016973128290235	1.000016466380298	0.1548453770250036	0.16361655018228516	-0.4772487465165874
0.1902712118140601	1.0000164779714609	0.15484344373339326	0.16370386887840474	-0.47751640119982525
0.19042329092461288	1.0000164953327464	0.15484054799777705	0.16383472502568303	-0.477917538021104
0.1906768505663234	1.0000165242541599	0.15483572399898926	0.1640528999246005	-0.4785864244917181
0.19093041020803395	1.0000165531443383	0.15483090506247754	0.16427107487897918	-0.47925540583910864
0.19118396984974448	1.0000165820030817	0.15482609122204888	0.16448924988876026	-0.47992448197325865
0.19143752949145504	1.0000166108301904	0.15482128251147956	0.16470742495388457	-0.48059365280345606
0.19169108913316557	1.0000166396254653	0.15481647896451503	0.1649256000742926	-0.48126291823829387
0.1919446487748761	1.0000166683887066	0.15481168061486955	0.16514377524992438	-0.4819322781856705
0.19219820841658664	1.0000166971197155	0.154806887496226	0.16536195048071956	-0.48260173255279026
0.19245176805829717	1.000016725818293	0.15480209964223562	0.16558012576661746	-0.4832712812461634
0.1927053277000077	1.0000167544842409	0.15479731708651776	0.16579830110755694	-0.48394092417160706
0.19295888734171823	1.0000167831173603	0.15479253986265953	0.1660164765034766	-0.48461066123424507
0.1932124469834288	1.0000168117174533	0.15478776800421576	0.16623465195431444	-0.48528049233850873
0.19346600662513933	1.000016840284322	0.15478300154470856	0.16645282746000833	-0.48595041738813693
0.19371956626684986	1.0000168688177682	0.15477824051762715	0.16667100302049556	-0.4866204362861768
0.1939731259085604	1.0000168973175945	0.1547734849564275	0.16688917863571312	-0.48729054893498397
0.19422668555027092	1.000016925783604	0.15476873489453236	0.16710735430559762	-0.48796075523622295
0.19448024519198145	1.000016954215599	0.1547639903653306	0.16732553003008524	-0.4886310550908678
0.194733804833692	1.0000169826133831	0.15475925140217733	0.16754370580911182	-0.4893014483992021
0.19498736447540255	1.0000170109767594	0.1547545180383934	0.16776188164261283	-0.4899719350608198
0.19524092411711308	1.0000170393055317	0.15474979030726538	0.1679800575305233	-0.49064251497462563
0.1954944837588236	1.0000170675995035	0.15474506824204495	0.16819823347277793	-0.4913131880388351
0.19574804340053414	1.000017095858479	0.15474035187594912	0.16841640946931102	-0.4919839541509755
0.19600160304224468	1.0000171240822626	0.15473564124215952	0.1686345855200565	-0.4926548132078861
0.1962551626839552	1.0000171522706585	0.1547309363738225	0.16885276162494786	-0.49332576510571857
0.19635664321511298	1.000017163542358	0.15472905499778802	0.1689400808477709	-0.49359432182362856
0.19650872232566577	1.0000171804234717	0.15472623730404866	0.16907093778391832	-0.49399680973993754
0.1967622819673763	1.0000172085405068	0.15472154406591276	0.16928911399690064	-0.4946679470053211
0.19701584160908683	1.0000172366215694	0.15471685669245328	0.16950729026382721	-0.495339176795961
0.19726940125079737	1.0000172646664647	0.15471217521667238	0.16972546658463006	-0.49601049900526367
0.1975229608925079	1.0000172926749984	0.15470749967153552	0.16994364295924083	-0.49668191352595015
0.19777652053421843	1.0000173206469767	0.15470283008997118	0.1701618193875908	-0.497353420250057
0.19803008017592896	1.0000173485822055	0.15469816650487075	0.17037999586961086	-0.4980250190689366
0.19828363981763952	1.0000173764804912	0.1546935089490882	0.17059817240523154	-0.49869670987325754
0.19853719945935006	1.0000174043416403	0.15468885745543975	0.17081634899438292	-0.4993684925530055
0.1987907591010606	1.00001743216546	0.1546842120567038	0.17103452563699478	-0.5000403669974836
0.19904431874277112	1.0000174599517575	0.1546795727856205	0.17125270233299655	-0.5007123330953126
0.19929787838448165	1.00001748770034	0.15467493967489163	0.17147087908231723	-0.501384390734432
0.19955143802619218	1.0000175154110151	0.15467031275718032	0.1716890558848854	-0.5020565398021003
0.19980499766790272	1.0000175430835907	0.15466569206511074	0.17190723274062936	-0.5027287801848953
0.20005855730961328	1.0000175707178751	0.15466107763126793	0.172125409649477	-0.5034011117687152
0.2003121169513238	1.0000175983136765	0.15465646948819753	0.17234358661135585	-0.5040735344387787
0.20056567659303434	1.000017625870804	0.1546518676684055	0.17256176362619302	-0.5047460480796259
0.20081923623474487	1.000017653389066	0.15464727220435787	0.17277994069391528	-0.5054186525751183
0.2010727958764554	1.0000176808682717	0.1546426831284806	0.17299811781444907	-0.5060913478084403
0.20132635551816594	1.000017708308231	0.15463810047315915	0.17321629498772037	-0.506764133662099
0.20157991515987647	1.000017735708753	0.1546335242707384	0.17343447221365485	-0.507437010017925
0.20183347480158703	1.000017763069648	0.1546289545535223	0.1736526494921778	-0.5081099767570731
0.20208703444329756	1.0000177903907264	0.1546243913537737	0.17387082682321411	-0.5087830337600229
0.2023405940850081	1.0000178176717984	0.154619834703714	0.17408900420668838	-0.5094561809065792
0.20244207461616584	1.0000178285790726	0.154618012867655	0.17417632394074978	-0.5097256154551973
0.20259415372671863	1.0000178449126749	0.154615284635523	0.17430718164252476	-0.5101294180758729
0.20284771336842916	1.0000178721131665	0.1546107411813386	0.17452535913064704	-0.5108027451463615
0.2031012730101397	1.000017899273085	0.15460620437325664	0.17474353667097867	-0.5114761619958297
0.20335483265185023	1.000017926392242	0.15460167424333046	0.17496171426344273	-0.51214966850139
0.20360839229356079	1.000017953470449	0.1545971508235709	0.1751798919079619	-0.5128232645394832
0.20386195193527132	1.0000179805075182	0.15459263414594585	0.17539806960445858	-0.5134969499858797
0.20411551157698185	1.000018007503262	0.1545881242423801	0.1756162473528547	-0.5141707247156793
0.20436907121869238	1.0000180344574932	0.15458362114475516	0.17583442515307185	-0.5148445886033122
0.20462263086040292	1.0000180613700245	0.15457912488490883	0.1760526030050313	-0.5155185415225398
0.20487619050211345	1.0000180882406693	0.15457463549463513	0.17627078090865392	-0.5161925833464556
0.205129750143824	1.0000181150692409	0.15457015300568397	0.17648895886386026	-0.5168667139474848
0.20538330978553454	1.0000181418555534	0.1545656774497609	0.1767071368705704	-0.5175409331973866
0.20563686942724507	1.0000181685994205	0.15456120885852695	0.1769253149287042	-0.5182152409672531
0.2058904290689556	1.0000181953006568	0.15455674726359825	0.17714349303818103	-0.5188896371275118
0.20614398871066614	1.000018221959077	0.1545522926965459	0.17736167119892	-0.5195641215479246
0.20639754835237667	1.0000182485744957	0.15454784518889575	0.17757984941083976	-0.5202386940975898
0.2066511079940872	1.0000182751467284	0.15454340477212794	0.17779802767385872	-0.5209133546449423
0.20690466763579776	1.0000183016755904	0.15453897147767695	0.1780162059878948	-0.521588103057754
0.2071582272775083	1.0000183281608974	0.15453454533693115	0.17823438435286565	-0.5222629392031353
0.20741178691921883	1.000018354602466	0.15453012638123265	0.1784525627686885	-0.522937862947535
0.20766534656092936	1.0000183810001118	0.15452571464187703	0.17867074123528032	-0.5236128741567417
0.2079189062026399	1.000018407353652	0.15452131015011308	0.17888891975255758	-0.5242879726958842
0.20817246584435042	1.0000184336629037	0.15451691293714262	0.17910709832043653	-0.5249631584294324
0.20842602548606096	1.0000184599276836	0.15451252303412016	0.17932527693883296	-0.5256384312211977
0.20852750601721873	1.0000184704269643	0.15451076814693182	0.17941259716659919	-0.5259087156349018
0.20867958512777152	1.0000184861478096	0.1545081404721528	0.17954345560766236	-0.5263137909343344
0.20893314476948205	1.0000185123230998	0.1545037652822998	0.17976163432683984	-0.5269892374313397
0.20918670441119258	1.0000185384533717	0.1544993974955725	0.17997981309628017	-0.5276647705740554
0.2094402640529031	1.0000185645384445	0.15449503714293406	0.18019799191589778	-0.5283403902236675
0.20969382369461365	1.0000185905781365	0.15449068425529908	0.18041617078560668	-0.5290160962407084
0.20994738333632418	1.0000186165722669	0.15448633886353355	0.1806343497053206	-0.5296918884850566
0.2102009429780347	1.000018642520655	0.15448200099845447	0.18085252867495288	-0.5303677668159373
0.21045450261974527	1.0000186684231205	0.1544776706908297	0.1810707076944165	-0.5310437310919248
0.2107080622614558	1.0000186942794835	0.15447334797137766	0.18128888676362412	-0.5317197811709414
0.21096162190316634	1.0000187200895645	0.1544690328707671	0.18150706588248802	-0.5323959169102594
0.21121518154487687	1.0000187458531837	0.15446472541961692	0.18172524505092016	-0.5330721381665018
0.2114687411865874	1.0000187715701623	0.15446042564849585	0.18194342426883212	-0.5337484447956423
0.21172230082829793	1.0000187972403216	0.1544561335879222	0.18216160353613514	-0.5344248366530076
0.2119758604700085	1.000018822863483	0.15445184926836378	0.1823797828527401	-0.5351013135932765
0.21222942011171902	1.0000188484394683	0.15444757272023746	0.18259796221855754	-0.5357778754704825
0.21248297975342956	1.0000188739681	0.15444330397390904	0.1828161416334977	-0.5364545221380133
0.2127365393951401	1.0000188994492003	0.15443904305969303	0.18303432109747036	-0.5371312534486121
0.21299009903685062	1.0000189248825924	0.15443479000785237	0.18325250061038506	-0.537808069254379
0.21324365867856115	1.000018950268099	0.15443054484859814	0.18347068017215096	-0.5384849694067709
0.2134972183202717	1.000018975605544	0.15442630761208948	0.18368885978267685	-0.5391619537566034
0.21375077796198225	1.0000190008947512	0.1544220783284332	0.1839070394418712	-0.5398390221540504
0.21400433760369278	1.0000190261355444	0.15441785702768357	0.18412521914964214	-0.5405161744486467
0.2142578972454033	1.0000190513277483	0.1544136437398422	0.18434339890589743	-0.5411934104892874
0.21451145688711384	1.0000190764711876	0.15440943849485772	0.18456157871054452	-0.5418707301242293
0.2146129374182716	1.0000190865204803	0.15440775771724893	0.1846488994124786	-0.5421418327586283
0.21476501652882438	1.0000191015656876	0.15440524132262545	0.18477975856349046	-0.5425481332010921
0.2150185761705349	1.0000191266110738	0.15440105225298734	0.18499793846464208	-0.543225619566859
0.21527213581224544	1.0000191516071717	0.15439687131573165	0.1852161184139057	-0.5439031890678778
0.215525695453956	1.0000191765538076	0.15439269854059273	0.18543429841118744	-0.5445808415498619
0.21577925509566653	1.0000192014508078	0.15438853395725075	0.18565247845639302	-0.5452585768578904
0.21603281473737707	1.0000192262979992	0.1543843775953315	0.1858706585494278	-0.5459363948364105
0.2162863743790876	1.000019251095209	0.15438022948440616	0.18608883869019688	-0.5466142953292372
0.21653993402079813	1.0000192758422648	0.1543760896539911	0.18630701887860493	-0.547292278179555
0.21679349366250866	1.0000193005389941	0.15437195813354757	0.1865251991145563	-0.5479703432299182
0.2170470533042192	1.0000193251852252	0.1543678349524815	0.1867433793979551	-0.5486484903222526
0.21730061294592976	1.0000193497807865	0.15436372014014327	0.18696155972870498	-0.549326719297856
0.2175541725876403	1.000019374325507	0.15435961372582752	0.18717974010670932	-0.5500050299973993
0.21780773222935082	1.0000193988192159	0.15435551573877285	0.18739792053187113	-0.5506834222609274
0.21806129187106135	1.0000194232617423	0.15435142620816164	0.18761610100409315	-0.5513618959278602
0.21831485151277188	1.0000194476529167	0.1543473451631198	0.1878342815232777	-0.5520404508369939
0.21856841115448242	1.0000194719925688	0.15434327263271647	0.1880524620893268	-0.5527190868265016
0.21882197079619298	1.0000194962805296	0.15433920864596398	0.1882706427021422	-0.5533978037339345
0.2190755304379035	1.0000195205166298	0.15433515323181743	0.18848882336162523	-0.554076601396223
0.21932909007961404	1.0000195447007008	0.1543311064191745	0.18870700406767693	-0.5547554796496773
0.21958264972132457	1.000019568832574	0.15432706823687534	0.188925184820198	-0.5554344383299891
0.2198362093630351	1.0000195929120814	0.1543230387137022	0.18914336561908882	-0.556113477272232
0.22008976900474564	1.0000196169390558	0.15431901787837926	0.18936154646424944	-0.5567925963108631
0.22034332864645617	1.0000196409133293	0.15431500575957238	0.18957972735557957	-0.5574717952797232
0.22059688828816673	1.0000196648347355	0.1543110023858889	0.1897979082929786	-0.5581510740120392
0.22069836881932448	1.000019674393794	0.15430940259839607	0.18988522944761402	-0.5584229596465037
0.22085044792987726	1.0000196887031074	0.15430700778587747	0.1900160892763456	-0.5588304323404236
0.2211040075715878	1.000019712518279	0.15430302198802767	0.19023427030557932	-0.5595098700968768
0.22135756721329833	1.0000197362800844	0.1542990450207699	0.19045245138057815	-0.5601893871127874
0.22161112685500886	1.0000197599883582	0.15429507691247513	0.19067063250124017	-0.560868983218934
0.2218646864967194	1.000019783642935	0.15429111769145468	0.19088881366746316	-0.5615486582454853
0.22211824613842993	1.0000198072436504	0.15428716738595993	0.19110699487914456	-0.562228412022002
0.22237180578014049	1.0000198307903396	0.1542832260241822	0.19132517613618147	-0.5629082443774379
0.22262536542185102	1.000019854282839	0.15427929363425252	0.19154335743847067	-0.5635881551401402
0.22287892506356155	1.0000198777209846	0.15427537024424123	0.19176153878590868	-0.5642681441378515
0.22313248470527208	1.0000199011046131	0.154271455882158	0.19197972017839163	-0.5649482111977105
0.22338604434698262	1.000019924433562	0.1542675505759514	0.19219790161581535	-0.5656283561462533
0.22363960398869315	1.0000199477076683	0.1542636543535089	0.19241608309807534	-0.5663085788094139
0.22389316363040368	1.00001997092677	0.15425976724265636	0.19263426462506683	-0.5669888790125264
0.22414672327211424	1.0000199940907055	0.1542558892711581	0.19285244619668465	-0.5676692565803252
0.22440028291382477	1.0000200171993132	0.1542520204667165	0.1930706278128234	-0.5683497113369468
0.2246538425555353	1.0000200402524322	0.15424816085697174	0.19328880947337726	-0.5690302431059303
0.22490740219724584	1.0000200632499014	0.1542443104695018	0.19350699117824025	-0.5697108517102192
0.22516096183895637	1.000020086191561	0.154240469331822	0.1937251729273059	-0.570391536972162
0.2254145214806669	1.000020109077251	0.15423663747138494	0.19394335472046756	-0.5710722987135142
0.22566808112237743	1.0000201319068116	0.15423281491558016	0.19416153655761817	-0.571753136755438
0.225921640764088	1.0000201546800842	0.15422900169173404	0.19437971843865046	-0.5724340509185053
0.22617520040579853	1.0000201773969095	0.1542251978271095	0.19459790036345673	-0.5731150410226974
0.22642876004750906	1.0000202000571294	0.15422140334890577	0.19481608233192904	-0.5737961068874069
0.2266823196892196	1.000020222660586	0.15421761828425828	0.19503426434395918	-0.5744772483314389
0.22678380022037734	1.0000202316910805	0.15421610605613992	0.19512158592798187	-0.5747498782913075
0.22693587933093012	1.0000202452071218	0.1542138426602383	0.1952524463994385	-0.575158465173012
0.22718943897264066	1.0000202676965793	0.15421007650385285	0.1954706284982582	-0.5758397572297593
0.22744299861435122	1.0000202901288018	0.15420631984204433	0.195688810640309	-0.5765211243187305
0.22769655825606175	1.0000203125036329	0.1542025727016905	0.19590699282548146	-0.5772025662563918
0.22795011789777228	1.0000203348209167	0.1541988351096041	0.19612517505366578	-0.5778840828586282
0.2282036775394828	1.0000203570804973	0.15419510709253276	0.19634335732475183	-0.5785656739407445
0.22845723718119335	1.0000203792822198	0.15419138867715862	0.19656153963862918	-0.5792473393174662
0.22871079682290388	1.000020401425929	0.15418767989009832	0.19677972199518715	-0.5799290788029409
0.2289643564646144	1.000020423511471	0.15418398075790257	0.19699790439431467	-0.5806108922107397
0.22921791610632497	1.0000204455386912	0.15418029130705618	0.19721608683590042	-0.5812927793538584
0.2294714757480355	1.0000204675074362	0.1541766115639776	0.19743426931983282	-0.5819747400447187
0.22972503538974604	1.0000204894175528	0.15417294155501887	0.19765245184599986	-0.5826567740951694
0.22997859503145657	1.0000205112688882	0.1541692813064654	0.19787063441428937	-0.5833388813164878
0.2302321546731671	1.0000205330612897	0.1541656308445356	0.1980888170245888	-0.5840210615193812
0.23048571431487763	1.0000205547946055	0.15416199019538093	0.1983069996767853	-0.5847033145139874
0.23073927395658816	1.000020576468684	0.15415835938508543	0.19852518237076577	-0.5853856401098769
0.23099283359829872	1.000020598083374	0.15415473843966565	0.19874336510641677	-0.5860680381160538
0.23124639324000926	1.0000206196385244	0.15415112738507047	0.19896154788362455	-0.586750508340957
0.2314999528817198	1.0000206411339851	0.15414752624718078	0.19917973070227513	-0.5874330505924618
0.23175351252343032	1.0000206625696062	0.15414393505180934	0.19939791356225414	-0.5881156646778808
0.23200707216514085	1.0000206839452377	0.1541403538247005	0.19961609646344702	-0.5887983504039657
0.2322606318068514	1.0000207052607308	0.15413678259153019	0.19983427940573883	-0.5894811075769082
0.23251419144856192	1.0000207265159364	0.15413322137790536	0.2000524623890144	-0.5901639360023418
0.23276775109027248	1.0000207477107066	0.1541296702093642	0.20027064541315823	-0.5908468354853427
0.23286923162143022	1.0000207561763848	0.1541282517685634	0.20035796740149742	-0.5911201677836744
0.233021310731983	1.0000207688448932	0.15412612911137555	0.20048882847805452	-0.591529805830431
0.23327487037369354	1.0000207899183486	0.15412259810933895	0.20070701158358722	-0.592212846841573
0.23352843001540408	1.0000208109309259	0.1541190772285843	0.20092519472963996	-0.5928959583221816
0.2337819896571146	1.0000208318824784	0.15411556649437172	0.2011433779160961	-0.5935791400751178
0.23403554929882514	1.0000208527728598	0.15411206593189128	0.20136156114283865	-0.5942623919026926
0.2342891089405357	1.0000208736019243	0.15410857556626287	0.20157974440975046	-0.5949457136066677
0.23454266858224623	1.0000208943695266	0.15410509542253598	0.20179792771671395	-0.5956291049882574
0.23479622822395677	1.0000209150755213	0.15410162552568943	0.20201611106361136	-0.5963125658481296
0.2350497878656673	1.0000209357197642	0.15409816590063127	0.2022342944503246	-0.5969960959864079
0.23530334750737783	1.0000209563021112	0.15409471657219848	0.2024524778767353	-0.5976796952026717
0.23555690714908836	1.0000209768224184	0.15409127756515684	0.2026706613427248	-0.5983633632959591
0.2358104667907989	1.0000209972805425	0.15408784890420066	0.20288884484817413	-0.5990471000647668
0.23606402643250946	1.0000210176763407	0.15408443061395266	0.20310702839296416	-0.5997309053070532
0.23631758607422	1.0000210380096708	0.1540810227189637	0.2033252119769753	-0.6004147788202382
0.23657114571593052	1.0000210582803903	0.15407762524371266	0.20354339560008786	-0.6010987204012057
0.23682470535764105	1.000021078488358	0.1540742382126061	0.20376157926218172	-0.6017827298463045
0.23707826499935158	1.0000210986334328	0.1540708616499782	0.20397976296313655	-0.6024668069513501
0.23733182464106212	1.0000211187154737	0.15406749558009056	0.20419794670283178	-0.6031509515116259
0.23758538428277265	1.000021138734341	0.15406414002713184	0.20441613048114649	-0.6038351633218844
0.2378389439244832	1.000021158689894	0.15406079501521774	0.2046343142979595	-0.6045194421763493
0.23809250356619374	1.000021178581994	0.15405746056839079	0.2048524981531494	-0.6052037878687166
0.23834606320790427	1.0000211984105019	0.15405413671062	0.20507068204659448	-0.6058882001921558
0.2385996228496148	1.0000212181752788	0.1540508234658008	0.2052888659781727	-0.606572678939312
0.23885318249132534	1.0000212378761872	0.15404752085775483	0.20550704994776187	-0.6072572239023067
0.23895466302248308	1.0000212457430269	0.1540462020621156	0.20559437231368835	-0.6075312134008704
0.23910674213303587	1.0000212575130891	0.15404422891022973	0.2057252339552394	-0.60794183487274
0.2393603017747464	1.0000212770858472	0.15404094764689893	0.20594341800048252	-0.6086265116416911
0.23961386141645696	1.0000212965943251	0.15403767709136143	0.20616160208336815	-0.609311253999721
0.2398674210581675	1.0000213160383864	0.15403441726714173	0.20637978620377295	-0.6099960617368728
0.24012098069987803	1.000021335417895	0.15403116819768944	0.2065979703615733	-0.6106809346426745
0.24037454034158856	1.0000213547327157	0.15402792990637929	0.20681615455664532	-0.6113658725061389
0.2406280999832991	1.0000213739827133	0.15402470241651078	0.20703433878886487	-0.612050875115767
0.24088165962500963	1.0000213931677535	0.15402148575130817	0.20725252305810757	-0.6127359422595475
0.24113521926672019	1.0000214122877022	0.15401827993392	0.2074707073642487	-0.6134210737249604
0.24138877890843072	1.0000214313424256	0.15401508498741923	0.20768889170716334	-0.6141062692989765
0.24164233855014125	1.0000214503317906	0.1540119009348028	0.20790707608672632	-0.6147915287680605
0.24189589819185178	1.0000214692556646	0.1540087277989916	0.2081252605028121	-0.615476851918172
0.24214945783356231	1.0000214881139151	0.1540055656028302	0.20834344495529503	-0.6161622385347668
0.24240301747527285	1.0000215069064107	0.15400241436908665	0.2085616294440491	-0.6168476884027986
0.24265657711698338	1.0000215256330194	0.15399927412045236	0.20877981396894804	-0.6175332013067207
0.24291013675869394	1.0000215442936107	0.15399614487954186	0.2089979985298654	-0.6182187770304877
0.24316369640040447	1.000021562888054	0.1539930266688926	0.20921618312667434	-0.6189044153575565
0.243417256042115	1.0000215814162194	0.1539899195109649	0.2094343677592479	-0.6195901160708884
0.24367081568382554	1.0000215998779773	0.15398682342814157	0.2096525524274588	-0.6202758789529508
0.24392437532553607	1.000021618273199	0.15398373844272778	0.2098707371311795	-0.6209617037857178
0.2441779349672466	1.0000216366017551	0.15398066457695103	0.21008892187028222	-0.6216475903506731
0.24443149460895713	1.000021654863518	0.15397760185296078	0.21030710664463895	-0.6223335384288107
0.2446850542506677	1.0000216730583598	0.15397455029282833	0.21052529145412133	-0.623019547800637
0.24493861389237823	1.0000216911861532	0.15397150991854663	0.21074347629860088	-0.6237056182461718
0.24504009442353597	1.0000216984225072	0.15397029622846778	0.21083079901383323	-0.6239802168351833
0.24519217353408876	1.0000217092467718	0.1539684807520302	0.21096166117794876	-0.6243917495449506
0.2454457331757993	1.000021727240089	0.15396546281511478	0.211179846092036	-0.625077941476026
0.24569929281750982	1.000021745165979	0.15396245612955722	0.21139803104073324	-0.6257641938179689
0.24595285245922036	1.0000217630243164	0.1539594607170354	0.21161621602391098	-0.6264505063488708
0.2462064121009309	1.0000217808149765	0.15395647659914788	0.2118344010414394	-0.6271368788463447
0.24645997174264145	1.0000217985378346	0.15395350379741385	0.21205258609318853	-0.6278233110875278
0.24671353138435198	1.0000218161927668	0.15395054233327285	0.212270771179028	-0.6285098028490816
0.2469670910260625	1.0000218337796496	0.1539475922280847	0.21248895629882739	-0.6291963539071953
0.24722065066777305	1.00002185129836	0.1539446535031293	0.21270714145245587	-0.6298829640375859
0.24747421030948358	1.0000218687487756	0.15394172617960636	0.21292532663978248	-0.630569633015501
0.2477277699511941	1.0000218861307741	0.15393881027863532	0.2131435118606759	-0.6312563606157197
0.24798132959290464	1.000021903444234	0.15393590582125513	0.21336169711500472	-0.6319431466125546
0.2482348892346152	1.0000219206890342	0.1539330128284241	0.21357988240263714	-0.6326299907798537
0.24848844887632573	1.000021937865054	0.15393013132101974	0.21379806772344126	-0.6333168928910017
0.24874200851803627	1.0000219549721732	0.15392726131983853	0.2140162530772848	-0.6340038527189217
0.2489955681597468	1.000021972010272	0.15392440284559578	0.2142344384640354	-0.634690870036077
0.24924912780145733	1.0000219889792314	0.1539215559189255	0.21445262388356032	-0.635377944614473
0.24950268744316786	1.0000220058789326	0.15391872056038017	0.2146708093357267	-0.6360650762256584
0.24975624708487842	1.0000220227092573	0.15391589679043058	0.21488899482040133	-0.6367522646407276
0.25000980672658896	1.0000220394700876	0.15391308462946565	0.21510718033745085	-0.6374395096303216
0.2502633663682995	1.0000220561613065	0.1539102840977923	0.21532536588674167	-0.6381268109646302
0.25051692601001	1.0000220727827969	0.15390749521563526	0.21554355146813994	-0.6388141684133939
0.25077048565172055	1.0000220893344427	0.15390471800313696	0.21576173708151158	-0.6395015817459052
0.2510240452934311	1.0000221058161278	0.15390195248035715	0.21597992272672228	-0.6401890507310103
0.25112552582458886	1.000022112392857	0.15390084893306277	0.21606724576153988	-0.640464207526945
0.2512776049351416	1.000022122227737	0.15389919866727306	0.2161981084036375	-0.6408765751371115
0.25153116457685215	1.0000221385691554	0.15389645658377893	0.21641629411212251	-0.6415641547321679
0.2517847242185627	1.0000221548402688	0.15389372624968606	0.2166344798520423	-0.6422517892836982
0.2520382838602732	1.0000221710409631	0.15389100768472253	0.21685266562326164	-0.6429394785587816
0.2522918435019838	1.0000221871711248	0.15388830090853306	0.21707085142564514	-0.6436272223240602
0.25254540314369434	1.0000222032306412	0.15388560594067885	0.2172890372590571	-0.6443150203457404
0.25279896278540487	1.0000222192193997	0.15388292280063745	0.21750722312336165	-0.6450028723895946
0.2530525224271154	1.0000222351372885	0.15388025150780252	0.2177254090184227	-0.6456907782209632
0.25330608206882593	1.000022250984196	0.15387759208148377	0.2179435949441039	-0.6463787376047563
0.25355964171053647	1.0000222667600116	0.1538749445409067	0.21816178090026872	-0.6470667503054554
0.253813201352247	1.0000222824646243	0.1538723089052125	0.21837996688678038	-0.6477548160871153
0.25406676099395753	1.0000222980979248	0.1538696851934579	0.21859815290350193	-0.6484429347133658
0.25432032063566806	1.000022313659803	0.15386707342461492	0.21881633895029612	-0.6491311059474135
0.2545738802773786	1.0000223291501502	0.15386447361757086	0.21903452502702558	-0.6498193295520437
0.2548274399190891	1.0000223445688579	0.15386188579112797	0.21925271113355266	-0.650507605289622
0.25508099956079966	1.0000223599158182	0.1538593099640035	0.21947089726973948	-0.6511959329220963
0.2553345592025102	1.0000223751909236	0.15385674615482928	0.21968908343544805	-0.6518843122109985
0.2555881188442207	1.0000223903940673	0.15385419438215184	0.21990726963054008	-0.6525727429174465
0.2558416784859313	1.0000224055251425	0.15385165466443204	0.22012545585487706	-0.6532612248021455
0.25609523812764184	1.0000224205840433	0.15384912702004502	0.2203436421083203	-0.6539497576253908
0.2563487977693524	1.0000224355706644	0.1538466114672801	0.22056182839073094	-0.6546383411470682
0.2566023574110629	1.0000224504849007	0.1538441080243404	0.22078001470196984	-0.6553269751266576
0.25685591705277344	1.0000224653266476	0.15384161670934302	0.22099820104189768	-0.6560156593232331
0.257109476694484	1.0000224800958015	0.15383913754031853	0.22121638741037497	-0.6567043934954662
0.25721095722564175	1.0000224859864002	0.15383814872591814	0.22130371073373795	-0.6569800550560836
0.2573630363361945	1.0000224947922587	0.15383667053521116	0.22143457380726195	-0.6573931774016266
0.25761659597790504	1.0000225094159163	0.1538342157118784	0.2216527602324187	-0.6580820107995852
0.25787015561961557	1.0000225239666718	0.15383177308809096	0.2218709466857051	-0.6587708934468145
0.2581237152613261	1.0000225384444235	0.15382934268153256	0.22208913316698078	-0.6594598251003919
0.25837727490303664	1.0000225528490696	0.1538269245097999	0.22230731967610523	-0.6601488055170007
0.25863083454474717	1.0000225671805096	0.15382451859040236	0.2225255062129377	-0.6608378344529322
0.2588843941864577	1.0000225814386428	0.15382212494076197	0.22274369277733724	-0.6615269116640875
0.2591379538281683	1.0000225956233695	0.1538197435782132	0.22296187936916276	-0.6622160369059795
0.2593915134698788	1.00002260973459	0.15381737452000285	0.22318006598827286	-0.6629052099337348
0.25964507311158935	1.0000226237722056	0.15381501778328988	0.22339825263452606	-0.6635944305020955
0.2598986327532999	1.0000226377361183	0.15381267338514526	0.22361643930778063	-0.6642836983654211
0.2601521923950104	1.0000226516262296	0.1538103413425519	0.22383462600789464	-0.6649730132776904
0.26040575203672095	1.0000226654424427	0.15380802167240434	0.224052812734726	-0.6656623749925035
0.2606593116784315	1.0000226791846607	0.15380571439150884	0.22427099948813234	-0.6663517832630832
0.260912871320142	1.0000226928527869	0.15380341951658305	0.22448918626797124	-0.667041237842278
0.26116643096185255	1.000022706446726	0.15380113706425594	0.2247073730741	-0.6677307384825629
0.2614199906035631	1.0000227199663825	0.15379886705106768	0.2249255599063757	-0.6684202849360419
0.2616735502452736	1.0000227334116616	0.15379660949346946	0.22514374676465532	-0.6691098769544496
0.26192710988698414	1.0000227467824692	0.15379436440782335	0.2253619336487956	-0.6697995142891535
0.2621806695286947	1.0000227600787115	0.1537921318104022	0.2255801205586531	-0.6704891966911557
0.2624342291704052	1.0000227733002955	0.15378991171738948	0.2257983074940842	-0.6711789239110949
0.2626877888121158	1.0000227864471283	0.1537877041448792	0.2260164944549451	-0.6718686956992482
0.26294134845382633	1.0000227995191178	0.1537855091088756	0.2262346814410918	-0.6725585118055333
0.26319490809553686	1.0000228125161725	0.15378332662529323	0.2264528684523801	-0.6732483719795099
0.2632963886266946	1.000022817696882	0.15378245666479565	0.22654019203205528	-0.6735244825350506
0.2634484677372474	1.000022825438201	0.1537811567099567	0.22667105548866573	-0.6739382759703828
0.2637020273789579	1.000022838285113	0.15377899937860062	0.2268892425498041	-0.6746282235270024
0.26395558702066846	1.0000228510568185	0.1537768546468693	0.2271074296356505	-0.6753182143978677
0.264209146662379	1.0000228637532278	0.15377472253031682	0.22732561674606008	-0.6760082483311278
0.2644627063040895	1.000022876374252	0.1537726030444068	0.22754380388088774	-0.6766983250745842
0.26471626594580006	1.0000228889198024	0.15377049620451225	0.22776199103998823	-0.6773884443756921
0.2649698255875106	1.0000229013897914	0.1537684020259155	0.22798017822321617	-0.6780786059815636
0.2652233852292211	1.0000229137841312	0.15376632052380806	0.22819836543042593	-0.678768809638968
0.26547694487093165	1.0000229261027351	0.15376425171329047	0.2284165526614718	-0.6794590550943356
0.2657305045126422	1.0000229383455168	0.15376219560937213	0.22863473991620778	-0.6801493420937581
0.2659840641543527	1.0000229505123903	0.1537601522269713	0.22885292719448783	-0.6808396703829916
0.2662376237960633	1.0000229626032704	0.15375812158091476	0.22907111449616563	-0.6815300397074584
0.26649118343777384	1.0000229746180722	0.153756103685938	0.22928930182109478	-0.6822204498122484
0.26674474307948437	1.0000229865567114	0.1537540985566848	0.2295074891691286	-0.682910900442122
0.2669983027211949	1.0000229984191047	0.1537521062077072	0.2297256765401204	-0.6836013913415115
0.26725186236290543	1.0000230102051686	0.15375012665346552	0.2299438639339232	-0.6842919222545235
0.26750542200461597	1.0000230219148203	0.15374815990832796	0.23016205135038983	-0.6849824929249404
0.2677589816463265	1.000023033547978	0.15374620598657077	0.2303802387893731	-0.6856731030962229
0.26801254128803703	1.00002304510456	0.15374426490237791	0.2305984262507256	-0.6863637525115116
0.26826610092974756	1.0000230565844852	0.15374233666984105	0.23081661373429965	-0.6870544409136298
0.2685196605714581	1.0000230679876732	0.1537404213029594	0.23103480123994755	-0.6877451680450843
0.26877322021316863	1.0000230793140439	0.15373851881563957	0.23125298876752137	-0.6884359336480689
0.26902677985487916	1.0000230905635177	0.1537366292216956	0.23147117631687306	-0.6891267374644648
0.2692803394965897	1.0000231017360162	0.15373475253484858	0.23168936388785435	-0.6898175792358443
0.26938182002774747	1.0000231061859266	0.1537340050602837	0.23177668769054685	-0.6900940809351783
0.2695338991383003	1.0000231128314607	0.15373288876872682	0.23190755148031691	-0.6905084587034714
0.2697874587800108	1.0000231238497734	0.1537310379368655	0.2321257390941122	-0.691199375608305
0.27004101842172135	1.000023134790877	0.15372920005270668	0.23234392672909146	-0.6918903296910001
0.2702945780634319	1.0000231456546949	0.1537273751295992	0.2325621143851059	-0.6925813206919101
0.2705481377051424	1.0000231564411508	0.1537255631807985	0.2327803020620065	-0.6932723483510896
0.27080169734685294	1.0000231671501691	0.1537237642194665	0.23299848975964416	-0.6939634124082951
0.2710552569885635	1.0000231777816744	0.1537219782586716	0.2332166774778695	-0.6946545126029878
0.271308816630274	1.0000231883355926	0.15372020531138839	0.23343486521653317	-0.6953456486743362
0.27156237627198454	1.000023198811849	0.1537184453904977	0.2336530529754855	-0.6960368203612173
0.2718159359136951	1.000023209210371	0.15371669850878647	0.2338712407545768	-0.6967280274022186
0.2720694955554056	1.000023219531085	0.15371496467894755	0.23408942855365714	-0.6974192695356412
0.27232305519711614	1.0000232297739187	0.15371324391357963	0.23430761637257655	-0.6981105464995008
0.27257661483882667	1.0000232399388	0.15371153622518718	0.2345258042111848	-0.6988018580315305
0.2728301744805372	1.0000232500256583	0.15370984162618032	0.2347439920693316	-0.6994932038691823
0.2730837341222478	1.0000232600344223	0.1537081601288747	0.23496217994686655	-0.7001845837496299
0.2733372937639583	1.0000232699650218	0.15370649174549136	0.23518036784363897	-0.70087599740977
0.27359085340566885	1.0000232798173871	0.15370483648815672	0.23539855575949814	-0.7015674445862251
0.2738444130473794	1.0000232895914494	0.1537031943689024	0.23561674369429325	-0.7022589250153449
0.2740979726890899	1.0000232992871398	0.15370156539966515	0.23583493164787322	-0.7029504384332094
0.27435153233080045	1.0000233089043904	0.15369994959228675	0.23605311962008696	-0.7036419845756298
0.274605091972511	1.0000233184431335	0.1536983469585139	0.23627130761078316	-0.7043335631781514
0.2748586516142215	1.0000233279033026	0.1536967575099981	0.23648949561981045	-0.7050251739760559
0.27511221125593205	1.000023337284831	0.15369518125829554	0.23670768364701725	-0.7057168167043625
0.2753657708976426	1.000023346587653	0.15369361821486713	0.23692587169225188	-0.706408491097831
0.27546725142880035	1.0000233502887927	0.15369299635165679	0.23701319568374168	-0.7066853242681713
0.2756193305393531	1.000023355811703	0.15369206839107824	0.23714405975536254	-0.7071001968909636
0.27587289018106365	1.0000233649569166	0.15369053179819864	0.23736224783619733	-0.7077919338180069
0.2761264498227742	1.0000233740232296	0.1536890084474025	0.23758043593460415	-0.7084837016129542
0.27638000946448477	1.0000233830105785	0.1536874983497682	0.23779862405043084	-0.7091755000095474
0.2766335691061953	1.0000233919188997	0.15368600151627823	0.23801681218352508	-0.7098673287412797
0.27688712874790583	1.0000234007481312	0.15368451795781918	0.2382350003337344	-0.7105591875413967
0.27714068838961636	1.0000234094982108	0.15368304768518154	0.2384531885009063	-0.7112510761428997
0.2773942480313269	1.0000234181690772	0.15368159070905976	0.23867137668488803	-0.7119429942785471
0.27764780767303743	1.0000234267606696	0.15368014704005195	0.23888956488552682	-0.7126349416808567
0.27790136731474796	1.0000234352729274	0.15367871668865996	0.23910775310266974	-0.7133269180821081
0.2781549269564585	1.000023443705791	0.15367729966528923	0.23932594133616375	-0.7140189232143443
0.278408486598169	1.0000234520592013	0.1536758959802487	0.23954412958585566	-0.7147109568093747
0.27866204623987956	1.0000234603330997	0.15367450564375074	0.23976231785159222	-0.7154030185987762
0.2789156058815901	1.000023468527428	0.153673128665911	0.23998050613322003	-0.7160951083138964
0.2791691655233006	1.0000234766421288	0.15367176505674848	0.24019869443058556	-0.716787225685855
0.27942272516501115	1.000023484677145	0.15367041482618518	0.24041688274353518	-0.7174793704455463
0.2796762848067217	1.0000234926324203	0.1536690779840463	0.24063507107191517	-0.7181715423236414
0.2799298444484323	1.0000235005078988	0.15366775454006	0.2408532594155717	-0.7188637410505903
0.2801834040901428	1.0000235083035252	0.15366644450385727	0.2410714477743508	-0.7195559663566238
0.28043696373185334	1.0000235160192448	0.15366514788497207	0.2412896361480984	-0.7202482179717562
0.28069052337356387	1.0000235236550035	0.15366386469284096	0.24150782453666028	-0.720940495625787
0.2809440830152744	1.0000235312107477	0.15366259493680323	0.24172601293988222	-0.7216327990483036
0.28119764265698494	1.0000235386864242	0.15366133862610076	0.2419442013576098	-0.7223251279686826
0.28145120229869547	1.0000235460819806	0.1536600957698779	0.24216238978968851	-0.7230174821160932
0.28155268282985324	1.000023549019395	0.1536596021215839	0.2422497139349716	-0.7232945855347306
0.281704761940406	1.0000235533973652	0.1536588663771814	0.24238057823596382	-0.7237098612194983
0.28195832158211653	1.0000235606325263	0.15365765045696048	0.24259876669628094	-0.7244022650076573
0.28221188122382707	1.0000235677874132	0.15365644801806644	0.24281695517048515	-0.725094693209128
0.2824654408655376	1.0000235748619757	0.15365525906925295	0.2430351436584215	-0.7257871455522691
0.28271900050724813	1.0000235818561642	0.1536540836191757	0.24325333215993497	-0.726479621765242
0.28297256014895866	1.0000235887699296	0.15365292167639247	0.24347152067487052	-0.7271721215760133
0.28322611979066925	1.0000235956032233	0.153651773249363	0.24368970920307292	-0.7278646447123569
0.2834796794323798	1.0000236023559974	0.15365063834644888	0.24390789774438687	-0.7285571909018563
0.2837332390740903	1.0000236090282042	0.15364951697591364	0.244126086298657	-0.7292497598719065
0.28398679871580085	1.0000236156197972	0.15364840914592248	0.24434427486572785	-0.7299423513497166
0.2842403583575114	1.00002362213073	0.15364731486454228	0.2445624634454438	-0.730634965062312
0.2844939179992219	1.0000236285609567	0.15364623413974163	0.24478065203764923	-0.7313276007365358
0.28474747764093244	1.0000236349104326	0.15364516697939054	0.24499884064218833	-0.7320202580990524
0.285001037282643	1.0000236411791126	0.15364411339126066	0.24521702925890532	-0.7327129368763485
0.2852545969243535	1.000023647366953	0.1536430733830249	0.24543521788764422	-0.7334056367947361
0.28550815656606404	1.0000236534739102	0.1536420469622576	0.24565340652824905	-0.7340983575803542
0.2857617162077746	1.0000236594999414	0.15364103413643446	0.24587159518056367	-0.7347910989591714
0.2860152758494851	1.0000236654450043	0.1536400349129322	0.24608978384443192	-0.7354838606569877
0.28626883549119564	1.0000236713090571	0.1536390492990289	0.2463079725196975	-0.7361766423994373
0.28652239513290617	1.0000236770920587	0.15363807730190368	0.24652616120620408	-0.7368694439119902
0.28677595477461676	1.0000236827939684	0.1536371189286366	0.2467443499037952	-0.7375622649199551
0.2870295144163273	1.0000236884147462	0.15363617418620878	0.2469625386123144	-0.738255105148481
0.2872830740580378	1.0000236939543525	0.15363524308150228	0.247180727331605	-0.7389479643225599
0.28753663369974836	1.0000236994127487	0.15363432562129997	0.2473989160615104	-0.7396408421670287
0.2876381142309061	1.0000237015745632	0.15363396225686057	0.2474862403249433	-0.7399181533434038
0.2877901933414589	1.000023704789896	0.1536334218122855	0.24761710480187382	-0.7403337384065716
0.2880437529831694	1.0000237100857572	0.15363253166104332	0.24783529355253842	-0.7410266527657224
0.28829731262487995	1.0000237153002949	0.15363165517405847	0.2480534823133473	-0.7417195849688668
0.2885508722665905	1.000023720433472	0.15363079235771676	0.24827167108414355	-0.7424125347402442
0.288804431908301	1.000023725485253	0.15362994321830442	0.24848985986477004	-0.7431055018039503
0.28905799155001155	1.0000237304556026	0.1536291077620083	0.2487080486550697	-0.7437984858839396
0.2893115511917221	1.0000237353444852	0.15362828599491568	0.24892623745488535	-0.7444914867040271
0.2895651108334326	1.000023740151867	0.15362747792301426	0.24914442626405972	-0.7451845039878908
0.28981867047514315	1.000023744877714	0.1536266835521921	0.24936261508243546	-0.7458775374590743
0.29007223011685374	1.0000237495219932	0.15362590288823763	0.24958080390985524	-0.746570586840988
0.29032578975856427	1.0000237540846717	0.1536251359368394	0.24979899274616155	-0.7472636518569127
0.2905793494002748	1.000023758565718	0.15362438270358633	0.2500171815911969	-0.7479567322300009
0.29083290904198533	1.0000237629650996	0.1536236431939674	0.2502353704448037	-0.7486498276832797
0.29108646868369586	1.0000237672827867	0.15362291741337175	0.25045355930682434	-0.7493429379396523
0.2913400283254064	1.0000237715187483	0.15362220536708862	0.25067174817710103	-0.7500360627219009
0.29159358796711693	1.000023775672955	0.15362150706030722	0.25088993705547613	-0.7507292017526889
0.29184714760882746	1.0000237797453775	0.1536208224981168	0.2511081259417917	-0.7514223547545628
0.292100707250538	1.000023783735987	0.15362015168550644	0.2513263148358899	-0.7521155214499546
0.2923542668922485	1.000023787644756	0.1536194946273653	0.25154450373761283	-0.7528087015611845
0.29260782653395906	1.0000237914716565	0.1536188513284822	0.25176269264680246	-0.7535018948104626
0.2928613861756696	1.0000237952166617	0.15361822179354592	0.25198088156330073	-0.7541951009198914
0.2931149458173801	1.0000237988797456	0.15361760602714492	0.25219907048694956	-0.7548883196114681
0.29336850545909066	1.000023802460882	0.15361700403376743	0.2524172594175908	-0.7555815506070868
0.29362206510080124	1.0000238059600464	0.1536164158178014	0.2526354483550663	-0.7562747936285407
0.29372354563195896	1.0000238073375198	0.15361618426135132	0.2527227727005139	-0.7565522490948485
0.2938756247425118	1.0000238093772136	0.15361584138353437	0.25285363729921767	-0.7569680483975247
0.2941291843842223	1.00002381271236	0.15361528073515357	0.2530718262498868	-0.7576613146356374
0.29438274402593284	1.000023815965462	0.15361473387674576	0.2532900152069152	-0.758354592064383
0.2946363036676434	1.0000238191364967	0.1536142008122973	0.2535082041701445	-0.7590478804051749
0.2948898633093539	1.0000238222254418	0.153613681545694	0.2537263931394163	-0.7597411793793362
0.29514342295106444	1.0000238252322757	0.1536131760807212	0.25394458211457216	-0.7604344887081032
0.29539698259277497	1.0000238281569775	0.1536126844210637	0.25416277109545343	-0.7611278081126275
0.2956505422344855	1.0000238309995264	0.15361220657030566	0.2543809600819017	-0.7618211373139778
0.29590410187619604	1.0000238337599023	0.15361174253193072	0.25459914907375825	-0.7625144760331429
0.29615766151790657	1.000023836438086	0.15361129230932175	0.25481733807086443	-0.7632078239910334
0.2964112211596171	1.0000238390340588	0.15361085590576104	0.25503552707306165	-0.7639011809084838
0.29666478080132763	1.000023841547802	0.15361043332443014	0.2552537160801911	-0.7645945465062558
0.2969183404430382	1.0000238439792986	0.15361002456840991	0.2554719050920941	-0.7652879205050396
0.29717190008474875	1.000023846328531	0.15360962964068045	0.2556900941086118	-0.7659813026254566
0.2974254597264593	1.0000238485954829	0.153609248544121	0.2559082831295854	-0.7666746925880615
0.2976790193681698	1.0000238507801384	0.1536088812815101	0.25612647215485607	-0.7673680901133448
0.29793257900988035	1.000023852882482	0.1536085278555254	0.2563446611842649	-0.7680614949217353
0.2981861386515909	1.0000238549024991	0.15360818826874373	0.256562850217653	-0.7687549067336015
0.2984396982933014	1.0000238568401756	0.153607862523641	0.2567810392548614	-0.7694483252692549
0.29869325793501195	1.0000238586954977	0.1536075506225923	0.25699922829573113	-0.7701417502489518
0.2989468175767225	1.0000238604684522	0.15360725256787172	0.25721741734010317	-0.7708351813928954
0.299200377218433	1.000023862159027	0.15360696836165247	0.25743560638781854	-0.7715286184212389
0.29945393686014354	1.00002386376721	0.15360669800600682	0.2576537954387182	-0.7722220610540866
0.2997074965018541	1.00002386529299	0.15360644150290598	0.257871984492643	-0.7729155090114975
0.29980897703301185	1.0000238658805511	0.15360634272625548	0.25795930888362895	-0.7731930446199115
0.2999610561435646	1.0000238667363563	0.15360619885422028	0.2580901735494339	-0.7736089620134863
0.30021461578527514	1.0000238680972986	0.15360597006171894	0.2583083626089318	-0.7743024197800268
0.30046817542698573	1.0000238693758075	0.15360575512707028	0.2585265516709776	-0.7749958820310534
0.30072173506869626	1.000023870571874	0.15360555405184148	0.2587447407354121	-0.7756893484864641
0.3009752947104068	1.0000238716854897	0.15360536683749873	0.2589629298020761	-0.776382818866122
0.3012288543521173	1.0000238727166466	0.15360519348540713	0.2591811188708104	-0.7770762928898585
0.30148241399382786	1.0000238736653377	0.15360503399683073	0.25939930794145594	-0.7777697702774745
0.3017359736355384	1.0000238745315564	0.15360488837293249	0.25961749701385334	-0.7784632507487439
0.3019895332772489	1.0000238753152961	0.15360475661477424	0.25983568608784346	-0.7791567340234149
0.30224309291895946	1.0000238760165518	0.15360463872331678	0.2600538751632671	-0.779850219821213
0.30249665256067	1.0000238766353187	0.15360453469941973	0.2602720642399649	-0.7805437078618428
0.3027502122023805	1.0000238771715917	0.15360444454384165	0.2604902533177777	-0.7812371978649906
0.30300377184409105	1.0000238776253678	0.15360436825723991	0.2607084423965462	-0.7819306895503265
0.3032573314858016	1.0000238779966435	0.15360430584017085	0.2609266314761111	-0.7826241826375071
0.3035108911275121	1.000023878285416	0.15360425729308957	0.2611448205563132	-0.783317676846177
0.3037644507692227	1.0000238784916837	0.15360422261635007	0.26136300963699316	-0.784011171895972
0.30401801041093324	1.000023878615445	0.15360420181020523	0.2615811987179916	-0.7847046675065211
0.30427157005264377	1.0000238786566986	0.15360419487480675	0.26179938779914946	-0.7853981633974482
0.3045251296943543	1.000023878615445	0.15360420181020523	0.26201757688030725	-0.7860916592883753
0.30477868933606483	1.0000238784916837	0.15360422261635007	0.26223576596130577	-0.7867851548989243
0.30503224897777537	1.000023878285416	0.15360425729308957	0.2624539550419857	-0.7874786499487194
0.3052858086194859	1.0000238779966435	0.15360430584017085	0.26267214412218776	-0.7881721441573893
0.30553936826119643	1.0000238776253678	0.15360436825723991	0.2628903332017527	-0.7888656372445698
0.30579292790290696	1.0000238771715917	0.15360444454384165	0.2631085222805212	-0.7895591289299058
0.30589440843406474	1.000023876966864	0.1536044789616718	0.26319584668037926	-0.7898366801544341
0.3060464875446175	1.0000238766353187	0.15360453469941973	0.26332671135833396	-0.7902526189330535
0.30630004718632803	1.0000238760165518	0.15360463872331678	0.2635449004350318	-0.7909461069736834
0.30655360682803856	1.0000238753152961	0.15360475661477424	0.2637630895104554	-0.7916395927714814
0.3068071664697491	1.0000238745315564	0.15360488837293249	0.26398127858444553	-0.7923330760461524
0.3070607261114596	1.0000238736653377	0.15360503399683073	0.264199467656843	-0.7930265565174218
0.3073142857531702	1.0000238727166466	0.15360519348540713	0.26441765672748846	-0.7937200339050379
0.30756784539488075	1.0000238716854897	0.15360536683749873	0.26463584579622285	-0.7944135079287743
0.3078214050365913	1.000023870571874	0.15360555405184148	0.26485403486288683	-0.7951069783084322
0.3080749646783018	1.0000238693758075	0.15360575512707028	0.26507222392732127	-0.7958004447638429
0.30832852432001234	1.0000238680972986	0.15360597006171894	0.26529041298936706	-0.7964939070148697
0.3085820839617229	1.0000238667363563	0.15360619885422028	0.26550860204886495	-0.7971873647814101
0.3088356436034334	1.00002386529299	0.15360644150290598	0.2657267911056559	-0.7978808177833989
0.30908920324514394	1.00002386376721	0.15360669800600682	0.26594498015958074	-0.7985742657408097
0.30934276288685447	1.000023862159027	0.1536069683616525	0.26616316921048033	-0.7992677083736575
0.309596322528565	1.0000238604684522	0.15360725256787172	0.2663813582581957	-0.7999611454020009
0.30984988217027554	1.0000238586954977	0.1536075506225923	0.2665995473025678	-0.8006545765459446
0.31010344181198607	1.0000238568401756	0.153607862523641	0.26681773634343753	-0.8013480015256415
0.3103570014536966	1.0000238549024991	0.15360818826874373	0.2670359253806459	-0.8020414200612949
0.31061056109540713	1.000023852882482	0.1536085278555254	0.26725411441403396	-0.8027348318731611
0.3108641207371177	1.0000238507801384	0.1536088812815101	0.2674723034434428	-0.8034282366815515
0.31111768037882825	1.0000238485954829	0.153609248544121	0.26769049246871346	-0.8041216342068349
0.3113712400205388	1.000023846328531	0.15360962964068045	0.2679086814896871	-0.8048150241694398
0.3116247996622493	1.0000238439792986	0.15361002456840991	0.2681268705062048	-0.8055084062898568
0.31187835930395985	1.000023841547802	0.15361043332443014	0.2683450595181078	-0.8062017802886405
0.31197983983511757	1.0000238405516133	0.1536106007922403	0.26843238389013496	-0.8064792825295649
0.3121319189456704	1.0000238390340588	0.15361085590576104	0.2685632485252373	-0.8068951458864125
0.3123854785873809	1.000023836438086	0.15361129230932175	0.26878143752743444	-0.8075885028038631
0.31263903822909145	1.0000238337599023	0.15361174253193072	0.2689996265245407	-0.8082818507617534
0.312892597870802	1.0000238309995264	0.1536122065703057	0.26921781551639723	-0.8089751894809185
0.3131461575125125	1.0000238281569775	0.1536126844210637	0.26943600450284544	-0.8096685186822689
0.31339971715422305	1.0000238252322757	0.15361317608072123	0.2696541934837267	-0.8103618380867932
0.3136532767959336	1.0000238222254418	0.153613681545694	0.26987238245888256	-0.8110551474155602
0.3139068364376441	1.0000238191364967	0.1536142008122973	0.27009057142815435	-0.8117484463897214
0.3141603960793547	1.000023815965462	0.15361473387674576	0.2703087603913837	-0.8124417347305133
0.31441395572106523	1.00002381271236	0.15361528073515357	0.2705269493484121	-0.8131350121592591
0.31466751536277576	1.0000238093772136	0.15361584138353437	0.2707451382990812	-0.8138282783973717
0.3149210750044863	1.0000238059600464	0.1536164158178014	0.27096332724323263	-0.8145215331663557
0.3151746346461968	1.000023802460882	0.15361700403376743	0.27118151618070807	-0.8152147761878096
0.31542819428790736	1.0000237988797456	0.15361760602714492	0.27139970511134937	-0.8159080071834283
0.3156817539296179	1.0000237952166617	0.15361822179354592	0.2716178940349982	-0.8166012258750049
0.3159353135713284	1.0000237914716565	0.15361885132848221	0.27183608295149647	-0.8172944319844337
0.31618887321303896	1.000023787644756	0.1536194946273653	0.2720542718606861	-0.8179876252337118
0.3164424328547495	1.000023783735987	0.15362015168550644	0.27227246076240896	-0.8186808053449418
0.31669599249646	1.0000237797453775	0.1536208224981168	0.2724906496565072	-0.8193739720403337
0.31694955213817055	1.000023775672955	0.15362150706030722	0.2727088385428228	-0.8200671250422075
0.3172031117798811	1.0000237715187483	0.15362220536708862	0.27292702742119784	-0.8207602640729954
0.3174566714215916	1.0000237672827867	0.15362291741337178	0.27314521629147454	-0.8214533888552441
0.3177102310633022	1.0000237629650996	0.1536236431939674	0.27336340515349516	-0.8221464991116166
0.31796379070501274	1.000023758565718	0.15362438270358633	0.27358159400710197	-0.8228395945648954
0.31806527123617045	1.0000237567820975	0.15362468251840952	0.2736689183147111	-0.8231169834537151
0.31821735034672327	1.0000237540846717	0.1536251359368394	0.27379978285213735	-0.8235326749379837
0.3184709099884338	1.0000237495219932	0.15362590288823763	0.27401797168844366	-0.8242257399539085
0.31872446963014434	1.000023744877714	0.15362668355219214	0.2742361605158634	-0.8249187893358222
0.31897802927185487	1.000023740151867	0.1536274779230143	0.2744543493342392	-0.8256118228070055
0.3192315889135654	1.0000237353444852	0.15362828599491568	0.2746725381434135	-0.8263048400908692
0.31948514855527593	1.0000237304556026	0.1536291077620083	0.2748907269432292	-0.8269978409109567
0.31973870819698647	1.000023725485253	0.15362994321830442	0.27510891573352886	-0.827690824990946
0.319992267838697	1.000023720433472	0.15363079235771676	0.2753271045141554	-0.8283837920546522
0.32024582748040753	1.0000237153002949	0.1536316551740585	0.2755452932849516	-0.8290767418260295
0.32049938712211806	1.0000237100857572	0.15363253166104332	0.27576348204576046	-0.8297696740291739
0.3207529467638286	1.000023704789896	0.1536334218122855	0.2759816707964251	-0.8304625883883248
0.3210065064055392	1.0000236994127487	0.15363432562129997	0.2761998595367885	-0.8311554846278677
0.3212600660472497	1.0000236939543525	0.1536352430815023	0.27641804826669386	-0.8318483624723364
0.32151362568896025	1.0000236884147462	0.15363617418620878	0.2766362369859845	-0.8325412216464153
0.3217671853306708	1.0000236827939684	0.1536371189286366	0.2768544256945037	-0.8332340618749412
0.3220207449723813	1.0000236770920587	0.15363807730190368	0.2770726143920948	-0.8339268828829062
0.32227430461409184	1.0000236713090571	0.15363904929902894	0.2772908030786014	-0.8346196843954591
0.3225278642558024	1.0000236654450043	0.1536400349129322	0.27750899175386695	-0.8353124661379087
0.3227814238975129	1.0000236594999414	0.15364103413643446	0.2777271804177352	-0.836005227835725
0.32303498353922344	1.0000236534739102	0.15364204696225764	0.27794536907004985	-0.8366979692145421
0.323288543180934	1.000023647366953	0.1536430733830249	0.27816355771065465	-0.8373906900001602
0.3235421028226445	1.0000236411791126	0.15364411339126066	0.27838174633939355	-0.8380833899185478
0.32379566246435504	1.0000236349104326	0.15364516697939057	0.2785999349561106	-0.838776068695844
0.32404922210606557	1.0000236285609567	0.15364623413974163	0.27881812356064967	-0.8394687260583605
0.32415070263722334	1.0000236259971182	0.15364666504362234	0.2789054477675217	-0.8397459377611547
0.3243027817477761	1.00002362213073	0.1536473148645423	0.27903631215285507	-0.8401613617325845
0.3245563413894867	1.0000236156197972	0.15364840914592248	0.279254500732571	-0.8408539754451797
0.3248099010311972	1.0000236090282042	0.15364951697591364	0.27947268929964186	-0.8415465669229898
0.32506346067290776	1.0000236023559974	0.1536506383464489	0.279690877853912	-0.8422391358930401
0.3253170203146183	1.0000235956032233	0.153651773249363	0.27990906639522595	-0.8429316820825394
0.3255705799563288	1.0000235887699296	0.1536529216763925	0.2801272549234284	-0.843624205218883
0.32582413959803935	1.0000235818561642	0.1536540836191757	0.28034544343836393	-0.8443167050296544
0.3260776992397499	1.0000235748619757	0.15365525906925295	0.2805636319398774	-0.8450091812426272
0.3263312588814604	1.0000235677874132	0.15365644801806647	0.28078182042781374	-0.8457016335857683
0.32658481852317095	1.0000235606325263	0.15365765045696048	0.28100000890201793	-0.8463940617872391
0.3268383781648815	1.0000235533973652	0.15365886637718143	0.28121819736233505	-0.847086465575398
0.327091937806592	1.0000235460819806	0.1536600957698779	0.28143638580861036	-0.8477788446788032
0.32734549744830255	1.0000235386864242	0.15366133862610076	0.28165457424068907	-0.8484711988262137
0.3275990570900131	1.0000235312107477	0.15366259493680326	0.28187276265841665	-0.8491635277465929
0.32785261673172367	1.0000235236550035	0.153663864692841	0.2820909510616386	-0.8498558311691093
0.3281061763734342	1.0000235160192448	0.1536651478849721	0.28230913945020053	-0.8505481088231401
0.32835973601514473	1.0000235083035252	0.1536664445038573	0.28252732782394807	-0.8512403604382726
0.32861329565685526	1.0000235005078988	0.15366775454006001	0.2827455161827272	-0.8519325857443061
0.3288668552985658	1.0000234926324203	0.1536690779840463	0.2829637045263837	-0.8526247844712549
0.32912041494027633	1.000023484677145	0.15367041482618518	0.2831818928547637	-0.85331695634935
0.32937397458198686	1.0000234766421288	0.15367176505674848	0.28340008116771337	-0.8540091011090414
0.3296275342236974	1.000023468527428	0.15367312866591104	0.2836182694650789	-0.854701218481
0.3298810938654079	1.0000234603330997	0.15367450564375076	0.2838364577467067	-0.8553933081961201
0.33013465350711846	1.0000234520592013	0.15367589598024872	0.28405464601244323	-0.8560853699855216
0.33023613403827623	1.00002344872551	0.1536764561664569	0.28414197008267855	-0.8563623415026651
0.330388213148829	1.000023443705791	0.15367729966528923	0.2842728342621351	-0.856777403580552
0.3306417727905395	1.0000234352729274	0.15367871668865996	0.28449102249562913	-0.8574694087127883
0.33089533243225006	1.0000234267606696	0.15368014704005195	0.28470921071277205	-0.8581613851140396
0.3311488920739606	1.0000234181690772	0.15368159070905976	0.28492739891341085	-0.8588533325163492
0.3314024517156712	1.0000234094982108	0.15368304768518157	0.28514558709739257	-0.8595452506519966
0.3316560113573817	1.0000234007481312	0.15368451795781918	0.28536377526456447	-0.8602371392534996
0.33190957099909224	1.0000233919188997	0.15368600151627823	0.2855819634147738	-0.8609289980536167
0.3321631306408028	1.0000233830105785	0.1536874983497682	0.28580015154786803	-0.8616208267853489
0.3324166902825133	1.0000233740232296	0.15368900844740252	0.2860183396636947	-0.8623126251819422
0.33267024992422384	1.0000233649569168	0.15369053179819864	0.28623652776210157	-0.8630043929768895
0.33292380956593437	1.000023355811703	0.15369206839107824	0.28645471584293636	-0.8636961299039329
0.3331773692076449	1.000023346587653	0.15369361821486716	0.286672903906047	-0.8643878356970655
0.33343092884935543	1.000023337284831	0.15369518125829557	0.28689109195128165	-0.865079510090534
0.33368448849106597	1.0000233279033026	0.1536967575099981	0.28710927997848845	-0.8657711528188405
0.3339380481327765	1.0000233184431335	0.15369834695851392	0.28732746798751574	-0.8664627636167449
0.33419160777448703	1.0000233089043904	0.15369994959228678	0.2875456559782119	-0.8671543422192666
0.33444516741619756	1.0000232992871398	0.15370156539966517	0.28776384395042565	-0.867845888361687
0.33469872705790815	1.0000232895914494	0.15370319436890242	0.2879820319040057	-0.8685374017795514
0.3349522866996187	1.0000232798173871	0.15370483648815672	0.28820021983880073	-0.8692288822086713
0.3352058463413292	1.0000232699650218	0.15370649174549136	0.28841840775465993	-0.8699203293851263
0.33545940598303975	1.0000232600344223	0.1537081601288747	0.28863659565143235	-0.8706117430452665
0.3357129656247503	1.0000232500256583	0.15370984162618034	0.28885478352896726	-0.871303122925714
0.3359665252664608	1.0000232399388	0.1537115362251872	0.2890729713871141	-0.8719944687633658
0.33622008490817135	1.0000232297739187	0.15371324391357966	0.28929115922572235	-0.8726857802953956
0.3363215654393291	1.0000232256838477	0.15371393103551365	0.2893784831239896	-0.8729624497556064
0.3364736445498819	1.000023219531085	0.15371496467894757	0.28950934704464176	-0.8733770572592552
0.3367272041915924	1.000023209210371	0.1537166985087865	0.2897275348437221	-0.8740682993926777
0.33698076383330294	1.000023198811849	0.15371844539049773	0.2899457226228134	-0.8747595064336792
0.3372343234750135	1.0000231883355926	0.15372020531138839	0.29016391038176576	-0.8754506781205601
0.337487883116724	1.0000231777816744	0.1537219782586716	0.29038209812042937	-0.8761418141919085
0.33774144275843454	1.0000231671501691	0.1537237642194665	0.29060028583865477	-0.8768329143866014
0.3379950024001451	1.0000231564411508	0.1537255631807985	0.29081847353629237	-0.8775239784438067
0.33824856204185566	1.0000231456546949	0.15372737512959922	0.291036661213193	-0.8782150061029862
0.3385021216835662	1.000023134790877	0.15372920005270668	0.29125484886920744	-0.8789059971038963
0.3387556813252767	1.0000231238497734	0.1537310379368655	0.2914730365041867	-0.8795969511865914
0.33900924096698726	1.0000231128314607	0.15373288876872682	0.291691224117982	-0.8802878680914249
0.3392628006086978	1.0000231017360162	0.1537347525348486	0.29190941171044454	-0.8809787475590521
0.3395163602504083	1.0000230905635177	0.15373662922169562	0.29212759928142584	-0.8816695893304315
0.33976991989211885	1.0000230793140439	0.1537385188156396	0.2923457868307775	-0.8823603931468275
0.3400234795338294	1.0000230679876732	0.1537404213029594	0.29256397435835135	-0.883051158749812
0.3402770391755399	1.0000230565844852	0.15374233666984108	0.29278216186399925	-0.8837418858812666
0.34053059881725045	1.00002304510456	0.15374426490237794	0.2930003493475733	-0.8844325742833847
0.340784158458961	1.000023033547978	0.1537462059865708	0.2932185368089258	-0.8851232236986736
0.3410377181006715	1.0000230219148203	0.153748159908328	0.29343672424790906	-0.8858138338699559
0.34129127774238205	1.0000230102051686	0.15375012665346552	0.29365491166437574	-0.8865044045403728
0.34154483738409264	1.0000229984191047	0.15375210620770724	0.2938730990581785	-0.8871949354533848
0.34179839702580317	1.0000229865567116	0.15375409855668482	0.29409128642917026	-0.8878854263527743
0.3420519566675137	1.0000229746180722	0.15375610368593803	0.2943094737772041	-0.888575876982648
0.34230551630922423	1.0000229626032704	0.15375812158091479	0.29452766110213324	-0.889266287087438
0.34240699684038195	1.0000229577733422	0.15375893276362712	0.29461498479381565	-0.8895425940342064
0.34255907595093477	1.0000229505123903	0.1537601522269713	0.2947458484038111	-0.8899566564119047
0.3428126355926453	1.0000229383455168	0.15376219560937215	0.2949640356820911	-0.8906469847011382
0.34306619523435583	1.0000229261027351	0.1537642517132905	0.2951822229368271	-0.8913372717005608
0.34331975487606636	1.0000229137841312	0.1537663205238081	0.29540041016787294	-0.8920275171559283
0.3435733145177769	1.0000229013897914	0.15376840202591552	0.2956185973750827	-0.8927177208133328
0.34382687415948743	1.0000228889198024	0.15377049620451225	0.29583678455831064	-0.8934078824192042
0.34408043380119796	1.000022876374252	0.1537726030444068	0.2960549717174112	-0.8940980017203122
0.3443339934429085	1.000022863753228	0.15377472253031682	0.2962731588522388	-0.8947880784637685
0.344587553084619	1.0000228510568185	0.1537768546468693	0.29649134596264837	-0.8954781123970287
0.34484111272632956	1.000022838285113	0.15377899937860062	0.2967095330484948	-0.896168103267894
0.34509467236804015	1.000022825438201	0.15378115670995673	0.29692772010963314	-0.8968580508245135
0.3453482320097507	1.0000228125161725	0.15378332662529326	0.29714590714591876	-0.8975479548153864
0.3456017916514612	1.0000227995191178	0.1537855091088756	0.2973640941572071	-0.8982378149893632
0.34585535129317174	1.0000227864471283	0.1537877041448792	0.29758228114335383	-0.8989276310956481
0.3461089109348823	1.0000227733002955	0.1537899117173895	0.2978004681042147	-0.8996174028838014
0.3463624705765928	1.0000227600787115	0.15379213181040222	0.2980186550396458	-0.9003071301037406
0.34661603021830334	1.0000227467824692	0.15379436440782335	0.2982368419495033	-0.9009968125057428
0.34686958986001387	1.0000227334116616	0.15379660949346946	0.29845502883364355	-0.9016864498404468
0.3471231495017244	1.0000227199663825	0.1537988670510677	0.2986732156919232	-0.9023760418588546
0.34737670914343494	1.000022706446726	0.15380113706425597	0.2988914025241989	-0.9030655883123334
0.34763026878514547	1.0000226928527869	0.15380341951658308	0.29910958933032766	-0.9037550889526184
0.347883828426856	1.0000226791846607	0.15380571439150886	0.29932777611016653	-0.9044445435318131
0.34813738806856653	1.0000226654424427	0.15380802167240437	0.2995459628635729	-0.905133951802393
0.3483909477102771	1.0000226516262296	0.15381034134255192	0.29976414959040426	-0.9058233135172059
0.34849242824143484	1.0000226460759445	0.15381127319681132	0.2998514730417424	-0.9060991991857433
0.34864450735198765	1.0000226377361183	0.1538126733851453	0.29998233629051824	-0.9065126284294752
0.3488980669936982	1.0000226237722056	0.1538150177832899	0.3002005229637728	-0.9072018962928008
0.3491516266354087	1.00002260973459	0.15381737452000288	0.30041870961002604	-0.9078911168611615
0.34940518627711925	1.0000225956233695	0.15381974357821324	0.30063689622913614	-0.9085802898889168
0.3496587459188298	1.0000225814386428	0.153822124940762	0.30085508282096163	-0.9092694151308088
0.3499123055605403	1.0000225671805096	0.1538245185904024	0.3010732693853612	-0.9099584923419641
0.35016586520225085	1.0000225528490696	0.15382692450979993	0.30129145592219364	-0.9106475212778956
0.3504194248439614	1.0000225384444235	0.1538293426815326	0.3015096424313181	-0.9113365016945044
0.3506729844856719	1.0000225239666718	0.15383177308809098	0.3017278289125938	-0.9120254333480818
0.35092654412738244	1.0000225094159163	0.15383421571187844	0.30194601536588017	-0.9127143159953112
0.351180103769093	1.0000224947922587	0.1538366705352112	0.3021642017910369	-0.9134031493932697
0.3514336634108035	1.0000224800958015	0.15383913754031855	0.3023823881879239	-0.9140919332994302
0.35168722305251404	1.0000224653266476	0.15384161670934302	0.3026005745564012	-0.9147806674716632
0.35194078269422463	1.0000224504849007	0.15384410802434043	0.30281876089632903	-0.9154693516682388
0.35219434233593516	1.0000224355706644	0.1538466114672801	0.30303694720756796	-0.9161579856478281
0.3524479019776457	1.0000224205840433	0.15384912702004505	0.30325513348997857	-0.9168465691695056
0.3527014616193562	1.0000224055251425	0.15385165466443207	0.30347331974342184	-0.9175351019927508
0.35295502126106676	1.0000223903940673	0.15385419438215187	0.3036915059677588	-0.9182235838774498
0.3532085809027773	1.0000223751909236	0.1538567461548293	0.30390969216285085	-0.9189120145838978
0.3534621405444878	1.0000223599158182	0.15385930996400352	0.3041278783285594	-0.9196003938728
0.35371570018619836	1.0000223445688579	0.153861885791128	0.30434606446474627	-0.9202887215052743
0.3539692598279089	1.0000223291501502	0.15386447361757088	0.30456425057127334	-0.9209769972428526
0.3542228194696194	1.000022313659803	0.15386707342461495	0.30478243664800275	-0.9216652208474828
0.35447637911132995	1.0000222980979248	0.15386968519345792	0.305000622694797	-0.9223533920815306
0.3545778596424877	1.0000222918496764	0.15387073383224448	0.30508794587302784	-0.9226287996644951
0.3547299387530405	1.0000222824646243	0.15387230890521253	0.3052188087115185	-0.9230415107077811
0.354983498394751	1.0000222667600116	0.15387494454090672	0.30543699469803015	-0.923729576489441
0.35523705803646155	1.000022250984196	0.1538775920814838	0.305655180654195	-0.92441758919014
0.35549061767817214	1.0000222351372885	0.15388025150780255	0.3058733665798762	-0.9251055485739331
0.35574417731988267	1.0000222192193997	0.15388292280063748	0.30609155247493725	-0.9257934544053017
0.3559977369615932	1.0000222032306412	0.15388560594067888	0.3063097383392418	-0.9264813064491559
0.35625129660330374	1.0000221871711248	0.1538883009085331	0.30652792417265373	-0.9271691044708361
0.35650485624501427	1.0000221710409631	0.15389100768472255	0.30674610997503726	-0.9278568482361147
0.3567584158867248	1.0000221548402688	0.15389372624968609	0.3069642957462566	-0.9285445375111981
0.35701197552843533	1.0000221385691554	0.15389645658377896	0.3071824814861764	-0.9292321720627285
0.35726553517014586	1.000022122227737	0.15389919866727308	0.30740066719466136	-0.9299197516577848
0.3575190948118564	1.0000221058161278	0.15390195248035718	0.3076188528715766	-0.930607276063886
0.35777265445356693	1.0000220893344427	0.153904718003137	0.3078370385167873	-0.9312947450489911
0.35802621409527746	1.0000220727827969	0.1539074952156353	0.30805522413015896	-0.9319821583815024
0.358279773736988	1.0000220561613065	0.1539102840977923	0.3082734097115572	-0.9326695158302661
0.3585333333786985	1.0000220394700876	0.15391308462946565	0.308491595260848	-0.9333568171645747
0.3587868930204091	1.0000220227092573	0.1539158967904306	0.30870978077789757	-0.9340440621541687
0.35904045266211965	1.0000220058789326	0.1539187205603802	0.3089279662625722	-0.9347312505692379
0.3592940123038302	1.0000219889792314	0.15392155591892553	0.3091461517147386	-0.9354183821804234
0.3595475719455407	1.000021972010272	0.1539244028455958	0.3093643371342635	-0.9361054567588193
0.35980113158725124	1.0000219549721732	0.15392726131983855	0.3095825225210141	-0.9367924740759747
0.3600546912289618	1.000021937865054	0.15393013132101976	0.30980070787485764	-0.9374794339038947
0.3603082508706723	1.0000219206890342	0.15393301282842412	0.3100188931956617	-0.9381663360150426
0.36056181051238284	1.000021903444234	0.15393590582125516	0.3102370784832942	-0.9388531801823418
0.3606632910435406	1.0000218965232142	0.15393706687856845	0.310324401356785	-0.9391280550827259
0.3608153701540934	1.0000218861307741	0.15393881027863535	0.310455263737623	-0.9395399661791767
0.3610689297958039	1.0000218687487756	0.1539417261796064	0.31067344895851645	-0.9402266937793954
0.36132248943751444	1.00002185129836	0.15394465350312933	0.31089163414584303	-0.9409133627573104
0.36157604907922497	1.0000218337796496	0.15394759222808474	0.3111098192994715	-0.941599972887701
0.3618296087209355	1.0000218161927668	0.15395054233327288	0.3113280044192709	-0.9422865239458147
0.36208316836264604	1.0000217985378346	0.15395350379741388	0.31154618950511037	-0.9429730157073686
0.3623367280043566	1.0000217808149765	0.1539564765991479	0.31176437455685946	-0.9436594479485516
0.36259028764606716	1.0000217630243164	0.15395946071703542	0.3119825595743879	-0.9443458204460256
0.3628438472877777	1.000021745165979	0.15396245612955725	0.31220074455756563	-0.9450321329769275
0.3630974069294882	1.000021727240089	0.1539654628151148	0.3124189295062629	-0.9457183853188703
0.36335096657119875	1.0000217092467718	0.15396848075203023	0.31263711442035014	-0.9464045772499458
0.3636045262129093	1.0000216911861532	0.15397150991854666	0.312855299299698	-0.9470907085487246
0.3638580858546198	1.0000216730583598	0.15397455029282836	0.31307348414417757	-0.9477767789942594
0.36411164549633035	1.000021654863518	0.1539776018529608	0.31329166895365995	-0.9484627883660857
0.3643652051380409	1.0000216366017551	0.15398066457695106	0.31350985372801665	-0.9491487364442233
0.3646187647797514	1.000021618273199	0.1539837384427278	0.3137280384671194	-0.9498346230091785
0.36487232442146195	1.0000215998779776	0.1539868234281416	0.3139462231708401	-0.9505204478419456
0.3651258840631725	1.0000215814162194	0.15398991951096494	0.314164407839051	-0.9512062107240079
0.365379443704883	1.000021562888054	0.15399302666889264	0.31438259247162453	-0.9518919114373399
0.3656330033465936	1.0000215442936107	0.15399614487954189	0.31460077706843353	-0.9525775497644087
0.36588656298830413	1.0000215256330194	0.1539992741204524	0.31481896162935086	-0.9532631254881756
0.36614012263001466	1.0000215069064107	0.15400241436908668	0.31503714615424977	-0.9539486383920978
0.3663936822717252	1.0000214881139151	0.15400556560283024	0.3152553306430039	-0.9546340882601295
0.36664724191343573	1.0000214692556646	0.15400872779899163	0.31547351509548677	-0.9553194748767243
0.36674872244459344	1.0000214616897543	0.15400999645083652	0.315560837633864	-0.9555937649464414
0.36690080155514626	1.0000214503317908	0.15401190093480283	0.3156916995115726	-0.9560047980268358
0.3671543611968568	1.0000214313424256	0.15401508498741925	0.31590988389113556	-0.9566900574959198
0.3674079208385673	1.0000214122877022	0.15401827993392003	0.3161280682340502	-0.957375253069936
0.36766148048027786	1.0000213931677535	0.1540214857513082	0.31634625254019133	-0.9580603845353488
0.3679150401219884	1.0000213739827133	0.15402470241651084	0.316564436809434	-0.9587454516791294
0.3681685997636989	1.0000213547327157	0.1540279299063793	0.31678262104165356	-0.9594304542887574
0.36842215940540946	1.000021335417895	0.15403116819768947	0.3170008052367256	-0.9601153921522219
0.36867571904712	1.0000213160383864	0.15403441726714176	0.317218989394526	-0.9608002650580235
0.3689292786888305	1.0000212965943251	0.15403767709136146	0.3174371735149307	-0.9614850727951754
0.3691828383305411	1.0000212770858474	0.15404094764689896	0.3176553575978164	-0.9621698151532052
0.36943639797225164	1.0000212575130891	0.15404422891022976	0.3178735416430595	-0.9628544919221563
0.3696899576139622	1.0000212378761872	0.15404752085775486	0.318091725650537	-0.9635391028925895
0.3699435172556727	1.0000212181752788	0.15405082346580082	0.3183099096201262	-0.9642236478555843
0.37019707689738324	1.0000211984105019	0.15405413671062002	0.3185280935517044	-0.9649081266027405
0.37045063653909377	1.000021178581994	0.1540574605683908	0.3187462774451495	-0.9655925389261797
0.3707041961808043	1.000021158689894	0.15406079501521777	0.3189644613003394	-0.966276884618547
0.37095775582251483	1.000021138734341	0.15406414002713187	0.3191826451171524	-0.966961163473012
0.37121131546422537	1.000021118715474	0.15406749558009059	0.3194008288954671	-0.9676453752832704
0.3714648751059359	1.0000210986334328	0.15407086164997824	0.31961901263516235	-0.9683295198435462
0.37171843474764643	1.000021078488358	0.15407423821260613	0.3198371963361172	-0.9690135969485918
0.37197199438935696	1.0000210582803903	0.15407762524371268	0.32005537999821104	-0.9696976063936906
0.3722255540310675	1.0000210380096708	0.15408102271896373	0.3202735636213236	-0.9703815479746581
0.3724791136727781	1.0000210176763407	0.1540844306139527	0.32049174720533474	-0.9710654214878431
0.3727326733144886	1.0000209972805425	0.15408784890420069	0.32070993075012477	-0.9717492267301294
0.37283415384564633	1.0000209891001925	0.15408921989160274	0.32079725292439676	-0.9720228824929963
0.37298623295619915	1.0000209768224184	0.15409127756515686	0.3209281142555741	-0.9724329634989373
0.3732397925979097	1.0000209563021112	0.1540947165721985	0.3211462977215636	-0.9731166315922246
0.3734933522396202	1.0000209357197642	0.1540981659006313	0.3213644811479743	-0.9738002308084884
0.37374691188133075	1.0000209150755213	0.15410162552568946	0.32158266453468753	-0.9744837609467666
0.3740004715230413	1.0000208943695266	0.154105095422536	0.3218008478815849	-0.975167221806639
0.3742540311647518	1.0000208736019243	0.1541085755662629	0.3220190311885484	-0.9758506131882286
0.37450759080646234	1.0000208527728598	0.1541120659318913	0.3222372144554602	-0.9765339348922037
0.3747611504481729	1.0000208318824784	0.15411556649437175	0.3224553976822028	-0.9772171867197785
0.3750147100898834	1.0000208109309259	0.15411907722858434	0.32267358086865894	-0.9779003684727147
0.37526826973159394	1.0000207899183486	0.15412259810933898	0.32289176401471165	-0.9785834799533233
0.37552182937330447	1.0000207688448932	0.1541261291113756	0.3231099471202444	-0.9792665209644653
0.375775389015015	1.0000207477107066	0.15412967020936424	0.32332813018514067	-0.9799494913095537
0.3760289486567256	1.0000207265159364	0.15413322137790542	0.3235463132092845	-0.9806323907925545
0.3762825082984361	1.0000207052607308	0.1541367825915302	0.32376449619256004	-0.981315219217988
0.37653606794014666	1.0000206839452377	0.15414035382470054	0.32398267913485185	-0.9819979763909307
0.3767896275818572	1.0000206625696062	0.15414393505180937	0.32420086203604476	-0.9826806621170155
0.3770431872235677	1.0000206411339851	0.1541475262471808	0.3244190448960238	-0.9833632762024346
0.37729674686527825	1.0000206196385244	0.15415112738507053	0.32463722771467435	-0.9840458184539393
0.3775503065069888	1.000020598083374	0.1541547384396657	0.3248554104918821	-0.9847282886788425
0.3778038661486993	1.000020576468684	0.15415835938508546	0.3250735932275331	-0.9854106866850194
0.37805742579040985	1.0000205547946055	0.15416199019538096	0.3252917759215136	-0.986093012280909
0.3783109854321204	1.0000205330612897	0.15416563084453563	0.32550995857371007	-0.9867752652755152
0.3785645450738309	1.0000205112688882	0.15416928130646543	0.3257281411840095	-0.9874574454784084
0.37881810471554145	1.0000204894175528	0.15417294155501893	0.32594632375229904	-0.988139552699727
0.3789195852466992	1.0000204806556554	0.1541744092089102	0.3260336455349727	-0.9884125275577134
0.379071664357252	1.0000204675074362	0.15417661156397763	0.3261645062784661	-0.9888215867501776
0.37932522399896257	1.0000204455386912	0.1541802913070562	0.32638268876239845	-0.989503547441038
0.3795787836406731	1.000020423511471	0.15418398075790263	0.32660087120398423	-0.9901854345841566
0.37983234328238363	1.000020401425929	0.15418767989009835	0.32681905360311175	-0.9908672479919555
0.38008590292409417	1.0000203792822198	0.15419138867715868	0.3270372359596697	-0.9915489874774301
0.3803394625658047	1.0000203570804973	0.15419510709253278	0.3272554182735471	-0.9922306528541518
0.38059302220751523	1.0000203348209167	0.15419883510960417	0.3274736005446331	-0.9929122439362681
0.38084658184922576	1.0000203125036329	0.15420257270169055	0.3276917827728174	-0.9935937605385046
0.3811001414909363	1.0000202901288018	0.15420631984204436	0.3279099649579899	-0.9942752024761659
0.3813537011326468	1.0000202676965793	0.15421007650385288	0.32812814710004073	-0.994956569565137
0.38160726077435736	1.0000202452071218	0.15421384266023835	0.32834632919886036	-0.9956378616218844
0.3818608204160679	1.000020222660586	0.1542176182842583	0.3285645112543397	-0.9963190784634574
0.3821143800577784	1.0000202000571294	0.15422140334890583	0.32878269326636983	-0.9970002199074894
0.38236793969948896	1.0000201773969095	0.15422519782710953	0.32900087523484217	-0.997681285772199
0.3826214993411995	1.0000201546800842	0.1542290016917341	0.32921905715964844	-0.998362275876391
0.3828750589829101	1.0000201319068116	0.1542328149155802	0.32943723904068073	-0.9990431900394583
0.3831286186246206	1.000020109077251	0.15423663747138497	0.32965542087783134	-0.9997240280813822
0.38338217826633114	1.0000200861915611	0.15424046933182203	0.32987360267099297	-1.0004047898227342
0.3836357379080417	1.0000200632499014	0.15424431046950185	0.33009178442005865	-1.0010854750846772
0.3838892975497522	1.0000200402524322	0.1542481608569718	0.33030996612492164	-1.0017660836889661
0.38414285719146274	1.0000200171993132	0.15425202046671652	0.3305281477854755	-1.0024466154579494
0.38439641683317327	1.0000199940907055	0.15425588927115816	0.33074632940161425	-1.0031270702145711
0.3846499764748838	1.00001997092677	0.15425976724265641	0.3309645109732321	-1.00380744778237
0.38490353611659434	1.0000199477076683	0.15426365435350892	0.33118269250022353	-1.0044877479854823
0.3850050166477521	1.0000199383994164	0.15426521262131465	0.3312700138654138	-1.0047599984072808
0.38515709575830487	1.000019924433562	0.15426755057595143	0.3314008739824835	-1.005167970648643
0.3854106554000154	1.0000199011046131	0.15427145588215802	0.33161905541990727	-1.0058481155971857
0.38566421504172593	1.0000198777209846	0.15427537024424126	0.3318372368123902	-1.0065281826570447
0.38591777468343647	1.000019854282839	0.15427929363425255	0.3320554181598282	-1.007208171654756
0.38617133432514705	1.0000198307903396	0.15428322602418226	0.33227359946211743	-1.0078880824174585
0.3864248939668576	1.0000198072436504	0.15428716738595996	0.33249178071915436	-1.0085679147728943
0.3866784536085681	1.000019783642935	0.1542911176914547	0.33270996193083574	-1.009247668549411
0.38693201325027865	1.0000197599883582	0.15429507691247518	0.3329281430970587	-1.0099273435759624
0.3871855728919892	1.0000197362800844	0.15429904502076994	0.3331463242177207	-1.010606939682109
0.3874391325336997	1.000019712518279	0.1543030219880277	0.33336450529271955	-1.0112864566980195
0.38769269217541025	1.0000196887031074	0.15430700778587753	0.33358268632195326	-1.0119658944544727
0.3879462518171208	1.0000196648347355	0.15431100238588896	0.33380086730532027	-1.012645252782857
0.3881998114588313	1.0000196409133295	0.1543150057595724	0.33401904824271933	-1.013324531515173
0.38845337110054184	1.0000196169390558	0.1543190178783793	0.33423722913404946	-1.0140037304840332
0.3887069307422524	1.0000195929120814	0.15432303871370223	0.3344554099792101	-1.0146828495226643
0.3889604903839629	1.000019568832574	0.1543270682368754	0.3346735907781009	-1.0153618884649072
0.38921405002567344	1.0000195447007008	0.15433110641917455	0.33489177153062194	-1.016040847145219
0.389467609667384	1.0000195205166298	0.15433515323181746	0.33510995223667367	-1.0167197253986733
0.38972116930909456	1.0000194962805296	0.154339208645964	0.3353281328961567	-1.0173985230609617
0.3899747289508051	1.0000194719925688	0.15434327263271652	0.33554631350897207	-1.0180772399683946
0.3902282885925156	1.0000194476529167	0.15434734516311982	0.3357644940750212	-1.0187558759579025
0.39048184823422616	1.0000194232617423	0.1543514262081617	0.3359826745942058	-1.0194344308670362
0.3907354078759367	1.0000193988192159	0.1543555157387729	0.3362008550664278	-1.020112904533969
0.3909889675176472	1.000019374325507	0.15435961372582757	0.3364190354915896	-1.020791296797497
0.391090448048805	1.0000193645082456	0.15436125619957772	0.3365063564151215	-1.0210627824886456
0.39124252715935776	1.0000193497807865	0.15436372014014332	0.3366372158695939	-1.0214696074970402
0.3914960868010683	1.0000193251852252	0.15436783495248152	0.33685539620034377	-1.0221478364726437
0.3917496464427788	1.0000193005389941	0.15437195813354762	0.3370735764837426	-1.022825983564978
0.39200320608448935	1.0000192758422648	0.15437608965399113	0.33729175671969397	-1.0235040486153413
0.3922567657261999	1.000019251095209	0.1543802294844062	0.337509936908102	-1.0241820314656591
0.3925103253679104	1.0000192262979992	0.15438437759533152	0.33772811704887107	-1.024859931958486
0.39276388500962095	1.0000192014508078	0.15438853395725077	0.3379462971419059	-1.025537749937006
0.39301744465133154	1.0000191765538076	0.15439269854059276	0.33816447718711146	-1.0262154852450345
0.39327100429304207	1.0000191516071717	0.1543968713157317	0.3383826571843932	-1.0268931377270185
0.3935245639347526	1.0000191266110738	0.1544010522529874	0.3386008371336568	-1.0275707072280373
0.39377812357646313	1.0000191015656876	0.15440524132262548	0.33881901703480843	-1.0282481935938044
0.39403168321817367	1.0000190764711876	0.15440943849485775	0.3390371968877544	-1.0289255966706672
0.3942852428598842	1.0000190513277483	0.15441364373984226	0.33925537669240147	-1.029602916305609
0.39453880250159473	1.0000190261355444	0.15441785702768362	0.3394735564486568	-1.0302801523462495
0.39479236214330526	1.0000190008947512	0.15442207832843322	0.33969173615642767	-1.0309573046408458
0.3950459217850158	1.000018975605544	0.15442630761208953	0.339909915815622	-1.031634373038293
0.39529948142672633	1.000018950268099	0.1544305448485982	0.3401280954261479	-1.0323113573881253
0.39555304106843686	1.0000189248825924	0.1544347900078524	0.3403462749879138	-1.0329882575405174
0.3958066007101474	1.0000188994492003	0.15443904305969308	0.34056445450082856	-1.0336650733462842
0.3960601603518579	1.0000188739681	0.1544433039739091	0.3407826339648012	-1.034341804656883
0.39631371999356846	1.0000188484394683	0.15444757272023749	0.34100081337974136	-1.0350184513244138
0.39656727963527905	1.000018822863483	0.1544518492683638	0.3412189927455588	-1.0356950132016198
0.3968208392769896	1.0000187972403216	0.15445613358792226	0.34143717206216373	-1.0363714901418888
0.3970743989187001	1.0000187715701623	0.15446042564849588	0.3416553513294668	-1.037047881999254
0.3971758794498578	1.000018761283232	0.15446214559427984	0.34174267178897005	-1.0373185660532358
0.39732795856041064	1.0000187458531837	0.15446472541961698	0.34187353054737873	-1.0377241886283946
0.3975815182021212	1.0000187200895645	0.15446903287076716	0.3420917097158109	-1.0384004098846369
0.3978350778438317	1.0000186942794835	0.1544733479713777	0.3423098888346748	-1.0390765456239548
0.39808863748554224	1.0000186684231205	0.15447767069082974	0.3425280679038824	-1.0397525957029714
0.3983421971272528	1.000018642520655	0.15448200099845452	0.34274624692334604	-1.0404285599789589
0.3985957567689633	1.0000186165722669	0.15448633886353358	0.3429644258929783	-1.0411044383098398
0.39884931641067384	1.0000185905781365	0.1544906842552991	0.3431826048126922	-1.041780230554188
0.39910287605238437	1.0000185645384445	0.15449503714293408	0.3434007836824011	-1.0424559365712287
0.3993564356940949	1.0000185384533717	0.15449939749557257	0.34361896250201873	-1.043131556220841
0.39960999533580543	1.0000185123230998	0.15450376528229984	0.34383714127145903	-1.0438070893635565
0.399863554977516	1.0000184861478096	0.15450814047215283	0.34405531999063654	-1.044482535860562
0.40011711461922655	1.0000184599276836	0.15451252303412022	0.34427349865946594	-1.0451578955736986
0.4003706742609371	1.0000184336629037	0.15451691293714268	0.34449167727786234	-1.0458331683654638
0.4006242339026476	1.000018407353652	0.1545213101501131	0.3447098558457413	-1.046508354099012
0.40087779354435815	1.0000183810001118	0.15452571464187706	0.34492803436301855	-1.0471834526381545
0.4011313531860687	1.000018354602466	0.1545301263812327	0.3451462128296104	-1.0478584638473614
0.4013849128277792	1.0000183281608974	0.1545345453369312	0.3453643912454333	-1.048533387591761
0.40163847246948975	1.0000183016755904	0.15453897147767698	0.3455825696104041	-1.0492082237371423
0.4018920321112003	1.0000182751467284	0.154543404772128	0.34580074792444015	-1.049882972149954
0.4021455917529108	1.0000182485744957	0.15454784518889578	0.3460189261874591	-1.0505576326973065
0.40239915139462135	1.000018221959077	0.15455229269654597	0.3462371043993789	-1.0512322052469716
0.4026527110363319	1.0000181953006568	0.1545567472635983	0.34645528256011787	-1.0519066896673845
0.4029062706780424	1.0000181685994205	0.15456120885852698	0.3466734606695947	-1.0525810858276432
0.40315983031975294	1.0000181418555534	0.15456567744976094	0.3468916387277285	-1.0532553935975097
0.4032613108509107	1.0000181311401253	0.15456746783834008	0.3469789587027238	-1.0535252426274344
0.40341338996146353	1.0000181150692409	0.154570153005684	0.34710981673443864	-1.0539296128474114
0.40366694960317406	1.0000180882406693	0.15457463549463518	0.347327994689645	-1.0546037434484408
0.4039205092448846	1.0000180613700245	0.15457912488490888	0.3475461725932676	-1.0552777852723565
0.40417406888659513	1.0000180344574932	0.1545836211447552	0.347764350445227	-1.0559517381915842
0.40442762852830566	1.000018007503262	0.15458812424238016	0.34798252824544423	-1.056625602079217
0.4046811881700162	1.0000179805075182	0.1545926341459459	0.34820070599384034	-1.0572993768090166
0.4049347478117267	1.000017953470449	0.15459715082357095	0.34841888369033697	-1.057973062255413
0.40518830745343726	1.000017926392242	0.15460167424333052	0.34863706133485617	-1.0586466582935063
0.4054418670951478	1.000017899273085	0.1546062043732567	0.34885523892732023	-1.0593201647990667
0.4056954267368583	1.0000178721131665	0.15461074118133866	0.3490734164676519	-1.0599935816485349
0.40594898637856885	1.0000178449126749	0.15461528463552304	0.34929159395577414	-1.0606669087190235
0.4062025460202794	1.0000178176717984	0.15461983470371404	0.3495097713916105	-1.0613401458883172
0.4064561056619899	1.0000177903907264	0.15462439135377373	0.3497279487750848	-1.0620132930348734
0.40670966530370045	1.0000177630696483	0.15462895455352235	0.3499461261061211	-1.0626863500378232
0.40696322494541104	1.0000177357087532	0.15463352427073843	0.35016430338464405	-1.0633593167769713
0.40721678458712157	1.000017708308231	0.15463810047315918	0.35038248061057853	-1.0640321931327972
0.4074703442288321	1.0000176808682717	0.15464268312848062	0.3506006577838498	-1.064704978986456
0.40772390387054264	1.000017653389066	0.15464727220435792	0.3508188349043836	-1.065377674219778
0.40797746351225317	1.000017625870804	0.15465186766840552	0.35103701197210585	-1.0660502787152704
0.4082310231539637	1.0000175983136765	0.15465646948819758	0.351255188986943	-1.0667227923561176
0.40848458279567423	1.0000175707178751	0.154661077631268	0.3514733659488219	-1.0673952150261812
0.40873814243738477	1.0000175430835907	0.15466569206511077	0.3516915428576695	-1.068067546610001
0.4089917020790953	1.0000175154110151	0.15467031275718035	0.3519097197134135	-1.068739786992796
0.40924526172080583	1.00001748770034	0.15467493967489168	0.3521278965159817	-1.0694119360604644
0.4093467422519636	1.0000174765992438	0.15467679321328315	0.3522152159879586	-1.0696809203111124
0.40949882136251636	1.0000174599517575	0.15467957278562053	0.3523460732653023	-1.0700839936995836
0.4097523810042269	1.00001743216546	0.15468421205670382	0.3525642499613041	-1.0707559597974128
0.41000594064593743	1.0000174043416403	0.1546888574554398	0.35278242660391596	-1.0714278342418908
0.410259500287648	1.0000173764804912	0.15469350894908826	0.35300060319306736	-1.0720996169216388
0.41051305992935855	1.0000173485822055	0.1546981665048708	0.35321877972868804	-1.0727713077259597
0.4107666195710691	1.0000173206469767	0.15470283008997124	0.3534369562107081	-1.0734429065448392
0.4110201792127796	1.0000172926749984	0.15470749967153555	0.35365513263905807	-1.0741144132689462
0.41127373885449015	1.0000172646664647	0.15471217521667244	0.3538733090136688	-1.0747858277896327
0.4115272984962007	1.0000172366215694	0.15471685669245333	0.35409148533447166	-1.0754571499989354
0.4117808581379112	1.0000172085405068	0.1547215440659128	0.35430966160139826	-1.0761283797895753
0.41203441777962174	1.0000171804234717	0.15472623730404872	0.3545278378143806	-1.0767995170549587
0.4122879774213323	1.0000171522706585	0.15473093637382254	0.35474601397335104	-1.0774705616891778
0.4125415370630428	1.0000171240822626	0.15473564124215958	0.3549641900782424	-1.07814151358701
0.41279509670475334	1.000017095858479	0.15474035187594917	0.35518236612898785	-1.0788123726439207
0.41304865634646387	1.0000170675995035	0.154745068242045	0.35540054212552097	-1.0794831387560613
0.4133022159881744	1.0000170393055317	0.1547497903072654	0.35561871806777556	-1.0801538118202707
0.41355577562988494	1.0000170109767594	0.15475451803839346	0.3558368939556861	-1.0808243917340765
0.4138093352715955	1.0000169826133831	0.15475925140217736	0.35605506978918705	-1.0814948783956941
0.41406289491330606	1.000016954215599	0.15476399036533064	0.35627324556821366	-1.0821652717040284
0.4143164545550166	1.000016925783604	0.15476873489453238	0.3564914212927013	-1.0828355715586733
0.4145700141967271	1.0000168973175945	0.15477348495642756	0.35670959696258575	-1.0835057778599124
0.41482357383843765	1.0000168688177682	0.15477824051762717	0.35692777257780334	-1.0841758905087195
0.4150771334801482	1.000016840284322	0.15478300154470861	0.35714594813829054	-1.0848459094067593
0.4153306931218587	1.0000168117174533	0.15478776800421581	0.35736412364398445	-1.0855158344563876
0.4154321736530165	1.0000168002750003	0.1547896771680612	0.35745144259647055	-1.0857839278965797
0.41558425276356925	1.0000167831173603	0.1547925398626596	0.3575822990948223	-1.0861856655606512
0.4158378124052798	1.0000167544842409	0.15479731708651778	0.3578004744907419	-1.0868554026232893
0.4160913720469903	1.000016725818293	0.15480209964223568	0.3580186498316814	-1.0875250455487329
0.41634493168870085	1.0000166971197155	0.15480688749622606	0.3582368251175793	-1.088194594242106
0.4165984913304114	1.0000166683887066	0.1548116806148696	0.3584550003483745	-1.0888640486092258
0.4168520509721219	1.0000166396254653	0.1548164789645151	0.3586731755240063	-1.0895334085566024
0.4171056106138325	1.0000166108301904	0.1548212825114796	0.3588913506444143	-1.09020267399144
0.41735917025554303	1.0000165820030817	0.15482609122204893	0.35910952570953864	-1.0908718448216377
0.41761272989725357	1.0000165531443383	0.1548309050624776	0.3593277007193197	-1.0915409209557876
0.4178662895389641	1.0000165242541599	0.15483572399898932	0.3595458756736984	-1.0922099023031782
0.41811984918067463	1.0000164953327464	0.1548405479977771	0.35976405057261585	-1.0928787887737923
0.41837340882238516	1.000016466380298	0.15484537702500364	0.35998222541601377	-1.0935475802783088
0.4186269684640957	1.0000164373970148	0.15485021104680147	0.36020040020383404	-1.0942162767281027
0.4188805281058062	1.0000164083830976	0.1548550500292732	0.36041857493601914	-1.0948848780352445
0.41913408774751676	1.0000163793387467	0.15485989393849184	0.3606367496125118	-1.0955533841125022
0.4193876473892273	1.0000163502641632	0.15486474274050108	0.3608549242332552	-1.0962217948733404
0.4196412070309378	1.000016321159548	0.15486959640131537	0.36107309879819294	-1.0968901102319208
0.41989476667264836	1.0000162920251028	0.1548744548869204	0.36129127330726885	-1.0975583301031029
0.4201483263143589	1.0000162628610287	0.15487931816327316	0.3615094477604273	-1.098226454402444
0.4204018859560694	1.0000162336675276	0.15488418619630234	0.3617276221576131	-1.0988944830461995
0.42065544559778	1.000016204444801	0.1548890589519085	0.3619457964987713	-1.0995624159513233
0.42090900523949054	1.0000161751930514	0.1548939363959643	0.3621639707838474	-1.1002302530354684
0.4211625648812011	1.0000161459124808	0.15489881849431486	0.3623821450127873	-1.100897994216986
0.4214161245229116	1.0000161166032915	0.1549037052127779	0.3626003191855373	-1.1015656394149276
0.4215176050540693	1.0000161048650913	0.15490566227931254	0.36268763760415873	-1.101832819810332
0.42166968416462214	1.0000160872656865	0.1549085965171441	0.36281849330204413	-1.1022331885490437
0.42192324380633267	1.000016057899868	0.15491349237317717	0.3630366673622548	-1.1029006415397846
0.4221768034480432	1.0000160285060395	0.1549183927466144	0.3632548413661168	-1.1035679983083013
0.42243036308975374	1.0000159990844042	0.15492329760316662	0.363473015313578	-1.1042352587764444
0.42268392273146427	1.000015969635165	0.1549282069085186	0.36369118920458665	-1.1049024228667657
0.4229374823731748	1.0000159401585258	0.15493312062832937	0.36390936303909144	-1.1055694905025173
0.42319104201488533	1.00001591065469	0.15493803872823222	0.36412753681704135	-1.106236461607653
0.42344460165659586	1.0000158811238615	0.15494296117383527	0.3643457105383858	-1.1069033361068275
0.4236981612983064	1.0000158515662447	0.15494788793072148	0.36456388420307473	-1.107570113925397
0.423951720940017	1.0000158219820434	0.15495281896444904	0.36478205781105827	-1.1082367949894198
0.4242052805817275	1.0000157923714623	0.15495775424055158	0.3650002313622871	-1.108903379225656
0.42445884022343805	1.0000157627347057	0.15496269372453836	0.36521840485671225	-1.1095698665615676
0.4247123998651486	1.0000157330719783	0.15496763738189465	0.36543657829428505	-1.1102362569253195
0.4249659595068591	1.0000157033834853	0.15497258517808193	0.3656547516749574	-1.1109025502457786
0.42521951914856965	1.0000156736694314	0.1549775370785381	0.3658729249986815	-1.111568746452515
0.4254730787902802	1.0000156439300223	0.15498249304867776	0.36609109826541	-1.1122348454758015
0.4257266384319907	1.0000156141654628	0.1549874530538925	0.36630927147509573	-1.112900847246614
0.42598019807370124	1.0000155843759588	0.15499241705955114	0.36652744462769227	-1.113566751696632
0.4262337577154118	1.000015554561716	0.1549973850309999	0.36674561772315334	-1.114232558758238
0.4264873173571223	1.0000155247229403	0.15500235693356282	0.3669637907614331	-1.1148982683645186
0.42674087699883284	1.0000154948598374	0.15500733273254186	0.36718196374248624	-1.1155638804492636
0.4269944366405434	1.0000154649726136	0.15501231239321722	0.3674001366662677	-1.116229394946967
0.4272479962822539	1.0000154350614756	0.1550172958808476	0.3676183095327329	-1.1168948117928272
0.4275015559239645	1.0000154051266295	0.1550222831606704	0.3678364823418376	-1.1175601309227463
0.4276030364551222	1.0000153931394034	0.15502428024211284	0.3679238002143702	-1.117826379889398
0.427755115565675	1.0000153751682819	0.1550272741979021	0.368054655093538	-1.118225352273331
0.42800867520738556	1.0000153451866396	0.15503226895773836	0.3682728277877907	-1.1188904757818923
0.4282622348490961	1.0000153151819098	0.15503726740535437	0.3684910004245527	-1.1195555013864456
0.4285157944908066	1.0000152851542994	0.15504226950590502	0.3687091730037813	-1.1202204290257114
0.42876935413251716	1.0000152551040156	0.15504727522452533	0.36892734552543444	-1.120885258639115
0.4290229137742277	1.0000152250312657	0.15505228452633046	0.36914551798947015	-1.121549990166786
0.4292764734159382	1.0000151949362575	0.1550572973764162	0.36936369039584716	-1.1222146235495598
0.42953003305764875	1.0000151648191984	0.15506231373985901	0.3695818627445244	-1.1228791587289761
0.4297835926993593	1.000015134680296	0.15506733358171643	0.36980003503546127	-1.1235435956472808
0.4300371523410698	1.0000151045197585	0.1550723568670273	0.3700182072686176	-1.1242079342474238
0.43029071198278035	1.000015074337794	0.155077383560812	0.3702363794439535	-1.1248721744730612
0.4305442716244909	1.0000150441346105	0.1550824136280726	0.37045455156142965	-1.1255363162685545
0.43079783126620147	1.0000150139104165	0.15508744703379335	0.370672723621007	-1.12620035957897
0.431051390907912	1.0000149836654204	0.15509248374294068	0.370890895622647	-1.1268643043500803
0.43130495054962253	1.0000149533998306	0.1550975237204637	0.3711090675663114	-1.127528150528363
0.43155851019133307	1.0000149231138562	0.15510256693129418	0.37132723945196244	-1.1281918980610017
0.4318120698330436	1.0000148928077057	0.15510761334034703	0.37154541127956275	-1.1288555468958854
0.43206562947475413	1.0000148624815883	0.15511266291252052	0.3717635830490753	-1.1295190969816091
0.43231918911646466	1.000014832135713	0.15511771561269636	0.3719817547604636	-1.1301825482674732
0.4325727487581752	1.0000148017702888	0.15512277140574018	0.3721999264136913	-1.1308459007034841
0.43282630839988573	1.0000147713855254	0.15512783025650165	0.3724180980087228	-1.131509154240354
0.43307986804159626	1.0000147409816322	0.15513289212981476	0.3726362695455226	-1.1321723088295004
0.4333334276833068	1.0000147105588186	0.15513795699049812	0.3728544410240558	-1.132835364423047
0.4335869873250173	1.0000146801172944	0.15514302480335512	0.37307261244428785	-1.1334983209738239
0.4336884678561751	1.000014667928685	0.15514505388054117	0.37315992976069956	-1.1337636240127618
0.43384054696672786	1.0000146496572695	0.15514809553317424	0.3732907838061846	-1.1341611784353658
0.4340941066084384	1.0000146191789538	0.15515316914472937	0.3735089551097122	-1.134823936761914
0.434347666250149	1.000014588682557	0.15515824560277997	0.3737271263548374	-1.1354865959084153
0.4346012258918595	1.0000145581682898	0.15516332487207124	0.3739452975415272	-1.1361491558305221
0.43485478553357004	1.0000145276363621	0.15516840691733466	0.3741634686697491	-1.1368116164845932
0.4351083451752806	1.0000144970869844	0.15517349170328792	0.3743816397394709	-1.1374739778276923
0.4353619048169911	1.0000144665203672	0.1551785791946354	0.374599810750661	-1.1381362398175892
0.43561546445870164	1.0000144359367207	0.1551836693560683	0.374817981703288	-1.1387984024127593
0.4358690241004122	1.0000144053362563	0.15518876215226496	0.3750361525973209	-1.1394604655723837
0.4361225837421227	1.000014374719184	0.15519385754789108	0.37525432343272935	-1.1401224292563488
0.43637614338383324	1.0000143440857154	0.15519895550759996	0.37547249420948314	-1.1407842934252463
0.43662970302554377	1.000014313436061	0.1552040559960328	0.37569066492755265	-1.1414460580403738
0.4368832626672543	1.0000142827704321	0.15520915897781887	0.3759088355869085	-1.1421077230637342
0.43713682230896483	1.00001425208904	0.15521426441757594	0.3761270061875219	-1.1427692884580352
0.43739038195067537	1.0000142213920957	0.15521937227991028	0.37634517672936424	-1.1434307541866902
0.43764394159238595	1.0000141906798108	0.15522448252941712	0.37656334721240753	-1.1440921202138172
0.4378975012340965	1.0000141599523964	0.15522959513068077	0.37678151763662415	-1.14475338650424
0.438151060875807	1.0000141292100646	0.15523471004827502	0.3769996880019868	-1.1454145530234867
0.43840462051751755	1.0000140984530266	0.1552398272467632	0.3772178583084686	-1.1460756197377904
0.4386581801592281	1.0000140676814944	0.15524494669069858	0.3774360285560432	-1.1467365866140888
0.4389117398009386	1.0000140368956796	0.15525006834462457	0.3776541987446844	-1.1473974536200244
0.43916529944264915	1.0000140060957943	0.15525519217307496	0.37787236887436676	-1.1480582207239445
0.4394188590843597	1.0000139752820503	0.15526031814057425	0.378090538945065	-1.1487188878949002
0.4396724187260702	1.0000139444546599	0.15526544621163776	0.3783087089567542	-1.1493794551026468
0.439773899257228	1.000013932113037	0.1552674991677303	0.37839602570923786	-1.149643801616204
0.43992597836778075	1.000013913613835	0.15527057635077204	0.3785268789094101	-1.1500399223176447
0.4401795380094913	1.000013882759788	0.15527570852247496	0.37874504880300863	-1.1507002895110572
0.4404330976512018	1.000013851892731	0.15528084269123613	0.37896321863752624	-1.151360556654752
0.44068665729291234	1.0000138210128768	0.15528597882153697	0.37918138841293975	-1.1520207237213005
0.4409402169346229	1.0000137901204376	0.1552911168778512	0.3793995581292263	-1.1526807906839773
0.44119377657633346	1.0000137592156257	0.1552962568246448	0.3796177277863637	-1.1533407575167607
0.441447336218044	1.0000137282986543	0.15530139862637646	0.3798358973843299	-1.1540006241943324
0.4417008958597545	1.0000136973697353	0.15530654224749788	0.3800540669231033	-1.154660390692077
0.44195445550146506	1.0000136664290822	0.1553116876524538	0.38027223640266283	-1.1553200569860813
0.4422080151431756	1.0000136354769071	0.1553168348056824	0.38049040582298777	-1.1559796230531363
0.4424615747848861	1.0000136045134234	0.15532198367161554	0.38070857518405776	-1.156639088870734
0.44271513442659666	1.0000135735388438	0.15532713421467906	0.38092674448585295	-1.1572984544170701
0.4429686940683072	1.0000135425533814	0.15533228639929283	0.38114491372835385	-1.1579577196710416
0.4432222537100177	1.0000135115572493	0.15533744018987125	0.3813630829115413	-1.1586168846122473
0.44347581335172825	1.0000134805506602	0.15534259555082333	0.3815812520353966	-1.1592759492209883
0.4437293729934388	1.000013449533828	0.15534775244655302	0.3817994210999016	-1.1599349134782675
0.4439829326351493	1.0000134185069653	0.15535291084145944	0.3820175901050384	-1.1605937773657882
0.44423649227685985	1.0000133874702857	0.15535807069993707	0.3822357590507895	-1.1612525408659555
0.44449005191857044	1.0000133564240026	0.15536323198637617	0.38245392793713784	-1.1619112039618753
0.44474361156028097	1.000013325368329	0.15536839466516278	0.3826720967640668	-1.1625697666373538
0.4449971712019915	1.000013294303479	0.15537355870067923	0.38289026553156025	-1.1632282288768985
0.44525073084370204	1.0000132632296654	0.15537872405730416	0.38310843423960234	-1.1638865906657159
0.44550429048541257	1.0000132321471022	0.15538389069941297	0.38332660288817755	-1.1645448519897135
0.4457578501271231	1.0000132010560028	0.1553890585913779	0.383544771477271	-1.165203012835498
0.4458593306582808	1.0000131886102699	0.1553911272454906	0.3836320876602681	-1.1654663961258833
0.44601140976883363	1.000013169956581	0.15539422769756833	0.3837629400068681	-1.1658610731903754
0.44626496941054417	1.0000131388490503	0.15539939798235117	0.38398110847695466	-1.1665190330423514
0.4465185290522547	1.0000131077336245	0.1554045694100909	0.3841992768875169	-1.1671768923801302
0.44677208869396523	1.0000130766105173	0.1554097419451499	0.3844174452385415	-1.1678346511931148
0.44702564833567576	1.0000130454799427	0.15541491555188874	0.38463561353001546	-1.1684923094714068
0.4472792079773863	1.0000130143421144	0.1554200901946664	0.3848537817619263	-1.1691498672058058
0.4475327676190968	1.0000129831972462	0.1554252658378405	0.3850719499342619	-1.1698073243878089
0.44778632726080736	1.000012952045552	0.15543044244576754	0.3852901180470105	-1.1704646810096109
0.44803988690251795	1.000012920887246	0.1554356199828032	0.38550828610016086	-1.1711219370641044
0.4482934465442285	1.0000128897225418	0.15544079841330252	0.38572645409370204	-1.171779092544878
0.448547006185939	1.0000128585516537	0.15544597770162025	0.38594462202762353	-1.1724361474462182
0.44880056582764954	1.0000128273747957	0.15545115781211094	0.3861627899019153	-1.1730931017631063
0.4490541254693601	1.0000127961921816	0.15545633870912934	0.3863809577165678	-1.173749955491221
0.4493076851110706	1.0000127650040258	0.1554615203570306	0.38659912547157155	-1.1744067086269359
0.44956124475278114	1.0000127338105425	0.15546670272017044	0.3868172931669178	-1.1750633611673205
0.4498148043944917	1.0000127026119454	0.1554718857629055	0.3870354608025982	-1.1757199131101388
0.4500683640362022	1.000012671408449	0.15547706944959355	0.38725362837860466	-1.17637636445385
0.45032192367791274	1.0000126402002671	0.15548225374459368	0.3874717958949296	-1.1770327151976077
0.45057548331962327	1.0000126089876142	0.15548743861226666	0.38768996335156575	-1.1776889653412594
0.4508290429613338	1.0000125777707047	0.15549262401697508	0.3879081307485064	-1.1783451148853465
0.45108260260304434	1.0000125465497525	0.1554978099230837	0.3881262980857451	-1.1790011638311033
0.45133616224475487	1.000012515324972	0.15550299629495953	0.38834446536327594	-1.1796571121804578
0.45158972188646546	1.0000124840965772	0.15550818309697229	0.38856263258109336	-1.18031295993603
0.451843281528176	1.0000124528647825	0.1555133702934945	0.38878079973919216	-1.1809687071011328
0.4519447620593337	1.0000124403641792	0.155515446434077	0.38886811534940735	-1.1812311243520401
0.4520968411698865	1.0000124216298023	0.1555185578489017	0.38899896683756763	-1.1816243536797704
0.45235040081159705	1.0000123903918507	0.15552374572757288	0.3892171338762155	-1.1822798996766393
0.4526039604533076	1.000012359151142	0.15552893389389058	0.38943530085513167	-1.1829353450971263
0.4528575200950181	1.0000123279078907	0.15553412231224115	0.3896534677743128	-1.1835906899473096
0.45311107973672865	1.000012296662311	0.15553931094701495	0.3898716346337558	-1.184245934233958
0.4533646393784392	1.000012265414617	0.15554449976260679	0.3900898014334579	-1.1849010779645293
0.4536181990201497	1.0000122341650235	0.1555496887234159	0.3903079681734168	-1.1855561211471721
0.45387175866186025	1.0000122029137442	0.15555487779384639	0.3905261348536307	-1.1862110637907233
0.4541253183035708	1.0000121716609935	0.1555600669383074	0.3907443014740981	-1.1868659059047093
0.4543788779452813	1.0000121404069862	0.15556525612121336	0.39096246803481793	-1.1875206474993445
0.45463243758699184	1.0000121091519358	0.1555704453069842	0.39118063453578966	-1.1881752885855315
0.45488599722870243	1.0000120778960573	0.15557563446004566	0.3913988009770129	-1.1888298291748598
0.45513955687041296	1.0000120466395646	0.15558082354482952	0.391616967358488	-1.1894842692796073
0.4553931165121235	1.000012015382672	0.15558601252577373	0.3918351336802154	-1.1901386089127375
0.45564667615383403	1.000011984125594	0.15559120136732285	0.3920532999421962	-1.1907928480879004
0.45590023579554456	1.0000119528685443	0.1555963900339281	0.3922714661444317	-1.1914469868194324
0.4561537954372551	1.0000119216117376	0.15560157849004774	0.39248963228692385	-1.1921010251223547
0.4564073550789656	1.0000118903553878	0.15560676670014725	0.3927077983696748	-1.1927549630123737
0.45666091472067616	1.0000118590997094	0.15561195462869956	0.3929259643926872	-1.1934088005058805
0.4569144743623867	1.0000118278449164	0.1556171422401853	0.39314413035596407	-1.1940625376199496
0.4571680340040972	1.000011796591223	0.1556223294990931	0.39336229625950886	-1.1947161743723396
0.45742159364580776	1.0000117653388434	0.15562751636991978	0.3935804621033255	-1.1953697107814925
0.4576751532875183	1.0000117340879915	0.15563270281717054	0.3937986278874182	-1.196023146866532
0.4579287129292288	1.0000117028388815	0.15563788880535928	0.3940167936117917	-1.1966764826472651
0.4580301934603866	1.000011690332789	0.15563996422319942	0.3941041086481983	-1.196937934889322
0.45818227257093935	1.0000116715917273	0.15564307429900884	0.394234959276451	-1.1973297181441798
0.45843583221264994	1.0000116403467434	0.15564825926265122	0.39445312488140166	-1.1979828533784451
0.4586893918543605	1.0000116091041433	0.15565344366082778	0.3946712904266496	-1.198635888371912
0.458942951496071	1.0000115778641412	0.1556586274580895	0.3948894559122011	-1.19928882314711
0.45919651113778154	1.000011546626951	0.1556638106189973	0.3951076213380629	-1.1999416577272497
0.45945007077949207	1.0000115153927869	0.1556689931081222	0.3953257867042421	-1.2005943921362203
0.4597036304212026	1.0000114841618621	0.1556741748900455	0.39554395201074627	-1.2012470263985902
0.45995719006291313	1.000011452934391	0.1556793559293592	0.39576211725758337	-1.2018995605396054
0.46021074970462367	1.0000114217105873	0.155684536190666	0.39598028244476174	-1.2025519945851904
0.4604643093463342	1.0000113904906645	0.1556897156385798	0.3961984475722901	-1.2032043285619463
0.46071786898804473	1.0000113592748368	0.15569489423772573	0.39641661264017775	-1.2038565624971511
0.46097142862975526	1.0000113280633174	0.1557000719527405	0.39663477764843413	-1.204508696418759
0.4612249882714658	1.0000112968563202	0.15570524874827255	0.39685294259706927	-1.2051607303554002
0.46147854791317633	1.0000112656540585	0.1557104245889824	0.3970711074860936	-1.205812664336379
0.4617321075548869	1.0000112344567464	0.15571559943954283	0.39728927231551786	-1.2064644983916752
0.46198566719659745	1.000011203264597	0.15572077326463904	0.3975074370853533	-1.2071162325519427
0.462239226838308	1.0000111720778238	0.155725946028969	0.39772560179561156	-1.207767866848508
0.4624927864800185	1.0000111408966401	0.1557311176972437	0.3979437664463046	-1.208419401313371
0.46274634612172905	1.0000111097212594	0.15573628823418725	0.39816193103744485	-1.2090708359792044
0.4629999057634396	1.000011078551895	0.15574145760453723	0.39838009556904524	-1.2097221708793522
0.4632534654051501	1.0000110473887602	0.15574662577304493	0.39859826004111887	-1.21037340604783
0.46350702504686064	1.000011016232068	0.15575179270447548	0.3988164244536795	-1.2110245415193235
0.4637605846885712	1.0000109850820316	0.15575695836360823	0.39903458880674114	-1.211675577329189
0.4640141443302817	1.000010953938864	0.15576212271523684	0.3992527531003182	-1.2123265135134524
0.4641156248614395	1.0000109414766085	0.15576418923594615	0.39934006756415447	-1.2125870055743824
0.46426770397199224	1.0000109228027785	0.15576728572416965	0.3994709173344257	-1.2129773501088086
0.4645212636137028	1.0000108916739876	0.1557724473552298	0.3996890815090787	-1.2136280871526204
0.4647748232554133	1.0000108605527045	0.1557776075732555	0.39990724562429303	-1.2142787246829188
0.46502838289712384	1.0000108294391419	0.15578276634310037	0.4001254096800847	-1.2149292627384018
0.4652819425388344	1.0000107983335125	0.1557879236296335	0.4003435736764703	-1.2155797013584344
0.46553550218054496	1.000010767236029	0.15579307939773976	0.40056173761346653	-1.216230040583047
0.4657890618222555	1.0000107361469042	0.15579823361232006	0.4007799014910909	-1.2168802804529362
0.466042621463966	1.0000107050663505	0.1558033862382916	0.4009980653093609	-1.2175304210094624
0.46629618110567655	1.0000106739945802	0.155808537240588	0.4012162290682948	-1.218180462294651
0.4665497407473871	1.0000106429318059	0.15581368658415962	0.40143439276791104	-1.2188304043511908
0.4668033003890976	1.00001061187824	0.15581883423397377	0.40165255640822856	-1.2194802472224335
0.46705686003080815	1.0000105808340944	0.15582398015501495	0.40187071998926666	-1.2201299909523928
0.4673104196725187	1.0000105497995817	0.15582912431228504	0.40208888351104505	-1.2207796355857445
0.4675639793142292	1.0000105187749138	0.15583426667080358	0.4023070469735839	-1.2214291811678255
0.46781753895593975	1.0000104877603024	0.15583940719560802	0.40252521037690364	-1.222078627744633
0.4680710985976503	1.0000104567559598	0.15584454585175384	0.4027433737210253	-1.222727975362824
0.4683246582393608	1.0000104257620979	0.15584968260431492	0.40296153700597015	-1.2233772240697145
0.4685782178810714	1.000010394778928	0.15585481741838367	0.40317970023176	-1.2240263739132795
0.46883177752278193	1.0000103638066622	0.1558599502590713	0.4033978633984169	-1.2246754249421514
0.46908533716449247	1.0000103328455119	0.15586508109150804	0.40361602650596345	-1.22532437720562
0.469338896806203	1.0000103018956887	0.1558702098808434	0.4038341895544226	-1.2259732307536315
0.46959245644791353	1.000010270957404	0.15587533659224637	0.4040523525438176	-1.2266219856367881
0.46984601608962406	1.0000102400308686	0.15588046119090562	0.4042705154741723	-1.2272706419063475
0.4700995757313346	1.0000102091162946	0.15588558364202976	0.40448867834551083	-1.2279191996142216
0.47020105626249237	1.0000101967469537	0.15588763315788828	0.40457599224026713	-1.228178740054639
0.47035313537304513	1.0000101782138924	0.1558907039108476	0.4047068411578577	-1.228567658812976
0.47060669501475566	1.0000101473238732	0.15589582196260837	0.4049250039112379	-1.22921601955583
0.4708602546564662	1.000010116446448	0.15590093776258185	0.4051431666056768	-1.229864281896655
0.4711138142981767	1.000010085581828	0.15590605127605872	0.40536132924120005	-1.2305124458899748
0.47136737393988726	1.0000100547302233	0.15591116246835074	0.40557949181783387	-1.2311605115909634
0.4716209335815978	1.0000100238918448	0.15591627130479097	0.40579765433560483	-1.2318084790554464
0.4718744932233083	1.0000099930669029	0.15592137775073395	0.40601581679453985	-1.2324563483398985
0.4721280528650189	1.000009962255608	0.1559264817715561	0.40623397919466625	-1.2331041195014432
0.47238161250672944	1.0000099314581707	0.1559315833326557	0.4064521415360119	-1.2337517925978532
0.47263517214844	1.0000099006748009	0.15593668239945332	0.4066703038186048	-1.234399367687548
0.4728887317901505	1.0000098699057087	0.15594177893739192	0.4068884660424736	-1.2350468448295946
0.47314229143186104	1.0000098391511043	0.15594687291193718	0.40710662820764715	-1.235694224083706
0.47339585107357157	1.0000098084111975	0.15595196428857758	0.4073247903141549	-1.2363415055102411
0.4736494107152821	1.0000097776861978	0.15595705303282476	0.40754295236202653	-1.2369886891702029
0.47390297035699264	1.0000097469763152	0.15596213911021373	0.40776111435129225	-1.237635775125239
0.47415652999870317	1.0000097162817587	0.155967222486303	0.4079792762819825	-1.2382827634376399
0.4744100896404137	1.0000096856027383	0.15597230312667484	0.4081974381541283	-1.2389296541703392
0.47466364928212423	1.000009654939463	0.15597738099693564	0.4084155999677609	-1.2395764473869122
0.47491720892383477	1.000009624292142	0.1559824560627159	0.4086337617229121	-1.2402231431515753
0.4751707685655453	1.0000095936609843	0.15598752828967063	0.40885192341961396	-1.2408697415291854
0.4754243282072559	1.0000095630461987	0.15599259764347947	0.4090700850578991	-1.2415162425852384
0.4756778878489664	1.0000095324479943	0.15599766408984705	0.40928824663780033	-1.2421626463858702
0.47593144749067695	1.0000095018665796	0.156002727594503	0.409506408159351	-1.2428089529978539
0.4761850071323875	1.0000094713021632	0.15600778812320237	0.4097245696225849	-1.2434551624886003
0.4762864876635452	1.0000094590743747	0.15600981262424918	0.40981188295398274	-1.2437137635243907
0.476438566774098	1.0000094407549533	0.1560128456417257	0.40994273102753603	-1.2441012749261573
0.47669212641580855	1.0000094102251584	0.15601790011587943	0.410160892374239	-1.2447472903792076
0.4769456860575191	1.0000093797129865	0.15602295151149584	0.41037905366272853	-1.2453932089170703
0.4771992456992296	1.0000093492186457	0.15602799979443358	0.41059721489304	-1.2460390306096978
0.47745280534094015	1.000009318742344	0.15603304493057762	0.4108153760652092	-1.2466847555276763
0.4777063649826507	1.000009288284289	0.1560380868858397	0.411033537179272	-1.2473303837422252
0.4779599246243612	1.0000092578446882	0.15604312562615838	0.41125169823526503	-1.2479759153251953
0.47821348426607174	1.0000092274237493	0.1560481611174993	0.41146985923322504	-1.2486213503490688
0.4784670439077823	1.0000091970216793	0.15605319332585546	0.4116880201731894	-1.2492666888869586
0.4787206035494928	1.0000091666386859	0.1560582222172474	0.41190618105519566	-1.249911931012607
0.4789741631912034	1.0000091362749757	0.15606324775772337	0.4121243418792819	-1.2505570768003853
0.4792277228329139	1.0000091059307556	0.15606826991335965	0.4123425026454865	-1.2512021263252924
0.47948128247462446	1.0000090756062328	0.15607328865026066	0.4125606633538484	-1.2518470796629548
0.479734842116335	1.0000090453016135	0.15607830393455924	0.4127788240044067	-1.2524919368896257
0.4799884017580455	1.0000090150171042	0.15608331573241685	0.412996984597201	-1.2531366980821834
0.48024196139975606	1.0000089847529112	0.15608832401002384	0.4132151451322714	-1.253781363318131
0.4804955210414666	1.000008954509241	0.15609332873359955	0.41343330560965824	-1.2544259326755962
0.4807490806831771	1.000008924286299	0.1560983298693926	0.4136514660294022	-1.255070406233329
0.48100264032488765	1.0000088940842915	0.1561033273836811	0.4138696263915446	-1.255714784070703
0.4812561999665982	1.0000088639034241	0.15610832124277293	0.4140877866961269	-1.256359066267712
0.4815097596083087	1.0000088337439024	0.15611331141300577	0.414305946943191	-1.2570032529049715
0.48176331925001925	1.0000088036059316	0.15611829786074755	0.4145241071327794	-1.2576473440637164
0.4820168788917298	1.000008773489717	0.15612328055239644	0.41474226726493457	-1.2582913398258004
0.48227043853344037	1.0000087433954636	0.15612825945438122	0.41496042733969984	-1.2589352402736964
0.4823719190645981	1.0000087313572354	0.15613025105864758	0.41504774011566165	-1.2591929176859502
0.4825239981751509	1.0000087133233766	0.15613323453316144	0.4151785873571186	-1.2595790454904938
0.48277755781686144	1.0000086832736603	0.15613820575522763	0.41539674731723475	-1.2602227555598988
0.48303111745857197	1.0000086532465196	0.15614317308710157	0.4156149072200926	-1.260866370566233
0.4832846771002825	1.0000086232421588	0.15614813649533632	0.4158330670657367	-1.2615098905944335
0.48353823674199303	1.0000085932607818	0.1561530959465167	0.4160512268542122	-1.2621533157300509
0.48379179638370357	1.0000085633025932	0.1561580514072593	0.41626938658556445	-1.2627966460592488
0.4840453560254141	1.0000085333677968	0.15616300284421272	0.4164875462598393	-1.2634398816688035
0.48429891566712463	1.000008503456596	0.15616795022405794	0.41670570587708294	-1.2640830226461026
0.48455247530883516	1.0000084735691948	0.15617289351350824	0.416923865437342	-1.264726069079144
0.4848060349505457	1.0000084437057961	0.15617783267930974	0.4171420249406634	-1.2653690210565354
0.4850595945922562	1.0000084138666032	0.1561827676882413	0.41736018438709444	-1.2660118786674932
0.48531315423396676	1.0000083840518195	0.15618769850711503	0.4175783437766829	-1.2666546420018423
0.4855667138756773	1.0000083542616474	0.1561926251027762	0.41779650310947697	-1.2672973111500139
0.4858202735173879	1.0000083244962898	0.1561975474421037	0.41801466238552504	-1.2679398862030458
0.4860738331590984	1.0000082947559492	0.15620246549201008	0.418232821604876	-1.268582367252581
0.48632739280080894	1.000008265040828	0.1562073792194419	0.4184509807675792	-1.2692247543908668
0.4865809524425195	1.000008235351128	0.15621228859137976	0.4186691398736842	-1.2698670477107543
0.48683451208423	1.0000082056870512	0.15621719357483868	0.4188872989232411	-1.270509247305697
0.48708807172594054	1.0000081760487995	0.1562220941368682	0.4191054579163003	-1.2711513532697498
0.4873416313676511	1.0000081464365744	0.15622699024455264	0.4193236168529125	-1.2717933656975695
0.4875951910093616	1.0000081168505772	0.1562318818650113	0.41954177573312895	-1.2724352846844118
0.48784875065107214	1.0000080872910093	0.15623676896539865	0.41975993455700117	-1.2730771103261316
0.48810231029278267	1.0000080577580714	0.1562416515129045	0.4199780933245811	-1.2737188427191823
0.4883558699344932	1.0000080282519643	0.1562465294747543	0.42019625203592104	-1.2743604819606145
0.488457350465651	1.0000080164504896	0.15624848045754666	0.4202835642665323	-1.274617254994087
0.48860942957620374	1.000007998772889	0.15625140281820926	0.42041441069107366	-1.2750020281480747
0.48886298921791427	1.0000079693210455	0.1562562715105666	0.4206325692900921	-1.275643481379805
0.48911654885962486	1.0000079398966342	0.1562611355191597	0.4208507278330297	-1.276284841754642
0.4893701085013354	1.000007910499855	0.15626599481135844	0.4210688863199403	-1.2769261093720161
0.4896236681430459	1.0000078811309074	0.1562708493545692	0.4212870447508782	-1.2775672843319497
0.48987722778475645	1.0000078517899917	0.15627569911623526	0.4215052031258978	-1.2782083667350574
0.490130787426467	1.0000078224773068	0.15628054406383685	0.4217233614450542	-1.2788493566825445
0.4903843470681775	1.0000077931930522	0.15628538416489143	0.4219415197084026	-1.279490254276206
0.49063790670988805	1.0000077639374267	0.15629021938695392	0.4221596779159988	-1.280131059618426
0.4908914663515986	1.000007734710629	0.15629504969761684	0.4223778360678988	-1.2807717728121764
0.4911450259933091	1.000007705512858	0.15629987506451049	0.4225959941641591	-1.281412393961016
0.49139858563501965	1.0000076763443118	0.15630469545530326	0.42281415220483654	-1.28205292316909
0.4916521452767302	1.0000076472051884	0.1563095108377017	0.4230323101899882	-1.2826933605411288
0.4919057049184407	1.0000076180956863	0.15631432117945085	0.4232504681196718	-1.2833337061824464
0.49215926456015124	1.0000075890160027	0.15631912644833432	0.4234686259939452	-1.2839739601989406
0.4924128242018618	1.0000075599663356	0.1563239266121746	0.4236867838128667	-1.2846141226970913
0.49266638384357236	1.0000075309468819	0.15632872163883316	0.423904941576495	-1.2852541937839599
0.4929199434852829	1.0000075019578387	0.1563335114962107	0.42412309928488917	-1.2858941735671876
0.49317350312699343	1.0000074729994033	0.15633829615224734	0.42434125693810865	-1.2865340621549959
0.49342706276870396	1.000007444071772	0.15634307557492283	0.42455941453621315	-1.287173859656184
0.4936806224104145	1.000007415175141	0.15634784973225677	0.424777572079263	-1.2878135661801287
0.493934182052125	1.000007386309707	0.1563526185923087	0.42499572956731857	-1.2884531818367837
0.49418774169383556	1.0000073574756658	0.15635738212317843	0.4252138870004409	-1.2890927067366778
0.4944413013355461	1.000007328673213	0.15636214029300616	0.42543204437869114	-1.2897321409909148
0.49454278186670386	1.000007317154689	0.15636404311515628	0.4255193560761538	-1.28998803224198
0.4946948609772566	1.0000072999025444	0.1563668930699727	0.42565020170213097	-1.2903714847111714
0.49494842061896716	1.0000072711638552	0.15637164042229965	0.4258683589708225	-1.2910107380096976
0.4952019802606777	1.0000072424573403	0.15637638231824963	0.426086516184828	-1.2916499009993148
0.4954555399023882	1.0000072137831948	0.1563811187261264	0.42630467334421024	-1.2922889737934145
0.49570909954409875	1.0000071851416132	0.15638584961427518	0.4265228304490324	-1.2929279565059588
0.4959626591858093	1.0000071565327902	0.15639057495108274	0.42674098749935785	-1.2935668492514778
0.4962162188275199	1.0000071279569194	0.1563952947049776	0.42695914449525046	-1.2942056521450693
0.4964697784692304	1.0000070994141947	0.15640000884443025	0.42717730143677446	-1.2948443653023982
0.49672333811094094	1.0000070709048106	0.15640471733795341	0.42739545832399445	-1.2954829888396944
0.49697689775265147	1.0000070424289595	0.15640942015410209	0.42761361515697527	-1.296121522873753
0.497230457394362	1.0000070139868353	0.1564141172614738	0.4278317719357823	-1.2967599675219326
0.49748401703607253	1.0000069855786309	0.15641880862870897	0.4280499286604812	-1.2973983229021544
0.49773757667778307	1.0000069572045387	0.15642349422449076	0.42826808533113797	-1.298036589132901
0.4979911363194936	1.0000069288647515	0.15642817401754555	0.428486241947819	-1.2986747663332168
0.49824469596120413	1.0000069005594614	0.15643284797664306	0.42870439851059106	-1.299312854622704
0.49849825560291466	1.0000068722888602	0.15643751607059644	0.4289225550195212	-1.299950854121525
0.4987518152446252	1.00000684405314	0.1564421782682626	0.4291407114746769	-1.3005887649503989
0.49900537488633573	1.000006815852492	0.15644683453854227	0.42935886787612604	-1.3012265872306017
0.49925893452804626	1.0000067876871077	0.15645148485038032	0.4295770242239368	-1.3018643210839649
0.49951249416975685	1.0000067595571778	0.15645612917276588	0.42979518051817767	-1.3025019666328745
0.4997660538114674	1.0000067314628933	0.15646076747473245	0.4300133367589176	-1.3031395240002703
0.5000196134531779	1.0000067034044446	0.15646539972535825	0.43023149294622587	-1.3037769933096441
0.5002731730948884	1.000006675382022	0.15647002589376632	0.4304496490801721	-1.3044143746850392
0.500526732736599	1.0000066473958154	0.1564746459491247	0.43066780516082614	-1.3050516682510498
0.5006282132677567	1.0000066362052678	0.1564764932841342	0.43075511633940505	-1.3053067035460946
0.5007802923783095	1.0000066194460147	0.1564792598606466	0.4308859611882585	-1.3056888741328188
0.50103385202002	1.000006591532809	0.1564838675975907	0.4311041171625398	-1.306325992456038
0.5012874116617306	1.0000065636563877	0.15648846912926118	0.4313222730837411	-1.306963023346946
0.5015409713034411	1.00000653581694	0.156493064425008	0.4315404289519338	-1.3075999669323284
0.5017945309451517	1.0000065080146543	0.15649765345422711	0.4317585847671896	-1.3082368233395147
0.5020480905868622	1.000006480249719	0.15650223618636055	0.4319767405295806	-1.3088735926963802
0.5023016502285728	1.0000064525223225	0.1565068125908967	0.4321948962391794	-1.3095102751313419
0.5025552098702832	1.0000064248326526	0.1565113826373704	0.43241305189605866	-1.3101468707733595
0.5028087695119938	1.0000063971808968	0.15651594629536322	0.43263120750029166	-1.3107833797519335
0.5030623291537043	1.0000063695672425	0.1565205035345036	0.4328493630519519	-1.3114198021971049
0.5033158887954149	1.000006341991877	0.15652505432446703	0.43306751855111314	-1.3120561382394527
0.5035694484371254	1.0000063144549869	0.1565295986349762	0.43328567399784973	-1.3126923880100942
0.503823008078836	1.000006286956759	0.15653413643580122	0.43350382939223614	-1.3133285516406836
0.5040765677205464	1.000006259497379	0.15653866769675986	0.4337219847343474	-1.3139646292634104
0.504330127362257	1.0000062320770338	0.15654319238771763	0.4339401400242587	-1.3146006210109988
0.5045836870039676	1.0000062046959084	0.15654771047858798	0.4341582952620457	-1.315236527016707
0.5048372466456781	1.0000061773541886	0.15655222193933255	0.43437645044778433	-1.315872347414325
0.5050908062873887	1.0000061500520594	0.15655672673996127	0.4345946055815509	-1.316508082338175
0.5053443659290991	1.000006122789706	0.1565612248505326	0.4348127606634221	-1.3171437319231085
0.5055979255708097	1.0000060955673125	0.15656571624115362	0.4350309156934749	-1.3177792963045074
0.5058514852125202	1.0000060683850638	0.1565702008819804	0.4352490706717867	-1.3184147756182807
0.5061050448542308	1.0000060412431435	0.15657467874321793	0.43546722559843515	-1.3190501700008654
0.5063586044959413	1.000006014141736	0.15657914979512044	0.43568538047349836	-1.3196854795892239
0.5066121641376519	1.000005987081024	0.15658361400799164	0.4359035352970546	-1.3203207045208436
0.5067136446688096	1.000005976262135	0.1565853987680076	0.43599084597301546	-1.3205749127860216
0.5068657237793623	1.0000059600611912	0.1565880713521847	0.4361216900691827	-1.3209558449337362
0.5071192834210729	1.0000059330824205	0.15659252179810262	0.43633984478996174	-1.3215909009664355
0.5073728430627834	1.0000059061448943	0.15659696531619832	0.43655799945947105	-1.3222258727579974
0.507626402704494	1.0000058792487951	0.1566014018769748	0.4367761540777904	-1.3228607604479978
0.5078799623462045	1.000005852394305	0.15660583145098536	0.43699430864499994	-1.323495564176533
0.5081335219879151	1.0000058255816056	0.15661025400883374	0.43721246316118006	-1.3241302840842166
0.5083870816296256	1.0000057988108784	0.15661466952117434	0.4374306176264116	-1.32476492031218
0.5086406412713361	1.0000057720823048	0.15661907795871233	0.4376487720407756	-1.325399473002071
0.5088942009130467	1.0000057453960653	0.15662347929220388	0.4378669264043536	-1.3260339422960519
0.5091477605547572	1.0000057187523408	0.15662787349245635	0.4380850807172273	-1.3266683283367993
0.5094013201964678	1.0000056921513116	0.15663226053032836	0.43830323497947893	-1.3273026312675023
0.5096548798381783	1.0000056655931573	0.15663664037673009	0.4385213891911908	-1.327936851231862
0.5099084394798888	1.000005639078058	0.15664101300262337	0.4387395433524459	-1.32857098837409
0.5101619991215993	1.000005612606193	0.15664537837902184	0.4389576974633273	-1.3292050428389073
0.5104155587633099	1.000005586177741	0.15664973647699126	0.43917585152391847	-1.3298390147715435
0.5106691184050204	1.0000055597928812	0.15665408726764948	0.4393940055343032	-1.3304729043177355
0.510922678046731	1.000005533451792	0.15665843072216673	0.43961215949456567	-1.331106711623726
0.5111762376884414	1.0000055071546516	0.15666276681176586	0.43983031340479034	-1.3317404368362629
0.511429797330152	1.0000054809016377	0.15666709550772226	0.440048467265062	-1.3323740801025978
0.5116833569718626	1.0000054546929278	0.15667141678136437	0.4402666210754658	-1.3330076415704857
0.5119369166135731	1.0000054285286994	0.15667573060407353	0.44048477483608733	-1.3336411213881822
0.5121904762552837	1.0000054024091294	0.15668003694728436	0.44070292854701226	-1.3342745197044446
0.5124440358969942	1.0000053763343943	0.15668433578248483	0.44092108220832676	-1.3349078366685283
0.5126975955387048	1.0000053503046704	0.15668862708121653	0.44113923582011727	-1.335541072430188
0.5127990760698624	1.0000053398996145	0.1566903424417832	0.44122654601165845	-1.3357944855534196
0.5129511551804152	1.0000053243201337	0.15669291081507464	0.4413573893824707	-1.336174227139675
0.5132047148221258	1.00000529838096	0.15669718695570828	0.44157554289547407	-1.3368073009477366
0.5134582744638363	1.0000052724873243	0.1567014554748207	0.44179369635921484	-1.337440294005615
0.5137118341055469	1.0000052466394023	0.15670571634416922	0.44201184977378083	-1.3380732064650462
0.5139653937472574	1.0000052208373682	0.15670996953556565	0.44223000313926014	-1.3387060384782585
0.514218953388968	1.0000051950813966	0.1567142150208763	0.4424481564557412	-1.3393387901979716
0.5144725130306784	1.0000051693716614	0.1567184527720222	0.4426663097233127	-1.339971461777396
0.514726072672389	1.0000051437083368	0.15672268276097928	0.44288446294206385	-1.3406040533702304
0.5149796323140996	1.0000051180915959	0.15672690495977845	0.443102616112084	-1.3412365651306621
0.5152331919558101	1.0000050925216117	0.1567311193405059	0.44332076923346286	-1.341868997213365
0.5154867515975207	1.0000050669985574	0.15673532587530314	0.4435389223062905	-1.3425013497734992
0.5157403112392311	1.0000050415226052	0.15673952453636722	0.44375707533065734	-1.3431336229667081
0.5159938708809417	1.0000050160939271	0.15674371529595094	0.443975228306654	-1.3437658169491196
0.5162474305226522	1.0000049907126953	0.15674789812636283	0.4441933812343716	-1.344397931877343
0.5165009901643628	1.0000049653790812	0.1567520729999676	0.44441153411390133	-1.3450299679084692
0.5167545498060733	1.0000049400932558	0.156756239889186	0.444629686945335	-1.3456619252000686
0.5170081094477839	1.00000491485539	0.15676039876649522	0.44484783972876446	-1.3462938039101906
0.5172616690894943	1.0000048896656542	0.15676454960442887	0.44506599246428213	-1.3469256041973616
0.5175152287312049	1.0000048645242186	0.1567686923755773	0.4452841451519806	-1.347557326220585
0.5177687883729154	1.000004839431253	0.15677282705258766	0.4455022977919528	-1.3481889701393392
0.518022348014626	1.0000048143869271	0.15677695360816402	0.44572045038429187	-1.3488205361135763
0.5182759076563366	1.0000047893914097	0.15678107201506766	0.44593860292909154	-1.3494520243037218
0.518529467298047	1.00000476444487	0.15678518224611718	0.44615675542644556	-1.3500834348706723
0.5187830269397576	1.000004739547476	0.1567892842741885	0.44637490787644823	-1.3507147679757954
0.5188845074709153	1.000004729596762	0.15679092369772937	0.44646221760362503	-1.3509674206618574
0.5190365865814681	1.0000047146993962	0.15679337807221536	0.446593060279194	-1.3513460237809278
0.5192901462231787	1.0000046899007984	0.15679746361318908	0.4468112126347777	-1.3519772024483745
0.5195437058648892	1.0000046651518497	0.15680154087015902	0.4470293649432944	-1.3526083041409074
0.5197972655065998	1.0000046404527176	0.1568056098162326	0.44724751720483974	-1.3532393290217641
0.5200508251483102	1.0000046158035687	0.15680967042457547	0.44746566941950927	-1.353870277254647
0.5203043847900208	1.0000045912045692	0.15681372266841168	0.44768382158739917	-1.3545011490037215
0.5205579444317313	1.0000045666558854	0.15681776652102383	0.4479019737086058	-1.3551319444336163
0.5208115040734419	1.000004542157683	0.15682180195575324	0.44812012578322585	-1.3557626637094198
0.5210650637151524	1.0000045177101275	0.15682582894600006	0.4483382778113563	-1.3563933069966811
0.521318623356863	1.0000044933133836	0.1568298474652235	0.44855642979309446	-1.3570238744614083
0.5215721829985734	1.0000044689676162	0.1568338574869419	0.44877458172853796	-1.3576543662700657
0.521825742640284	1.0000044446729894	0.15683785898473293	0.4489927336177847	-1.3582847825895754
0.5220793022819946	1.0000044204296674	0.15684185193223374	0.4492108854609329	-1.3589151235873136
0.5223328619237051	1.0000043962378138	0.1568458363031411	0.44942903725808114	-1.3595453894311107
0.5225864215654157	1.0000043720975917	0.15684981207121157	0.4496471890093282	-1.36017558028925
0.5228399812071262	1.0000043480091638	0.1568537792102616	0.44986534071477324	-1.3608056963304658
0.5230935408488367	1.0000043239726932	0.1568577376941678	0.45008349237451567	-1.3614357377239432
0.5233471004905472	1.0000042999883416	0.15686168749686688	0.4503016439886553	-1.3620657046393165
0.5236006601322578	1.000004276056271	0.15686562859235606	0.4505197955572921	-1.3626955972466674
0.5238542197739683	1.0000042521766428	0.15686956095469298	0.45073794708052645	-1.3633254157165247
0.5241077794156789	1.0000042283496182	0.15687348455799607	0.45095609855845903	-1.3639551602198625
0.5243613390573894	1.0000042045753579	0.1568773993764445	0.4511742499911907	-1.3645848309280992
0.5246148986990999	1.000004180854022	0.15688130538427844	0.4513924013788228	-1.3652144280130967
0.5248684583408104	1.0000041571857712	0.15688520255579919	0.45161055272145684	-1.3658439516471579
0.5249699388719682	1.0000041477280905	0.1568867598137902	0.45169786200609974	-1.366095881266653
0.525122017982521	1.0000041335707643	0.15688909086536929	0.45182870401919467	-1.3664734020030271
0.5253755776242316	1.000004110009161	0.15689297028741275	0.4520468552721384	-1.3671027792538877
0.5256291372659421	1.0000040865011202	0.15689684079641514	0.4522650064803905	-1.3677320835733617
0.5258826969076527	1.0000040630468006	0.15690070236692366	0.4524831576440536	-1.3683613151355076
0.5261362565493631	1.0000040396463599	0.15690455497354744	0.45270130876323084	-1.36899047411482
0.5263898161910737	1.0000040162999562	0.1569083985909576	0.45291945983802556	-1.369619560686228
0.5266433758327842	1.000003993007747	0.1569122331938874	0.45313761086854126	-1.3702485750250941
0.5268969354744948	1.000003969769889	0.15691605875713235	0.4533557618548819	-1.3708775173072132
0.5271504951162053	1.0000039465865391	0.15691987525555046	0.4535739127971517	-1.3715063877088103
0.5274040547579159	1.000003923457854	0.1569236826640623	0.4537920636954551	-1.3721351864065412
0.5276576143996263	1.000003900383989	0.15692748095765108	0.45401021454989693	-1.3727639135774892
0.5279111740413369	1.0000038773650997	0.15693127011136299	0.4542283653605822	-1.3733925693991653
0.5281647336830474	1.0000038544013417	0.15693505010030717	0.45444651612761633	-1.3740211540495066
0.528418293324758	1.0000038314928692	0.15693882089965588	0.4546646668511049	-1.3746496677068751
0.5286718529664686	1.0000038086398373	0.15694258248464474	0.45488281753115384	-1.3752781105500556
0.528925412608179	1.0000037858423996	0.15694633483057271	0.45510096816786944	-1.3759064827582557
0.5291789722498896	1.0000037631007097	0.15695007791280238	0.45531911876135817	-1.3765347845111047
0.5294325318916001	1.0000037404149211	0.15695381170676007	0.4555372693117268	-1.3771630159886505
0.5296860915333107	1.0000037177851866	0.15695753618793584	0.4557554198190824	-1.3777911773713607
0.5299396511750212	1.0000036952116587	0.15696125133188385	0.4559735702835324	-1.3784192688401198
0.5301932108167318	1.0000036726944894	0.15696495711422234	0.4561917207051844	-1.3790472905762283
0.5304467704584422	1.0000036502338308	0.1569686535106338	0.45640987108414627	-1.3796752427614023
0.5307003301001528	1.0000036278298337	0.1569723404968652	0.4566280214205263	-1.3803031255777707
0.5309538897418633	1.0000036054826493	0.15697601804872793	0.45684617171443287	-1.3809309392078752
0.5310553702730211	1.0000035965547334	0.15697748724253072	0.45693348058005934	-1.3811821856408315
0.5312074493835739	1.000003583192428	0.15697968614209815	0.45706432196597485	-1.381558683834669
0.5314610090252844	1.0000035609593205	0.15698334475291678	0.4572824721752613	-1.382186359641515
0.531714568666995	1.000003538783476	0.15698699385718973	0.45750062234240146	-1.3828139668121844
0.5319681283087054	1.000003516665044	0.15699063343098796	0.457718772467505	-1.3834415055308564
0.532221687950416	1.0000034946041738	0.15699426345044767	0.4579369225506817	-1.3840689759821163
0.5324752475921266	1.0000034726010139	0.15699788389177044	0.4581550725920418	-1.384696378350954
0.5327288072338371	1.000003450655712	0.15700149473122327	0.4583732225916958	-1.3853237128227638
0.5329823668755477	1.0000034287684165	0.15700509594513884	0.45859137254975424	-1.3859509795833418
0.5332359265172582	1.0000034069392745	0.15700868750991556	0.4588095224663282	-1.3865781788188853
0.5334894861589687	1.0000033851684331	0.15701226940201776	0.45902767234152897	-1.387205310715992
0.5337430458006792	1.000003363456039	0.15701584159797577	0.459245822175468	-1.3878323754616584
0.5339966054423898	1.0000033418022383	0.15701940407438605	0.4594639719682571	-1.3884593732432775
0.5342501650841003	1.000003320207177	0.15702295680791137	0.4596821217200084	-1.3890863042486397
0.5345037247258109	1.0000032986710001	0.15702649977528094	0.4599002714308342	-1.3897131686659294
0.5347572843675213	1.0000032771938527	0.15703003295329052	0.46011842110084705	-1.390339966683725
0.5350108440092319	1.0000032557758798	0.15703355631880245	0.46033657073015993	-1.3909666984909976
0.5352644036509424	1.0000032344172254	0.15703706984874602	0.4605547203188859	-1.391593364277109
0.535517963292653	1.000003213118033	0.15704057352011733	0.46077286986713845	-1.392219964231811
0.5357715229343636	1.0000031918784464	0.15704406730997966	0.46099101937503123	-1.3928464985452442
0.5360250825760741	1.0000031706986083	0.15704755119546343	0.4612091688426782	-1.3934729674079365
0.5362786422177847	1.0000031495786614	0.15705102515376634	0.46142731827019356	-1.3940993710108018
0.5365322018594951	1.0000031285187478	0.15705448916215362	0.46164546765769177	-1.394725709545139
0.5367857615012057	1.0000031075190092	0.15705794319795804	0.46186361700528755	-1.3953519832026304
0.5370393211429162	1.000003086579587	0.15706138723858007	0.46208176631309594	-1.3959781921753405
0.537140801674074	1.0000030782160703	0.15706276281890938	0.46216907478481684	-1.3962287976501233
0.5372928807846268	1.0000030657006223	0.15706482126148802	0.46229991558123223	-1.3966043366557153
0.5375464404263373	1.0000030448822552	0.15706824524421817	0.4625180648098119	-1.39723041683658
0.5378000000680478	1.000003024124626	0.15707165916437488	0.4627362139989507	-1.3978564329111385
0.5380535597097583	1.0000030034278746	0.1570750629996307	0.46295436314876476	-1.3984823850729722
0.5383071193514689	1.0000029827921402	0.1570784567277265	0.46317251225937034	-1.3991082735160383
0.5385606789931794	1.0000029622175612	0.15708184032647166	0.46339066133088397	-1.399734098434668
0.53881423863489	1.0000029417042766	0.1570852137737441	0.46360881036342255	-1.4003598600235672
0.5390677982766006	1.0000029212524242	0.15708857704749046	0.46382695935710305	-1.4009855584778128
0.539321357918311	1.0000029008621416	0.1570919301257262	0.4640451083120429	-1.4016111939928528
0.5395749175600216	1.000002880533566	0.15709527298653572	0.46426325722835954	-1.4022367667645053
0.5398284772017321	1.000002860266834	0.1570986056080725	0.464481406106171	-1.402862276988956
0.5400820368434427	1.0000028400620822	0.15710192796855926	0.46469955494559523	-1.4034877248627582
0.5403355964851532	1.0000028199194462	0.15710524004628793	0.4649177037467506	-1.4041131105828304
0.5405891561268638	1.0000027998390617	0.15710854181961995	0.46513585250975575	-1.4047384343464557
0.5408427157685742	1.0000027798210638	0.1571118332669863	0.4653540012347295	-1.4053636963512806
0.5410962754102848	1.000002759865587	0.15711511436688763	0.4655721499217909	-1.4059888967953134
0.5413498350519953	1.0000027399727656	0.15711838509789441	0.46579029857105936	-1.4066140358769228
0.5416033946937059	1.0000027201427333	0.15712164543864696	0.4660084471826545	-1.4072391137948368
0.5418569543354164	1.0000027003756236	0.1571248953678557	0.466226595756696	-1.4078641307481419
0.542110513977127	1.0000026806715694	0.15712813486430116	0.4664447442933041	-1.4084890869362807
0.5423640736188375	1.000002661030703	0.15713136390683413	0.46666289279259915	-1.4091139825590517
0.542617633260548	1.0000026414531566	0.15713458247437584	0.46688104125470165	-1.4097388178166077
0.5428711929022586	1.000002621939062	0.15713779054591792	0.4670991896797324	-1.4103635929094536
0.5431247525439691	1.0000026024885504	0.15714098810052274	0.4673173380678125	-1.4109883080384464
0.5432262330751269	1.0000025947218436	0.1571422648855285	0.4674046461722327	-1.4112383169666203
0.5433783121856797	1.0000025831017523	0.1571441751173233	0.4675354864190633	-1.4116129634047936
0.5436318718273901	1.0000025637787981	0.15714735157552345	0.46775363473360626	-1.4122375592100516
0.5438854314691007	1.000002544519818	0.15715051745439812	0.4679717830115633	-1.412862095656124
0.5441389911108112	1.0000025253249412	0.1571536727332932	0.4681899312530563	-1.4134865729452613
0.5443925507525218	1.0000025061942968	0.1571568173916258	0.4684080794582076	-1.4141109912800591
0.5446461103942323	1.0000024871280133	0.1571599514088843	0.46862622762713974	-1.4147353508634568
0.5448996700359429	1.0000024681262192	0.15716307476462862	0.46884437575997545	-1.4153596518987361
0.5451532296776533	1.0000024491890418	0.15716618743849012	0.4690625238568377	-1.41598389458952
0.5454067893193639	1.0000024303166086	0.15716928941017175	0.4692806719178497	-1.416608079139772
0.5456603489610744	1.0000024115090465	0.1571723806594483	0.4694988199431349	-1.417232205753793
0.545913908602785	1.0000023927664816	0.15717546116616643	0.46971696793281703	-1.4178562746362224
0.5461674682444956	1.0000023740890405	0.15717853091024472	0.46993511588702	-1.4184802859920354
0.5464210278862061	1.000002355476848	0.15718158987167385	0.47015326380586797	-1.4191042400265415
0.5466745875279166	1.0000023369300295	0.15718463803051677	0.47037141168948526	-1.4197281369453838
0.5469281471696271	1.0000023184487097	0.15718767536690864	0.4705895595379965	-1.4203519769545379
0.5471817068113377	1.0000023000330127	0.15719070186105705	0.47080770735152666	-1.4209757602603095
0.5474352664530482	1.000002281683062	0.15719371749324218	0.47102585513020073	-1.4215994870693347
0.5476888260947588	1.0000022633989816	0.15719672224381676	0.471244002874144	-1.422223157588577
0.5479423857364693	1.0000022451808934	0.15719971609320635	0.471462150583482	-1.4228467720253275
0.5481959453781798	1.0000022270289206	0.15720269902190925	0.47168029825834057	-1.4234703305872025
0.5484495050198903	1.0000022089431848	0.15720567101049682	0.47189844589884555	-1.4240938334821425
0.5487030646616009	1.0000021909238075	0.1572086320396134	0.4721165935051233	-1.4247172809184112
0.5489566243033114	1.0000021729709099	0.15721158208997654	0.4723347410773002	-1.4253406731045941
0.549210183945022	1.0000021550846123	0.15721452114237708	0.47255288861550293	-1.425964010249597
0.5493116644761797	1.0000021479447838	0.15721569433432606	0.47264019638061744	-1.4262134690573112
0.5494637435867326	1.000002137265035	0.15721744917767916	0.4727710361198583	-1.4265872925626442
0.549717303228443	1.000002119512298	0.15722036617682048	0.4729891835904935	-1.4272105202532785
0.5499708628701536	1.00000210182652	0.15722327212081227	0.4732073310275358	-1.4278336935313591
0.5502244225118641	1.0000020842078203	0.1572261669907395	0.47342547843111277	-1.4284568126070596
0.5504779821535747	1.0000020666563167	0.1572290507677609	0.47364362580135216	-1.4290798776908684
0.5507315417952852	1.0000020491721278	0.1572319234331091	0.47386177313838196	-1.4297028889935854
0.5509851014369958	1.0000020317553704	0.15723478496809076	0.4740799204423304	-1.4303258467263227
0.5512386610787062	1.0000020144061614	0.15723763535408658	0.47429806771332583	-1.4309487511005012
0.5514922207204168	1.000001997124618	0.15724047457255153	0.47451621495149693	-1.4315716023278513
0.5517457803621273	1.0000019799108557	0.1572433026050148	0.47473436215697257	-1.43219440062041
0.5519993400038379	1.00000196276499	0.1572461194330801	0.4749525093298817	-1.4328171461905206
0.5522528996455484	1.0000019456871365	0.1572489250384255	0.4751706564703537	-1.4334398392508307
0.5525064592872589	1.0000019286774096	0.1572517194028038	0.4753888035785181	-1.4340624800142914
0.5527600189289695	1.0000019117359233	0.15725450250804246	0.4756069506545044	-1.434685068694156
0.55301357857068	1.0000018948627918	0.1572572743360437	0.4758250976984427	-1.4353076055039777
0.5532671382123906	1.000001878058128	0.15726003486878468	0.4760432447104631	-1.4359300906576096
0.5535206978541011	1.000001861322045	0.15726278408831756	0.4762613916906958	-1.4365525243692028
0.5537742574958117	1.0000018446546548	0.1572655219767696	0.4764795386392715	-1.437174906853205
0.5540278171375221	1.0000018280560696	0.15726824851634325	0.4766976855563208	-1.4377972383243591
0.5542813767792327	1.0000018115264009	0.15727096368931617	0.4769158324419747	-1.438419518997702
0.5545349364209432	1.0000017950657594	0.15727366747804156	0.4771339792963644	-1.4390417490885639
0.5547884960626538	1.0000017786742557	0.15727635986494795	0.4773521261196212	-1.4396639288125654
0.5550420557043643	1.000001762352	0.15727904083253955	0.4775702729118767	-1.4402860583856183
0.5552956153460749	1.0000017460991013	0.15728171036339617	0.47778841967326263	-1.440908138023922
0.5553970958772326	1.0000017396137675	0.15728277556394238	0.47787572712834786	-1.441157094980342
0.5555491749877853	1.0000017299156692	0.15728436844017346	0.478006566403911	-1.4415301679439643
0.5558027346294959	1.0000017138018122	0.15728701504560286	0.4782247131039539	-1.4421521483625184
0.5560562942712065	1.0000016977576383	0.15728965016249177	0.4784428597735238	-1.4427740794966428
0.556309853912917	1.0000016817832553	0.15729227377372368	0.47866100641275316	-1.4433959615636789
0.5565634135546276	1.0000016658787707	0.1572948858622582	0.47887915302177486	-1.4440177947812505
0.556816973196338	1.0000016500442905	0.15729748641113117	0.4790972996007218	-1.4446395793672622
0.5570705328380486	1.0000016342799216	0.1573000754034547	0.47931544614972715	-1.445261315539898
0.5573240924797591	1.0000016185857696	0.1573026528224174	0.47953359266892426	-1.4458830035176196
0.5575776521214697	1.0000016029619396	0.15730521865128436	0.47975173915844666	-1.4465046435191664
0.5578312117631802	1.0000015874085366	0.15730777287339717	0.4799698856184281	-1.4471262357635526
0.5580847714048908	1.0000015719256652	0.15731031547217428	0.4801880320490026	-1.4477477804700665
0.5583383310466012	1.0000015565134288	0.15731284643111076	0.4804061784503042	-1.4483692778582693
0.5585918906883118	1.0000015411719312	0.1573153657337786	0.4806243248224672	-1.448990728147994
0.5588454503300223	1.000001525901275	0.15731787336382677	0.48084247116562623	-1.449612131559343
0.5590990099717329	1.000001510701563	0.1573203693049812	0.48106061747991585	-1.4502334883126884
0.5593525696134434	1.0000014955728969	0.15732285354104505	0.4812787637654711	-1.4508547986286688
0.559606129255154	1.000001480515378	0.15732532605589863	0.4814969100224269	-1.4514760627281895
0.5598596888968645	1.0000014655291078	0.15732778683349954	0.4817150562509186	-1.4520972808324208
0.560113248538575	1.0000014506141868	0.1573302358578828	0.4819332024510816	-1.4527184531627957
0.5603668081802856	1.0000014357707145	0.1573326731131609	0.48215134862305165	-1.45333957994101
0.5606203678219961	1.000001420998791	0.15733509858352387	0.48236949476696445	-1.45396066138902
0.5608739274637067	1.0000014062985152	0.15733751225323944	0.482587640882956	-1.4545816977290411
0.5611274871054172	1.0000013916699857	0.15733991410665296	0.4828057869711626	-1.4552026891835474
0.5613810467471277	1.0000013771133005	0.1573423041281877	0.4830239330317205	-1.4558236359752696
0.5614825272782855	1.0000013713075255	0.15734325735222443	0.4831112402072214	-1.4560721410185173
0.5616346063888382	1.0000013626285573	0.15734468230234477	0.4832420790647663	-1.4564445383271938
0.5618881660305488	1.0000013482158534	0.15734704861370327	0.48346022507043673	-1.4570653964625597
0.5621417256722593	1.0000013338752853	0.15734940304692038	0.4836783710488686	-1.4576862106048607
0.5623952853139699	1.000001319606949	0.15735174558673137	0.4838965170001992	-1.4583069809778406
0.5626488449556803	1.0000013054109407	0.15735407621794983	0.48411466292456556	-1.4589277078054939
0.5629024045973909	1.000001291287355	0.15735639492546755	0.4843328088221053	-1.4595483913120637
0.5631559642391015	1.000001277236287	0.15735870169425478	0.48455095469295584	-1.4601690317220404
0.563409523880812	1.0000012632578308	0.15736099650936022	0.48476910053725514	-1.4607896292601603
0.5636630835225226	1.00000124935208	0.15736327935591113	0.48498724635514107	-1.4614101841514047
0.5639166431642331	1.0000012355191281	0.15736555021911333	0.4852053921467518	-1.4620306966209982
0.5641702028059437	1.0000012217590677	0.1573678090842515	0.4854235379122256	-1.462651166894407
0.5644237624476541	1.000001208071991	0.15737005593668893	0.48564168365170096	-1.4632715951973387
0.5646773220893647	1.0000011944579899	0.15737229076186787	0.48585982936531646	-1.4638919817557396
0.5649308817310752	1.0000011809171556	0.1573745135453095	0.48607797505321104	-1.464512326795794
0.5651844413727858	1.0000011674495788	0.15737672427261407	0.4862961207155236	-1.4651326305439232
0.5654380010144963	1.00000115405535	0.1573789229294608	0.4865142663523932	-1.4657528932267836
0.5656915606562068	1.0000011407345588	0.1573811095016082	0.48673241196395933	-1.4663731150712653
0.5659451202979173	1.0000011274872944	0.15738328397489396	0.4869505575503613	-1.4669932963044914
0.5661986799396279	1.0000011143136458	0.15738544633523513	0.4871687031117389	-1.467613437153816
0.5664522395813385	1.0000011012137013	0.15738759656862814	0.48738684864823184	-1.4682335378468232
0.566705799223049	1.0000010881875487	0.15738973466114894	0.4876049941599801	-1.4688535986113254
0.5669593588647596	1.0000010752352753	0.15739186059895297	0.48782313964712376	-1.4694736196753626
0.56721291850647	1.0000010623569677	0.15739397436827532	0.4880412851098032	-1.4700936012672003
0.5674664781481806	1.0000010495527127	0.1573960759554308	0.48825943054815885	-1.4707135436153287
0.5675679586793383	1.0000010444489174	0.15739691364351954	0.48834673747557233	-1.4709616481763466
0.5677200377898911	1.0000010368225956	0.1573981653468139	0.48847757596233127	-1.4713334469484611
0.5679735974316017	1.000001024166702	0.15740024252889906	0.4886957213524612	-1.4719533114955325
0.5682271570733122	1.0000010115851166	0.15740230748824058	0.48891386671868964	-1.4725731374856987
0.5684807167150228	1.0000009990779237	0.15740436021147275	0.48913201206115764	-1.473192925148334
0.5687342763567332	1.0000009866452075	0.1574064006853099	0.4893501573800064	-1.4738126747130311
0.5689878359984438	1.0000009742870508	0.15740842889654655	0.4895683026753773	-1.4744323864095985
0.5692413956401543	1.0000009620035366	0.15741044483205732	0.489786447947412	-1.4750520604680601
0.5694949552818649	1.0000009497947473	0.15741244847879715	0.490004593196252	-1.4756716971186536
0.5697485149235754	1.0000009376607646	0.15741443982380135	0.4902227384220393	-1.4762912965918287
0.570002074565286	1.0000009256016698	0.15741641885418559	0.4904408836249157	-1.4769108591182463
0.5702556342069965	1.0000009136175438	0.15741838555714602	0.49065902880502354	-1.477530384928777
0.570509193848707	1.000000901708467	0.1574203399199593	0.4908771739625051	-1.4781498742544994
0.5707627534904176	1.000000889874519	0.15742228192998275	0.49109531909750265	-1.4787693273266993
0.5710163131321281	1.000000878115779	0.1574242115746544	0.49131346421015887	-1.4793887443768678
0.5712698727738387	1.0000008664323259	0.15742612884149287	0.4915316093006165	-1.4800081256367008
0.5715234324155491	1.000000854824238	0.15742803371809777	0.4917497543690184	-1.4806274713380962
0.5717769920572597	1.0000008432915932	0.15742992619214946	0.4919678994155076	-1.481246781713154
0.5720305516989702	1.0000008318344684	0.1574318062514093	0.49218604444022723	-1.4818660569941744
0.5722841113406808	1.000000820452941	0.15743367388371962	0.4924041894433206	-1.482485297413656
0.5725376709823913	1.0000008091470864	0.15743552907700387	0.49262233442493114	-1.483104503204295
0.5727912306241019	1.000000797916981	0.15743737181926656	0.4928404793852025	-1.483723674598984
0.5730447902658123	1.0000007867626997	0.15743920209859347	0.4930586243242783	-1.4843428118308095
0.5732983499075229	1.0000007756843172	0.15744101990315157	0.49327676924230246	-1.4849619151330526
0.5735519095492335	1.000000764681908	0.15744282522118921	0.493494914139419	-1.4855809847391852
0.5736533900803912	1.0000007602997893	0.15744354425056367	0.4935822208511738	-1.485828741563888
0.573805469190944	1.0000007537555455	0.15744461804103607	0.49371305901577195	-1.4862000208828707
0.5740590288326546	1.000000742905303	0.15744639835110336	0.49393120387150563	-1.4868190237979613
0.5743125884743651	1.0000007321312532	0.1574481661398837	0.49414934870676447	-1.4874379937184972
0.5745661481160756	1.0000007214334683	0.15744992139595132	0.49436749352169296	-1.4880569308787055
0.5748197077577861	1.00000071081202	0.1574516641079621	0.4945856383164358	-1.4886758355129983
0.5750732673994967	1.000000700266979	0.15745339426465357	0.4948037830911378	-1.4892947078559713
0.5753268270412072	1.0000006897984164	0.15745511185484506	0.4950219278459439	-1.489913548142403
0.5755803866829178	1.0000006794064022	0.15745681686743762	0.49524007258099906	-1.4905323566072533
0.5758339463246283	1.000000669091006	0.15745850929141425	0.4954582172964485	-1.4911511334856613
0.5760875059663388	1.0000006588522967	0.15746018911583984	0.49567636199243764	-1.4917698790129448
0.5763410656080493	1.0000006486903432	0.15746185632986126	0.49589450666911183	-1.4923885934245986
0.5765946252497599	1.0000006386052134	0.1574635109227074	0.49611265132661664	-1.4930072769562932
0.5768481848914705	1.0000006285969747	0.1574651528836893	0.4963307959650977	-1.4936259298438737
0.577101744533181	1.0000006186656942	0.1574667822022001	0.496548940584701	-1.4942445523233576
0.5773553041748916	1.0000006088114384	0.15746839886771516	0.49676708518557233	-1.4948631446309346
0.577608863816602	1.0000005990342733	0.1574700028697921	0.49698522976785775	-1.495481707002964
0.5778624234583126	1.0000005893342645	0.15747159419807089	0.49720337433170353	-1.4961002396759746
0.5781159831000231	1.0000005797114768	0.15747317284227386	0.49742151887725594	-1.4967187428866626
0.5783695427417337	1.0000005701659747	0.1574747387922057	0.4976396634046613	-1.4973372168718901
0.5786231023834442	1.000000560697822	0.15747629203775365	0.4978578079140663	-1.497955661868684
0.5788766620251548	1.0000005513070822	0.1574778325688875	0.49807595240561753	-1.4985740781142347
0.5791302216668652	1.000000541993818	0.15747936037565957	0.4982940968794617	-1.499192465845895
0.5793837813085758	1.000000532758092	0.15748087544820488	0.4985122413357458	-1.499810825301178
0.5796373409502863	1.000000523599966	0.15748237777674104	0.49873038577461676	-1.5004291567177561
0.5797388214814441	1.0000005199564261	0.15748297547088524	0.4988176923039508	-1.5006766196877876
0.5798909005919969	1.0000005145195012	0.15748386735156852	0.49894853019622165	-1.50104746033346
0.5801444602337075	1.0000005055167587	0.1574853441630705	0.49916667460070785	-1.5016657363862769
0.580398019875418	1.0000004965917981	0.15748680820171304	0.49938481898822257	-1.5022839851143488
0.5806515795171285	1.0000004877446798	0.1574882594580451	0.4996029633589133	-1.502902206755972
0.580905139158839	1.0000004789754628	0.1574896979226985	0.49982110771292754	-1.5035204015495958
0.5811586988005496	1.0000004702842058	0.15749112358638823	0.500039252050413	-1.5041385697338194
0.5814122584422601	1.000000461670967	0.15749253643991215	0.5002573963715176	-1.5047567115473928
0.5816658180839707	1.000000453135804	0.15749393647415127	0.5004755406763889	-1.505374827229214
0.5819193777256811	1.0000004446787738	0.15749532368006974	0.5006936849651751	-1.5059929170183282
0.5821729373673917	1.0000004362999335	0.1574966980487149	0.5009118292380242	-1.506610981153926
0.5824264970091022	1.0000004279993386	0.15749805957121735	0.5011299734950846	-1.5072290198753429
0.5826800566508128	1.0000004197770451	0.15749940823879086	0.5013481177365043	-1.5078470334220566
0.5829336162925233	1.0000004116331078	0.15750074404273265	0.5015662619624319	-1.5084650220336868
0.5831871759342339	1.0000004035675814	0.15750206697442326	0.5017844061730158	-1.5090829859499935
0.5834407355759443	1.0000003955805197	0.1575033770253266	0.5020025503684047	-1.509700925410875
0.5836942952176549	1.000000387671976	0.15750467418699016	0.5022206945487471	-1.5103188406563677
0.5839478548593655	1.0000003798420039	0.15750595845104476	0.5024388387141919	-1.510936731926644
0.584201414501076	1.0000003720906552	0.15750722980920495	0.5026569828648881	-1.5115545994620105
0.5844549741427866	1.0000003644179818	0.15750848825326874	0.5028751270009846	-1.512172443502908
0.584708533784497	1.0000003568240352	0.15750973377511784	0.5030932711226305	-1.5127902642899085
0.5849620934262076	1.0000003493088665	0.1575109663667176	0.5033114152299748	-1.5134080620637151
0.5852156530679181	1.0000003418725254	0.15751218602011713	0.503529559323167	-1.51402583706516
0.5854692127096287	1.0000003345150623	0.15751339272744927	0.5037477034023564	-1.5146435895352033
0.5857227723513392	1.0000003272365259	0.15751458648093064	0.5039658474676925	-1.5152613197149316
0.585824252882497	1.0000003243456108	0.15751506061773216	0.504053153848527	-1.5155085436673024
0.5859763319930498	1.0000003200369652	0.1575157672728618	0.5041839915193246	-1.515879027845557
0.5862298916347602	1.0000003129164283	0.15751693509562706	0.5044021355574027	-1.5164967141684147
0.5864834512764708	1.0000003058749631	0.15751808994169472	0.5046202795820761	-1.5171143789249626
0.5867370109181813	1.0000002989126162	0.1575192318036171	0.504838423593495	-1.5177320223567803
0.5869905705598919	1.0000002920294346	0.15752036067403039	0.505056567591809	-1.5183496447055658
0.5872441302016025	1.0000002852254644	0.15752147654565493	0.5052747115771682	-1.5189672462131365
0.587497689843313	1.000000278500751	0.1575225794112951	0.5054928555497227	-1.519584827121426
0.5877512494850236	1.0000002718553391	0.15752366926383937	0.5057109995096226	-1.5202023876724844
0.588004809126734	1.0000002652892734	0.1575247460962604	0.5059291434570181	-1.5208199281084744
0.5882583687684446	1.0000002588025982	0.15752580990161502	0.5061472873920596	-1.5214374486716733
0.5885119284101551	1.0000002523953564	0.15752686067304428	0.5063654313148973	-1.5220549496044686
0.5887654880518657	1.0000002460675912	0.15752789840377351	0.5065835752256819	-1.5226724311493582
0.5890190476935762	1.0000002398193448	0.15752892308711233	0.5068017191245637	-1.5232898935489492
0.5892726073352867	1.0000002336506588	0.15752993471645468	0.5070198630116936	-1.523907337045955
0.5895261669769972	1.000000227561575	0.1575309332852789	0.507238006887222	-1.5245247618831959
0.5897797266187078	1.0000002215521335	0.15753191878714767	0.5074561507512999	-1.5251421683035964
0.5900332862604183	1.000000215622375	0.15753289121570813	0.5076742946040781	-1.5257595565501842
0.5902868459021289	1.0000002097723393	0.15753385056469194	0.5078924384457075	-1.526376926866089
0.5905404055438395	1.0000002040020648	0.15753479682791516	0.5081105822763391	-1.5269942794945406
0.5907939651855499	1.000000198311591	0.15753572999927848	0.5083287260961239	-1.527611614678868
0.5910475248272605	1.0000001927009552	0.1575366500727671	0.508546869905213	-1.5282289326624987
0.591301084468971	1.0000001871701953	0.1575375570424508	0.5087650137037579	-1.5288462336889552
0.5915546441106816	1.0000001817193485	0.15753845090248403	0.5089831574919096	-1.5294635180018559
0.5918082037523921	1.0000001763484507	0.15753933164710587	0.5092013012698194	-1.5300807858449126
0.5919096842835498	1.0000001742213012	0.15753968046558534	0.5092886075366317	-1.5303278263907605
0.5920617633941027	1.0000001710575384	0.15754019927064009	0.5094194450376389	-1.5306980374619292
0.5923153230358131	1.0000001658466469	0.15754105376749516	0.5096375887955196	-1.5313152730968007
0.5925688826775237	1.0000001607158107	0.15754189513216435	0.5098557325436128	-1.5319324929935112
0.5928224423192342	1.0000001556650644	0.15754272335922564	0.5100738762820702	-1.532549697396133
0.5930760019609448	1.0000001506944418	0.15754353844334185	0.5102920200110437	-1.5331668865488255
0.5933295616026553	1.0000001458039762	0.1575443403792606	0.5105101637306847	-1.5337840606958328
0.5935831212443659	1.0000001409937003	0.1575451291618144	0.5107283074411451	-1.534401220081484
0.5938366808860764	1.000000136263646	0.15754590478592065	0.5109464511425768	-1.5350183649501896
0.5940902405277869	1.0000001316138452	0.1575466672465816	0.5111645948351315	-1.535635495546442
0.5943438001694975	1.0000001270443288	0.1575474165388845	0.5113827385189615	-1.5362526121148135
0.594597359811208	1.0000001225551278	0.1575481526580015	0.5116008821942186	-1.5368697148999546
0.5948509194529186	1.0000001181462719	0.15754887559918984	0.5118190258610549	-1.5374868041465932
0.595104479094629	1.0000001138177905	0.15754958535779168	0.5120371695196225	-1.5381038800995326
0.5953580387363396	1.0000001095697129	0.1575502819292342	0.5122553131700737	-1.5387209430036506
0.5956115983780501	1.000000105402067	0.15755096530902976	0.5124734568125606	-1.5393379931038982
0.5958651580197607	1.0000001013148814	0.15755163549277565	0.5126916004472356	-1.5399550306452976
0.5961187176614712	1.0000000973081828	0.1575522924761544	0.512909744074251	-1.5405720558729414
0.5963722773031818	1.0000000933819981	0.15755293625493358	0.5131278876937592	-1.5411890690319914
0.5966258369448922	1.0000000895363539	0.15755356682496596	0.5133460313059126	-1.5418060703676761
0.5968793965866028	1.0000000857712759	0.15755418418218944	0.5135641749108636	-1.542423060125291
0.5971329562283133	1.000000082086789	0.15755478832262718	0.5137823185087649	-1.5430400385501957
0.5973865158700239	1.0000000784829177	0.1575553792423875	0.514000462099769	-1.5436570058878134
0.5976400755117345	1.0000000749596865	0.15755595693766392	0.5142186056840286	-1.5442739623836292
0.597893635153445	1.000000071517119	0.15755652140473528	0.5144367492616961	-1.5448909082831888
0.5979951156846027	1.0000000701619296	0.15755674361035416	0.5145240554493897	-1.5451378216258695
0.5981471947951555	1.000000068155238	0.1575570726399657	0.5146548928329245	-1.5455078438320973
0.598400754436866	1.000000064874066	0.15755761063980459	0.5148730363978665	-1.5461247692760172
0.5986543140785766	1.0000000616736247	0.15755813540078656	0.5150911799566749	-1.5467416848606679
0.5989078737202871	1.0000000585539361	0.15755864691953173	0.5153093235095023	-1.5473585908318237
0.5991614333619977	1.0000000555150208	0.1575591451927454	0.5155274670565019	-1.5479754874353129
0.5994149930037082	1.0000000525568988	0.15755963021721833	0.5157456105978263	-1.5485923749170158
0.5996685526454187	1.0000000496795904	0.15756010198982665	0.5159637541336286	-1.5492092535228636
0.5999221122871292	1.0000000468831147	0.15756056050753184	0.5161818976640619	-1.5498261234988375
0.6001756719288398	1.0000000441674903	0.15756100576738089	0.516400041189279	-1.5504429850909665
0.6004292315705503	1.0000000415327353	0.15756143776650605	0.516618184709433	-1.5510598385453267
0.6006827912122609	1.0000000389788675	0.1575618565021252	0.516836328224677	-1.5516766841080396
0.6009363508539715	1.0000000365059036	0.15756226197154158	0.5170544717351642	-1.5522935220252707
0.6011899104956819	1.0000000341138608	0.15756265417214388	0.5172726152410475	-1.5529103525432284
0.6014434701373925	1.0000000318027547	0.15756303310140632	0.5174907587424804	-1.5535271759081621
0.601697029779103	1.0000000295726006	0.1575633987568886	0.517708902239616	-1.5541439923663614
0.6019505894208136	1.0000000274234138	0.15756375113623597	0.5179270457326073	-1.5547608021641544
0.6022041490625241	1.0000000253552082	0.15756409023717913	0.5181451892216078	-1.5553776055479063
0.6024577087042347	1.0000000233679982	0.15756441605753432	0.5183633327067708	-1.5559944027640182
0.6027112683459451	1.0000000214617966	0.15756472859520343	0.5185814761882495	-1.556611194058926
0.6029648279876557	1.0000000196366163	0.1575650278481738	0.5187996196661971	-1.557227979679098
0.6032183876293662	1.0000000178924697	0.15756531381451838	0.5190177631407673	-1.5578447598710345
0.6032691278949451	1.000000017553177	0.15756536944414795	0.5190614162144974	-1.5579681842092405
0.6034719472710768	1.0000000162293685	0.15756558649239566	0.5192359066121132	-1.5584615348812665
0.6037255069127873	1.0000000146473234	0.15756584588004977	0.5194540500803883	-1.5590783049563532
0.6039790665544978	1.0000000131463453	0.1575660919758104	0.519672193545746	-1.5596950703428818
0.6042326261962084	1.000000011726444	0.15756632477809285	0.5198903370083398	-1.5603118312874655
0.6044861858379189	1.0000000103876294	0.15756654428539807	0.5201084804683229	-1.5609285880367425
0.6047397454796295	1.0000000091299102	0.15756675049631252	0.5203266239258492	-1.561545340837374
0.60499330512134	1.0000000079532947	0.15756694340950847	0.5205447673810718	-1.5621620899360442
0.6052468647630506	1.000000006857791	0.15756712302374362	0.5207629108341444	-1.5627788355794567
0.605500424404761	1.0000000058434064	0.1575672893378615	0.5209810542852205	-1.5633955780143354
0.6057539840464716	1.0000000049101474	0.1575674423507911	0.5211991977344536	-1.5640123174874214
0.6060075436881821	1.0000000040580206	0.15756758206154722	0.5214173411819972	-1.5646290542454728
0.6062611033298927	1.0000000032870315	0.15756770846923027	0.5216354846280049	-1.5652457885352629
0.6065146629716032	1.0000000025971854	0.15756782157302626	0.5218536280726302	-1.5658625206035781
0.6067682226133138	1.0000000019884867	0.157567921372207	0.5220717715160269	-1.566479250697218
0.6070217822550242	1.0000000014609396	0.15756800786612976	0.5222899149583483	-1.567095979062993
0.6072753418967348	1.0000000010145476	0.15756808105423772	0.5225080583997481	-1.567712705947723
0.6075289015384454	1.0000000006493137	0.1575681409360596	0.5227262018403799	-1.568329431598236
0.6077824611801559	1.0000000003652405	0.15756818751120977	0.5229443452803972	-1.5689461562613671
0.6080360208218665	1.0000000001623295	0.1575682207793884	0.5231624887199539	-1.5695628801839572
0.608289580463577	1.0000000000405824	0.15756824074038128	0.5233806321592032	-1.5701796036128508
0.6085431401052875	1.	0.15756824739405983	0.5235987755982989	-1.5707963267948957
0.6085431401052875	1.	0.15756824739405983	0.5235987755982989	-1.5707963267948957


==> anc/data-ver2/orbit_6_45.tsv <==
0.	1.	0.295328507896304	0.	0.
4.4931237122596095e-6	1.0000000000002744	0.2953285078899385	4.937929447988953e-6	-6.961542217832195e-6
0.000020364636369323858	1.0000000000056366	0.2953285077655391	0.000022380674129286213	-0.00003155249777912698
0.00006133508499536542	1.0000000000511315	0.29532850671010996	0.00006740707396841273	-0.00009503116635631243
0.00016709549340054617	1.0000000003794907	0.2953284990925638	0.00018363744488185564	-0.00025889391742799886
0.00029716509922441347	1.0000000012002368	0.2953284800522026	0.0003265835511207868	-0.00046042083348487597
0.0004401035848697002	1.000000002632576	0.2953284468235966	0.0004836725185999357	-0.000681886615882479
0.0005943301984488269	1.0000000048009399	0.29532839652005444	0.0006531671065156962	-0.000920842175371904
0.0008914952976732404	1.0000000108020872	0.29532825730032836	0.0009797506704588288	-0.0013812645340615106
0.0009585183521768202	1.0000000124873454	0.29532821820426636	0.0010534088104778142	-0.0014851090641598015
0.0011886603968976539	1.0000000192036422	0.29532806239380544	0.0013063342472242412	-0.0018416884179506716
0.0014858254961220673	1.0000000300055536	0.2953278118015793	0.001632917841085924	-0.002302114335431187
0.0017829905953464808	1.000000043207755	0.2953275055250559	0.0019595014563177793	-0.002762542794887953
0.0020691206579806607	1.0000000581878712	0.295327158002528	0.002273957621297761	-0.0032058764135122412
0.002080155694570894	1.0000000588101658	0.29532714356595374	0.0022860850971936	-0.0032229743046972414
0.0023773207937953077	1.0000000768126907	0.29532672592630377	0.002612668767987046	-0.003683409373224968
0.002674485893019721	1.0000000972152197	0.29532625260844936	0.0029392524729716235	-0.004143848508824972
0.0029716509922441347	1.0000001200176278	0.29532572361504633	0.003265836216420662	-0.004604292219837285
0.003268816091468548	1.000000145219776	0.29532513894906287	0.003592420002607294	-0.005064741014586409
0.0035659811906929616	1.0000001728215098	0.2953244986137797	0.003919003835804431	-0.005525195401379588
0.003863146289917375	1.0000002028226604	0.29532380261278984	0.004245587720284742	-0.0059856558885050815
0.004160311389141788	1.0000002352230448	0.29532305094999883	0.004572171660320632	-0.006446122984230439
0.0044483690116952695	1.0000002689203027	0.295322269198983	0.004888746556005806	-0.006892484533344708
0.004457476488366202	1.0000002700224646	0.29532224362962456	0.004898755660184221	-0.00690659719680077
0.0047546415875906155	1.000000307220707	0.29532138065619734	0.005225339724147318	-0.007367079034437019
0.005051806686815029	1.0000003468175447	0.29532046203455986	0.005551923856481405	-0.007827569005334238
0.005348971786039442	1.0000003888127356	0.29531948776986716	0.005878508061457609	-0.008288067617659855
0.005646136885263856	1.0000004332060226	0.2953184578675868	0.006205092343346685	-0.008748575379551956
0.005943301984488269	1.0000004799971345	0.2953173723334985	0.0065316767064189886	-0.009209092799117536
0.006240467083712683	1.0000005291857852	0.2953162311736945	0.00685826115494446	-0.009669620384430793
0.006537632182937096	1.0000005807716739	0.29531503439457923	0.007184845693192598	-0.010130158643531383
0.0068347972821615095	1.000000634754485	0.2953137820028696	0.007511430325432439	-0.010590708084422697
0.007131962381385923	1.0000006911338886	0.2953124740055948	0.007838015055932533	-0.011051269215070126
0.007429127480610336	1.0000007499095398	0.2953111104100963	0.008164599888960929	-0.011511842543399336
0.00772629257983475	1.0000008110810792	0.2953096912240278	0.00849118482878514	-0.011972428577294527
0.007819813425241684	1.0000008308279709	0.29530923309279383	0.00859396441668786	-0.012117382343959317
0.008023457679059163	1.0000008746481326	0.29530821645535543	0.008817769879672133	-0.012433027824596713
0.008320622778283576	1.0000009406103116	0.29530668611235744	0.009144355045888305	-0.012893640793101983
0.00861778787750799	1.0000010089672124	0.2953051002036245	0.009470940331699452	-0.013354267990559764
0.008914952976732404	1.0000010797184171	0.2953034587380593	0.009797525741370758	-0.013814909924671097
0.009212118075956817	1.0000011528634931	0.295301761724877	0.010124111279166768	-0.014275567103086893
0.009509283175181231	1.000001228401993	0.2953000091736047	0.010450696949351366	-0.014736240033406206
0.009806448274405645	1.0000013063334547	0.2952982010940819	0.010777282756187749	-0.015196929223174492
0.010103613373630058	1.0000013866574016	0.29529633749646017	0.011103868703938417	-0.015657635179881876
0.01040077847285447	1.0000014693733423	0.2952944183912033	0.01143045479686514	-0.016118358410961417
0.010697943572078884	1.000001554480771	0.2952924437890871	0.011757041039228937	-0.01657909942378736
0.010995108671303298	1.000001641979167	0.29529041370119957	0.012083627435290057	-0.017039858725673408
0.011292273770527711	1.0000017318679952	0.29528832813894085	0.012410213989307962	-0.017500636823870982
0.011589438869752125	1.0000018241467057	0.2952861871140231	0.01273680070554129	-0.01796143422556748
0.011886603968976539	1.000001918814734	0.29528399063847044	0.013063387588247849	-0.018422251437884524
0.012183769068200952	1.0000020158715008	0.2952817387246192	0.013389974641684585	-0.018883088967876247
0.012480934167425366	1.0000021153164127	0.2952794313851176	0.013716561870107565	-0.01934394732252752
0.012778099266649778	1.0000022171488612	0.2952770686329259	0.01404314927777195	-0.019804827008752225
0.013075264365874192	1.000002321368223	0.2952746504813163	0.014369736868931981	-0.020265728533391505
0.013372429465098605	1.0000024279738609	0.2952721769438729	0.01469632464784095	-0.02072665240321203
0.013669594564323019	1.0000025369651222	0.2952696480344919	0.015022912618751175	-0.021187599124904234
0.013966759663547433	1.0000026483413402	0.2952670637673811	0.01534950078591399	-0.021648569205080577
0.014197662271561324	1.000002736528767	0.2952650175365094	0.015603265783255093	-0.022006767669192098
0.014263924762771846	1.0000027621018337	0.29526442415706033	0.015676089153579712	-0.0221095631502738
0.01456108986199626	1.0000028782459063	0.29526172921836136	0.016002677725997626	-0.022570581466935174
0.014858254961220672	1.0000029967728472	0.29525897896642755	0.01632926650741596	-0.023031624661432742
0.015155420060445086	1.0000031176819313	0.2952561734167142	0.016655855502081852	-0.023492693240049576
0.0154525851596695	1.0000032409724187	0.29525331258498827	0.016982444714241356	-0.023953787708982033
0.015749750258893913	1.0000033666435546	0.2952503964873286	0.01730903414813939	-0.024414908574337976
0.016046915358118325	1.0000034946945702	0.29524742514012553	0.017635623808019734	-0.02487605634213505
0.01634408045734274	1.0000036251246818	0.2952443985600812	0.017962213698124996	-0.025337231518298902
0.016641245556567152	1.0000037579330907	0.2952413167642094	0.0182888038226966	-0.025798434608661446
0.016938410655791568	1.0000038931189843	0.2952381797698354	0.01861539418597475	-0.02625966611895908
0.01723557575501598	1.000004030681535	0.29523498759459627	0.018941984792198427	-0.026720926554830954
0.017532740854240395	1.0000041706199008	0.29523174025644033	0.019268575645605343	-0.027182216421817194
0.017829905953464807	1.000004312933225	0.2952284377736277	0.01959516675043195	-0.027643536225357136
0.018127071052689223	1.0000044576206364	0.29522508016472987	0.019921758110913387	-0.02810488647078758
0.018424236151913635	1.0000046046812492	0.29522166744862965	0.020248349731283477	-0.028566267663341017
0.018721401251138046	1.000004754114163	0.29521819964452145	0.020574941615774698	-0.029027680308143858
0.019018566350362462	1.0000049059184628	0.295214676771911	0.02090153376861816	-0.029489124910214673
0.019315731449586874	1.0000050600932193	0.2952110988506153	0.02122812619404359	-0.02995060197446243
0.01961289654881129	1.0000052166374884	0.2952074659007628	0.0215547188962793	-0.03041211200568472
0.0199100616480357	1.0000053755503115	0.295203777942793	0.02188131187955218	-0.03087365550856598
0.020207226747260117	1.0000055368307152	0.2952000349974569	0.022207905148087657	-0.031335232987675724
0.02050439184648453	1.000005700477712	0.29519623708581644	0.02253449870610968	-0.03179684494746678
0.02080155694570894	1.0000058664902998	0.2951923842292449	0.02286109255784071	-0.03225849189227352
0.021098722044933356	1.0000060348674615	0.2951884764494266	0.023187686707501678	-0.032720174326310025
0.021329624652947247	1.0000061673313474	0.29518540213019967	0.023441456423528087	-0.03307893467549354
0.021395887144157768	1.000006205608166	0.2951845137683569	0.02351428115931198	-0.03318189275366841
0.021693052243382183	1.0000063787113673	0.29518049620834236	0.02384087591748945	-0.03364364767831695
0.021990217342606595	1.000006554176005	0.2951764237920003	0.024167470986250328	-0.03410543960409835
0.02228738244183101	1.0000067320010044	0.2951722965422592	0.024494066369809248	-0.034567269034727954
0.022584547541055423	1.0000069121852757	0.29516811448235825	0.024820662072379214	-0.03502913647379194
0.022881712640279835	1.0000070947277155	0.2951638776358477	0.02514725809817158	-0.03549104242474557
0.02317887773950425	1.0000072796272048	0.29515958602658854	0.02547385445139603	-0.03595298739091138
0.023476042838728662	1.000007466882611	0.29515523967875257	0.02580045113626054	-0.03641497187547738
0.023773207937953077	1.0000076564927867	0.29515083861682223	0.026127048156971377	-0.0368769963814953
0.02407037303717749	1.0000078484565695	0.2951463828655908	0.026453645517733063	-0.03733906141187876
0.024367538136401905	1.0000080427727835	0.29514187245016216	0.02678024322274836	-0.0378011674694015
0.024664703235626317	1.0000082394402374	0.2951373073959506	0.027106841276218246	-0.03826331505669558
0.024961868334850732	1.000008438457726	0.29513268772868134	0.027433439682341885	-0.038725504676249564
0.025259033434075144	1.0000086398240293	0.29512801347438977	0.027760038445316625	-0.03918773683040675
0.025556198533299556	1.0000088435379129	0.29512328465942184	0.02808663756933795	-0.03965001202136336
0.02585336363252397	1.000009049598128	0.29511850131043393	0.02841323705859948	-0.04011233075116673
0.026150528731748383	1.0000092580034114	0.2951136634543928	0.02873983691729294	-0.04057469352171349
0.0264476938309728	1.0000094687524852	0.2951087711185755	0.029066437149608132	-0.041037100834747806
0.02674485893019721	1.0000096818440574	0.2951038243305692	0.029393037759732923	-0.041499553191859516
0.027042024029421626	1.0000098972768212	0.2950988231182715	0.02971963875185322	-0.04196205109448237
0.027339189128646038	1.0000101150494554	0.2950937675098901	0.030046240130152946	-0.04242459504389217
0.02763635422787045	1.0000103351606247	0.2950886575339426	0.030372841898814017	-0.042887185541205
0.027933519327094865	1.000010557608979	0.29508349321925686	0.030699444062016325	-0.04334982308737539
0.028230684426319277	1.000010782393154	0.29507827459497066	0.031026046623937705	-0.04381250818319448
0.028461587034333168	1.0000109586662271	0.295074182154515	0.03127982294599691	-0.04417205594270072
0.028527849525543693	1.000011009511771	0.2950730016905317	0.03135264958875393	-0.044275241329288235
0.028825014624768105	1.0000112389634361	0.2950676745356976	0.031679252960638685	-0.044738023026115604
0.02912217972399252	1.0000114707467425	0.2950622931605357	0.03200585674376351	-0.04520085377396671
0.029419344823216932	1.000011704860268	0.2950568575954233	0.032332460942297844	-0.04566373407296099
0.029716509922441344	1.0000119413025756	0.29505136787104724	0.03265906556040894	-0.04612666442304541
0.03001367502166576	1.000012180072215	0.29504582401840407	0.032985670602261895	-0.04658964532399261
0.03031084012089017	1.0000124211677208	0.2950402260687999	0.033312276072019566	-0.04705267727539908
0.030608005220114587	1.0000126645876135	0.29503457405385053	0.03363888197384262	-0.047515760776683326
0.030905170319339	1.000012910330399	0.29502886800548095	0.033965488311889454	-0.04797889632708403
0.031202335418563414	1.000013158394569	0.2950231079559258	0.0342920950903162	-0.0484420844256582
0.031499500517787826	1.0000134087786008	0.29501729393772896	0.034618702313276704	-0.04890532557127937
0.03179666561701224	1.0000136614809574	0.2950114259837437	0.034945309984922485	-0.04936862026263571
0.03209383071623665	1.0000139165000872	0.29500550412713233	0.03527191810940275	-0.0498319689982282
0.032390995815461066	1.0000141738344244	0.29499952840136656	0.035598526690864316	-0.050295372276368794
0.03268816091468548	1.0000144334823893	0.29499349884022696	0.035925135733451644	-0.05075883059517856
0.032985326013909896	1.000014695442387	0.2949874154778033	0.03625174524130678	-0.05122234445258581
0.033282491113134305	1.000014959712809	0.2949812783484943	0.03657835521856935	-0.05168591434632429
0.03357965621235872	1.000015226292032	0.2949750874870075	0.03690496566937654	-0.05214954077393128
0.033876821311583136	1.000015495178419	0.2949688429283593	0.037231576597863046	-0.05261322423274576
0.03417398641080755	1.0000157663703177	0.2949625447078749	0.03755818800816109	-0.053076965219906534
0.03447115151003196	1.000016039866063	0.29495619286118824	0.037884799904400385	-0.053540764232350394
0.034768316609256375	1.0000163156639736	0.29494978742424177	0.038211412290708104	-0.0540046217668102
0.03506548170848079	1.0000165937623555	0.2949433284332866	0.03853802517120885	-0.05446853831981309
0.0353626468077052	1.0000168741594997	0.2949368159248822	0.038864638550024665	-0.05493251438767852
0.03559354941571909	1.0000170936190418	0.2949317186649105	0.03911842334572854	-0.05529307351335037
0.035659811906929614	1.000017156853683	0.2949302499358966	0.039191252431274984	-0.05539655046651648
0.03595697700615403	1.0000174418431682	0.2949236305035061	0.03951786681907661	-0.055860647052225536
0.036254142105378445	1.0000177291262033	0.2949169576651953	0.03984448171754371	-0.056324804640491014
0.036551307204602854	1.0000180187010228	0.29491023145875706	0.040171097130787786	-0.056789023726783086
0.03684847230382727	1.0000183105658464	0.29490345192229217	0.04049771306291764	-0.057253304806354904
0.037145637403051684	1.0000186047188795	0.29489661909420967	0.040824329518039375	-0.057717648374240704
0.03744280250227609	1.0000189011583138	0.2948897330132264	0.04115094650025635	-0.05818205492525392
0.03773996760150051	1.0000191998823262	0.2948827937183673	0.041477564013669165	-0.058646524953985285
0.038037132700724924	1.0000195008890798	0.2948758012489649	0.041804182062375655	-0.05911105895480097
0.03833429779994934	1.0000198041767232	0.29486875564465975	0.04213080065047085	-0.05957565742184063
0.03863146289917375	1.000020109743391	0.29486165694539973	0.042457419782046944	-0.060040320849015574
0.03892862799839816	1.0000204175872034	0.29485450519144063	0.04278403946119331	-0.06050504973000681
0.03922579309762258	1.0000207277062667	0.2948473004233455	0.04311065969199644	-0.06096984455826317
0.03952295819684699	1.0000210400986729	0.294840042681985	0.043437280478539946	-0.06143470582699937
0.0398201232960714	1.0000213547624999	0.2948327320085369	0.043763901824904514	-0.06189963402919416
0.04011728839529582	1.000021671695811	0.2948253684444865	0.04409052373516791	-0.06236462965758835
0.04041445349452023	1.0000219908966559	0.29481795203162603	0.04441714621340495	-0.06282969320468293
0.04071161859374464	1.00002231236307	0.294810482812055	0.044743769263687456	-0.06329482516273714
0.04100878369296906	1.0000226360930744	0.2948029608281799	0.04507039289008427	-0.06376002602376656
0.04130594879219347	1.0000229620846761	0.29479538612271405	0.045397017096661205	-0.06422529627954116
0.04160311389141788	1.0000232903358683	0.2947877587386776	0.045723641887481015	-0.06469063642158342
0.041900278990642296	1.0000236208446296	0.29478007871939754	0.04605026726660342	-0.06515604694116636
0.04219744408986671	1.0000239536089248	0.29477234610850755	0.046376893238085026	-0.06562152832931162
0.04249460918909113	1.0000242886267046	0.2947645609499477	0.046703519805979345	-0.06608708107678754
0.042725511797105015	1.0000245504959828	0.2947584754922354	0.046957314917514856	-0.06644887348447083
0.042791774288315536	1.0000246258959054	0.29475672328796476	0.04703014697433675	-0.06655270567410719
0.04308893938753995	1.0000249654144495	0.29474883316711176	0.04735677474720446	-0.06701840261152646
0.04338610448676437	1.0000253071802458	0.29474089063224806	0.047683403128626525	-0.06748417237904213
0.043683269585988775	1.0000256511911882	0.2947328957285392	0.04801003212264379	-0.06795001546638986
0.04398043468521319	1.0000259974451573	0.294724848501457	0.04833666173329388	-0.0684159323630423
0.044277599784437606	1.0000263459400192	0.29471674899677913	0.04866329196461119	-0.06888192355820713
0.04457476488366202	1.0000266966736258	0.2947085972605892	0.04898992282062683	-0.06934798954082508
0.04487192998288643	1.0000270496438153	0.29470039333927667	0.04931655430536864	-0.06981413079956798
0.045169095082110845	1.0000274048484123	0.29469213727953686	0.04964318642286115	-0.0702803478228368
0.04546626018133526	1.0000277622852265	0.29468382912837066	0.04996981917712554	-0.07074664109875972
0.04576342528055967	1.0000281219520541	0.2946754689330844	0.05029645257217968	-0.0712130111151901
0.046060590379784085	1.0000284838466775	0.29466705674129	0.050623086612038015	-0.07167945835970456
0.0463577554790085	1.0000288479668644	0.2946585926009047	0.050949721300711626	-0.07214598331960095
0.046654920578232915	1.0000292143103693	0.294650076560151	0.05127635664220817	-0.07261258648189649
0.046952085677457324	1.0000295828749322	0.29464150866755645	0.05160299264053185	-0.07307926833332562
0.04724925077668174	1.0000299536582793	0.2946328889719538	0.051929629299683415	-0.07354602936033817
0.047546415875906155	1.0000303266581232	0.2946242175224806	0.05225626662366013	-0.07401287004909729
0.04784358097513057	1.000030701872162	0.29461549436857926	0.05258290461645576	-0.07447979088547747
0.04814074607435498	1.0000310792980802	0.2946067195599971	0.05290954328206052	-0.0749467923550626
0.048437911173579394	1.0000314589335484	0.2945978931467859	0.05323618262446109	-0.07541387494314387
0.04873507627280381	1.000031840776223	0.294589015179302	0.053562822647640555	-0.07588103913471791
0.04903224137202822	1.0000322248237468	0.29458008570820626	0.05388946335557844	-0.07634828541448467
0.04932940647125263	1.0000326110737487	0.29457110478446363	0.054216104752250624	-0.07681561426684544
0.04962657157047705	1.0000329995238435	0.29456207245934357	0.05454274684162935	-0.0772830261759009
0.049857474178490936	1.000033302873913	0.2945550187269298	0.05479655408006423	-0.07764627125687501
0.049923736669701464	1.0000333901716325	0.2945529887844194	0.05486938962768321	-0.07775052162544903
0.05022090176892587	1.0000337830147026	0.29454385381156845	0.0551960331143771	-0.07821810109898317
0.05051806686815029	1.0000341780506272	0.2945346675929721	0.05552267730567221	-0.07868576507968993
0.050815231967374704	1.000034575276966	0.29452543018111527	0.055849322205526006	-0.0791535140504472
0.05111239706659911	1.0000349746912647	0.2945161416287867	0.056175967817892206	-0.07962134849382214
0.05140956216582353	1.0000353762910548	0.2945068019890786	0.05650261414672075	-0.08008926889206915
0.05170672726504794	1.0000357800738546	0.29449741131538654	0.056829261195957784	-0.08055727572712777
0.05200389236427236	1.0000361860371685	0.29448796966140955	0.057155908969545643	-0.08102536948062077
0.05230105746349677	1.0000365941784866	0.2944784770811497	0.05748255747142281	-0.08149355063385195
0.05259822256272118	1.0000370044952858	0.29446893362891224	0.05780920670552391	-0.08196181966780428
0.0528953876619456	1.000037416985029	0.29445933935930535	0.0581358566757797	-0.0824301770631377
0.053192552761170006	1.0000378316451655	0.29444969432724005	0.05846250738611702	-0.08289862330018713
0.05348971786039442	1.0000382484731305	0.29443999858792996	0.05878915884045877	-0.08336715885896047
0.05378688295961884	1.0000386674663457	0.2944302521968915	0.05911581104272393	-0.08383578421913643
0.05408404805884325	1.000039088622219	0.2944204552099435	0.05944246399682748	-0.08430449986006255
0.05438121315806766	1.0000395119381449	0.2944106076832069	0.059769117706680426	-0.08477330626075315
0.054678378257292076	1.0000399374115037	0.29440070967310533	0.060095772176189735	-0.0852422038998872
0.05497554335651649	1.000040365039662	0.29439076123636415	0.060422427409258364	-0.08571119325580627
0.0552727084557409	1.0000407948199737	0.2943807624300108	0.06074908340978519	-0.08618027480651248
0.055569873554965316	1.0000412267497776	0.29437071331137465	0.06107574018166501	-0.08664944902966645
0.05586703865418973	1.0000416608263998	0.2943606139380867	0.06140239772878853	-0.0871187164025851
0.056164203753414146	1.0000420970471524	0.2943504643680796	0.06172905605504231	-0.08758807740223969
0.056461368852638555	1.0000425354093339	0.2943402646595875	0.06205571516430877	-0.08805753250525368
0.05675853395186297	1.0000429759102294	0.2943300148711458	0.06238237506046618	-0.08852708218790063
0.056989436559876865	1.0000433196621177	0.2943220160648502	0.06263619620005055	-0.08889199630752881
0.057055699051087386	1.00004341854711	0.2943197150615911	0.06270903574738856	-0.08899672692610212
0.057352864150311794	1.0000438633172335	0.2943093652900612	0.0630356972289458	-0.08946646719542566
0.05765002924953621	1.000044310217844	0.2942989656159947	0.06336235950900346	-0.08993630347108254
0.057947194348760625	1.000044759246172	0.29428851609913115	0.06368902259142291	-0.09040623622792578
0.05824435944798504	1.0000452103994346	0.2942780167995106	0.0640156864800612	-0.090876265940448
0.05854152454720945	1.000045663674835	0.2942674677774738	0.0643423511787711	-0.09134639308277928
0.058838689646433864	1.000046119069563	0.29425686909366183	0.06466901669140106	-0.09181661812868507
0.05913585474565828	1.000046576580795	0.294246220809016	0.06499568302179515	-0.09228694155156408
0.05943301984488269	1.0000470362056941	0.2942355229847778	0.06532235017379308	-0.0927573638244461
0.059730184944107104	1.0000474979414093	0.29422477568248856	0.06564901815123018	-0.09322788541998993
0.06002735004333152	1.0000479617850764	0.29421397896398976	0.06597568695793739	-0.09369850681048122
0.060324515142555934	1.0000484277338177	0.2942031328914222	0.06630235659774115	-0.09416922846783034
0.06062168024178034	1.0000488957847422	0.29419223752722656	0.0666290270744635	-0.0946400508635702
0.06091884534100476	1.0000493659349452	0.2941812929341427	0.06695569839192198	-0.09511097446885418
0.061216010440229174	1.0000498381815086	0.2941702991752098	0.06728237055392959	-0.09558199975445392
0.06151317553945359	1.0000503125215008	0.2941592563137664	0.06760904356429488	-0.0960531271907572
0.061810340638678	1.0000507889519772	0.29414816441344954	0.0679357174268218	-0.09652435724776576
0.06210750573790241	1.000051267469979	0.29413702353819554	0.06826239214530976	-0.09699569039509316
0.06240467083712683	1.0000517480725348	0.29412583375223916	0.06858906772355354	-0.0974671271019626
0.06270183593635124	1.0000522307566595	0.29411459512011373	0.06891574416534335	-0.09793866783720478
0.06299900103557565	1.0000527155193544	0.29410330770665094	0.06924242147446473	-0.09841031306925568
0.06329616613480006	1.0000532023576079	0.2940919715769808	0.0695690996546986	-0.09888206326615444
0.06359333123402448	1.0000536912683946	0.2940805867965312	0.06989577870982118	-0.09935391889554111
0.06389049633324889	1.000054182248676	0.29406915343102813	0.07022245864360398	-0.09982588042465457
0.06412139894126279	1.0000545651759574	0.2940602360007939	0.07047629541607023	-0.10019267640165845
0.0641876614324733	1.0000546752954003	0.29405767154649526	0.0705491394598138	-0.10029794832033022
0.06448482653169772	1.0000551704055023	0.2940461412092538	0.07087582116221268	-0.10077012304899788
0.06478199163092213	1.0000556675759036	0.2940345624859226	0.07120250375455793	-0.10124240507667957
0.06507915673014655	1.0000561668035124	0.29402293544341745	0.07152918724060202	-0.10171479486898728
0.06537632182937096	1.0000566680852236	0.2940112601489517	0.07185587162409265	-0.10218729289112082
0.06567348692859537	1.0000571714179194	0.29399953667003526	0.07218255690877268	-0.10265989960786553
0.06597065202781979	1.0000576767984677	0.29398776507447516	0.07250924309838007	-0.10313261548359019
0.0662678171270442	1.0000581842237242	0.2939759454303748	0.07283593019664795	-0.1036054409822447
0.06656498222626861	1.0000586936905307	0.2939640778061343	0.07316261820730456	-0.10407837656735784
0.06686214732549303	1.0000592051957162	0.2939521622704499	0.07348930713407316	-0.10455142270203521
0.06715931242471744	1.0000597187360964	0.2939401988923141	0.07381599698067212	-0.10502457984895681
0.06745647752394185	1.0000602343084737	0.29392818774101526	0.07414268775081483	-0.10549784847037492
0.06775364262316627	1.0000607519096376	0.29391612888613766	0.07446937944820967	-0.10597122902811183
0.06805080772239068	1.000061271536364	0.2939040223975612	0.07479607207656001	-0.1064447219835576
0.0683479728216151	1.000061793185416	0.2938918683454611	0.07512276563956426	-0.10691832779766781
0.06864513792083951	1.000062316853544	0.29387966680030814	0.07544946014091568	-0.10739204693096137
0.06894230302006392	1.0000628425374845	0.2938674178328679	0.0757761555843025	-0.10786587984351813
0.06923946811928834	1.000063370233961	0.2938551215142012	0.07610285197340783	-0.10833982699497678
0.06953663321851275	1.0000638999396847	0.29384277791566343	0.0764295493119097	-0.1088138888445325
0.06983379831773716	1.0000644316513527	0.29383038710890463	0.07675624760348096	-0.1092880658509347
0.07013096341696158	1.00006496536565	0.2938179491658693	0.07708294685178932	-0.1097623584724848
0.07042812851618599	1.0000655010792479	0.29380546415879605	0.07740964706049729	-0.11023676716703389
0.0707252936154104	1.0000660387888052	0.29379293216021773	0.07773634823326214	-0.11071129239198046
0.07102245871463482	1.0000665784909668	0.2937803532429609	0.07806305037373598	-0.1111859346042682
0.0712533613226487	1.000066999222737	0.29377054685346266	0.07831690446260067	-0.11155482116828015
0.07131962381385923	1.0000671201823659	0.2937677274801459	0.07838975348556562	-0.11166069426038362
0.07161678891308364	1.0000676638596218	0.2937550549451865	0.07871645757239261	-0.1121355718163538
0.07191395401230806	1.000068209519341	0.29374233571178987	0.07904316263785319	-0.11261056772774407
0.07221111911153247	1.0000687571581173	0.29372956985395626	0.07936986868557828	-0.11308568244965576
0.07250828421075689	1.0000693067725313	0.2937167574459789	0.07969657571919349	-0.11356091643672386
0.0728054493099813	1.0000698583591507	0.2937038985624438	0.08002328374231904	-0.1140362701431147
0.07310261440920571	1.000070411914531	0.2936909932782294	0.08034999275856976	-0.11451174402252368
0.07339977950843013	1.0000709674352135	0.2936780416685067	0.0806767027715551	-0.1149873385281729
0.07369694460765454	1.0000715249177277	0.2936650438087388	0.08100341378487906	-0.11546305411280892
0.07399410970687895	1.0000720843585897	0.2936519997746807	0.08133012580214019	-0.11593889122870034
0.07429127480610337	1.0000726457543034	0.29363890964237943	0.08165683882693159	-0.11641485032763554
0.07458843990532778	1.000073209101359	0.29362577348817337	0.08198355286284084	-0.11689093186092031
0.07488560500455219	1.000073774396235	0.2936125913886924	0.08231026791345	-0.11736713627937553
0.07518277010377661	1.0000743416353954	0.2935993634208577	0.08263698398233561	-0.11784346403333484
0.07547993520300102	1.0000749108152933	0.29358608966188127	0.08296370107306865	-0.11831991557264225
0.07577710030222543	1.0000754819323678	0.29357277018926603	0.08329041918921451	-0.11879649134664982
0.07607426540144985	1.0000760549830459	0.2935594050808055	0.08361713833433296	-0.11927319180421535
0.07637143050067426	1.0000766299637416	0.29354599441458357	0.08394385851197816	-0.11975001739369989
0.07666859559989868	1.000077206870856	0.29353253826897435	0.08427057972569865	-0.12022696856296552
0.07696576069912309	1.000077785700778	0.2935190367226418	0.08459730197903724	-0.12070404575937291
0.0772629257983475	1.0000783664498836	0.2935054898545399	0.08492402527553108	-0.12118124942977893
0.07756009089757192	1.0000789491145359	0.29349189774391193	0.08525074961871161	-0.12165858002053434
0.07785725599679633	1.0000795336910855	0.2934782604702908	0.08557747501210451	-0.12213603797748133
0.07815442109602073	1.0000801201758704	0.2934645781134983	0.08590420145922975	-0.12261362374595121
0.07838532370403463	1.0000805772001333	0.29345391560338313	0.08615807449410287	-0.12298480497129582
0.07845158619524516	1.0000807085652161	0.2934508507536453	0.08623092896360146	-0.12309133777076195
0.07874875129446957	1.0000812988554353	0.29343707847113143	0.08655765752872802	-0.12356918049621585
0.07904591639369397	1.0000818910428284	0.29342326134664476	0.08688438715811192	-0.12404715236609708
0.0793430814929184	1.000082485123683	0.29340939946116157	0.08721111785524989	-0.12452525382366934
0.0796402465921428	1.0000830810942738	0.29339549289594635	0.08753784962363272	-0.12500348531167338
0.07993741169136721	1.0000836789508636	0.2933815417325514	0.08786458246674535	-0.12548184727232467
0.08023457679059164	1.0000842786897026	0.2933675460528165	0.08819131638806679	-0.1259603401473109
0.08053174188981604	1.0000848803070284	0.29335350593886916	0.08851805139107013	-0.12643896437778962
0.08082890698904047	1.0000854837990656	0.29333942147312375	0.08884478747922249	-0.1269177204043858
0.08112607208826488	1.0000860891620271	0.29332529273828173	0.08917152465598503	-0.12739660866718935
0.08142323718748928	1.0000866963921131	0.2933111198173313	0.08949826292481287	-0.1278756296057528
0.0817204022867137	1.0000873054855113	0.29329690279354714	0.08982500228915519	-0.12835478365908873
0.08201756738593811	1.000087916438397	0.2932826417504903	0.09015174275245502	-0.1288340712656674
0.08231473248516252	1.0000885292469328	0.29326833677200764	0.09047848431814941	-0.1293134928634143
0.08261189758438695	1.0000891439072694	0.2932539879422321	0.0908052269896693	-0.1297930488897077
0.08290906268361135	1.0000897604155452	0.2932395953455821	0.09113197077043948	-0.13027273978137613
0.08320622778283576	1.0000903787678859	0.29322515906676133	0.09145871566387868	-0.13075256597469603
0.08350339288206018	1.0000909989604048	0.29321067919075866	0.09178546167339945	-0.13123252790538917
0.08380055798128459	1.0000916209892032	0.2931961558028478	0.09211220880240811	-0.13171262600862027
0.08409772308050902	1.0000922448503702	0.29318158898858715	0.09243895705430488	-0.13219286071899444
0.08439488817973342	1.0000928705399819	0.2931669788338194	0.09276570643248369	-0.1326732324705548
0.08469205327895783	1.0000934980541032	0.2931523254246716	0.09309245694033225	-0.1331537416967799
0.08498921837818225	1.0000941273887858	0.2931376288475545	0.09341920858123202	-0.13363438883058132
0.08528638347740666	1.00009475854007	0.2931228891891625	0.09374596135855817	-0.13411517430430112
0.08551728608542056	1.00009525020755	0.29311140652322804	0.0939998549094674	-0.1344888490183063
0.08558354857663107	1.0000953915039832	0.2931081065364736	0.09407271527567956	-0.13459609854970928
0.0858807136758555	1.000096026276541	0.29309328097674886	0.09439947033595875	-0.1350771619980014
0.0861778787750799	1.0000966628537469	0.2930784125975322	0.0947262265427519	-0.135558365079796
0.08647504387430431	1.000097301231592	0.2930635014866504	0.09505298389940882	-0.13603970822513203
0.08677220897352873	1.0000979414060551	0.2930485477322124	0.09537974240927295	-0.1365211918634665
0.08706937407275314	1.0000985833731035	0.29303355142260956	0.09570650207568132	-0.13700281642367182
0.08736653917197755	1.000099227128692	0.29301851264651496	0.09603326290196448	-0.13748458233403327
0.08766370427120197	1.0000998726687633	0.29300343149288344	0.09636002489144656	-0.1379664900222466
0.08796086937042638	1.0001005199892485	0.2929883080509513	0.09668678804744518	-0.13844853991541534
0.0882580344696508	1.0001011690860657	0.2929731424102357	0.0970135523732715	-0.13893073244004836
0.08855519956887521	1.0001018199551222	0.292957934660535	0.09734031787223012	-0.13941306802205733
0.08885236466809962	1.0001024725923122	0.29294268489192804	0.09766708454761912	-0.13989554708675414
0.08914952976732404	1.0001031269935188	0.29292739319477396	0.09799385240273	-0.14037817005884834
0.08944669486654845	1.0001037831546127	0.29291205965971207	0.09832062144084766	-0.14086093736244457
0.08974385996577286	1.0001044410714524	0.2928966843776615	0.09864739166525043	-0.14134384942104009
0.09004102506499728	1.0001051007398851	0.29288126743982074	0.09897416307920998	-0.14182690665752212
0.09033819016422169	1.0001057621557456	0.2928658089376679	0.09930093568599131	-0.14231010949416528
0.0906353552634461	1.0001064253148573	0.2928503089629598	0.09962770948885279	-0.14279345835262913
0.09093252036267052	1.0001070902130311	0.2928347676077322	0.09995448449104606	-0.14327695365395537
0.09122968546189493	1.0001077568460666	0.2928191849642992	0.10028126069581607	-0.14376059581856548
0.09152685056111934	1.0001084252097512	0.2928035611252531	0.10060803810640098	-0.144244385266258
0.09182401566034376	1.0001090952998608	0.29278789618346407	0.10093481672603224	-0.144728322416206
0.09212118075956817	1.0001097671121595	0.29277219023208007	0.10126159655793451	-0.14521240768695448
0.09241834585879259	1.0001104406423993	0.2927564433645262	0.10158837760532562	-0.14569664149641767
0.09264924846680647	1.00011096517079	0.29274417957808013	0.10184229317706485	-0.14607300266096102
0.092715510958017	1.0001111158863207	0.29274065567450486	0.10191515987141658	-0.1461810242618766
0.09301267605724141	1.0001117928396526	0.292724827255995	0.10224194335941157	-0.14666555639997628
0.09330984115646583	1.000112471498112	0.29270895820325216	0.10256872807250789	-0.1471502383267233
0.09360700625569024	1.000113151857404	0.29269304861080814	0.10289551401389593	-0.1476350704574831
0.09390417135491465	1.0001138339132227	0.29267709857347063	0.10322230118675922	-0.14812005320697724
0.09420133645413907	1.0001145176612498	0.29266110818632285	0.10354908959427431	-0.14860518698928107
0.09449850155336348	1.000115203097156	0.29264507754472346	0.1038758792396108	-0.14909047221782074
0.09479566665258789	1.0001158902166	0.2926290067443062	0.1042026701259313	-0.14957590930537082
0.09509283175181231	1.0001165790152289	0.29261289588097944	0.10452946225639148	-0.15006149866405155
0.09538999685103672	1.0001172694886786	0.2925967450509261	0.10485625563413993	-0.15054724070532627
0.09568716195026114	1.000117961632573	0.29258055435060315	0.10518305026231821	-0.15103313583999864
0.09598432704948555	1.000118655442525	0.29256432387674147	0.10550984614406085	-0.15151918447821006
0.09628149214870996	1.0001193509141353	0.2925480537263456	0.10583664328249524	-0.15200538702943708
0.09657865724793438	1.0001200480429937	0.2925317439966931	0.10616344168074172	-0.15249174390248865
0.09687582234715879	1.0001207468246787	0.2925153947853347	0.10649024134191347	-0.15297825550550337
0.0971729874463832	1.0001214472547566	0.2924990061900936	0.10681704226911651	-0.15346492224594702
0.09747015254560762	1.0001221493287826	0.2924825783090654	0.10714384446544972	-0.15395174453060975
0.09776731764483203	1.0001228530423012	0.2924661112406176	0.10747064793400476	-0.1544387227656034
0.09806448274405644	1.0001235583908445	0.2924496050833896	0.10779745267786613	-0.15492585735635883
0.09836164784328086	1.0001242653699338	0.29243305993629204	0.108124258700111	-0.15541314870762327
0.09865881294250527	1.0001249739750788	0.2924164758985067	0.10845106600380937	-0.15590059722345756
0.09895597804172968	1.0001256842017783	0.2923998530694862	0.10877787459202393	-0.1563882033072335
0.0992531431409541	1.0001263960455193	0.2923831915489533	0.10910468446781006	-0.1568759673616311
0.0995503082401785	1.000127109501778	0.2923664914369012	0.10943149563421585	-0.15736388978863586
0.0997812108481924	1.0001276649804418	0.2923534885714979	0.10968543466072984	-0.15774312385409509
0.09984747333940293	1.000127824566019	0.2923497528335927	0.10975830809428201	-0.15785197098953618
0.10014463843862734	1.000128541233696	0.29233297583956025	0.11008512185104191	-0.1583402113649205
0.10044180353785175	1.0001292595002509	0.2923161605556053	0.11041193690752153	-0.1588286113146746
0.10073896863707617	1.0001299793611154	0.29229930708279805	0.11073875326673946	-0.15931717123797898
0.10103613373630058	1.000130700811709	0.2922824155224774	0.11106557093170683	-0.159805891533306
0.10133329883552498	1.0001314238474408	0.29226548597625024	0.11139238990542734	-0.16029477259841718
0.10163046393474941	1.0001321484637085	0.29224851854599143	0.11171921019089723	-0.1607838148303605
0.10192762903397382	1.0001328746558986	0.2922315133338431	0.11204603179110523	-0.16127301862546764
0.10222479413319822	1.0001336024193868	0.2922144704422148	0.11237285470903258	-0.16176238437935123
0.10252195923242265	1.0001343317495375	0.29219738997378275	0.11269967894765294	-0.16225191248690202
0.10281912433164705	1.0001350626417043	0.2921802720314896	0.11302650450993248	-0.1627416033422863
0.10311628943087146	1.0001357950912297	0.2921631167185442	0.11335333139882975	-0.1632314573389429
0.10341345453009589	1.0001365290934452	0.2921459241384213	0.1136801596172957	-0.1637214748695807
0.1037106196293203	1.0001372646436713	0.2921286943948608	0.11400698916827369	-0.16421165632617557
0.10400778472854472	1.0001380017372175	0.292111427591868	0.11433382005469943	-0.16470200209996783
0.10430494982776913	1.0001387403693827	0.29209412383371275	0.11466065227950095	-0.1651925125814593
0.10460211492699353	1.0001394805354549	0.2920767832249294	0.11498748584559863	-0.16568318816041075
0.10489928002621796	1.0001402222307105	0.2920594058703164	0.11531432075590511	-0.16617402922583874
0.10519644512544236	1.0001409654504163	0.29204199187493574	0.11564115701332535	-0.1666650361660132
0.10549361022466677	1.0001417101898271	0.2920245413441128	0.1159679946207565	-0.1671562093684544
0.1057907753238912	1.0001424564441874	0.29200705438343605	0.11629483358108803	-0.16764754921993028
0.1060879404231156	1.0001432042087315	0.29198953109875636	0.11662167389720154	-0.16813905610645355
0.10638510552234001	1.0001439534786818	0.29197197159618704	0.11694851557197088	-0.16863073041327892
0.10668227062156443	1.0001447042492506	0.2919543759821032	0.11727535860826202	-0.1691225725249003
0.10691317322957833	1.0001452886443805	0.2919406790118093	0.11752932244708143	-0.16950485875620253
0.10697943572078884	1.0001454565156398	0.29193674436314154	0.11760220300893313	-0.169614582825048
0.10727660082001327	1.00014621027304	0.29191907684619983	0.1179290487768345	-0.1701067616966858
0.10757376591923767	1.0001469655166317	0.2919013735384367	0.11825589591480848	-0.17059910952200827
0.10787093101846208	1.0001477222415842	0.2918836345472712	0.11858274442568954	-0.17109162668243783
0.1081680961176865	1.0001484804430567	0.29186585998038234	0.11890959431230423	-0.171584313558622
0.10846526121691091	1.0001492401161973	0.2918480499457089	0.11923644557747112	-0.17207717053043048
0.10876242631613532	1.0001500012561444	0.29183020455144887	0.11956329822400083	-0.1725701979769523
0.10905959141535974	1.000150763858025	0.2918123239060592	0.11989015225469593	-0.17306339627649314
0.10935675651458415	1.0001515279169555	0.2917944081182554	0.12021700767235104	-0.17355676580657223
0.10965392161380856	1.0001522934280431	0.29177645729701107	0.12054386447975268	-0.17405030694391968
0.10995108671303298	1.000153060386383	0.29175847155155754	0.12087072267967935	-0.17454402006447356
0.11024825181225739	1.0001538287870608	0.2917404509913837	0.12119758227490146	-0.17503790554337698
0.1105454169114818	1.0001545986251517	0.29172239572623515	0.12152444326818129	-0.17553196375497535
0.11084258201070622	1.0001553698957202	0.29170430586611434	0.12185130566227305	-0.1760261950728134
0.11113974710993063	1.0001561425938204	0.29168618152127973	0.12217816945992276	-0.17652059986963228
0.11143691220915505	1.0001569167144966	0.29166802280224585	0.12250503466386829	-0.1770151785173669
0.11173407730837946	1.000157692252782	0.2916498298197823	0.12283190127683935	-0.1775099313871427
0.11203124240760387	1.0001584692037002	0.291631602684914	0.12315876930155739	-0.17800485884927303
0.11232840750682829	1.0001592475622643	0.29161334150892027	0.1234856387407357	-0.17849996127325618
0.1126255726060527	1.000160027323477	0.29159504640333483	0.12381250959707926	-0.17899523902777248
0.11292273770527711	1.0001608084823308	0.291576717479945	0.12413938187328483	-0.1794906924806814
0.11321990280450153	1.0001615910338086	0.2915583548507918	0.12446625557204084	-0.17998632199901857
0.11351706790372594	1.000162374972882	0.29153995862816884	0.12479313069602746	-0.180482127948993
0.11381423300295035	1.0001631602945138	0.2915215289246227	0.12512000724791647	-0.18097811069598416
0.11404513561096424	1.0001637714547715	0.2915071856719329	0.12537399717466005	-0.1813636204710375
0.11411139810217477	1.0001639469936556	0.2915030658529519	0.12544688523037137	-0.18147427060453888
0.11440856320139918	1.0001647350652494	0.2914845695262067	0.12577376464604723	-0.18197060803836876
0.11470572830062359	1.0001655245042274	0.29146604005768895	0.12610064549759076	-0.18246712336034684
0.11500289339984801	1.000166315305511	0.29144747756095113	0.12642752778764021	-0.18296381693250502
0.11530005849907242	1.0001671074640122	0.29142888214979634	0.1267544115188255	-0.18346068911603097
0.11559722359829684	1.0001679009746327	0.29141025393827785	0.12708129669376797	-0.18395774027126519
0.11589438869752125	1.0001686958322649	0.29139159304069845	0.12740818331508055	-0.18445497075769807
0.11619155379674566	1.0001694920317903	0.29137289957161017	0.12773507138536774	-0.18495238093396707
0.11648871889597008	1.000170289568081	0.29135417364581384	0.12806196090722538	-0.1854499711578536
0.11678588399519449	1.0001710884359996	0.2913354153783588	0.1283888518832409	-0.18594774178628015
0.1170830490944189	1.0001718886303979	0.2913166248845421	0.1287157443159931	-0.18644569317530735
0.11738021419364332	1.0001726901461188	0.29129780227990837	0.12904263820805226	-0.18694382568013101
0.11767737929286773	1.0001734929779946	0.2912789476802494	0.12936953356198003	-0.18744213965507908
0.11797454439209214	1.0001742971208487	0.2912600612016036	0.1296964303803294	-0.1879406354536088
0.11827170949131656	1.0001751025694943	0.2912411429602553	0.13002332866564484	-0.1884393134283037
0.11856887459054097	1.0001759093187346	0.29122219307273484	0.13035022842046204	-0.1889381739308705
0.11886603968976538	1.0001767173633633	0.29120321165581775	0.1306771296473081	-0.18943721731213634
0.1191632047889898	1.000177526698165	0.29118419882652447	0.13100403234870137	-0.18993644392204567
0.11946036988821421	1.0001783373179138	0.29116515470211973	0.1313309365271515	-0.19043585410965724
0.11975753498743863	1.0001791492173746	0.2911460794001123	0.13165784218515938	-0.1909354482231412
0.12005470008666304	1.000179962391303	0.2911269730382543	0.13198474932521723	-0.19143522660977613
0.12035186518588745	1.0001807768344444	0.291107835734541	0.13231165794980837	-0.19193518961594588
0.12064903028511187	1.0001815925415352	0.2910886676072102	0.13263856806140736	-0.19243533758713677
0.12094619538433628	1.000182409507302	0.2910694687747419	0.13296547966248	-0.19293567086793448
0.12117709799235017	1.0001830451699432	0.29105452981524793	0.13321949686544343	-0.19332456694938077
0.12124336048356069	1.0001832277264622	0.29105023935585755	0.1332923927554832	-0.19343618980202099
0.12154052558278511	1.0001840471937233	0.29103097946952	0.133619307342865	-0.19393689473217174
0.12183769068200952	1.0001848679037841	0.2910116892349326	0.13394622342706458	-0.1944377860002525
0.12213485578123393	1.0001856898513333	0.29099236877153917	0.13427314101051224	-0.19493886394721635
0.12243202088045835	1.0001865130310503	0.29097301819902316	0.1346000600956293	-0.19544012891310072
0.12272918597968276	1.000187337437606	0.2909536376373074	0.1349269806848282	-0.1959415812370243
0.12302635107890718	1.0001881630656608	0.29093422720655343	0.13525390278051241	-0.19644322125718408
0.12332351617813159	1.0001889899098668	0.2909147870271612	0.13558082638507638	-0.19694504931085233
0.123620681277356	1.000189817964866	0.2908953172197687	0.13590775150090564	-0.1974470657343734
0.12391784637658042	1.0001906472252922	0.2908758179052509	0.1362346781303766	-0.19794927086316097
0.12421501147580483	1.000191477685769	0.2908562892047201	0.13656160627585673	-0.19845166503169479
0.12451217657502923	1.0001923093409115	0.2908367312395248	0.13688853593970435	-0.19895424857351765
0.12480934167425366	1.0001931421853254	0.29081714413124937	0.13721546712426877	-0.19945702182123246
0.12510650677347807	1.0001939762136072	0.2907975280017137	0.1375423998318902	-0.19995998510649912
0.1254036718727025	1.0001948114203445	0.2907778829729727	0.13786933406489968	-0.2004631387600315
0.12570083697192688	1.0001956478001157	0.29075820916731554	0.13819626982561914	-0.2009664831115943
0.1259980020711513	1.0001964853474903	0.2907385067072654	0.13852320711636135	-0.20147001849000007
0.12629516717037573	1.000197324057029	0.290718775715579	0.13885014593942993	-0.20197374522310618
0.12659233226960012	1.000198163923283	0.2906990163152459	0.13917708629711925	-0.2024776636378117
0.12688949736882454	1.0001990049407952	0.29067922862948814	0.13950402819171454	-0.20298177406005433
0.12718666246804897	1.000199847104099	0.2906594127817596	0.13983097162549168	-0.20348607681480732
0.12748382756727336	1.0002006904077192	0.2906395688957457	0.1401579166007174	-0.2039905722260765
0.12778099266649778	1.000201534846172	0.29061969709536273	0.14048486311964917	-0.20449526061689705
0.1280781577657222	1.0002023804139641	0.2905997975047573	0.140811811184535	-0.2050001423093305
0.1283090603737361	1.0002030382114593	0.2905843160596665	0.14106585675938882	-0.20539257809127792
0.1283753228649466	1.000203227105594	0.2905798702483059	0.14113876079761375	-0.20550521762446172
0.12867248796417102	1.0002040749155516	0.2905599154506145	0.1414657119611149	-0.2060104868823957
0.12896965306339545	1.0002049238383173	0.29053993323651783	0.14179266467725857	-0.2065159504022545
0.12926681816261987	1.0002057738683636	0.29051992373107893	0.1421196189482555	-0.20702160850217427
0.12956398326184426	1.0002066250001536	0.29049988705958857	0.14244657477630704	-0.207527461499302
0.12986114836106868	1.0002074772281424	0.2904798233475649	0.1427735321636051	-0.20803350970979254
0.1301583134602931	1.0002083305467764	0.2904597327207527	0.14310049111233228	-0.20853975344880538
0.1304554785595175	1.0002091849504926	0.29043961530512297	0.14342745162466156	-0.20904619303050173
0.13075264365874192	1.0002100404337206	0.29041947122687234	0.14375441370275657	-0.20955282876804124
0.13104980875796635	1.000210896990881	0.29039930061242264	0.1440813773487714	-0.210059660973579
0.13134697385719074	1.0002117546163858	0.29037910358842023	0.14440834256485066	-0.21056668995826236
0.13164413895641516	1.0002126133046383	0.29035888028173557	0.14473530935312942	-0.2110739160322279
0.13194130405563959	1.000213473050034	0.29033863081946243	0.14506227771573318	-0.21158133950459823
0.13223846915486398	1.0002143338469598	0.29031835532891775	0.14538924765477795	-0.21208896068347896
0.1325356342540884	1.000215195689794	0.29029805393764074	0.14571621917237007	-0.21259677987595546
0.13283279935331282	1.0002160585729065	0.29027772677339253	0.1460431922706063	-0.2131047973880899
0.13312996445253722	1.0002169224906592	0.29025737396415546	0.14637016695157382	-0.21361301352491802
0.13342712955176164	1.0002177874374059	0.29023699563813266	0.1466971432173501	-0.21412142859044592
0.13372429465098606	1.0002186534074913	0.29021659192374744	0.14702412107000304	-0.2146300428876472
0.13402145975021046	1.0002195203952529	0.29019616294964273	0.14735110051159075	-0.21513885671845953
0.13431862484943488	1.0002203883950196	0.29017570884468047	0.14767808154416176	-0.2156478703837817
0.1346157899486593	1.0002212574011118	0.2901552297379411	0.14800506416975479	-0.21615708418347043
0.1349129550478837	1.0002221274078422	0.290134725758723	0.14833204839039885	-0.21666649841633726
0.13521012014710812	1.0002229984095152	0.29011419703654195	0.14865903420811322	-0.21717611338014534
0.13544102275512201	1.0002236758766772	0.29009822885215414	0.1489131091527349	-0.21757223211232352
0.13550728524633254	1.0002238704004278	0.29009364370113033	0.1489860216249074	-0.21768592937160636
0.13580445034555694	1.0002247433748677	0.29007306588243686	0.14931301064278107	-0.21819594668637735
0.13610161544478136	1.0002256173271158	0.2900524637106258	0.14964000126372415	-0.21870616561905762
0.13639878054400578	1.0002264922514443	0.2900318373160766	0.14996699348971665	-0.2192165864631855
0.1366959456432302	1.000227368142118	0.290011186829383	0.1502939873227288	-0.21972720951123528
0.1369931107424546	1.0002282449933935	0.2899905123813526	0.150620982764721	-0.22023803505461398
0.13729027584167902	1.0002291227995193	0.28996981410300643	0.15094797981764363	-0.22074906338365824
0.13758744094090344	1.0002300015547365	0.28994909212557807	0.15127497848343727	-0.22126029478763123
0.13788460604012784	1.0002308812532783	0.28992834658051325	0.15160197876403259	-0.22177172955471935
0.13818177113935226	1.0002317618893701	0.28990757759946917	0.15192898066135024	-0.22228336797202913
0.13847893623857668	1.0002326434572293	0.28988678531431405	0.152255984177301	-0.22279521032558414
0.13877610133780108	1.0002335259510662	0.28986596985712626	0.15258298931378556	-0.22330725690032174
0.1390732664370255	1.0002344093650826	0.28984513136019396	0.15290999607269476	-0.22381950798008993
0.13937043153624992	1.0002352936934735	0.28982426995601435	0.1532370044559093	-0.22433196384764417
0.13966759663547432	1.0002361789304257	0.2898033857772932	0.15356401446529988	-0.2248446247846443
0.13996476173469874	1.0002370650701187	0.28978247895694403	0.15389102610272723	-0.22535749107165123
0.14026192683392316	1.0002379521067244	0.2897615496280877	0.1542180393700419	-0.2258705629881239
0.14055909193314756	1.000238840034407	0.28974059792405177	0.1545450542690844	-0.22638384081241605
0.14085625703237198	1.0002397288473237	0.2897196239783697	0.15487207080168516	-0.226897324821773
0.1411534221315964	1.0002406185396238	0.28969862792478046	0.15519908896966444	-0.2274110152923285
0.1414505872308208	1.000241509105449	0.2896776098972278	0.15552610877483242	-0.2279249124991016
0.14174775233004522	1.0002424005389348	0.28965657002985956	0.15585313021898903	-0.2284390167159935
0.14204491742926964	1.0002432928342078	0.2896355084570271	0.1561801533039241	-0.22895332821578424
0.14234208252849403	1.0002441859853883	0.28961442531328485	0.15650717803141725	-0.22946784727012953
0.14257298513650793	1.0002448805670086	0.28959802852656424	0.15676128324088515	-0.2298677812627545
0.14263924762771846	1.000245079986589	0.28959332073338934	0.15683420440323786	-0.22998257414955778
0.14293641272694288	1.0002459748319152	0.28957219485229874	0.15716123242114513	-0.2304975091234666
0.14323357782616727	1.0002468705154657	0.28955104780517227	0.15748826208688796	-0.23101265246011984
0.1435307429253917	1.0002477670313312	0.28952987972736954	0.157815293402205	-0.2315280044266444
0.14382790802461612	1.0002486643735957	0.28950869075444974	0.15814232636882458	-0.23204356528902687
0.1441250731238405	1.0002495625363361	0.2894874810221712	0.15846936098846484	-0.23255933531211048
0.14442223822306494	1.0002504615136223	0.28946625066649073	0.15879639726283348	-0.23307531475959192
0.14471940332228936	1.000251361299517	0.2894449998235628	0.15912343519362795	-0.23359150389401806
0.14501656842151378	1.0002522618880756	0.289423728629739	0.15945047478253527	-0.23410790297678286
0.14531373352073818	1.0002531632733476	0.2894024372215674	0.15977751603123214	-0.23462451226812403
0.1456108986199626	1.0002540654493741	0.28938112573579183	0.16010455894138484	-0.23514133202712004
0.14590806371918702	1.0002549684101905	0.2893597943093513	0.1604316035146493	-0.23565836251168676
0.14620522881841141	1.0002558721498245	0.28933844307937934	0.16075864975267096	-0.2361756039785743
0.14650239391763584	1.0002567766622976	0.28931707218320313	0.16108569765708483	-0.23669305668336382
0.14679955901686026	1.000257681941624	0.289295681758343	0.16141274722951546	-0.23721072088046447
0.14709672411608465	1.0002585879818116	0.289274271942512	0.161739798471577	-0.23772859682310993
0.14739388921530908	1.0002594947768613	0.2892528428736145	0.16206685138487298	-0.2382466847633554
0.1476910543145335	1.000260402320767	0.28923139468974646	0.1623939059709965	-0.23876498495207435
0.1479882194137579	1.0002613106075169	0.2892099275291939	0.16272096223153015	-0.23928349763895534
0.14828538451298232	1.0002622196310913	0.28918844153043277	0.16304802016804593	-0.23980222307249885
0.14858254961220674	1.0002631293854651	0.2891669368321281	0.16337507978210522	-0.2403211615000139
0.14887971471143113	1.0002640398646057	0.2891454135731331	0.163702141075259	-0.2408403131676151
0.14917687981065555	1.0002649510624744	0.289123871892489	0.16402920404904744	-0.24135967832021926
0.14947404490987998	1.0002658629730263	0.28910231192942365	0.16435626870500025	-0.24187925720154238
0.14970494751789387	1.0002665720320287	0.2890855469188515	0.16461040496678062	-0.24228312701507673
0.14977121000910437	1.0002667755902095	0.2890807338233514	0.16468333504463648	-0.2423990500540962
0.1500683751083288	1.000267688907966	0.28905913771387215	0.16501040306946446	-0.2429190571191852
0.15036554020755322	1.0002686029202312	0.28903752374077074	0.16533747278098193	-0.24343927863690334
0.1506627053067776	1.0002695176209349	0.28901589204401607	0.16566454418067597	-0.24395971484613077
0.15095987040600203	1.0002704330039993	0.2889942427637607	0.16599161727002287	-0.24448036598453082
0.15125703550522646	1.0002713490633415	0.2889725760403398	0.1663186920504883	-0.24500123228854662
0.15155420060445085	1.0002722657928715	0.28895089201427077	0.16664576852352714	-0.24552231399339797
0.15185136570367527	1.000273183186494	0.2889291908262521	0.16697284669058354	-0.24604361133307812
0.1521485308028997	1.000274101238107	0.28890747261716326	0.1672999265530909	-0.24656512454035062
0.15244569590212412	1.0002750199416017	0.2888857375280634	0.1676270081124718	-0.24708685384674609
0.1527428610013485	1.000275939290865	0.28886398570019084	0.1679540913701381	-0.24760879948255893
0.15304002610057293	1.0002768592797757	0.2888422172749625	0.16828117632749073	-0.2481309616768443
0.15333719119979736	1.0002777799022082	0.2888204323939729	0.16860826298591994	-0.2486533406574148
0.15363435629902175	1.00027870115203	0.28879863119899374	0.16893535134680504	-0.24917593665083723
0.15393152139824617	1.000279623023103	0.28877681383197285	0.16926244141151445	-0.24969874988242952
0.1542286864974706	1.0002805455092831	0.2887549804350336	0.1695895331814058	-0.25022178057625744
0.154525851596695	1.0002814686044206	0.2887331311504743	0.16991662665782575	-0.2507450289551314
0.1548230166959194	1.0002823923023594	0.2887112661207671	0.17024372184211015	-0.25126849524060335
0.15512018179514384	1.000283316596938	0.28868938548855766	0.17057081873558377	-0.2517921796529634
0.15541734689436823	1.000284241481989	0.2886674893966641	0.17089791733956058	-0.25231608241123693
0.15571451199359265	1.0002851669513397	0.28864557798807633	0.17122501765534356	-0.252840203733181
0.15601167709281707	1.000286092998811	0.28862365140595553	0.17155211968422462	-0.2533645438352815
0.15630884219204147	1.0002870196182188	0.2886017097936329	0.17187922342748482	-0.2538891029327497
0.1566060072912659	1.0002879468033727	0.2885797532946095	0.17220632888639414	-0.25441388123951925
0.15683690989927979	1.0002886676294795	0.28856268251557365	0.17246049687575427	-0.2548217948644574
0.15690317239049031	1.0002888745480774	0.28855778205255483	0.17253343606221153	-0.2549388789682429
0.1572003374897147	1.0002898028461318	0.2885357962113068	0.17286054495618494	-0.2554640963302893
0.15749750258893913	1.0002907316913292	0.28851379591487025	0.17318765556955124	-0.2559895335357399
0.15779466768816355	1.0002916610774575	0.28849178130741676	0.17351476790353623	-0.2565151907933856
0.15809183278738795	1.0002925909982991	0.28846975253328355	0.17384188195935465	-0.25704106831072365
0.15838899788661237	1.0002935214476316	0.2884477097369727	0.17416899773821015	-0.25756716629395465
0.1586861629858368	1.0002944524192263	0.2884256530631506	0.1744961152412952	-0.2580934849479789
0.1589833280850612	1.00029538390685	0.288403582656647	0.17482323446979126	-0.2586200244763938
0.1592804931842856	1.0002963159042637	0.28838149866245427	0.1751503554248685	-0.2591467850814902
0.15957765828351003	1.0002972484052233	0.2883594012257265	0.17547747810768605	-0.2596737669642494
0.15987482338273443	1.0002981814034795	0.28833729049177903	0.17580460251939178	-0.26020097032434
0.16017198848195885	1.0002991148927782	0.28831516660608725	0.17613172866112242	-0.26072839536011466
0.16046915358118327	1.0003000488668599	0.2882930297142861	0.17645885653400345	-0.26125604226860705
0.1607663186804077	1.0003009833194596	0.28827087996216916	0.17678598613914923	-0.2617839112455284
0.1610634837796321	1.000301918244308	0.2882487174956879	0.17711311747766273	-0.26231200248526476
0.1613606488788565	1.0003028536351304	0.2882265424609509	0.1774402505506358	-0.2628403161808734
0.16165781397808093	1.0003037894856472	0.28820435500422287	0.177767385359149	-0.26336885252407977
0.16195497907730533	1.0003047257895739	0.2881821552719241	0.17809452190427152	-0.2638976117052745
0.16225214417652975	1.0003056625406208	0.28815994341062934	0.17842166018706135	-0.26442659391351014
0.16254930927575417	1.000306599732494	0.28813771956706735	0.17874880020856515	-0.2649557993364979
0.16284647437497857	1.0003075373588945	0.28811548388811986	0.17907594196981824	-0.2654852281606046
0.163143639474203	1.000308475413518	0.2880932365208208	0.17940308547184464	-0.2660148805708495
0.1634408045734274	1.0003094138900566	0.2880709776123554	0.1797302307156569	-0.26654475675090106
0.1637379696726518	1.0003103527821964	0.2880487073100595	0.18005737770225635	-0.267074856883074
0.1639688722806657	1.0003110826011048	0.2880313951141298	0.1803115779779398	-0.26748690891586074
0.16403513477187623	1.0003112920836197	0.2880264257614187	0.1803845264326329	-0.26760518114832577
0.16433229987110065	1.000312231788004	0.2880041331140674	0.18071167690776493	-0.2681357297262539
0.16462946497032505	1.0003131718890224	0.2879818295157882	0.18103882912861963	-0.26866650279509235
0.16492663006954947	1.000314112380343	0.2879595151145108	0.1813659830961526	-0.26919750053170877
0.1652237951687739	1.0003150532556297	0.2879371900583113	0.18169313881130802	-0.2697287231116012
0.16552096026799828	1.000315994508542	0.28791485449541154	0.18202029627501867	-0.2702601707088948
0.1658181253672227	1.0003169361327349	0.28789250857417775	0.18234745548820586	-0.2707918434963389
0.16611529046644713	1.0003178781218591	0.2878701524431203	0.18267461645177938	-0.2713237416453039
0.16641245556567152	1.0003188204695606	0.2878477862508925	0.18300177916663754	-0.2718558653257778
0.16670962066489595	1.0003197631694818	0.28782541014628976	0.1833289436336671	-0.2723882147063637
0.16700678576412037	1.0003207062152601	0.2878030242782488	0.18365610985374342	-0.27292078995427604
0.16730395086334476	1.0003216496005294	0.28778062879584687	0.1839832778277302	-0.2734535912353378
0.16760111596256919	1.0003225933189186	0.28775822384830074	0.18431044755647957	-0.2739866187139773
0.1678982810617936	1.0003235373640533	0.28773580958496603	0.18463761904083226	-0.2745198725532251
0.16819544616101803	1.0003244817295547	0.28771338615533604	0.18496479228161722	-0.275053352914711
0.16849261126024243	1.0003254264090393	0.28769095370904124	0.18529196727965197	-0.27558705995866073
0.16878977635946685	1.0003263713961208	0.2876685123958481	0.1856191440357423	-0.276120993843893
0.16908694145869127	1.000327316684408	0.28764606236565843	0.1859463225506825	-0.2766551547278163
0.16938410655791566	1.000328262267506	0.2876236037685083	0.18627350282525512	-0.2771895427664259
0.1696812716571401	1.0003292081390163	0.2876011367545675	0.18660068486023115	-0.2777241581143006
0.1699784367563645	1.000330154292536	0.2875786614741382	0.18692786865636984	-0.2782590009246
0.1702756018555889	1.000331100721659	0.2875561780776544	0.18725505421441885	-0.27879407134906076
0.17057276695481333	1.000332047419975	0.2875336867156809	0.18758224153511407	-0.2793293695379943
0.17086993205403775	1.0003329943810704	0.2875111875389126	0.1879094306191798	-0.2798648956402831
0.17110083466205164	1.0003337303641313	0.28749369997647095	0.18816366361938225	-0.28028116646247175
0.17116709715326214	1.000333941598527	0.2874886806981732	0.18823662146732853	-0.280400649803378
0.17146426225248657	1.0003348890659243	0.28746616634441474	0.18856381408026107	-0.2809366321732948
0.171761427351711	1.0003358367768371	0.2874436446287166	0.1888910084586665	-0.2814728428946116
0.17205859245093538	1.000336784724837	0.2874211157022843	0.1892182046032221	-0.2820092821104655
0.1723557575501598	1.0003377329034921	0.28739857971644894	0.18954540251459348	-0.28254594996254934
0.17265292264938423	1.0003386813063673	0.2873760368226662	0.1898726021934344	-0.28308284659110916
0.17295008774860862	1.0003396299270235	0.28735348717251535	0.19019980364038686	-0.28361997213494067
0.17324725284783304	1.0003405787590187	0.28733093091769835	0.190527006856081	-0.28415732673138644
0.17354441794705747	1.0003415277959071	0.287308368210039	0.19085421184113532	-0.2846949105163328
0.17384158304628186	1.0003424770312401	0.2872857992014821	0.19118141859615628	-0.2852327236242068
0.17413874814550628	1.0003434264585653	0.28726322404409227	0.19150862712173863	-0.28577076618797337
0.1744359132447307	1.0003443760714277	0.28724064289005324	0.19183583741846524	-0.2863090383391319
0.1747330783439551	1.000345325863368	0.2872180558916668	0.19216304948690716	-0.2868475402077134
0.17503024344317952	1.0003462758279253	0.28719546320135214	0.19249026332762348	-0.2873862719222778
0.17532740854240395	1.0003472259586346	0.2871728649716444	0.19281747894116147	-0.2879252336099103
0.17562457364162837	1.0003481762490276	0.2871502613551943	0.1931446963280565	-0.28846442539621897
0.17592173874085276	1.0003491266926339	0.2871276525047668	0.193471915488832	-0.2890038474053314
0.17621890384007718	1.0003500772829794	0.2871050385732403	0.1937991364239995	-0.2895434997598918
0.1765160689393016	1.0003510280135874	0.2870824197136058	0.19412635913405862	-0.2900833825810579
0.176813234038526	1.0003519788779782	0.28705979607896587	0.19445358361949697	-0.29062349598849835
0.17711039913775042	1.0003529298696694	0.28703716782253347	0.19478080988079027	-0.2911638401003891
0.17740756423697485	1.0003538809821755	0.2870145350976315	0.19510803791840226	-0.291704415033411
0.17770472933619924	1.0003548322090083	0.28699189805769126	0.19543526773278463	-0.29224522090274646
0.17800189443542366	1.0003557835436774	0.2869692568562521	0.1957624993243772	-0.29278625782207673
0.17823279704343756	1.0003565228180642	0.28695166146208956	0.19601676536306262	-0.2932068127908302
0.17829905953464809	1.000356734979689	0.2869466116469599	0.1960897326936077	-0.29332752590357886
0.17859622463387248	1.0003576865105468	0.28692396258356645	0.19641696784089188	-0.2938690252579225
0.1788933897330969	1.0003586381297525	0.28690130981992845	0.19674420476663343	-0.2944107559942675
0.17919055483232132	1.0003595898308046	0.2868786535100064	0.1970714434712241	-0.29495271822026037
0.17948771993154572	1.0003605416071994	0.28685599380786375	0.19739868395504345	-0.2954949120420317
0.17978488503077014	1.000361493452431	0.28683333086766577	0.1977259262184591	-0.29603733756419315
0.18008205012999456	1.0003624453599902	0.28681066484367895	0.1980531702618266	-0.2965799948898345
0.18037921522921896	1.000363397323366	0.28678799589026943	0.19838041608548931	-0.29712288412052074
0.18067638032844338	1.0003643493360457	0.28676532416190265	0.1987076636897786	-0.2976660053562892
0.1809735454276678	1.0003653013915133	0.2867426498131418	0.19903491307501375	-0.2982093586956465
0.1812707105268922	1.0003662534832505	0.2867199729986473	0.19936216424150185	-0.29875294423556586
0.18156787562611662	1.000367205604738	0.28669729387317555	0.19968941718953795	-0.29929676207148403
0.18186504072534104	1.0003681577494528	0.28667461259157784	0.2000166719194049	-0.2998408122972985
0.18216220582456544	1.0003691099108711	0.2866519293087996	0.20034392843137344	-0.30038509500536453
0.18245937092378986	1.0003700620824665	0.2866292441798795	0.2006711867257022	-0.30092961028649245
0.18275653602301428	1.0003710142577102	0.2866065573599479	0.20099844680263754	-0.3014743582299446
0.18305370112223868	1.000371966430072	0.2865838690042264	0.20132570866241373	-0.3020193389234326
0.1833508662214631	1.0003729185930195	0.28656117926802654	0.20165297230525286	-0.30256455245311425
0.18364803132068752	1.0003738707400185	0.286538488306749	0.20198023773136478	-0.30310999890359114
0.18394519641991194	1.000374822864533	0.28651579627588236	0.2023075049409472	-0.30365567835790536
0.18424236151913634	1.0003757749600248	0.2864931033310022	0.20263477393418555	-0.3042015908975369
0.18453952661836076	1.0003767270199546	0.28647040962777004	0.20296204471125306	-0.30474773660240084
0.18483669171758518	1.0003776790377807	0.2864477153219325	0.20328931727231075	-0.30529411555084435
0.18513385681680958	1.0003786310069605	0.28642502056931984	0.2036165916175074	-0.30584072781964405
0.18536475942482347	1.000379370666307	0.28640738613098427	0.20387089088110685	-0.3062656164786614
0.185431021916034	1.0003795829209488	0.28640232552584555	0.2039438677469795	-0.30638757348400314
0.18572818701525842	1.0003805347731998	0.28637963034750474	0.2042711456608513	-0.30693465261754865
0.18602535211448282	1.0003814865571652	0.2863569351903735	0.2045984253592348	-0.3074819652923285
0.18632251721370724	1.0003824382662962	0.2863342402106076	0.20492570684222972	-0.308029511578809
0.18661968231293166	1.000383389894042	0.2863115455644416	0.20525299010992343	-0.3085772915458717
0.18691684741215606	1.0003843414338502	0.2862888514081879	0.20558027516239108	-0.30912530526081106
0.18721401251138048	1.0003852928791677	0.28626615789823545	0.20590756199969548	-0.30967355278933123
0.1875111776106049	1.0003862442234392	0.2862434651910488	0.20623485062188712	-0.3102220341955437
0.1878083427098293	1.0003871954601091	0.28622077344316726	0.20656214102900416	-0.3107707495419644
0.18810550780905372	1.0003881465826199	0.2861980828112035	0.20688943322107245	-0.3113196988895108
0.18840267290827814	1.0003890975844132	0.2861753934518428	0.20721672719810552	-0.31186888229749943
0.18869983800750253	1.0003900484589292	0.2861527055218417	0.20754402296010446	-0.3124182998236431
0.18899700310672696	1.0003909991996074	0.2861300191780272	0.2078713205070581	-0.3129679515240481
0.18929416820595138	1.000391949799886	0.2861073345772957	0.20819861983894283	-0.31351783745321166
0.18959133330517577	1.0003929002532026	0.28608465187661164	0.20852592095572273	-0.314067957664019
0.1898884984044002	1.000393850552993	0.2860619712330067	0.20885322385734945	-0.314618312207741
0.19018566350362462	1.0003948006926928	0.2860392928035787	0.20918052854376223	-0.3151689011340312
0.190482828602849	1.0003957506657368	0.28601661674549045	0.20950783501488796	-0.3157197244909232
0.19077999370207344	1.0003967004655583	0.2859939432159687	0.20983514327064112	-0.31627078232482825
0.19107715880129786	1.0003976500855907	0.2859712723723031	0.21016245331092373	-0.3168220746805323
0.19137432390052228	1.000398599519266	0.28594860437184505	0.2104897651356254	-0.3173736016011935
0.19167148899974668	1.000399548760016	0.28592593937200667	0.21081707874462333	-0.31792536312833947
0.1919686540989711	1.000400497801271	0.2859032775302597	0.21114439413778227	-0.31847735930186494
0.19226581919819552	1.0004014466364624	0.2858806190041344	0.21147171131495454	-0.3190295901600288
0.1924967218062094	1.0004021837519483	0.2858630153130109	0.21172604385949034	-0.31945884548090925
0.19256298429741991	1.0004023952590193	0.2858579639512185	0.21179903027597993	-0.3195820557394517
0.19286014939664434	1.0004033436623712	0.285835312529156	0.21212635102068586	-0.3201347560751134
0.19315731449586876	1.0004042918399467	0.2858126648956463	0.21245367354888725	-0.3206876912003501
0.19345447959509315	1.0004052397851748	0.2857900212084427	0.2127809978603865	-0.32124086114685224
0.19375164469431758	1.0004061874914834	0.2857673816253518	0.21310832395497362	-0.32179426594466126
0.194048809793542	1.0004071349523003	0.285744746304232	0.21343565183242602	-0.32234790562216775
0.1943459748927664	1.000408082161053	0.2857221154029926	0.21376298149250866	-0.3229017802061085
0.19464313999199082	1.000409029111169	0.2856994890795924	0.21409031293497405	-0.3234558897215639
0.19494030509121524	1.0004099757960752	0.28567686749203924	0.21441764615956205	-0.32401023419195585
0.19523747019043963	1.0004109222091988	0.285654250798388	0.21474498116600016	-0.3245648136390447
0.19553463528966405	1.000411868343967	0.2856316391567403	0.21507231795400325	-0.32511962808292727
0.19583180038888848	1.0004128141938065	0.2856090327252427	0.21539965652327367	-0.32567467754203383
0.19612896548811287	1.000413759752144	0.2855864316620862	0.21572699687350128	-0.3262299620331261
0.1964261305873373	1.000414705012407	0.2855638361255045	0.21605433900436335	-0.3267854815712944
0.19672329568656172	1.0004156499680223	0.28554124627377353	0.21638168291552462	-0.3273412361699554
0.1970204607857861	1.0004165946124177	0.2855186622652096	0.21670902860663727	-0.3278972258408497
0.19731762588501053	1.00041753893902	0.28549608425816897	0.2170363760773409	-0.32845345059403913
0.19761479098423496	1.0004184829412575	0.28547351241104607	0.21736372532726253	-0.32900991043790456
0.19791195608345935	1.000419426612558	0.28545094688227285	0.21769107635601667	-0.3295666053791435
0.19820912118268377	1.0004203699463499	0.28542838783031754	0.21801842916320519	-0.3301235354227674
0.1985062862819082	1.0004213129360617	0.28540583541368314	0.21834578374841734	-0.33068070057209964
0.1988034513811326	1.0004222555751234	0.2853832897909069	0.2186731401112299	-0.3312381008287728
0.199100616480357	1.000423197856964	0.2853607511205586	0.21900049825120696	-0.33179573619272645
0.19939778157958143	1.0004241397750142	0.2853382195612396	0.21932785816789996	-0.3323536066622049
0.19962868418759533	1.000424871406866	0.2853207171465701	0.2195822239165791	-0.33278724432711865
0.19969494667880586	1.0004250813227045	0.28531569527158196	0.21965521986084788	-0.33291171223375454
0.19999211177803025	1.0004260224934667	0.2852931784102468	0.21998258332957693	-0.3334700529022217
0.20028927687725467	1.0004269632807326	0.2852706691359235	0.22030994857360078	-0.3340286286607504
0.2005864419764791	1.000427903677935	0.28524816760732846	0.2206373155924205	-0.3345874395007798
0.2008836070757035	1.000428843678508	0.2852256739832037	0.22096468438552447	-0.335146485412042
0.2011807721749279	1.0004297832758857	0.2852031884223161	0.22129205495238846	-0.3357057663825599
0.20147793727415234	1.0004307224635034	0.28518071108345594	0.22161942729247558	-0.3362652823986445
0.20177510237337673	1.0004316612347977	0.2851582421254358	0.22194680140523634	-0.3368250334448932
0.20207226747260115	1.0004325995832053	0.28513578170708936	0.22227417729010857	-0.3373850195041869
0.20236943257182557	1.0004335375021647	0.2851133299872704	0.22260155494651743	-0.3379452405576885
0.20266659767104997	1.000434474985115	0.2850908871248513	0.22292893437387548	-0.33850569658483987
0.2029637627702744	1.0004354120254968	0.2850684532787222	0.22325631557158254	-0.33906638756336016
0.20326092786949881	1.0004363486167513	0.2850460286077896	0.22358369853902585	-0.3396273134692434
0.2035580929687232	1.0004372847523217	0.2850236132709752	0.22391108327557988	-0.34018847427675647
0.20385525806794763	1.0004382204256514	0.2850012074272148	0.22423846978060652	-0.34074986995843654
0.20415242316717205	1.0004391556301861	0.28497881123545693	0.22456585805345491	-0.34131150048508935
0.20444958826639645	1.0004400903593724	0.284956424854662	0.22489324809346156	-0.34187336582578665
0.20474675336562087	1.000441024606658	0.28493404844380066	0.22522063989995025	-0.34243546594786434
0.2050439184648453	1.0004419583654927	0.284911682161853	0.2255480334722321	-0.3429978008169202
0.2053410835640697	1.000442891629327	0.28488932616780704	0.22587542880960554	-0.34356037039681186
0.2056382486632941	1.0004438243916138	0.2848669806206578	0.22620282591135624	-0.3441231746496545
0.20593541376251853	1.000444756645807	0.2848446456794058	0.22653022477675727	-0.34468621353581896
0.20623257886174293	1.0004456883853623	0.28482232150305625	0.22685762540506893	-0.3452494870139295
0.20652974396096735	1.0004466196037374	0.28480000825061735	0.2271850277955388	-0.34581299504086194
0.20676064656898124	1.0004473428131075	0.2847826780969142	0.22743942653685903	-0.34625101277814613
0.20682690906019177	1.0004475502943908	0.2847777060810994	0.2275124319474018	-0.34637673757174137
0.2071240741594162	1.0004484804507838	0.2847554151535137	0.2278398378598801	-0.3469407145599402
0.2074212392586406	1.000449410066379	0.2847331356268709	0.22816724553218318	-0.34750492595707616
0.207718404357865	1.0004503391346413	0.2847108676601802	0.2284946549635078	-0.3480693717130103
0.20801556945708943	1.0004512676490367	0.2846886114124479	0.22882206615303793	-0.34863405177584483
0.20831273455631383	1.0004521956030341	0.2846663670426761	0.22914947909994493	-0.34919896609192136
0.20860989965553825	1.0004531229901041	0.284644134709862	0.22947689380338737	-0.3497641146058188
0.20890706475476267	1.000454049803719	0.28462191457299585	0.22980431026251105	-0.3503294972603514
0.20920422985398707	1.0004549760373536	0.2845997067910604	0.23013172847644914	-0.35089511399656675
0.2095013949532115	1.000455901684485	0.2845775115230294	0.230459148444322	-0.35146096475374405
0.2097985600524359	1.000456826738592	0.2845553289278663	0.23078657016523724	-0.35202704946939195
0.2100957251516603	1.0004577511931563	0.28453315916452315	0.23111399363828983	-0.3525933680792468
0.21039289025088473	1.0004586750416613	0.2845110023919393	0.2314414188625619	-0.35315992051727074
0.21069005535010915	1.0004595982775932	0.28448885876904023	0.23176884583712287	-0.35372670671564976
0.21098722044933355	1.0004605208944406	0.2844667284547362	0.23209627456102946	-0.3542937266047919
0.21128438554855797	1.0004614428856942	0.284444611607921	0.2324237050333256	-0.3548609801133254
0.2115815506477824	1.0004623642448476	0.2844225083874708	0.23275113725304247	-0.3554284671680968
0.21187871574700679	1.0004632849653967	0.2844004189522429	0.2330785712191985	-0.35599618769416924
0.2121758808462312	1.0004642050408403	0.2843783434610743	0.23340600693079944	-0.3565641416148206
0.21247304594545563	1.0004651244646796	0.2843562820727808	0.2337334443868382	-0.35713232885154167
0.21277021104468002	1.0004660432304184	0.28433423494615523	0.234060883586295	-0.3577007493240345
0.21306737614390445	1.000466961331564	0.28431220223996667	0.23438832452813727	-0.3582694029502106
0.21336454124312887	1.0004678787616252	0.284290184112959	0.2347157672113197	-0.35883828964618897
0.21366170634235326	1.000468795514115	0.2842681807238495	0.23504321163478425	-0.3594074093262948
0.21389260895036716	1.000469507375299	0.28425109397243187	0.23529764302119632	-0.3598497863112035
0.21395887144157769	1.0004697115825485	0.28424619223132797	0.2353706577974601	-0.3599767619030574
0.2142560365408021	1.000470626960444	0.28422421879405485	0.2356981056982637	-0.3605463472872087
0.21455320164002653	1.0004715416413228	0.2842022605706607	0.23602555533609867	-0.36111616538768154
0.21485036673925093	1.0004724556187095	0.28418031771974434	0.236353006709856	-0.361686216111608
0.21514753183847535	1.000473368886131	0.2841583903998717	0.23668045981841385	-0.3622564993643177
0.21544469693769977	1.0004742814371181	0.2841364787695748	0.2370079146606376	-0.3628270150493361
0.21574186203692416	1.0004751932652047	0.2841145829873503	0.2373353712353799	-0.3633977630683833
0.2160390271361486	1.000476104363928	0.2840927032116581	0.23766282954148069	-0.3639687433213718
0.216336192235373	1.000477014726828	0.28407083960092017	0.23799028957776708	-0.3645399557064055
0.2166333573345974	1.0004779243474489	0.28404899231351943	0.23831775134305352	-0.36511140011977783
0.21693052243382183	1.0004788332193373	0.2840271615077981	0.2386452148361416	-0.3656830764559702
0.21722768753304625	1.000479741336044	0.2840053473420569	0.2389726800558202	-0.36625498460765055
0.21752485263227064	1.0004806486911229	0.28398354997455316	0.2393001470008655	-0.3668271244656719
0.21782201773149507	1.0004815552781319	0.28396176956350005	0.23962761567004082	-0.3673994959190706
0.2181191828307195	1.000482461090632	0.28394000626706506	0.2399550860620968	-0.3679720988550653
0.21841634792994388	1.0004833661221881	0.28391826024336875	0.24028255817577138	-0.36854493315905495
0.2187135130291683	1.0004842703663688	0.28389653165048334	0.24061003200978964	-0.36911799871461765
0.21901067812839273	1.0004851738167464	0.2838748206464316	0.24093750756286395	-0.3696912954035092
0.21930784322761712	1.0004860764668968	0.28385312738918544	0.24126498483369396	-0.37026482310566167
0.21960500832684154	1.0004869783104005	0.2838314520366646	0.24159246382096658	-0.37083858169918194
0.21990217342606597	1.0004878793408407	0.2838097947467353	0.2419199445233559	-0.37141257106035036
0.22019933852529036	1.0004887795518058	0.2837881556772092	0.2422474269395234	-0.37198679106361954
0.22049650362451478	1.0004896789368871	0.2837665349858417	0.24257491106811768	-0.37256124158161263
0.2207936687237392	1.000490577489681	0.2837449328303309	0.24290239690777468	-0.3731359224851224
0.2210245713317531	1.0004912751026147	0.2837281604660031	0.24315686045494234	-0.3735826188183963
0.2210908338229636	1.000491475203787	0.2837233493683163	0.24322988445711763	-0.37371083364310964
0.22138799892218802	1.0004923720728094	0.2837017847573771	0.24355737371475691	-0.374285974922702
0.22168516402141245	1.0004932680903564	0.28368023915503165	0.2438848646792903	-0.37486134618919276
0.22198232912063684	1.0004941632500408	0.2836587127187352	0.24421235734930277	-0.3754369473060394
0.22227949421986126	1.0004950575454794	0.2836372056058794	0.2445398517233666	-0.37601277813486256
0.22257665931908568	1.000495950970293	0.28361571797379037	0.2448673478000413	-0.37658883853544467
0.2228738244183101	1.0004968435181079	0.28359424997972776	0.24519484557787372	-0.37716512836572874
0.2231709895175345	1.0004977351825535	0.2835728017808834	0.24552234505539797	-0.3777416474818174
0.22346815461675892	1.0004986259572648	0.2835513735343796	0.24584984623113537	-0.3783183957379713
0.22376531971598335	1.0004995158358805	0.2835299653972683	0.24617734910359465	-0.37889537298660864
0.22406248481520774	1.0005004048120447	0.2835085775265296	0.24650485367127173	-0.37947257907830323
0.22435964991443216	1.0005012928794057	0.2834872100790701	0.24683235993264988	-0.38005001386178394
0.22465681501365659	1.0005021800316165	0.28346586321172207	0.24715986788619965	-0.3806276771839334
0.22495398011288098	1.0005030662623349	0.2834445370812418	0.2474873775303789	-0.3812055688897872
0.2252511452121054	1.0005039515652234	0.2834232318443083	0.24781488886363273	-0.38178368882253216
0.22554831031132982	1.0005048359339497	0.28340194765752214	0.24814240188439363	-0.3823620368235061
0.22584547541055422	1.000505719362186	0.28338068467740374	0.24846991659108136	-0.3829406127321964
0.22614264050977864	1.0005066018436097	0.28335944306039257	0.24879743298210305	-0.38351941638623893
0.22643980560900306	1.000507483371903	0.2833382229628452	0.24912495105585303	-0.3840984476214173
0.22673697070822746	1.0005083639407535	0.2833170245410346	0.24945247081071306	-0.3846777062716618
0.22703413580745188	1.0005092435438534	0.28329584795114804	0.24977999224505218	-0.3852571921690484
0.2273313009066763	1.0005101221749007	0.28327469334928657	0.25010751535722675	-0.38583690514379804
0.2276284660059007	1.0005109998275978	0.2832535608914629	0.25043504014558055	-0.3864168450242753
0.22792563110512512	1.000511876495653	0.28323245073360076	0.2507625666084446	-0.38699701163698813
0.22815653371313901	1.000512556998642	0.28321606325780074	0.25101706169514204	-0.3874479679141337
0.22822279620434954	1.00051275217278	0.28321136303153294	0.2510900947441373	-0.38757740480658637
0.22851996130357394	1.000513626852697	0.28319029794100026	0.25141762455096445	-0.3881580243558613
0.22881712640279836	1.0005145005291287	0.2831692556176502	0.2517451560272191	-0.3887388701057447
0.22911429150202278	1.0005153731958043	0.2831482362170355	0.2520726891711817	-0.3893199418753081
0.22941145660124718	1.000516244846459	0.28312723989461275	0.2524002239811201	-0.3899012394817618
0.2297086217004716	1.0005171154748336	0.2831062668057411	0.2527277604552896	-0.3904827627404544
0.23000578679969602	1.0005179850746744	0.28308531710568086	0.25305529859193265	-0.3910645114648718
0.23030295189892044	1.0005188536397331	0.28306439094959224	0.25338283838927933	-0.3916464854666367
0.23060011699814484	1.0005197211637678	0.28304348849253386	0.2537103798455469	-0.39222868455550763
0.23089728209736926	1.0005205876405414	0.28302260988946143	0.2540379229589401	-0.39281110853937845
0.23119444719659368	1.0005214530638233	0.28300175529522636	0.2543654677276512	-0.3933937572242778
0.23149161229581808	1.000522317427389	0.2829809248645745	0.25469301414985956	-0.3939766304143681
0.2317887773950425	1.0005231807250188	0.28296011875214466	0.25502056222373226	-0.39455972791194527
0.23208594249426692	1.0005240429505	0.2829393371124672	0.25534811194742363	-0.39514304951743795
0.23238310759349132	1.0005249040976258	0.28291858009996296	0.2556756633190755	-0.395726595029407
0.23268027269271574	1.0005257641601948	0.2828978478689414	0.25600321633681705	-0.39631036424454485
0.23297743779194016	1.0005266231320122	0.2828771405735997	0.256330770998765	-0.39689435695767505
0.23327460289116456	1.0005274810068896	0.282856458368021	0.25665832730302346	-0.3974785729617517
0.23357176799038898	1.0005283377786443	0.2828358014061733	0.2569858852476839	-0.39806301204785904
0.2338689330896134	1.0005291934410998	0.28281516984190813	0.2573134448308254	-0.39864767400521084
0.2341660981888378	1.0005300479880868	0.28279456382895873	0.2576410060505145	-0.3992325586211499
0.23446326328806222	1.0005309014134414	0.2827739835209392	0.2579685689048051	-0.39981766568114807
0.23476042838728664	1.0005317537110063	0.2827534290713428	0.2582961333917385	-0.40040299496880505
0.23505759348651104	1.000532604874631	0.2827329006335408	0.2586236995093439	-0.40098854626584884
0.23528849609452493	1.0005332654572376	0.2827169677256049	0.25887822537802746	-0.4014436832500045
0.23535475858573546	1.0005334548981715	0.28271239836078066	0.25895126725563744	-0.4015743193521347
0.23565192368495988	1.0005343037754901	0.2826919224061853	0.25927883662862317	-0.4021603140056453
0.23594908878418427	1.000535151500456	0.28267147292275113	0.2596064076262925	-0.40274653000248994
0.2362462538834087	1.0005359980669444	0.28265105006334695	0.25993398024662434	-0.40333296711690464
0.23654341898263312	1.000536843468838	0.28263065398071263	0.2602615544875852	-0.4039196251212517
0.2368405840818575	1.0005376877000263	0.2826102848274575	0.26058913034712905	-0.4045065037860193
0.23713774918108194	1.0005385307544048	0.28258994275605903	0.2609167078231974	-0.4050936028798216
0.23743491428030636	1.0005393726258767	0.28256962791886153	0.2612442869137194	-0.40568092216939805
0.23773207937953075	1.0005402133083516	0.2825493404680748	0.26157186761661166	-0.40626846141961376
0.23802924447875518	1.0005410527957463	0.28252908055577247	0.2618994499297784	-0.40685622039345887
0.2383264095779796	1.0005418910819848	0.28250884833389095	0.2622270338511115	-0.4074441988520485
0.23862357467720402	1.0005427281609975	0.2824886439542278	0.26255461937849023	-0.40803239655462287
0.23892073977642841	1.0005435640267228	0.2824684675684404	0.2628822065097816	-0.4086208132585468
0.23921790487565284	1.000544398673106	0.28244831932804465	0.26320979524284016	-0.4092094487193101
0.23951506997487726	1.0005452320940986	0.28242819938441344	0.26353738557550815	-0.40979830269052697
0.23981223507410165	1.0005460642836612	0.28240810788877524	0.26386497750561533	-0.4103873749239364
0.24010940017332608	1.0005468952357601	0.2823880449922129	0.2641925710309792	-0.410976665169402
0.2404065652725505	1.00054772494437	0.2823680108456621	0.2645201661494048	-0.4115661731749119
0.2407037303717749	1.0005485534034726	0.2823480055999098	0.2648477628586849	-0.4121558986865789
0.24100089547099932	1.000549380607057	0.2823280294055933	0.2651753611565999	-0.4127458414486407
0.24129806057022374	1.0005502065491199	0.2823080824131984	0.2655029610409178	-0.4133360012034594
0.24159522566944813	1.0005510312236658	0.28228816477305807	0.2658305625093944	-0.4139263776915224
0.24189239076867255	1.0005518546247065	0.28226827663535137	0.2661581655597732	-0.4145169706514418
0.24218955586789698	1.000552676746262	0.2822484181501016	0.2664857701897852	-0.41510777981995495
0.24242045847591087	1.000553314662287	0.282233008318614	0.2667403259478725	-0.41556699823092824
0.24248672096712137	1.0005534975823591	0.2822285894671752	0.26681337639714936	-0.41569880493192457
0.2427838860663458	1.0005543171270332	0.28220879073628036	0.2671409841795722	-0.41629004572033873
0.24308105116557022	1.0005551353743274	0.28218902210696534	0.2674685935347481	-0.41688150191631146
0.2433782162647946	1.0005559523182923	0.28216928372861727	0.26779620446035907	-0.4174731732490825
0.24367538136401903	1.0005567679529868	0.28214957575046085	0.2681238169540749	-0.418065059446018
0.24397254646324346	1.0005575822724773	0.2821298983215567	0.2684514310135532	-0.41865716023261057
0.24426971156246785	1.000558395270839	0.28211025159080017	0.2687790466364393	-0.4192494753324795
0.24456687666169227	1.0005592069421543	0.2820906357069196	0.26910666382036635	-0.4198420044673715
0.2448640417609167	1.0005600172805145	0.28207105081847544	0.2694342825629553	-0.4204347473571606
0.2451612068601411	1.0005608262800185	0.28205149707385835	0.26976190286181495	-0.4210277037198486
0.2454583719593655	1.0005616339347738	0.2820319746212881	0.27008952471454184	-0.42162087327156594
0.24575553705858993	1.000562440238896	0.2820124836088119	0.2704171481187204	-0.42221425572657156
0.24605270215781436	1.000563245186509	0.2819930241843034	0.27074477307192285	-0.4228078507972535
0.24634986725703875	1.0005640487717453	0.2819735964954607	0.2710723995717094	-0.42340165819412967
0.24664703235626317	1.0005648509887453	0.2819542006898056	0.271400027615628	-0.42399567762584794
0.2469441974554876	1.0005656518316586	0.28193483691468163	0.2717276572012145	-0.424589908799187
0.247241362554712	1.0005664512946426	0.28191550531725285	0.2720552883259927	-0.42518435141905664
0.2475385276539364	1.000567249371864	0.2818962060445026	0.2723829209874743	-0.42577900518849854
0.24783569275316084	1.0005680460574975	0.2818769392432319	0.27271055518315895	-0.42637386980868675
0.24813285785238523	1.000568841345727	0.2818577050600581	0.27303819091053416	-0.4269689449789283
0.24843002295160965	1.0005696352307445	0.28183850364141333	0.27336582816707544	-0.4275642303966639
0.24872718805083407	1.0005704277067513	0.2818193351335433	0.27369346695024627	-0.4281597257574687
0.24902435315005847	1.0005712187679576	0.2818001996825059	0.274021107257498	-0.4287554307550527
0.2493215182492829	1.0005720084085818	0.2817810974341695	0.27434874908627016	-0.4293513450812617
0.2495524208572968	1.000572620989058	0.28176627766068524	0.2746033337081541	-0.42981452551273563
0.24961868334850731	1.000572796622852	0.28176202853421195	0.27467639243399006	-0.4299474684260782
0.2499158484477317	1.0005735834050045	0.2817429931281187	0.27500403729807327	-0.4305438004776217
0.25021301354695613	1.0005743687492856	0.28172399136118176	0.27533168367592314	-0.43114034092214987
0.2505101786461805	1.0005751526499498	0.28170502337849823	0.2756593315649313	-0.4317370894440593
0.250807343745405	1.000575935101261	0.28168608932496875	0.2759869809624772	-0.43233404572588624
0.25110450884462937	1.0005767160974925	0.28166718934529617	0.2763146318659286	-0.4329312094483076
0.25140167394385377	1.0005774956329265	0.281648323583984	0.2766422842726411	-0.4335285802901417
0.2516988390430782	1.0005782737018547	0.2816294921853354	0.2769699381799586	-0.4341261579283493
0.2519960041423026	1.0005790502985779	0.28161069529345123	0.27729759358521305	-0.43472394203803455
0.252293169241527	1.0005798254174063	0.28159193305222907	0.2776252504857245	-0.435321932292446
0.25259033434075145	1.00058059905266	0.2815732056053616	0.27795290887880114	-0.4359201283629773
0.25288749943997585	1.000581371198668	0.2815545130963351	0.2782805687617394	-0.43651852991916856
0.25318466453920024	1.000582141849769	0.2815358556684283	0.2786082301318238	-0.4371171366287074
0.2534818296384247	1.0005829110003108	0.2815172334647109	0.2789358929863271	-0.4377159481574297
0.2537789947376491	1.000583678644652	0.2814986466280419	0.2792635573225102	-0.438314964169321
0.2540761598368735	1.0005844447771597	0.28148009530106854	0.27959122313762225	-0.4389141843265175
0.25437332493609793	1.0005852093922114	0.2814615796262246	0.27991889042890067	-0.43951360828930724
0.25467049003532233	1.000585972484194	0.28144309974572923	0.28024655919357117	-0.4401132357161313
0.2549676551345467	1.000586734047504	0.2814246558015854	0.2805742294288475	-0.44071306626358486
0.2552648202337712	1.000587494076549	0.2814062479355784	0.2809019011319321	-0.44131309958641857
0.25556198533299557	1.0005882525657444	0.28138787628927475	0.2812295743000153	-0.4419133353375398
0.25585915043221996	1.0005890095095176	0.2813695410040204	0.28155724893027584	-0.4425137731680138
0.2561563155314444	1.0005897649023048	0.2813512422209397	0.28188492501988105	-0.44311441272706514
0.2564534806306688	1.0005905187385529	0.2813329800809336	0.2822126025659863	-0.443715253662079
0.2566843832386827	1.0005911034046702	0.28131881545867427	0.2824672148958078	-0.44418225663807476
0.2567506457298932	1.0005912710127183	0.28131475472467854	0.28254028156573546	-0.4443162956186024
0.25704781082911765	1.0005920217192679	0.281296566292625	0.2828679620162608	-0.44491753824034574
0.25734497592834205	1.0005927708526792	0.2812784149249959	0.28319564391468294	-0.44551898116918415
0.2576421410275665	1.0005935184074388	0.2812603007617854	0.2835233272581109	-0.44612062404515895
0.2579393061267909	1.000594264378045	0.2812422239427574	0.2838510120436422	-0.446722466506479
0.2582364712260153	1.0005950087590052	0.2812241846074442	0.2841786982683628	-0.4473245081895223
0.25853363632523974	1.0005957515448383	0.281206182895145	0.28450638592934696	-0.4479267487288375
0.25883080142446413	1.0005964927300728	0.28118821894492446	0.2848340750236577	-0.44852918775714534
0.2591279665236885	1.000597232309248	0.2811702928956116	0.2851617655483463	-0.4491318249053403
0.259425131622913	1.0005979702769137	0.2811524048857979	0.28548945750045274	-0.4497346598024923
0.25972229672213737	1.0005987066276305	0.2811345550538364	0.2858171508770054	-0.4503376920758479
0.26001946182136176	1.0005994413559693	0.28111674353783994	0.28614484567502124	-0.45094092135083247
0.2603166269205862	1.0006001744565118	0.2810989704756799	0.28647254189150595	-0.4515443472510515
0.2606137920198106	1.0006009059238508	0.2810812360049847	0.2868002395234535	-0.45214796939829255
0.260910957119035	1.0006016357525893	0.2810635402631387	0.28712793856784685	-0.4527517874125266
0.26120812221825945	1.0006023639373414	0.28104588338728037	0.28745563902165727	-0.4533558009119102
0.26150528731748385	1.000603090472732	0.28102826551430116	0.2877833408818448	-0.453960009512787
0.26180245241670824	1.0006038153533972	0.281010686780844	0.28811104414535826	-0.45456441282968973
0.2620996175159327	1.0006045385739837	0.2809931473233021	0.2884387488091349	-0.45516901047534186
0.2623967826151571	1.0006052601291493	0.2809756472778172	0.28876645487010083	-0.4557738020606595
0.2626939477143815	1.0006059800135632	0.2809581867802785	0.2890941623251709	-0.4563787871947534
0.26299111281360593	1.0006066982219053	0.280940765966321	0.2894218711712487	-0.4569839654849306
0.2632882779128303	1.0006074147488668	0.28092338497132435	0.28974958140522644	-0.45758933653669676
0.2635854430120547	1.0006081295891502	0.2809060439304113	0.2900772930239853	-0.4581948999537577
0.2638163456200686	1.000608683865022	0.2808925973008214	0.2903319317791803	-0.4586655661342011
0.26388260811127917	1.0006088427374693	0.28088874297844635	0.2904050060243952	-0.45880065533802167
0.26417977321050357	1.000609554188549	0.2808714822500344	0.29073272040331477	-0.4594066022896013
0.26447693830972796	1.0006102639371253	0.2808542618795192	0.2910604361575916	-0.4600127404068155
0.2647741034089524	1.0006109719779464	0.2808370820009822	0.2913881532840621	-0.46061906928619184
0.2650712685081768	1.0006116783057715	0.28081994274824096	0.29171587177955155	-0.46122558852246837
0.2653684336074012	1.000612382915371	0.28080284425484786	0.29204359164087423	-0.4618322977085958
0.26566559870662565	1.0006130858015272	0.28078578665408876	0.29237131286483314	-0.4624391964357397
0.26596276380585004	1.0006137869590341	0.2807687700789814	0.2926990354482204	-0.46304628429328276
0.26625992890507444	1.000614486382697	0.2807517946622743	0.29302675938781697	-0.46365356086882675
0.2665570940042989	1.000615184067333	0.2807348605364452	0.2933544846803929	-0.464261025748195
0.2668542591035233	1.0006158800077711	0.2807179678336996	0.29368221132270717	-0.46486867851543456
0.2671514242027477	1.0006165741988517	0.28070111668596975	0.2940099393115078	-0.4654765187528185
0.26744858930197213	1.0006172666354276	0.2806843072249127	0.2943376686435319	-0.4660845460408481
0.2677457544011965	1.0006179573123628	0.2806675395819095	0.29466539931550556	-0.4666927599582555
0.2680429195004209	1.0006186462245334	0.2806508138880634	0.294993131324144	-0.4673011600820057
0.26834008459964537	1.0006193333668283	0.2806341302741987	0.2953208646661516	-0.4679097459872992
0.26863724969886976	1.000620018734147	0.2806174888708593	0.29564859933822174	-0.4685185172475744
0.26893441479809416	1.0006207023214018	0.2806008898083073	0.2959763353370371	-0.4691274734345099
0.2692315798973186	1.0006213841235174	0.2805843332165217	0.2963040726592695	-0.46973661411802714
0.269528744996543	1.0006220641354302	0.28056781922519697	0.29663181130157984	-0.47034593886629283
0.2698259100957674	1.0006227423520886	0.28055134796374176	0.2969595512606184	-0.4709554472457215
0.27012307519499185	1.000623418768454	0.28053491956127735	0.29728729253302455	-0.4715651388209781
0.27042024029421624	1.0006240933794992	0.2805185341466366	0.2976150351154271	-0.4721750131549805
0.27071740539344064	1.00062476618021	0.28050219184836206	0.29794277900444394	-0.4727850698089021
0.27094830800145453	1.0006252877053912	0.2804895234386773	0.29819744278007465	-0.47325922035256773
0.2710145704926651	1.000625437165584	0.28048589279470537	0.2982705241966825	-0.47339530834217464
0.2713117355918895	1.0006261063306319	0.28046963711362516	0.2985982706887393	-0.47400572831249055
0.2716089006911139	1.0006267736703762	0.2804534249327861	0.29892601847720035	-0.47461632927580605
0.2719060657903383	1.0006274391798524	0.2804372563795574	0.2992537675586411	-0.4752271107863436
0.2722032308895627	1.0006281028541082	0.28042113158101156	0.2995815179296262	-0.4758380723965947
0.2725003959887871	1.0006287646882042	0.2804050506639229	0.2999092695867099	-0.4764492136573226
0.27279756108801156	1.0006294246772136	0.2803890137547662	0.30023702252643586	-0.4770605341175655
0.27309472618723596	1.0006300828162218	0.28037302097971556	0.30056477674533716	-0.47767203332463865
0.2733918912864604	1.0006307391003277	0.28035707246464275	0.3008925322399364	-0.47828371082413795
0.2736890563856848	1.0006313935246427	0.28034116833511596	0.3012202890067457	-0.4788955661599424
0.2739862214849092	1.0006320460842908	0.28032530871639866	0.3015480470422667	-0.4795075988742172
0.27428338658413365	1.0006326967744088	0.280309493733448	0.30187580634299066	-0.4801198085074166
0.27458055168335804	1.000633345590147	0.28029372351091353	0.3022035669053984	-0.4807321945982869
0.27487771678258244	1.000633992526668	0.2802779981731359	0.30253132872596034	-0.4813447566838695
0.2751748818818069	1.000634637579148	0.2802623178441456	0.30285909180113657	-0.48195749429950385
0.2754720469810313	1.0006352807427759	0.2802466826476614	0.3031868561273768	-0.4825704069788306
0.2757692120802557	1.0006359220127534	0.2802310927070891	0.3035146217011204	-0.4831834942537945
0.2760663771794801	1.000636561384296	0.28021554814552047	0.30384238851879664	-0.48379675565464764
0.2763635422787045	1.0006371988526321	0.2802000490857315	0.3041701565768242	-0.48441019070995267
0.2766607073779289	1.0006378344130034	0.2801845956501813	0.30449792587161195	-0.4850237989465858
0.27695787247715337	1.0006384680606644	0.28016918796101065	0.3048256963995581	-0.48563757988974016
0.27725503757637776	1.0006390997908834	0.280153826140041	0.30515346815705097	-0.4862515330629287
0.27755220267560216	1.0006397295989422	0.28013851030877257	0.3054812411404686	-0.4868656579879878
0.2778493677748266	1.0006403574801355	0.2801232405883836	0.305809015346179	-0.48747995418508044
0.2780802703828405	1.0006408440217935	0.28011140765358716	0.30606370262004984	-0.48795739127628635
0.278146532874051	1.0006409834297718	0.2801080170997287	0.3061367907705399	-0.4880944211726993
0.2784436979732754	1.000641607443173	0.28009283996333767	0.3064645674098991	-0.4887090584676704
0.27874086307249984	1.0006422295156745	0.28007770929941406	0.3067923452605942	-0.48932386558515617
0.27903802817172424	1.0006428496426252	0.28006262522783393	0.3071201243189529	-0.48993884203865906
0.27933519327094863	1.0006434678193876	0.28004758786814465	0.3074479045812929	-0.49055398734002487
0.2796323583701731	1.0006440840413384	0.28003259733956337	0.30777568604392175	-0.491169300999446
0.2799295234693975	1.0006446983038673	0.28001765376097587	0.3081034687031372	-0.49178478252546537
0.2802266885686219	1.000645310602378	0.28000275725093526	0.3084312525552271	-0.4924004314249793
0.2805238536678463	1.0006459209322882	0.2799879079276606	0.3087590375964691	-0.4930162472032417
0.2808210187670707	1.0006465292890292	0.27997310590903557	0.3090868238231314	-0.4936322293638671
0.2811181838662951	1.0006471356680462	0.2799583513126073	0.3094146112314721	-0.4942483774088343
0.28141534896551956	1.0006477400647982	0.279943644255585	0.30974239981773954	-0.49486469083849033
0.28171251406474396	1.0006483424747585	0.2799289848548387	0.3100701895781722	-0.4954811691515537
0.28200967916396835	1.0006489428934144	0.2799143732268979	0.31039798050899886	-0.4960978118451182
0.2823068442631928	1.0006495413162668	0.27989980948795035	0.3107257726064386	-0.4967146184146566
0.2826040093624172	1.0006501377388308	0.27988529375384075	0.3110535658667007	-0.49733158835402425
0.2829011744616416	1.0006507321566362	0.27987082614006936	0.31138136028598473	-0.497948721155463
0.28319833956086604	1.0006513245652264	0.27985640676179097	0.31170915586048076	-0.4985660163096049
0.28349550466009044	1.0006519149601594	0.27984203573381333	0.3120369525863691	-0.49918347330547586
0.28379266975931483	1.0006525033370066	0.2798277131705961	0.3123647504598205	-0.4998010916304997
0.2840898348585393	1.000653089691355	0.2798134391862495	0.3126925494769961	-0.5004188707705017
0.2843869999577637	1.000653674018805	0.279799213894533	0.3130203496340475	-0.5010368102097129
0.28468416505698807	1.0006542563149716	0.279785037408854	0.3133481509271169	-0.5016549094307735
0.2849813301562125	1.0006548365754844	0.2797709098422669	0.31367595335233683	-0.5022731679147373
0.2852122327642264	1.0006552860401283	0.2797599663149885	0.3139306624908894	-0.5027536754579629
0.2852784952554369	1.0006554147959872	0.27975683130747125	0.31400375690583054	-0.5028915851410752
0.2855756603546613	1.0006559909721386	0.27974280191681117	0.31433156158371167	-0.5035101605876796
0.28587282545388576	1.0006565650996115	0.27972882178227354	0.31465936738208455	-0.5041288937308681
0.28616999055311015	1.0006571371740935	0.279714891015487	0.3149871742970442	-0.5047477840453874
0.28646715565233455	1.000657707191287	0.27970100972772083	0.3153149823246762	-0.505366831004418
0.286764320751559	1.0006582751469086	0.27968717802988324	0.3156427914610568	-0.5059860340795778
0.2870614858507834	1.0006588410366901	0.2796733960325207	0.315970601702253	-0.5066053927409261
0.2873586509500078	1.0006594048563777	0.27965966384581636	0.31629841304432255	-0.5072249064569683
0.28765581604923224	1.0006599666017324	0.27964598157958875	0.31662622548331404	-0.5078445746946594
0.28795298114845663	1.0006605262685304	0.2796323493432908	0.3169540390152667	-0.5084643969194089
0.288250146247681	1.0006610838525625	0.2796187672460084	0.3172818536362107	-0.5090843725950844
0.2885473113469055	1.0006616393496344	0.2796052353964593	0.3176096693421671	-0.5097045011840163
0.28884447644612987	1.0006621927555666	0.27959175390299185	0.31793748612914774	-0.5103247821470018
0.2891416415453543	1.000662744066195	0.2795783228735837	0.3182653039931555	-0.5109452149433094
0.2894388066445787	1.00066329327737	0.2795649424158406	0.3185931229301841	-0.5115657990306829
0.2897359717438031	1.000663840384958	0.2795516126369954	0.3189209429362183	-0.5121865338653465
0.29003313684302756	1.0006643853848392	0.27953833364390646	0.3192487640072339	-0.5128074189020082
0.29033030194225196	1.0006649282729099	0.2795251055430567	0.3195765861391977	-0.5134284535938651
0.29062746704147635	1.0006654690450811	0.27951192844055245	0.3199044093280675	-0.5140496373926073
0.2909246321407008	1.0006660076972798	0.27949880244212194	0.32023223356979247	-0.5146709697484224
0.2912217972399252	1.000666544225447	0.27948572765311436	0.3205600588603125	-0.5152924501100004
0.2915189623391496	1.0006670786255403	0.2794727041784987	0.32088788519555905	-0.5159140779245377
0.29181612743837404	1.0006676108935315	0.2794597321228622	0.3212157125714545	-0.5165358526377419
0.29211329253759843	1.0006681410254088	0.2794468115904096	0.3215435409839126	-0.5171577736938368
0.29234419514561233	1.0006685514700775	0.27943680774244584	0.32179827024888275	-0.5176411181779614
0.29241045763682283	1.0006686690171749	0.2794339426849617	0.3218713704288383	-0.5177798405355658
0.2927076227360473	1.0006691948648487	0.2794211255099542	0.32219920090212784	-0.518402052604198
0.2930047878352717	1.0006697185644642	0.2794083601684365	0.3225270323996688	-0.5190244093395319
0.29330195293449607	1.000670240112071	0.2793956467630707	0.3228548649173401	-0.5196469101799
0.2935991180337205	1.0006707595037345	0.2793829853961302	0.32318269845101205	-0.5202695545621743
0.2938962831329449	1.0006712767355352	0.2793703761694986	0.3235105329965464	-0.5208923419217704
0.2941934482321693	1.0006717918035697	0.2793578191846687	0.32383836854979636	-0.5215152716926523
0.29449061333139376	1.0006723047039499	0.279345314542741	0.3241662051066065	-0.5221383433073375
0.29478777843061815	1.000672815432804	0.2793328623444228	0.32449404266281295	-0.5227615561969015
0.29508494352984255	1.0006733239862753	0.2793204626900271	0.32482188121424355	-0.5233849097909827
0.295382108629067	1.0006738303605236	0.27930811567947106	0.32514972075671755	-0.5240084035177874
0.2956792737282914	1.0006743345517237	0.2792958214122754	0.32547756128604577	-0.5246320368040945
0.2959764388275158	1.0006748365560667	0.2792835799875627	0.32580540279803083	-0.5252558090752608
0.29627360392674024	1.00067533636976	0.2792713915040568	0.32613324528846693	-0.5258797197552252
0.29657076902596463	1.0006758339890263	0.27925925606008106	0.32646108875313995	-0.5265037682665145
0.296867934125189	1.0006763294101046	0.27924717375355784	0.32678893318782753	-0.5271279540302476
0.2971650992244135	1.0006768226292497	0.2792351446820069	0.3271167785882992	-0.5277522764661413
0.29746226432363787	1.0006773136427327	0.2792231689425445	0.32744462495031607	-0.5283767349925149
0.29775942942286227	1.0006778024468408	0.2792112466318823	0.32777247226963135	-0.5290013290262952
0.2980565945220867	1.000678289037877	0.279199377846326	0.32810032054198984	-0.5296260579830216
0.2983537596213111	1.0006787734121607	0.27918756268177447	0.32842816976312855	-0.5302509212768517
0.2986509247205355	1.0006792555660273	0.2791758012337186	0.3287560199287762	-0.5308759183205658
0.29894808981975995	1.000679735495829	0.27916409359724015	0.3290838710346535	-0.5315010485255722
0.29924525491898435	1.0006802131979335	0.27915243986701055	0.32941172307647326	-0.5321263113019131
0.29947615752699824	1.0006805828407452	0.27914342198620723	0.32966647063228616	-0.5326122428330787
0.29954242001820874	1.0006806886687254	0.27914084013729	0.32973957604994036	-0.5327517060582686
0.2998395851174332	1.0006811619046052	0.27912929450192614	0.3300674299507516	-0.533377232201963
0.3001367502166576	1.0006816329019899	0.2791178030543532	0.33039528477459607	-0.5340028891389695
0.300433915315882	1.000682101657313	0.2791063658875907	0.3307231405171548	-0.5346286762739159
0.30073108041510643	1.0006825681670246	0.2790949830942425	0.33105099717410114	-0.5352545930100893
0.30102824551433083	1.0006830324275908	0.27908365476649577	0.3313788547411007	-0.5358806387494419
0.3013254106135552	1.0006834944354948	0.2790723809961197	0.3317067132138111	-0.5365068128925965
0.3016225757127797	1.0006839541872354	0.2790611618744645	0.3320345725878825	-0.5371331148388516
0.30191974081200407	1.0006844116793294	0.2790499974924605	0.3323624328589573	-0.5377595439861867
0.30221690591122846	1.0006848669083088	0.279038887940617	0.3326902940226701	-0.5383860997312683
0.3025140710104529	1.0006853198707233	0.279027833309021	0.333018156074648	-0.5390127814694544
0.3028112361096773	1.0006857705631385	0.2790168336873364	0.33334601901051064	-0.5396395885948012
0.3031084012089017	1.000686218982137	0.27900588916480296	0.3336738828258699	-0.5402665205000675
0.30340556630812615	1.0006866651243185	0.278994999830235	0.33400174751633027	-0.5408935765767212
0.30370273140735055	1.000687108986299	0.2789841657720207	0.3343296130774887	-0.541520756214944
0.30399989650657494	1.0006875505647113	0.2789733870781207	0.3346574795049348	-0.5421480588036375
0.3042970616057994	1.0006879898562056	0.2789626638360673	0.3349853467942506	-0.5427754837304287
0.3045942267050238	1.000688426857448	0.2789519961329634	0.3353132149410111	-0.5434030303816757
0.30489139180424824	1.000688861565123	0.27894138405548147	0.33564108394078346	-0.5440306981424732
0.30518855690347263	1.0006892939759304	0.2789308276898624	0.33596895378912794	-0.5446584863966581
0.305485722002697	1.000689724086588	0.2789203271219146	0.3362968244815975	-0.5452863945268158
0.3057828871019215	1.0006901518938303	0.27890988243701315	0.3366246960137376	-0.545914421914285
0.30608005220114587	1.0006905773944086	0.27889949372009837	0.3369525683810869	-0.546542567939164
0.30637721730037026	1.000691000585092	0.2788891610556751	0.3372804415791766	-0.5471708319803168
0.30660811990838416	1.0006913278150604	0.27888117114190664	0.3375352055010447	-0.5476590854795559
0.3066743823995947	1.0006914214626659	0.27887888452781195	0.3376083156035309	-0.5477992134153782
0.3069715474988191	1.0006918400239335	0.27886866422013956	0.3379361904496669	-0.5484277116207599
0.3072687125980435	1.0006922562657143	0.27885850021585035	0.3382640661130947	-0.5490563259716565
0.30756587769726795	1.0006926701848462	0.2788483925976972	0.33859194258931724	-0.5496850558420513
0.30786304279649235	1.000693081778183	0.2788383414479926	0.3389198198738308	-0.5503139006047219
0.30816020789571674	1.0006934910425969	0.27882834684860724	0.33924769796212434	-0.5509428596312466
0.3084573729949412	1.0006938979749767	0.2788184088809698	0.3395755768496802	-0.5515719322920097
0.3087545380941656	1.0006943025722286	0.2788085276260654	0.3399034565319738	-0.5522011179562084
0.30905170319339	1.0006947048312764	0.2787987031644347	0.3402313370044736	-0.5528304159918578
0.30934886829261443	1.0006951047490613	0.27878893557617324	0.3405592182626414	-0.5534598257657974
0.3096460333918388	1.0006955023225415	0.2787792249409301	0.34088710030193226	-0.5540893466436971
0.3099431984910632	1.000695897548693	0.2787695713379073	0.34121498311779447	-0.5547189779900632
0.31024036359028767	1.0006962904245091	0.27875997484585857	0.3415428667056696	-0.5553487191682445
0.31053752868951207	1.000696680947001	0.27875043554308865	0.34187075106099274	-0.555978569540438
0.31083469378873646	1.0006970691131967	0.2787409535074522	0.3421986361791922	-0.556608528467696
0.3111318588879609	1.0006974549201424	0.2787315288163528	0.34252652205568984	-0.5572385953099313
0.3114290239871853	1.0006978383649014	0.27872216154674234	0.34285440868590095	-0.5578687694259232
0.3117261890864097	1.000698219444555	0.2787128517751198	0.34318229606523437	-0.558499050173325
0.31202335418563415	1.0006985981562022	0.2787035995775303	0.3435101841890924	-0.5591294369086689
0.31232051928485854	1.000698974496959	0.27869440502956455	0.343838073052871	-0.5597599289873726
0.31261768438408294	1.0006993484639601	0.2786852682063576	0.3441659626519598	-0.5603905257637456
0.3129148494833074	1.000699720054357	0.278676189182588	0.344493852981742	-0.5610212265909958
0.3132120145825318	1.0007000892653197	0.27866716803247704	0.3448217440375945	-0.5616520308212352
0.3135091796817562	1.0007004560940356	0.2786582048297878	0.34514963581488806	-0.5622829378054864
0.3137400822897701	1.0007007394800622	0.27865128031368797	0.34540441409756945	-0.5627732343643036
0.31380634478098063	1.0007008205377097	0.27864929964782414	0.34547752830898704	-0.5629139468936895
0.314103509880205	1.0007011825935654	0.27864045255943	0.34580542151524973	-0.5635450574347072
0.3144006749794294	1.0007015422588434	0.2786316636369884	0.3461333154290283	-0.5641762687763324
0.31469784007865387	1.000701899530803	0.2786229329524205	0.3464612100456687	-0.5648075802652942
0.31499500517787826	1.0007022544067206	0.2786142605771852	0.34678910536051094	-0.5654389912472639
0.31529217027710266	1.0007026068838911	0.27860564658227754	0.34711700136888896	-0.5660705010668622
0.3155893353763271	1.0007029569596275	0.27859709103822844	0.3474448980661306	-0.5667021090676646
0.3158865004755515	1.0007033046312601	0.27858859401510355	0.34777279544755796	-0.567333814592209
0.3161836655747759	1.000703649896138	0.27858015558250254	0.348100693508487	-0.5679656169820015
0.31648083067400035	1.000703992751628	0.27857177580955816	0.3484285922442279	-0.5685975155775231
0.31677799577322474	1.0007043331951146	0.27856345476493555	0.34875649165008515	-0.5692295097182364
0.31707516087244914	1.0007046712240013	0.2785551925168312	0.3490843917213572	-0.5698615987425916
0.3173723259716736	1.0007050068357093	0.2785469891329724	0.3494122924533369	-0.5704937819880336
0.317669491070898	1.0007053400276777	0.278538844680616	0.3497401938413113	-0.5711260587910089
0.3179666561701224	1.000705670797364	0.27853075922654813	0.35006809588056187	-0.571758428486971
0.3182638212693468	1.000705999142244	0.27852273283708306	0.3503959985663644	-0.5723908904103885
0.3185609863685712	1.0007063250598116	0.2785147655780623	0.350723901893989	-0.5730234438947505
0.3188581514677956	1.0007066485475793	0.27850685751485416	0.3510518058587003	-0.5736560882725742
0.31915531656702006	1.0007069696030773	0.2784990087123526	0.3513797104557575	-0.574288822875411
0.31945248166624446	1.0007072882238544	0.27849121923497666	0.35170761568041414	-0.5749216470338535
0.31974964676546885	1.0007076044074779	0.27848348914666965	0.3520355215279184	-0.5755545600775421
0.3200468118646933	1.0007079181515335	0.27847581851089825	0.3523634279935131	-0.5761875613351719
0.3203439769639177	1.0007082294536247	0.278468207390652	0.3526913350724357	-0.5768206501344991
0.32064114206314215	1.000708538311374	0.27846065584844204	0.35301924275991825	-0.5774538258023483
0.320872044671156	1.0007087766103298	0.27845482933638827	0.3532740333270821	-0.5779458741864701
0.32093830716236654	1.0007088447224226	0.27845316394630104	0.35334715105118764	-0.5780870876646188
0.32123547226159094	1.000709148684429	0.2784457317457818	0.3536750599414654	-0.5787204350462919
0.3215326373608154	1.0007094501950713	0.2784383593079569	0.354002969425968	-0.5793538672714373
0.3218298024600398	1.0007097492520456	0.27843104669341784	0.35433087949990666	-0.5799873836632203
0.3221269675592642	1.0007100458530664	0.27842379396227424	0.35465879015848745	-0.5806209835439085
0.3224241326584886	1.0007103399958674	0.2784166011741531	0.3549867013969115	-0.5812546662348785
0.322721297757713	1.0007106316782002	0.27840946838819836	0.35531461321037483	-0.5818884310566235
0.3230184628569374	1.000710920897835	0.2784023956630696	0.3556425255940684	-0.5825222773287592
0.32331562795616187	1.0007112076525615	0.27839538305694206	0.3559704385431783	-0.5831562043700315
0.32361279305538626	1.0007114919401867	0.27838843062750523	0.3562983520528856	-0.5837902114983236
0.32390995815461066	1.0007117737585374	0.2783815384319626	0.35662626611836673	-0.584424298030662
0.3242071232538351	1.0007120531054583	0.2783747065270308	0.3569541807347931	-0.5850584632832248
0.3245042883530595	1.0007123299788134	0.2783679349689389	0.35728209589733134	-0.5856927065713474
0.3248014534522839	1.000712604376485	0.27836122381342776	0.3576100116011433	-0.5863270272095309
0.32509861855150834	1.0007128762963744	0.27835457311574935	0.35793792784138634	-0.5869614245114476
0.32539578365073274	1.0007131457364016	0.278347982930666	0.35826584461321287	-0.5875958977899496
0.32569294874995713	1.0007134126945052	0.27834145331244975	0.35859376191177084	-0.5882304463570747
0.3259901138491816	1.0007136771686431	0.2783349843148819	0.35892167973220357	-0.588865069524054
0.326287278948406	1.0007139391567914	0.278328575991252	0.3592495980696499	-0.5894997666013194
0.3265844440476304	1.0007141986569454	0.27832222839435744	0.35957751691924406	-0.5901345368985098
0.3268816091468548	1.0007144556671195	0.27831594157650263	0.3599054362761158	-0.5907693797244788
0.3271787742460792	1.0007147101853464	0.2783097155894986	0.36023335613539076	-0.5914042943873021
0.3274759393453036	1.000714962209678	0.278303550484662	0.3605612764921897	-0.5920392801942841
0.32777310444452806	1.0007152117381855	0.278297446312815	0.36088919734162955	-0.5926743364519653
0.32800400705254196	1.0007154039020008	0.2782927453614357	0.3611439980557678	-0.5931678347405727
0.32807026954375246	1.0007154587689584	0.278291403124284	0.36121711867882256	-0.5933094624661299
0.32836743464297685	1.0007157033001055	0.2782854209688997	0.361545040498877	-0.5939446575418125
0.3286645997422013	1.000715945329755	0.2782794998959959	0.3618729627968967	-0.5945799209833053
0.3289617648414257	1.0007161848560528	0.2782736399544091	0.36220088556798147	-0.5952152520941658
0.3292589299406501	1.0007164218771656	0.27826784119247827	0.36252880880722704	-0.5958506501772238
0.32955609503987454	1.0007166563912777	0.2782621036580436	0.36285673250972494	-0.5964861145345889
0.32985326013909894	1.0007168883965931	0.27825642739844636	0.36318465667056266	-0.5971216444676573
0.33015042523832333	1.000717117891335	0.2782508124605282	0.36351258128482383	-0.5977572392771193
0.3304475903375478	1.0007173448737452	0.27824525889063045	0.3638405063475879	-0.5983928982629674
0.3307447554367722	1.0007175693420851	0.2782397667345939	0.36416843185393066	-0.5990286207245021
0.33104192053599657	1.000717791294635	0.27823433603775766	0.3644963577989238	-0.599664405960341
0.331339085635221	1.0007180107296942	0.27822896684495924	0.3648242841776354	-0.6003002532684245
0.3316362507344454	1.0007182276455815	0.2782236592005335	0.3651522109851295	-0.6009361619460246
0.3319334158336698	1.0007184420406348	0.2782184131483124	0.36548013821646663	-0.6015721312897512
0.33223058093289426	1.000718653913211	0.2782132287316243	0.3658080658667035	-0.60220816059556
0.33252774603211865	1.0007188632616864	0.27820810599329343	0.3661359939308932	-0.6028442491587604
0.33282491113134305	1.0007190700844566	0.2782030449756395	0.3664639224040851	-0.6034803962740217
0.3331220762305675	1.000719274379936	0.2781980457204771	0.3667918512813252	-0.6041166012353818
0.3334192413297919	1.000719476146559	0.27819310826911503	0.3671197805576558	-0.6047528633362538
0.3337164064290163	1.0007196753827787	0.278188232662356	0.3674477102281158	-0.6053891818694339
0.33401357152824074	1.0007198720870678	0.27818341894049603	0.36777564028774057	-0.6060255561271087
0.33431073662746513	1.000720066257918	0.278178667143324	0.36810357073156214	-0.6066619854008629
0.3346079017266895	1.0007202578938408	0.2781739773101211	0.36843150155460924	-0.6072984689816865
0.334905066825914	1.0007204469933664	0.27816934947966043	0.3687594327519071	-0.6079350061599824
0.33513596943392787	1.0007205921750633	0.27816579640283357	0.3690142414247238	-0.6084296435049875
0.33520223192513837	1.0007206335550451	0.2781647836902063	0.3690873643184779	-0.6085715962255744
0.3354993970243628	1.0007208175774462	0.27816027997951404	0.36941529624934044	-0.6092082384677141
0.3357965621235872	1.0007209990591581	0.27815583838482943	0.36974322853951036	-0.6098449321750885
0.3360937272228116	1.0007211779987892	0.27815145894288806	0.3700711611840002	-0.6104816766358283
0.33639089232203606	1.0007213543949667	0.2781471416899152	0.3703990941778193	-0.6111184711375144
0.33668805742126046	1.000721528246338	0.2781428866616251	0.37072702751597414	-0.6117553149671864
0.33698522252048485	1.000721699551569	0.2781386938932206	0.371054961193468	-0.6123922074113497
0.3372823876197093	1.000721868309346	0.2781345634193927	0.3713828952053012	-0.6130291477559833
0.3375795527189337	1.0007220345183738	0.2781304952743202	0.3717108295464713	-0.6136661352865472
0.3378767178181581	1.0007221981773777	0.27812648949166924	0.3720387642119728	-0.6143031692879907
0.33817388291738254	1.0007223592851018	0.27812254610459275	0.3723666991967974	-0.6149402490447587
0.33847104801660693	1.0007225178403099	0.2781186651457302	0.37269463449593404	-0.6155773738408011
0.33876821311583133	1.0007226738417854	0.2781148466472072	0.3730225701043689	-0.6162145429595789
0.3390653782150558	1.000722827288331	0.278111090640635	0.37335050601708547	-0.6168517556840728
0.3393625433142802	1.0007229781787694	0.2781073971571101	0.37367844222906454	-0.6174890112967907
0.33965970841350457	1.0007231265119423	0.2781037662272139	0.3740063787352843	-0.6181263090797748
0.339956873512729	1.0007232722867114	0.2781001978810124	0.37433431553072033	-0.6187636483146105
0.3402540386119534	1.000723415501958	0.2780966921480557	0.3746622526103457	-0.619401028282433
0.3405512037111778	1.0007235561565824	0.27809324905737764	0.37499018996913097	-0.6200384482639354
0.34084836881040226	1.0007236942495052	0.2780898686374956	0.37531812760204425	-0.6206759075393766
0.34114553390962665	1.0007238297796663	0.27808655091640977	0.37564606550405133	-0.6213134053885889
0.34144269900885105	1.0007239627460254	0.27808329592160336	0.3759740036701156	-0.6219509410909857
0.3417398641080755	1.0007240931475614	0.2780801036800417	0.376301942095198	-0.6225885139255692
0.3420370292072999	1.0007242209832734	0.2780769742181723	0.3766298807742574	-0.6232261231709385
0.3422679318153138	1.0007243185418722	0.27807458592910905	0.37688469517745943	-0.6237215816583691
0.3423341943065243	1.0007243462521798	0.2780739075619243	0.37695781970225034	-0.6238637681052969
0.34263135940574874	1.000724468953319	0.2780709037367083	0.3772857588741312	-0.6245014480064598
0.34292852450497313	1.0007245890857486	0.27806796276741574	0.3776136982848522	-0.625139162151863
0.3432256896041975	1.000724706648546	0.2780650846784191	0.3779416379293634	-0.6257769098185699
0.343522854703422	1.000724821640809	0.2780622694935712	0.37826957780261306	-0.6264146902832793
0.34382001980264637	1.0007249340616542	0.27805951723620487	0.37859751789954715	-0.6270525028223338
0.34411718490187077	1.000725043910218	0.278056827929133	0.3789254582151098	-0.6276903467117269
0.3444143500010952	1.0007251511856574	0.2780542015946479	0.37925339874424324	-0.6283282212271111
0.3447115151003196	1.000725255887148	0.2780516382545213	0.37958133948188777	-0.6289661256438059
0.345008680199544	1.000725358013886	0.2780491379300038	0.3799092804229819	-0.629604059236806
0.34530584529876845	1.0007254575650868	0.2780467006418249	0.38023722156246237	-0.6302420212807877
0.34560301039799285	1.0007255545399858	0.27804432641019255	0.3805651628952641	-0.6308800110501184
0.34590017549721724	1.0007256489378382	0.2780420152547929	0.3808931044163204	-0.6315180278188636
0.3461973405964417	1.0007257407579189	0.2780397671947901	0.3812210461205629	-0.632156070860795
0.3464945056956661	1.0007258299995223	0.27803758224882613	0.3815489880029216	-0.632794139449398
0.3467916707948905	1.0007259166619633	0.2780354604350205	0.38187693005832496	-0.6334322328578804
0.34708883589411493	1.000726000744576	0.2780334017709698	0.3822048722816999	-0.6340703503591794
0.34738600099333933	1.0007260822467143	0.278031406273748	0.3825328146679719	-0.6347084912259697
0.3476831660925637	1.0007261611677525	0.2780294739599058	0.38286075721206503	-0.6353466547306722
0.3479803311917882	1.0007262375070836	0.2780276048454705	0.3831886999089018	-0.6359848401454605
0.34827749629101257	1.0007263112641216	0.2780257989459459	0.38351664275340364	-0.6366230467422701
0.34857466139023696	1.0007263824383	0.2780240562763122	0.3838445857404905	-0.6372612737928053
0.3488718264894614	1.0007264510290712	0.27802237685102543	0.3841725288650812	-0.637899520568548
0.3491689915886858	1.000726517035909	0.27802076068401765	0.38450047212209315	-0.638537786340765
0.3493998941966997	1.0007265665401646	0.27801954857459216	0.3847552899985002	-0.6390337429341297
0.3494661566879102	1.0007265804583056	0.2780192077886966	0.38482841550644287	-0.6391760703805159
0.34976332178713465	1.000726641295774	0.2780177181779457	0.38515635901304557	-0.6398143719586616
0.35006048688635905	1.000726699547847	0.2780162918641235	0.3854843026368154	-0.6404526903458717
0.35035765198558344	1.0007267552140764	0.2780149288590641	0.3858122463726656	-0.6410910248126326
0.3506548170848079	1.000726808294035	0.2780136291740764	0.38614019021550827	-0.6417293746292553
0.3509519821840323	1.0007268587873146	0.27801239281994444	0.3864681341602547	-0.6423677390658837
0.35124914728325674	1.0007269066935272	0.278011219806927	0.3867960782018152	-0.6430061173925024
0.35154631238248113	1.0007269520123048	0.2780101101447575	0.38712402233509935	-0.6436445088789441
0.3518434774817055	1.000726994743299	0.278009063842644	0.38745196655501574	-0.6442829127948986
0.35214064258093	1.0007270348861814	0.27800808090926893	0.3877799108564723	-0.6449213284099198
0.35243780768015437	1.0007270724406439	0.27800716135278913	0.38810785523437624	-0.6455597549934341
0.35273497277937876	1.0007271074063975	0.2780063051808356	0.3884357996836342	-0.6461981918147485
0.3530321378786032	1.0007271397831736	0.2780055124005135	0.3887637441991519	-0.6468366381430581
0.3533293029778276	1.0007271695707232	0.27800478301840215	0.38909168877583483	-0.6474750932474546
0.353626468077052	1.0007271967688178	0.2780041170405546	0.38941963340858776	-0.6481135563969336
0.35392363317627645	1.000727221377248	0.27800351447249805	0.3897475780923149	-0.6487520268604032
0.35422079827550085	1.0007272433958248	0.27800297531923335	0.39007552282192015	-0.6493905039066918
0.35451796337472524	1.000727262824379	0.2780024995852351	0.39040346759230704	-0.650028986804556
0.3548151284739497	1.0007272796627613	0.2780020872744517	0.3907314123983785	-0.6506674748226884
0.3551122935731741	1.0007272939108423	0.2780017383903052	0.39105935723503743	-0.6513059672297258
0.3554094586723985	1.0007273055685124	0.2780014529356912	0.39138730209718625	-0.6519444632942573
0.35570662377162293	1.000727314635682	0.2780012309129788	0.3917152469797273	-0.6525829622848317
0.3560037888708473	1.0007273211122816	0.27800107232401083	0.3920431918775627	-0.6532214634699665
0.3563009539700717	1.0007273249982611	0.2780009771701036	0.3923711367855944	-0.6538599661181547
0.3565318565780856	1.0007273262291858	0.2780009470291015	0.3926259558604814	-0.6543560946618848
0.35659811906929617	1.000727326293591	0.27800094545204673	0.39269908169872425	-0.6544984694978736
0.35689528416852057	1.0007273249982611	0.2780009771701036	0.39302702661185407	-0.6551369728775925
0.35719244926774496	1.0007273211122816	0.27800107232401083	0.39335497151988574	-0.6557754755257807
0.3574896143669694	1.000727314635682	0.2780012309129788	0.39368291641772113	-0.6564139767109155
0.3577867794661938	1.0007273055685124	0.2780014529356912	0.3940108613002622	-0.65705247570149
0.3580839445654182	1.0007272939108423	0.2780017383903052	0.394338806162411	-0.6576909717660214
0.35838110966464265	1.0007272796627613	0.2780020872744517	0.39466675099906995	-0.6583294641730588
0.35867827476386704	1.000727262824379	0.2780024995852351	0.39499469580514146	-0.6589679521911912
0.35897543986309144	1.0007272433958248	0.27800297531923335	0.3953226405755283	-0.6596064350890554
0.3592726049623159	1.000727221377248	0.27800351447249805	0.3956505853051336	-0.660244912135344
0.3595697700615403	1.0007271967688178	0.2780041170405546	0.39597852998886074	-0.6608833825988136
0.3598669351607647	1.0007271695707232	0.27800478301840215	0.3963064746216136	-0.6615218457482926
0.36016410025998913	1.0007271397831736	0.2780055124005135	0.39663441919829656	-0.6621603008526891
0.3604612653592135	1.0007271074063975	0.2780063051808356	0.3969623637138143	-0.6627987471809987
0.3607584304584379	1.0007270724406439	0.27800716135278913	0.3972903081630722	-0.6634371840023131
0.36105559555766237	1.0007270348861816	0.27800808090926893	0.39761825254097616	-0.6640756105858274
0.36135276065688676	1.000726994743299	0.278009063842644	0.39794619684243276	-0.6647140262008486
0.36164992575611116	1.0007269520123048	0.2780101101447575	0.3982741410623491	-0.6653524301168031
0.3619470908553356	1.0007269066935272	0.278011219806927	0.3986020851956332	-0.6659908216032449
0.36224425595456	1.0007268587873146	0.27801239281994444	0.39893002923719373	-0.6666291999298635
0.3625414210537844	1.000726808294035	0.2780136291740764	0.3992579731819402	-0.6672675643664919
0.36283858615300885	1.0007267552140764	0.2780149288590641	0.39958591702478286	-0.6679059141831146
0.36313575125223324	1.000726699547847	0.2780162918641235	0.39991386076063307	-0.6685442486498755
0.36343291635145764	1.000726641295774	0.2780177181779457	0.40024180438440293	-0.6691825670370856
0.36366381895947153	1.0007265942479213	0.2780188701493757	0.40049662237698436	-0.6696785402968177
0.3637300814506821	1.0007265804583056	0.2780192077886966	0.4005697478910056	-0.6698208686152313
0.3640272465499065	1.000726517035909	0.27802076068401765	0.4008976912753553	-0.6704591526549822
0.3643244116491309	1.0007264510290712	0.27802237685102543	0.40122563453236726	-0.6710974184271992
0.3646215767483553	1.0007263824383	0.2780240562763122	0.4015535776569579	-0.6717356652029419
0.3649187418475797	1.0007263112641216	0.2780257989459459	0.4018815206440448	-0.6723738922534772
0.3652159069468041	1.0007262375070836	0.2780276048454705	0.40220946348854664	-0.6730120988502867
0.36551307204602856	1.0007261611677525	0.2780294739599058	0.4025374061853835	-0.673650284265075
0.36581023714525296	1.0007260822467143	0.278031406273748	0.40286534872947655	-0.6742884477697775
0.36610740224447735	1.000726000744576	0.2780334017709698	0.40319329111574853	-0.674926588636568
0.3664045673437018	1.0007259166619633	0.2780354604350205	0.4035212333391235	-0.6755647061378669
0.3667017324429262	1.0007258299995223	0.27803758224882613	0.40384917539452686	-0.6762027995463492
0.36699889754215065	1.0007257407579189	0.2780397671947901	0.40417711727688554	-0.6768408681349524
0.36729606264137504	1.0007256489378382	0.2780420152547929	0.40450505898112804	-0.6774789111768836
0.36759322774059944	1.0007255545399858	0.27804432641019255	0.40483300050218435	-0.6781169279456288
0.3678903928398239	1.0007254575650868	0.2780467006418249	0.40516094183498613	-0.6787549177149595
0.3681875579390483	1.000725358013886	0.2780491379300038	0.40548888297446656	-0.6793928797589414
0.3684847230382727	1.000725255887148	0.2780516382545213	0.4058168239155607	-0.6800308133519413
0.3687818881374971	1.0007251511856574	0.2780542015946479	0.40614476465320526	-0.6806687177686362
0.3690790532367215	1.0007250439102182	0.278056827929133	0.40647270518233863	-0.6813065922840205
0.3693762183359459	1.0007249340616542	0.27805951723620487	0.4068006454979013	-0.6819444361734134
0.36967338343517037	1.000724821640809	0.2780622694935712	0.4071285855948354	-0.6825822487124679
0.36997054853439476	1.000724706648546	0.2780650846784191	0.40745652546808503	-0.6832200291771773
0.37026771363361916	1.0007245890857486	0.27806796276741574	0.4077844651125963	-0.6838577768438842
0.3705648787328436	1.000724468953319	0.2780709037367083	0.40811240452331726	-0.6844954909892874
0.3707957813408575	1.0007243738348155	0.2780732323187638	0.40836721915828084	-0.6849909827049364
0.370862043832068	1.0007243462521798	0.2780739075619243	0.4084403436951981	-0.6851331708904504
0.3711592089312924	1.0007242209832734	0.27807697421817235	0.40876828262319104	-0.6857708158248087
0.37145637403051684	1.0007240931475614	0.2780801036800417	0.40909622130225043	-0.686408425070178
0.37175353912974124	1.0007239627460254	0.27808329592160336	0.40942415972733287	-0.6870459979047615
0.37205070422896563	1.0007238297796663	0.27808655091640977	0.4097520978933971	-0.6876835336071583
0.3723478693281901	1.0007236942495052	0.2780898686374956	0.4100800357954042	-0.6883210314563706
0.3726450344274145	1.0007235561565824	0.27809324905737764	0.41040797342831753	-0.6889584907318118
0.3729421995266389	1.000723415501958	0.2780966921480557	0.41073591078710275	-0.6895959107133143
0.3732393646258633	1.0007232722867114	0.2781001978810124	0.4110638478667281	-0.6902332906811367
0.3735365297250877	1.0007231265119423	0.2781037662272139	0.41139178466216414	-0.6908706299159724
0.3738336948243121	1.0007229781787694	0.2781073971571101	0.4117197211683839	-0.6915079276989566
0.37413085992353656	1.000722827288331	0.278111090640635	0.412047657380363	-0.6921451833116744
0.37442802502276096	1.0007226738417854	0.2781148466472072	0.41237559329307955	-0.6927823960361683
0.37472519012198535	1.0007225178403099	0.2781186651457302	0.4127035289015144	-0.6934195651549461
0.3750223552212098	1.0007223592851018	0.27812254610459275	0.41303146420065107	-0.6940566899509885
0.3753195203204342	1.0007221981773777	0.27812648949166924	0.4133593991854757	-0.6946937697077565
0.3756166854196586	1.0007220345183738	0.2781304952743202	0.41368733385097717	-0.6953308037092
0.37591385051888304	1.000721868309346	0.2781345634193927	0.41401526819214723	-0.6959677912397639
0.37621101561810744	1.000721699551569	0.2781386938932206	0.41434320220398047	-0.6966047315843975
0.37650818071733183	1.000721528246338	0.2781428866616251	0.4146711358814743	-0.6972416240285608
0.3768053458165563	1.0007213543949667	0.2781471416899152	0.41499906921962915	-0.6978784678582328
0.3771025109157807	1.0007211779987892	0.27815145894288806	0.4153270022134483	-0.6985152623599189
0.37739967601500507	1.0007209990591581	0.27815583838482943	0.41565493485793814	-0.6991520068206587
0.3776968411142295	1.0007208175774462	0.27816027997951404	0.41598286714810806	-0.6997887005280331
0.3779277437222434	1.0007206748087716	0.27816377406419956	0.4162376761671035	-0.7002833874553132
0.3779940062134539	1.0007206335550451	0.2781647836902063	0.41631079907897056	-0.7004253427701728
0.3782911713126783	1.0007204469933664	0.27816934947966043	0.41663873064554136	-0.7010619328357648
0.37858833641190276	1.0007202578938408	0.2781739773101211	0.41696666184283926	-0.7016984700140608
0.37888550151112715	1.000720066257918	0.278178667143324	0.4172945926658863	-0.7023349535948843
0.37918266661035155	1.0007198720870678	0.27818341894049603	0.4176225231097079	-0.7029713828686385
0.379479831709576	1.0007196753827787	0.278188232662356	0.41795045316933266	-0.7036077571263133
0.3797769968088004	1.000719476146559	0.27819310826911503	0.41827838283979263	-0.7042440756594934
0.3800741619080248	1.000719274379936	0.2781980457204771	0.41860631211612326	-0.7048803377603654
0.38037132700724924	1.0007190700844566	0.2782030449756395	0.41893424099336335	-0.7055165427217255
0.38066849210647363	1.0007188632616864	0.27820810599329343	0.4192621694665553	-0.7061526898369869
0.380965657205698	1.0007186539132111	0.2782132287316243	0.41959009753074494	-0.7067887784001872
0.3812628223049225	1.0007184420406348	0.2782184131483124	0.4199180251809818	-0.7074248077059961
0.38155998740414687	1.0007182276455815	0.2782236592005335	0.42024595241231893	-0.7080607770497226
0.38185715250337127	1.0007180107296942	0.27822896684495924	0.4205738792198131	-0.7086966857273227
0.3821543176025957	1.000717791294635	0.27823433603775766	0.42090180559852464	-0.7093325330354062
0.3824514827018201	1.0007175693420851	0.2782397667345939	0.4212297315435178	-0.7099683182712451
0.38274864780104456	1.0007173448737452	0.27824525889063045	0.42155765704986053	-0.7106040407327798
0.38304581290026896	1.000717117891335	0.2782508124605282	0.42188558211262467	-0.7112396997186279
0.38334297799949335	1.0007168883965931	0.27825642739844636	0.4222135067268858	-0.71187529452809
0.3836401430987178	1.0007166563912777	0.2782621036580436	0.4225414308877235	-0.7125108244611583
0.3839373081979422	1.0007164218771656	0.27826784119247827	0.4228693545902214	-0.7131462888185234
0.3842344732971666	1.0007161848560528	0.2782736399544091	0.423197277829467	-0.7137816869015814
0.38453163839639104	1.000715945329755	0.2782794998959959	0.42352520060055177	-0.714417018012442
0.38482880349561543	1.0007157033001055	0.2782854209688997	0.42385312289857147	-0.7150522814539347
0.38505970610362933	1.000715513511632	0.27829006392176375	0.4241079240715627	-0.7155458453702488
0.38512596859483983	1.0007154587689584	0.278291403124284	0.4241810447186259	-0.7156874765296173
0.3854231336940643	1.0007152117381855	0.278297446312815	0.4245089660558189	-0.7163226025437819
0.3857202987932887	1.000714962209678	0.278303550484662	0.4248368869052587	-0.7169576588014631
0.38601746389251307	1.0007147101853464	0.2783097155894986	0.42516480726205774	-0.7175926446084451
0.3863146289917375	1.0007144556671195	0.27831594157650263	0.4254927271213326	-0.7182275592712684
0.3866117940909619	1.0007141986569454	0.27832222839435744	0.42582064647820445	-0.7188624020972375
0.3869089591901863	1.0007139391567914	0.278328575991252	0.4261485653277986	-0.7194971723944278
0.38720612428941076	1.0007136771686431	0.2783349843148819	0.4264764836652449	-0.7201318694716932
0.38750328938863515	1.0007134126945054	0.27834145331244975	0.4268044014856776	-0.7207664926386725
0.38780045448785955	1.0007131457364016	0.278347982930666	0.4271323187842356	-0.7214010412057976
0.388097619587084	1.0007128762963744	0.27835457311574935	0.4274602355560621	-0.7220355144842996
0.3883947846863084	1.000712604376485	0.27836122381342776	0.42778815179630514	-0.7226699117862164
0.3886919497855328	1.0007123299788134	0.2783679349689389	0.42811606750011716	-0.7233042324243998
0.38898911488475724	1.0007120531054583	0.2783747065270308	0.4284439826626554	-0.7239384757125225
0.38928627998398163	1.0007117737585374	0.2783815384319626	0.4287718972790817	-0.7245726409650852
0.389583445083206	1.0007114919401867	0.27838843062750523	0.4290998113445628	-0.7252067274974237
0.3898806101824305	1.0007112076525615	0.27839538305694206	0.4294277248542702	-0.7258407346257157
0.39017777528165487	1.000710920897835	0.2784023956630696	0.4297556378033801	-0.7264746616669882
0.39047494038087927	1.0007106316782002	0.27840946838819836	0.43008355018707367	-0.7271085079391237
0.3907721054801037	1.0007103399958674	0.2784166011741531	0.4304114620005369	-0.7277422727608687
0.3910692705793281	1.0007100458530664	0.27842379396227424	0.430739373238961	-0.7283759554518388
0.3913664356785525	1.0007097492520456	0.27843104669341784	0.4310672838975418	-0.7290095553325269
0.39166360077777695	1.0007094501950713	0.2784383593079569	0.43139519397148046	-0.72964307172431
0.39196076587700135	1.000709148684429	0.2784457317457818	0.431723103455983	-0.7302765039494554
0.39219166848501524	1.0007089127127464	0.2784515015246404	0.43197789459237196	-0.7307686336008654
0.39225793097622574	1.0007088447224226	0.27845316394630104	0.4320510123462608	-0.7309098513311285
0.3925550960754502	1.000708538311374	0.27846065584844204	0.4323789206375302	-0.731543113193399
0.3928522611746746	1.0007082294536247	0.278468207390652	0.4327068283250128	-0.7321762888612481
0.393149426273899	1.0007079181515335	0.27847581851089825	0.43303473540393533	-0.7328093776605753
0.39344659137312343	1.0007076044074779	0.27848348914666965	0.43336264186953005	-0.7334423789182051
0.39374375647234783	1.0007072882238544	0.27849121923497666	0.43369054771703436	-0.7340752919618937
0.3940409215715722	1.0007069696030773	0.2784990087123526	0.43401845294169095	-0.7347081161203362
0.3943380866707967	1.0007066485475793	0.27850685751485416	0.4343463575387481	-0.735340850723173
0.39463525177002107	1.0007063250598116	0.2785147655780623	0.4346742615034595	-0.7359734951009967
0.39493241686924546	1.000705999142244	0.27852273283708306	0.43500216483108406	-0.7366060485853587
0.3952295819684699	1.000705670797364	0.27853075922654813	0.4353300675168866	-0.7372385105087762
0.3955267470676943	1.0007053400276777	0.278538844680616	0.43565796955613717	-0.7378708802047383
0.3958239121669187	1.0007050068357093	0.2785469891329724	0.43598587094411156	-0.7385031570077136
0.39612107726614315	1.0007046712240013	0.2785551925168312	0.43631377167609126	-0.7391353402531557
0.39641824236536755	1.0007043331951146	0.27856345476493555	0.43664167174736335	-0.7397674292775108
0.39671540746459194	1.000703992751628	0.27857177580955816	0.43696957115322055	-0.7403994234182241
0.3970125725638164	1.000703649896138	0.27858015558250254	0.43729746988896145	-0.7410313220137457
0.3973097376630408	1.0007033046312601	0.27858859401510355	0.4376253679498905	-0.7416631244035382
0.3976069027622652	1.0007029569596275	0.27859709103822844	0.43795326533131784	-0.7422948299280826
0.39790406786148963	1.0007026068838911	0.27860564658227754	0.4382811620285595	-0.742926437928885
0.398201232960714	1.0007022544067206	0.27861426057718525	0.4386090580369375	-0.7435579477484833
0.3984983980599385	1.000701899530803	0.2786229329524205	0.43893695335177974	-0.744189358730453
0.39879556315916287	1.0007015422588434	0.2786316636369884	0.4392648479684202	-0.7448206702194148
0.39909272825838726	1.0007011825935654	0.27864045255943	0.4395927418821987	-0.7454518815610401
0.39932363086640116	1.0007009014766324	0.2786473218704329	0.43984752084163437	-0.7459422745283316
0.3993898933576117	1.0007008205377097	0.27864929964782414	0.43992063508846146	-0.7460829921020578
0.3996870584568361	1.0007004560940356	0.2786582048297878	0.44024852758256044	-0.7467140011902608
0.3999842235560605	1.0007000892653197	0.27866716803247704	0.4405764193598539	-0.747344908174512
0.40028138865528495	1.0006997200543573	0.278676189182588	0.44090431041570644	-0.7479757124047515
0.40057855375450935	1.0006993484639601	0.2786852682063576	0.44123220074548863	-0.7486064132320016
0.40087571885373374	1.0006989744969592	0.27869440502956455	0.44156009034457744	-0.7492370100083747
0.4011728839529582	1.0006985981562022	0.2787035995775303	0.44188797920835604	-0.7498675020870783
0.4014700490521826	1.000698219444555	0.2787128517751198	0.44221586733221413	-0.7504978888224222
0.401767214151407	1.0006978383649014	0.27872216154674234	0.4425437547115475	-0.751128169569824
0.40206437925063143	1.0006974549201424	0.2787315288163528	0.4428716413417586	-0.7517583436858161
0.4023615443498558	1.0006970691131967	0.2787409535074522	0.4431995272182563	-0.7523884105280512
0.4026587094490802	1.000696680947001	0.27875043554308865	0.44352741233645576	-0.7530183694553092
0.40295587454830467	1.0006962904245091	0.27875997484585857	0.44385529669177887	-0.7536482198275027
0.40325303964752907	1.000695897548693	0.2787695713379073	0.44418318027965403	-0.754277961005684
0.40355020474675346	1.0006955023225415	0.2787792249409301	0.4445110630955162	-0.7549075923520501
0.4038473698459779	1.0006951047490613	0.27878893557617324	0.44483894513480704	-0.7555371132299498
0.4041445349452023	1.0006947048312764	0.2787987031644347	0.4451668263929749	-0.7561665230038894
0.4044417000444267	1.0006943025722286	0.2788085276260654	0.44549470686547465	-0.7567958210395388
0.40473886514365115	1.0006938979749767	0.2788184088809698	0.44582258654776824	-0.7574250067037375
0.40503603024287554	1.0006934910425969	0.27882834684860724	0.4461504654353241	-0.7580540793645006
0.40533319534209994	1.000693081778183	0.2788383414479926	0.44647834352361765	-0.7586830383910254
0.4056303604413244	1.0006926701848462	0.2788483925976972	0.4468062208081312	-0.7593118831536959
0.4059275255405488	1.0006922562657143	0.27885850021585035	0.4471340972843538	-0.7599406130240907
0.4062246906397732	1.0006918400239335	0.27886866422013956	0.4474619729477816	-0.7605692273749873
0.4064555932477871	1.0006915149951026	0.27887660070904347	0.4477167376505716	-0.761057591838604
0.40652185573899763	1.000691421462666	0.27887888452781195	0.4477898477939176	-0.761197725580369
0.406819020838222	1.000691000585092	0.2788891610556751	0.4481177218182719	-0.7618261070154304
0.4071161859374464	1.0006905773944086	0.27889949372009837	0.44844559501636155	-0.7624543710565832
0.40741335103667087	1.0006901518938303	0.27890988243701315	0.4487734673837108	-0.7630825170814622
0.40771051613589526	1.000689724086588	0.2789203271219146	0.449101338915851	-0.7637105444689314
0.40800768123511966	1.0006892939759304	0.2789308276898624	0.4494292096083205	-0.7643384525990891
0.4083048463343441	1.000688861565123	0.27894138405548147	0.44975707945666504	-0.764966240853274
0.4086020114335685	1.0006884268574483	0.2789519961329634	0.45008494845643743	-0.7655939086140715
0.4088991765327929	1.0006879898562056	0.2789626638360673	0.4504128166031978	-0.7662214552653185
0.40919634163201735	1.0006875505647113	0.2789733870781207	0.45074068389251365	-0.7668488801921097
0.40949350673124174	1.000687108986299	0.2789841657720207	0.45106855031995974	-0.7674761827808032
0.40979067183046614	1.0006866651243185	0.278994999830235	0.45139641588111823	-0.768103362419026
0.4100878369296906	1.000686218982137	0.27900588916480296	0.45172428057157854	-0.7687304184956797
0.410385002028915	1.0006857705631385	0.2790168336873364	0.4520521443869378	-0.7693573504009461
0.4106821671281394	1.0006853198707233	0.279027833309021	0.4523800073228004	-0.7699841575262928
0.4109793322273638	1.0006848669083088	0.279038887940617	0.4527078693747784	-0.7706108392644789
0.4112764973265882	1.0006844116793294	0.2790499974924605	0.45303573053849117	-0.7712373950095605
0.4115736624258126	1.0006839541872354	0.2790611618744645	0.45336359080956595	-0.7718638241568956
0.41187082752503706	1.0006834944354948	0.2790723809961197	0.4536914501836373	-0.7724901261031507
0.41216799262426146	1.0006830324275908	0.27908365476649577	0.45401930865634776	-0.7731163002463053
0.41246515772348585	1.0006825681670246	0.2790949830942425	0.4543471662233473	-0.773742345985658
0.4127623228227103	1.000682101657313	0.2791063658875907	0.45467502288029366	-0.7743682627218313
0.4130594879219347	1.0006816329019899	0.2791178030543532	0.45500287862285244	-0.7749940498567777
0.4133566530211591	1.0006811619046052	0.27912929450192614	0.45533073344669683	-0.7756197067937842
0.413587555629173	1.0006807943855835	0.27913826097800026	0.45558548188374537	-0.7761057631795726
0.41365381812038354	1.0006806886687254	0.27914084013729	0.4556585873475081	-0.7762452329374786
0.41395098321960794	1.0006802131979335	0.27915243986701055	0.4559864403209752	-0.7768706276938342
0.4142481483188324	1.000679735495829	0.27916409359724015	0.45631429236279497	-0.777495890470175
0.4145453134180568	1.0006792555660275	0.2791758012337186	0.4566421434686723	-0.7781210206751814
0.4148424785172812	1.0006787734121607	0.27918756268177447	0.4569699936343199	-0.7787460177188955
0.4151396436165056	1.000678289037877	0.279199377846326	0.4572978428554586	-0.7793708810127256
0.41543680871573	1.0006778024468408	0.2792112466318823	0.45762569112781715	-0.779995609969452
0.4157339738149544	1.0006773136427327	0.2792231689425445	0.4579535384471324	-0.7806202040032323
0.41603113891417887	1.0006768226292497	0.2792351446820069	0.45828138480914926	-0.7812446625296059
0.41632830401340326	1.0006763294101046	0.27924717375355784	0.4586092302096209	-0.7818689849654996
0.41662546911262766	1.0006758339890265	0.27925925606008106	0.45893707464430855	-0.7824931707292327
0.4169226342118521	1.00067533636976	0.2792713915040568	0.45926491810898157	-0.783117219240522
0.4172197993110765	1.0006748365560667	0.2792835799875627	0.4595927605994176	-0.7837411299204864
0.4175169644103009	1.0006743345517237	0.2792958214122754	0.4599206021114027	-0.7843649021916527
0.41781412950952534	1.0006738303605236	0.27930811567947106	0.4602484426407309	-0.7849885354779598
0.41811129460874974	1.0006733239862753	0.2793204626900271	0.4605762821832049	-0.7856120292047645
0.41840845970797413	1.000672815432804	0.2793328623444228	0.4609041207346355	-0.7862353827988457
0.4187056248071986	1.0006723047039499	0.279345314542741	0.461231958290842	-0.7868585956884097
0.419002789906423	1.0006717918035697	0.2793578191846687	0.46155979484765214	-0.7874816673030949
0.4192999550056474	1.0006712767355352	0.2793703761694986	0.461887630400902	-0.7881045970739768
0.4195971201048718	1.0006707595037345	0.2793829853961302	0.4622154649464364	-0.7887273844335729
0.4198942852040962	1.000670240112071	0.2793956467630707	0.46254329848010833	-0.7893500288158473
0.4201914503033206	1.0006697185644642	0.2794083601684365	0.46287113099777966	-0.7899725296562153
0.42048861540254506	1.0006691948648487	0.2794211255099542	0.4631989624953206	-0.7905948863915492
0.42071951801055896	1.000668786457666	0.2794310801995687	0.46345369273752335	-0.7910783688817433
0.42078578050176946	1.0006686690171749	0.2794339426849617	0.46352679296861016	-0.7912170984601814
0.42108294560099385	1.0006681410254088	0.2794468115904096	0.46385462241353587	-0.7918391653019105
0.4213801107002183	1.0006676108935315	0.2794597321228622	0.46418245082599396	-0.7924610863580053
0.4216772757994427	1.0006670786255403	0.2794727041784987	0.4645102782018894	-0.7930828610712095
0.4219744408986671	1.000666544225447	0.2794857276531144	0.4648381045371359	-0.7937044888857469
0.42227160599789154	1.0006660076972798	0.27949880244212194	0.46516592982765603	-0.7943259692473248
0.42256877109711594	1.0006654690450811	0.27951192844055245	0.4654937540693809	-0.79494730160314
0.42286593619634033	1.0006649282729099	0.2795251055430567	0.4658215772582508	-0.7955684854018821
0.4231631012955648	1.0006643853848392	0.27953833364390646	0.46614939939021455	-0.796189520093739
0.4234602663947892	1.000663840384958	0.2795516126369954	0.4664772204612302	-0.7968104051304007
0.42375743149401357	1.0006632932773702	0.2795649424158406	0.4668050404672644	-0.7974311399650643
0.424054596593238	1.000662744066195	0.2795783228735837	0.467132859404293	-0.7980517240524378
0.4243517616924624	1.0006621927555666	0.27959175390299185	0.4674606772683007	-0.7986721568487454
0.4246489267916868	1.0006616393496344	0.2796052353964593	0.4677884940552814	-0.7992924378117309
0.42494609189091126	1.0006610838525625	0.2796187672460084	0.46811630976123775	-0.7999125664006628
0.42524325699013565	1.0006605262685304	0.2796323493432908	0.4684441243821818	-0.8005325420763383
0.42554042208936005	1.0006599666017324	0.27964598157958875	0.46877193791413446	-0.8011523643010878
0.4258375871885845	1.0006594048563777	0.27965966384581636	0.4690997503531259	-0.8017720325387789
0.4261347522878089	1.0006588410366901	0.2796733960325207	0.4694275616951955	-0.8023915462548211
0.4264319173870333	1.0006582751469086	0.27968717802988324	0.4697553719363917	-0.8030109049161694
0.42672908248625774	1.000657707191287	0.27970100972772083	0.4700831810727723	-0.8036301079913292
0.42702624758548213	1.0006571371740938	0.279714891015487	0.47041098910040424	-0.8042491549503599
0.4273234126847065	1.0006565650996115	0.27972882178227354	0.4707387960153639	-0.8048680452648792
0.427620577783931	1.0006559909721386	0.27974280191681117	0.4710666018137368	-0.8054867784080676
0.42785148039194487	1.0006555434501987	0.27975369874345135	0.4713213120207711	-0.8059674363046824
0.42791774288315537	1.0006554147959872	0.27975683130747125	0.4713944064916179	-0.806105353854672
0.42821490798237977	1.0006548365754844	0.2797709098422669	0.4717222100451116	-0.8067237710810099
0.4285120730816042	1.0006542563149716	0.279785037408854	0.47205001247033157	-0.8073420295649737
0.4288092381808286	1.000653674018805	0.279799213894533	0.47237781376340093	-0.8079601287860343
0.42910640328005306	1.000653089691355	0.2798134391862495	0.4727056139204524	-0.8085780682252455
0.42940356837927746	1.0006525033370066	0.2798277131705961	0.47303341293762796	-0.8091958473652475
0.42970073347850185	1.0006519149601594	0.27984203573381333	0.47336121081107935	-0.8098134656902714
0.4299978985777263	1.0006513245652264	0.27985640676179097	0.4736890075369677	-0.8104309226861424
0.4302950636769507	1.0006507321566362	0.27987082614006936	0.4740168031114637	-0.8110482178402842
0.4305922287761751	1.0006501377388308	0.27988529375384075	0.4743445975307478	-0.811665350641723
0.43088939387539954	1.0006495413162668	0.27989980948795035	0.47467239079100987	-0.8122823205810906
0.43118655897462393	1.0006489428934144	0.2799143732268979	0.4750001828884496	-0.812899127150629
0.43148372407384833	1.0006483424747585	0.2799289848548387	0.4753279738192763	-0.8135157698441935
0.4317808891730728	1.0006477400647982	0.279943644255585	0.4756557635797089	-0.8141322481572569
0.4320780542722972	1.0006471356680462	0.2799583513126073	0.4759835521659763	-0.8147485615869129
0.43237521937152157	1.0006465292890292	0.27997310590903557	0.47631133957431704	-0.8153647096318801
0.432672384470746	1.0006459209322882	0.2799879079276606	0.47663912580097934	-0.8159806917925055
0.4329695495699704	1.000645310602378	0.28000275725093526	0.4769669108422214	-0.8165965075707678
0.4332667146691948	1.0006446983038673	0.28001765376097587	0.47729469469431124	-0.8172121564702819
0.43356387976841926	1.0006440840413384	0.28003259733956337	0.4776224773535267	-0.8178276379963012
0.43386104486764365	1.0006434678193876	0.28004758786814465	0.47795025881615555	-0.8184429516557223
0.43415820996686805	1.0006428496426252	0.28006262522783393	0.47827803907849553	-0.8190580969570881
0.4344553750660925	1.0006422295156745	0.28007770929941406	0.47860581813685427	-0.819673073410591
0.4347525401653169	1.000641607443173	0.28009283996333767	0.47893359598754937	-0.8202878805280769
0.4349834427733308	1.0006411227414784	0.2801046288505528	0.4791882844160075	-0.8207654794587753
0.4350497052645413	1.0006409834297718	0.2801080170997287	0.4792613726269086	-0.8209025178230479
0.43534687036376574	1.0006403574801355	0.2801232405883836	0.47958914805126945	-0.8215169848106668
0.43564403546299013	1.0006397295989422	0.28013851030877257	0.47991692225697985	-0.8221312810077595
0.4359412005622145	1.0006390997908834	0.280153826140041	0.4802446952403975	-0.8227454059328185
0.436238365661439	1.0006384680606644	0.28016918796101065	0.48057246699789036	-0.8233593591060071
0.43653553076066337	1.0006378344130034	0.2801845956501813	0.48090023752583655	-0.8239731400491614
0.43683269585988777	1.0006371988526321	0.2802000490857315	0.4812280068206242	-0.8245867482857946
0.4371298609591122	1.000636561384296	0.28021554814552047	0.4815557748786518	-0.8252001833410996
0.4374270260583366	1.0006359220127534	0.2802310927070891	0.481883541696328	-0.8258134447419527
0.437724191157561	1.0006352807427759	0.2802466826476614	0.48221130727007167	-0.8264265320169166
0.43802135625678545	1.000634637579148	0.2802623178441456	0.4825390715963119	-0.8270394446962434
0.43831852135600985	1.000633992526668	0.2802779981731359	0.4828668346714881	-0.8276521823118776
0.43861568645523424	1.000633345590147	0.28029372351091353	0.48319459649205004	-0.8282647443974603
0.4389128515544587	1.0006326967744088	0.280309493733448	0.4835223570544578	-0.8288771304883307
0.4392100166536831	1.0006320460842908	0.28032530871639866	0.48385011635518177	-0.8294893401215301
0.4395071817529075	1.0006313935246427	0.28034116833511596	0.4841778743907028	-0.8301013728358049
0.43980434685213193	1.000630739100328	0.28035707246464275	0.4845056311575121	-0.8307132281716093
0.44010151195135633	1.0006300828162218	0.28037302097971556	0.48483338665211134	-0.8313249056711086
0.4403986770505807	1.0006294246772136	0.2803890137547662	0.4851611408710126	-0.8319364048781818
0.4406958421498052	1.0006287646882042	0.2804050506639229	0.48548889381073856	-0.8325477253384246
0.44099300724902957	1.0006281028541082	0.28042113158101156	0.4858166454678223	-0.8331588665991525
0.44129017234825396	1.0006274391798524	0.2804372563795574	0.48614439583880736	-0.8337698282094036
0.4415873374474784	1.0006267736703762	0.2804534249327861	0.4864721449202481	-0.8343806097199411
0.4418845025467028	1.0006261063306319	0.28046963711362516	0.48679989270870916	-0.8349912106832567
0.4421154051547167	1.0006255865352685	0.28048226430726286	0.4870545577195298	-0.8354655336427265
0.4421816676459272	1.000625437165584	0.28048589279470537	0.48712763920076596	-0.8356016306535726
0.44247883274515165	1.00062476618021	0.28050219184836206	0.4874553843930045	-0.8362118691868451
0.44277599784437605	1.0006240933794992	0.2805185341466366	0.48778312828202136	-0.8368219258407666
0.44307316294360044	1.000623418768454	0.28053491956127735	0.4881108708644239	-0.837431800174769
0.4433703280428249	1.0006227423520888	0.28055134796374176	0.4884386121368301	-0.8380414917500257
0.4436674931420493	1.0006220641354302	0.28056781922519697	0.4887663520958686	-0.8386510001294544
0.4439646582412737	1.0006213841235174	0.2805843332165217	0.489094090738179	-0.8392603248777201
0.44426182334049813	1.0006207023214018	0.2806008898083073	0.48942182806041135	-0.8398694655612373
0.4445589884397225	1.000620018734147	0.2806174888708593	0.4897495640592267	-0.8404784217481729
0.444856153538947	1.0006193333668283	0.2806341302741987	0.4900772987312969	-0.841087193008448
0.44515331863817137	1.0006186462245334	0.2806508138880634	0.49040503207330444	-0.8416957789137416
0.44545048373739576	1.0006179573123628	0.2806675395819095	0.4907327640819429	-0.8423041790374918
0.4457476488366202	1.0006172666354276	0.2806843072249127	0.49106049475391655	-0.8429123929548992
0.4460448139358446	1.0006165741988517	0.28070111668596975	0.49138822408594063	-0.8435204202429287
0.446341979035069	1.0006158800077711	0.2807179678336996	0.4917159520747413	-0.8441282604803126
0.44663914413429345	1.000615184067333	0.2807348605364452	0.49204367871705557	-0.8447359132475523
0.44693630923351785	1.000614486382697	0.2807517946622743	0.4923714040096315	-0.8453433781269205
0.44723347433274224	1.0006137869590341	0.28076877007898143	0.4926991279492281	-0.8459506547024644
0.4475306394319667	1.0006130858015272	0.28078578665408876	0.4930268505326153	-0.8465577425600075
0.4478278045311911	1.000612382915371	0.28080284425484786	0.49335457175657427	-0.8471646412871514
0.4481249696304155	1.0006116783057715	0.28081994274824096	0.4936822916178969	-0.8477713504732788
0.44842213472963993	1.0006109719779464	0.2808370820009822	0.49401001011338636	-0.8483778697095553
0.4487192998288643	1.0006102639371253	0.2808542618795192	0.49433772723985686	-0.8489841985889317
0.4490164649280887	1.000609554188549	0.2808714822500344	0.49466544299413373	-0.8495903367061459
0.4492473675361026	1.000609001525528	0.28088489065602795	0.4949200830592975	-0.8500611849289782
0.44931363002731317	1.0006088427374693	0.2808887429784464	0.49499315737305327	-0.8501962836577256
0.44961079512653757	1.0006081295891502	0.2809060439304113	0.4953208703734631	-0.8508020390419896
0.44990796022576196	1.0006074147488668	0.28092338497132435	0.495648581992222	-0.8514076024590504
0.4502051253249864	1.0006066982219053	0.280940765966321	0.49597629222619977	-0.8520129735108166
0.4505022904242108	1.0006059800135632	0.2809581867802785	0.49630400107227757	-0.8526181518009939
0.4507994555234352	1.0006052601291493	0.2809756472778172	0.4966317085273476	-0.8532231369350877
0.45109662062265965	1.0006045385739837	0.2809931473233021	0.4969594145883136	-0.8538279285204053
0.45139378572188404	1.0006038153533972	0.281010686780844	0.49728711925209024	-0.8544325261660575
0.45169095082110844	1.000603090472732	0.28102826551430116	0.4976148225156036	-0.8550369294829602
0.4519881159203329	1.0006023639373414	0.28104588338728037	0.4979425243757912	-0.855641138083837
0.4522852810195573	1.0006016357525893	0.2810635402631387	0.4982702248296016	-0.8562451515832207
0.4525824461187817	1.0006009059238508	0.2810812360049847	0.49859792387399493	-0.8568489695974547
0.45287961121800613	1.0006001744565118	0.2810989704756799	0.49892562150594255	-0.8574525917446957
0.4531767763172305	1.0005994413559693	0.28111674353783994	0.4992533177224272	-0.8580560176449147
0.4534739414164549	1.0005987066276305	0.2811345550538364	0.49958101252044307	-0.8586592469198993
0.45377110651567937	1.0005979702769137	0.2811524048857979	0.4999087058969957	-0.8592622791932549
0.45406827161490376	1.000597232309248	0.2811702928956116	0.5002363978491021	-0.8598651140904069
0.45436543671412816	1.0005964927300728	0.28118821894492446	0.5005640883737907	-0.8604677512386019
0.4546626018133526	1.0005957515448383	0.281206182895145	0.5008917774681014	-0.8610701902669098
0.454959766912577	1.0005950087590054	0.2812241846074442	0.5012194651290857	-0.8616724308062249
0.4552569320118014	1.000594264378045	0.2812422239427574	0.5015471513538062	-0.8622744724892683
0.45555409711102585	1.0005935184074388	0.2812603007617854	0.5018748361393375	-0.8628763149505883
0.45585126221025024	1.0005927708526792	0.2812784149249959	0.5022025194827655	-0.863477957826563
0.45614842730947464	1.000592021719268	0.281296566292625	0.5025302013811876	-0.8640794007554015
0.45637932991748853	1.000591438542823	0.28131069582659224	0.5027848150896512	-0.8645465944193331
0.4564455924086991	1.0005912710127183	0.28131475472467854	0.502857881831713	-0.8646806433771448
0.4567427575079235	1.0005905187385529	0.2813329800809336	0.5031855608314622	-0.8652816853336682
0.4570399226071479	1.0005897649023048	0.2813512422209397	0.5035132383775675	-0.865882526268682
0.4573370877063723	1.0005890095095176	0.2813695410040204	0.5038409144671726	-0.8664831658277334
0.4576342528055967	1.0005882525657444	0.28138787628927475	0.5041685890974332	-0.8670836036582075
0.4579314179048211	1.000587494076549	0.2814062479355784	0.5044962622655164	-0.8676838394093287
0.45822858300404556	1.000586734047504	0.2814246558015854	0.5048239339686009	-0.8682838727321623
0.45852574810326996	1.000585972484194	0.28144309974572923	0.5051516042038773	-0.868883703279616
0.45882291320249435	1.0005852093922114	0.2814615796262246	0.5054792729685478	-0.8694833307064399
0.4591200783017188	1.00058444477716	0.28148009530106854	0.5058069402598262	-0.8700827546692297
0.4594172434009432	1.000583678644652	0.2814986466280419	0.5061346060749383	-0.8706819748264262
0.4597144085001676	1.0005829110003108	0.2815172334647109	0.5064622704111214	-0.8712809908383176
0.46001157359939204	1.000582141849769	0.2815358556684283	0.5067899332656246	-0.8718798023670399
0.46030873869861644	1.000581371198668	0.2815545130963351	0.507117594635709	-0.8724784090765787
0.4606059037978409	1.0005805990526602	0.2815732056053616	0.5074452545186473	-0.87307681063277
0.4609030688970653	1.0005798254174065	0.28159193305222907	0.507772912911724	-0.8736750067033012
0.4612002339962897	1.0005790502985779	0.28161069529345123	0.5081005698122354	-0.8742729969577127
0.4614973990955141	1.0005782737018547	0.2816294921853354	0.5084282252174899	-0.8748707810673979
0.4617945641947385	1.0005774956329265	0.281648323583984	0.5087558791248074	-0.8754683587056056
0.4620917292939629	1.0005767160974925	0.28166718934529617	0.5090835315315199	-0.8760657295474397
0.46238889439318737	1.000575935101261	0.28168608932496875	0.5094111824349713	-0.8766628932698609
0.46268605949241176	1.0005751526499498	0.2817050233784983	0.5097388318325171	-0.8772598495516879
0.46298322459163616	1.0005743687492856	0.28172399136118176	0.5100664797215253	-0.8778565980735973
0.4632803896908606	1.0005735834050047	0.2817429931281187	0.5103941260993752	-0.8784531385181256
0.4635112922988745	1.0005729721854393	0.281757781073088	0.5106487121622272	-0.8789165172792105
0.463577554790085	1.000572796622852	0.28176202853421195	0.5107217709634584	-0.879049470569669
0.4638747198893094	1.0005720084085818	0.2817810974341695	0.5110494143111783	-0.8796455939144855
0.46417188498853384	1.0005712187679576	0.2818001996825059	0.5113770561399504	-0.8802415082406946
0.46446905008775824	1.0005704277067513	0.2818193351335433	0.5117046964472022	-0.8808372132382786
0.46476621518698263	1.0005696352307445	0.28183850364141333	0.512032335230373	-0.8814327085990833
0.4650633802862071	1.000568841345727	0.2818577050600581	0.5123599724869142	-0.8820279940168189
0.4653605453854315	1.0005680460574975	0.2818769392432319	0.5126876082142895	-0.8826230691870605
0.4656577104846559	1.000567249371864	0.2818962060445026	0.5130152424099741	-0.8832179338072487
0.4659548755838803	1.0005664512946426	0.28191550531725285	0.5133428750714557	-0.8838125875766906
0.4662520406831047	1.0005656518316586	0.28193483691468163	0.513670506196234	-0.8844070301965602
0.4665492057823291	1.0005648509887453	0.2819542006898056	0.5139981357818205	-0.8850012613698992
0.46684637088155356	1.0005640487717453	0.2819735964954607	0.514325763825739	-0.8855952808016175
0.46714353598077796	1.0005632451865092	0.2819930241843034	0.5146533903255256	-0.8861890881984937
0.46744070108000235	1.0005624402388962	0.2820124836088119	0.5149810152787281	-0.8867826832691756
0.4677378661792268	1.0005616339347738	0.2820319746212881	0.5153086386829066	-0.8873760657241813
0.4680350312784512	1.0005608262800185	0.28205149707385835	0.5156362605356335	-0.8879692352758985
0.4683321963776756	1.0005600172805145	0.28207105081847544	0.5159638808344931	-0.8885621916385866
0.46862936147690004	1.0005592069421543	0.2820906357069196	0.5162914995770821	-0.8891549345283757
0.46892652657612444	1.000558395270839	0.28211025159080017	0.5166191167610091	-0.8897474636632676
0.46922369167534883	1.0005575822724773	0.2821298983215567	0.5169467323838953	-0.8903397787631366
0.4695208567745733	1.0005567679529868	0.28214957575046085	0.5172743464433736	-0.8909318795497292
0.4698180218737977	1.0005559523182923	0.28216928372861727	0.5176019589370894	-0.8915237657466647
0.47011518697302207	1.0005551353743274	0.28218902210696534	0.5179295698627003	-0.8921154370794357
0.4704123520722465	1.0005543171270332	0.28220879073628036	0.5182571792178763	-0.8927068932754084
0.4706432546802604	1.0005536804382205	0.2822241721049823	0.5185117364727088	-0.893166316639169
0.4707095171714709	1.0005534975823591	0.2822285894671752	0.5185847870002991	-0.8932981340638226
0.4710066822706953	1.000552676746262	0.2822484181501016	0.5189123932076632	-0.8938891591757923
0.47130384736991976	1.0005518546247065	0.28226827663535137	0.5192399978376753	-0.8944799683443054
0.47160101246914415	1.0005510312236658	0.28228816477305807	0.5195676008880541	-0.8950705613042248
0.47189817756836855	1.0005502065491199	0.2823080824131984	0.5198952023565306	-0.8956609377922878
0.472195342667593	1.000549380607057	0.2823280294055933	0.5202228022408486	-0.8962510975471065
0.4724925077668174	1.0005485534034726	0.28234800559990986	0.5205504005387636	-0.8968410403091682
0.4727896728660418	1.00054772494437	0.2823680108456621	0.5208779972480436	-0.8974307658208354
0.47308683796526624	1.0005468952357601	0.2823880449922129	0.5212055923664692	-0.8980202738263452
0.47338400306449063	1.0005460642836612	0.28240810788877524	0.5215331858918331	-0.8986095640718108
0.473681168163715	1.0005452320940986	0.28242819938441344	0.5218607778219403	-0.8991986363052202
0.4739783332629395	1.000544398673106	0.28244831932804465	0.5221883681546083	-0.8997874902764371
0.47427549836216387	1.000543564026723	0.2824684675684404	0.5225159568876668	-0.9003761257372004
0.47457266346138827	1.0005427281609978	0.2824886439542278	0.5228435440189583	-0.9009645424411243
0.4748698285606127	1.0005418910819848	0.28250884833389095	0.5231711295463369	-0.9015527401436987
0.4751669936598371	1.0005410527957463	0.28252908055577247	0.52349871346767	-0.9021407186022884
0.4754641587590615	1.0005402133083516	0.2825493404680748	0.5238262957808367	-0.9027284775761334
0.47576132385828596	1.0005393726258767	0.28256962791886153	0.524153876483729	-0.9033160168263491
0.47605848895751035	1.0005385307544048	0.28258994275605903	0.5244814555742511	-0.9039033361159257
0.4763556540567348	1.0005376877000263	0.2826102848274575	0.5248090330503195	-0.9044904352097279
0.4766528191559592	1.000536843468838	0.28263065398071263	0.5251366089098632	-0.9050773138744955
0.4769499842551836	1.0005359980669444	0.282651050063347	0.5254641831508241	-0.9056639718788425
0.47724714935440804	1.000535151500456	0.28267147292275113	0.525791755771156	-0.9062504089932573
0.47754431445363243	1.0005343037754901	0.2826919224061853	0.5261193267688253	-0.9068366249901019
0.47777521706164633	1.0005336442821142	0.28270783030452257	0.5263738541833203	-0.9072919725249293
0.47784147955285683	1.0005334548981717	0.28271239836078066	0.5264468961418111	-0.9074226196436125
0.4781386446520813	1.000532604874631	0.2827329006335408	0.5267744638881046	-0.9080083927298984
0.4784358097513057	1.0005317537110063	0.2827534290713428	0.5271020300057099	-0.9085939440269422
0.47873297485053007	1.0005309014134414	0.2827739835209392	0.5274295944926434	-0.9091792733145991
0.4790301399497545	1.0005300479880868	0.28279456382895873	0.527757157346934	-0.9097643803745973
0.4793273050489789	1.0005291934411	0.28281516984190813	0.528084718566623	-0.9103492649905364
0.4796244701482033	1.0005283377786443	0.2828358014061733	0.5284122781497645	-0.9109339269478881
0.47992163524742776	1.0005274810068896	0.282856458368021	0.528739836094425	-0.9115183660339955
0.48021880034665215	1.0005266231320122	0.2828771405735997	0.5290673923986835	-0.9121025820380722
0.48051596544587655	1.0005257641601948	0.2828978478689414	0.5293949470606314	-0.9126865747512023
0.480813130545101	1.0005249040976258	0.28291858009996296	0.529722500078373	-0.9132703439663402
0.4811102956443254	1.0005240429505002	0.2829393371124672	0.5300500514500248	-0.9138538894783093
0.4814074607435498	1.0005231807250188	0.28296011875214466	0.5303776011737162	-0.9144372110838019
0.48170462584277424	1.000522317427389	0.2829809248645745	0.5307051492475889	-0.9150203085813791
0.48200179094199863	1.0005214530638233	0.28300175529522636	0.5310326956697973	-0.9156031817714694
0.482298956041223	1.0005205876405414	0.28302260988946143	0.5313602404385083	-0.9161858304563687
0.4825961211404475	1.0005197211637678	0.28304348849253386	0.5316877835519016	-0.9167682544402396
0.48289328623967187	1.0005188536397331	0.28306439094959224	0.5320153250081692	-0.9173504535291105
0.48319045133889627	1.0005179850746744	0.28308531710568086	0.5323428648055157	-0.9179324275308753
0.4834876164381207	1.0005171154748336	0.2831062668057411	0.5326704029421588	-0.9185141762552929
0.4837847815373451	1.000516244846459	0.28312723989461275	0.5329979394163283	-0.9190956995139854
0.4840819466365695	1.0005153731958043	0.2831482362170355	0.5333254742262667	-0.9196769971204392
0.48437911173579395	1.0005145005291287	0.2831692556176502	0.5336530073702294	-0.9202580688900025
0.48467627683501835	1.000513626852697	0.28319029794100026	0.533980538846484	-0.9208389146398859
0.48490717944303224	1.0005129472973358	0.28320666392953375	0.5342350355212253	-0.9212900860408755
0.48497344193424274	1.00051275217278	0.28321136303153294	0.5343080686533112	-0.9214195341891609
0.4852706070334672	1.000511876495653	0.28323245073360076	0.5346355967890039	-0.9219999273587591
0.4855677721326916	1.0005109998275978	0.2832535608914629	0.5349631232518679	-0.9225800939714719
0.485864937231916	1.0005101221749007	0.28327469334928657	0.5352906480402216	-0.9231600338519492
0.48616210233114043	1.0005092435438534	0.28329584795114804	0.5356181711523963	-0.9237397468266988
0.48645926743036483	1.0005083639407535	0.2833170245410346	0.5359456925867354	-0.9243192327240854
0.4867564325295892	1.000507483371903	0.2833382229628452	0.5362732123415954	-0.9248984913743299
0.4870535976288137	1.0005066018436097	0.28335944306039257	0.5366007304153454	-0.9254775226095083
0.48735076272803807	1.000505719362186	0.28338068467740374	0.5369282468063671	-0.9260563262635508
0.48764792782726246	1.0005048359339497	0.28340194765752214	0.5372557615130549	-0.9266349021722411
0.4879450929264869	1.0005039515652234	0.28342323184430834	0.5375832745338157	-0.9272132501732151
0.4882422580257113	1.0005030662623349	0.2834445370812418	0.5379107858670695	-0.92779137010596
0.4885394231249357	1.0005021800316165	0.28346586321172207	0.5382382955112488	-0.9283692618118138
0.48883658822416015	1.0005012928794057	0.2834872100790701	0.5385658034647985	-0.9289469251339633
0.48913375332338455	1.000500404812045	0.2835085775265296	0.5388933097261768	-0.929524359917444
0.48943091842260894	1.0004995158358807	0.2835299653972683	0.5392208142938538	-0.9301015660091385
0.4897280835218334	1.0004986259572648	0.2835513735343796	0.5395483171663131	-0.9306785432577759
0.4900252486210578	1.0004977351825535	0.2835728017808834	0.5398758183420505	-0.9312552915139298
0.4903224137202822	1.0004968435181079	0.28359424997972776	0.5402033178195748	-0.9318318106300185
0.49061957881950663	1.000495950970293	0.28361571797379037	0.5405308155974071	-0.9324081004603025
0.490916743918731	1.0004950575454794	0.2836372056058794	0.5408583116740818	-0.9329841608608846
0.4912139090179554	1.0004941632500408	0.2836587127187352	0.5411858060481457	-0.9335599916897078
0.49151107411717987	1.0004932680903564	0.28368023915503165	0.5415132987181581	-0.9341355928065544
0.49180823921640426	1.0004923720728094	0.2837017847573771	0.5418407896826916	-0.9347109640730452
0.49203914182441816	1.000491675262941	0.28371853920792417	0.5420952548532173	-0.9351578790860391
0.4921054043156287	1.000491475203787	0.2837233493683163	0.5421682789403308	-0.9352861053526376
0.4924025694148531	1.000490577489681	0.2837449328303309	0.5424957664896738	-0.9358610165106248
0.4926997345140775	1.0004896789368873	0.2837665349858417	0.5428232523293308	-0.9364356974141346
0.49299689961330195	1.0004887795518058	0.2837881556772092	0.5431507364579251	-0.9370101479321277
0.49329406471252635	1.0004878793408407	0.2838097947467353	0.5434782188740925	-0.9375843679353968
0.49359122981175074	1.0004869783104005	0.2838314520366646	0.5438056995764818	-0.9381583572965653
0.4938883949109752	1.000486076466897	0.28385312738918544	0.5441331785637545	-0.9387321158900855
0.4941855600101996	1.0004851738167464	0.2838748206464316	0.5444606558345845	-0.939305643592238
0.494482725109424	1.0004842703663688	0.28389653165048334	0.5447881313876588	-0.9398789402811296
0.49477989020864843	1.0004833661221881	0.28391826024336875	0.5451156052216771	-0.9404520058366923
0.4950770553078728	1.000482461090632	0.28394000626706506	0.5454430773353517	-0.9410248401406819
0.4953742204070972	1.0004815552781319	0.28396176956350005	0.5457705477274076	-0.9415974430766766
0.49567138550632167	1.000480648691123	0.28398354997455316	0.546098016396583	-0.9421698145300753
0.49596855060554607	1.000479741336044	0.2840053473420569	0.5464254833416282	-0.9427419543880967
0.49626571570477046	1.0004788332193373	0.28402716150779816	0.5467529485613069	-0.943313862539777
0.4965628808039949	1.0004779243474489	0.28404899231351943	0.547080412054395	-0.9438855388759694
0.4968600459032193	1.0004770147268283	0.28407083960092017	0.5474078738196814	-0.9444569832893417
0.4971572110024437	1.000476104363928	0.2840927032116581	0.5477353338559677	-0.9450281956743753
0.49745437610166815	1.0004751932652047	0.2841145829873503	0.5480627921620685	-0.9455991759273639
0.49775154120089254	1.0004742814371181	0.2841364787695748	0.5483902487368109	-0.9461699239464111
0.49804870630011694	1.000473368886131	0.2841583903998717	0.5487177035790346	-0.9467404396314295
0.4983458713993414	1.0004724556187095	0.28418031771974434	0.5490451566875925	-0.9473107228841392
0.4986430364985658	1.000471541641323	0.2842022605706607	0.5493726080613498	-0.9478807736080657
0.4989402015977902	1.0004706269604442	0.28422421879405485	0.5497000576991847	-0.9484505917085385
0.4991711042058041	1.000469915755464	0.2842412912387862	0.5499544907373031	-0.9488931899254112
0.49923736669701463	1.0004697115825485	0.28424619223132797	0.5500275055999884	-0.9490201770926898
0.499534531796239	1.0004687955141152	0.2842681807238495	0.5503549517626642	-0.9495895296694524
0.4998316968954634	1.0004678787616252	0.284290184112959	0.5506823961861288	-0.9501586493495583
0.5001288619946879	1.000466961331564	0.28431220223996667	0.5510098388693112	-0.9507275360455366
0.5004260270939123	1.0004660432304187	0.28433423494615523	0.5513372798111534	-0.9512961896717127
0.5007231921931367	1.0004651244646796	0.2843562820727808	0.5516647190106102	-0.9518646101442055
0.501020357292361	1.0004642050408403	0.2843783434610743	0.551992156466649	-0.9524327973809267
0.5013175223915856	1.0004632849653967	0.2844004189522429	0.55231959217825	-0.953000751301578
0.50161468749081	1.0004623642448476	0.2844225083874708	0.552647026144406	-0.9535684718276505
0.5019118525900343	1.0004614428856942	0.284444611607921	0.5529744583641228	-0.9541359588824219
0.5022090176892587	1.0004605208944406	0.2844667284547362	0.553301888836419	-0.9547032123909553
0.5025061827884831	1.0004595982775932	0.28448885876904023	0.5536293175603256	-0.9552702322800974
0.5028033478877075	1.0004586750416613	0.2845110023919393	0.5539567445348865	-0.9558370184784765
0.503100512986932	1.0004577511931563	0.28453315916452315	0.5542841697591586	-0.9564035709165004
0.5033976780861564	1.000456826738592	0.2845553289278663	0.5546115932322112	-0.9569698895263553
0.5036948431853808	1.000455901684485	0.2845775115230294	0.5549390149531265	-0.9575359742420032
0.5039920082846052	1.0004549760373538	0.2845997067910604	0.5552664349209994	-0.9581018249991805
0.5042891733838296	1.000454049803719	0.28462191457299585	0.5555938531349374	-0.9586674417353959
0.504586338483054	1.0004531229901041	0.284644134709862	0.5559212695940611	-0.9592328243899284
0.5048835035822785	1.0004521956030343	0.28466636704267617	0.5562486842975035	-0.9597979729038258
0.5051806686815029	1.000451267649037	0.2846886114124479	0.5565760972444105	-0.9603628872199024
0.5054778337807273	1.0004503391346413	0.2847108676601802	0.5569035084339407	-0.9609275672827369
0.5057749988799517	1.0004494100663792	0.2847331356268709	0.5572309178652652	-0.961492013038671
0.5060721639791761	1.0004484804507838	0.2847554151535137	0.5575583255375683	-0.962056224435807
0.50630306658719	1.00044775774911	0.2847727346242449	0.5578127259519643	-0.9624944649729497
0.5063693290784005	1.0004475502943908	0.2847777060810994	0.5578857314500466	-0.9626202014240058
0.506666494177625	1.0004466196037374	0.28480000825061735	0.5582131356019097	-0.9631839439548853
0.5069636592768494	1.0004456883853625	0.28482232150305625	0.5585405379923796	-0.9637474519818177
0.5072608243760738	1.000444756645807	0.2848446456794058	0.5588679386206912	-0.9643107254599282
0.5075579894752982	1.0004438243916138	0.2848669806206578	0.5591953374860922	-0.9648737643460927
0.5078551545745226	1.000442891629327	0.28488932616780704	0.559522734587843	-0.9654365685989353
0.508152319673747	1.0004419583654927	0.284911682161853	0.5598501299252163	-0.965999138178827
0.5084494847729715	1.000441024606658	0.28493404844380066	0.5601775234974982	-0.9665614730478829
0.5087466498721959	1.0004400903593724	0.284956424854662	0.5605049153039869	-0.9671235731699606
0.5090438149714203	1.0004391556301861	0.28497881123545693	0.5608323053439935	-0.9676854385106579
0.5093409800706447	1.0004382204256514	0.2850012074272148	0.5611596936168419	-0.9682470690373106
0.509638145169869	1.0004372847523217	0.2850236132709752	0.5614870801218685	-0.9688084647189907
0.5099353102690934	1.0004363486167513	0.2850460286077896	0.5618144648584226	-0.9693696255265037
0.510232475368318	1.0004354120254968	0.2850684532787222	0.5621418478258658	-0.969930551432387
0.5105296404675423	1.000434474985115	0.2850908871248513	0.562469229023573	-0.9704912424109073
0.5108268055667667	1.0004335375021647	0.2851133299872704	0.562796608450931	-0.9710516984380587
0.5111239706659911	1.0004325995832053	0.28513578170708936	0.5631239861073399	-0.9716119194915602
0.5114211357652155	1.0004316612347977	0.2851582421254358	0.5634513619922121	-0.9721719055508541
0.5117183008644399	1.0004307224635034	0.28518071108345594	0.5637787361049729	-0.9727316565971027
0.5120154659636644	1.0004297832758857	0.2852031884223161	0.56410610844506	-0.9732911726131873
0.5123126310628888	1.000428843678508	0.2852256739832037	0.564433479011924	-0.9738504535837051
0.5126097961621132	1.000427903677935	0.28524816760732846	0.564760847805028	-0.9744094994949674
0.5129069612613376	1.0004269632807326	0.2852706691359235	0.5650882148238476	-0.9749683103349968
0.513204126360562	1.0004260224934667	0.2852931784102468	0.5654155800678715	-0.9755268860935254
0.513435028968576	1.000425291219802	0.28531067376593744	0.5656699475040382	-0.9759607471660946
0.5135012914597864	1.0004250813227045	0.28531569527158196	0.5657429435366006	-0.9760852267619927
0.5137984565590109	1.0004241397750142	0.2853382195612396	0.5660703052295485	-0.9766433323335423
0.5140956216582353	1.0004231978569642	0.2853607511205586	0.5663976651462415	-0.9772012028030207
0.5143927867574597	1.0004222555751234	0.2853832897909069	0.5667250232862185	-0.9777588381669744
0.5146899518566841	1.000421312936062	0.2854058354136832	0.5670523796490311	-0.9783162384236476
0.5149871169559085	1.0004203699463499	0.28542838783031754	0.5673797342342433	-0.9788734035729798
0.515284282055133	1.000419426612558	0.28545094688227285	0.5677070870414318	-0.9794303336166037
0.5155814471543574	1.0004184829412575	0.28547351241104607	0.5680344380701859	-0.9799870285578426
0.5158786122535818	1.00041753893902	0.28549608425816897	0.5683617873201076	-0.9805434884017081
0.5161757773528062	1.0004165946124177	0.2855186622652096	0.5686891347908112	-0.9810997131548975
0.5164729424520306	1.0004156499680226	0.28554124627377353	0.5690164804819238	-0.9816557028257918
0.516770107551255	1.000414705012407	0.2855638361255045	0.5693438243930851	-0.9822114574244528
0.5170672726504795	1.000413759752144	0.2855864316620862	0.5696711665239471	-0.9827669769626212
0.5173644377497039	1.0004128141938065	0.2856090327252427	0.5699985068741747	-0.9833222614537134
0.5176616028489283	1.000411868343967	0.2856316391567403	0.5703258454434452	-0.9838773109128199
0.5179587679481527	1.000410922209199	0.285654250798388	0.5706531822314483	-0.9844321253567024
0.518255933047377	1.0004099757960752	0.28567686749203924	0.5709805172378863	-0.9849867048037914
0.5185530981466014	1.000409029111169	0.2856994890795924	0.5713078504624745	-0.9855410492741833
0.518850263245826	1.000408082161053	0.2857221154029926	0.5716351819049398	-0.9860951587896387
0.5191474283450503	1.0004071349523003	0.285744746304232	0.5719625115650224	-0.9866490333735795
0.5194445934442747	1.0004061874914836	0.28576738162535187	0.5722898394424748	-0.9872026730510859
0.5197417585434991	1.0004052397851748	0.2857900212084427	0.5726171655370619	-0.987756077848895
0.5200389236427235	1.000404291839947	0.2858126648956463	0.5729444898485612	-0.9883092477953971
0.5203360887419479	1.0004033436623712	0.285835312529156	0.5732718123767626	-0.9888621829206339
0.5205669913499619	1.000402606755191	0.28585291276995556	0.5735261466162925	-0.98929166132543
0.5206332538411724	1.0004023952590193	0.2858579639512185	0.5735991331214685	-0.9894148832562956
0.5209304189403968	1.0004014466364624	0.2858806190041344	0.5739264520824939	-0.9899673488357184
0.5212275840396212	1.0004004978012713	0.2859032775302597	0.5742537692596662	-0.9905195796938823
0.5215247491388456	1.000399548760016	0.28592593937200667	0.5745810846528251	-0.9910715758674077
0.52182191423807	1.000398599519266	0.28594860437184505	0.574908398261823	-0.9916233373945538
0.5221190793372944	1.0003976500855907	0.2859712723723031	0.5752357100865247	-0.992174864315215
0.5224162444365189	1.0003967004655583	0.2859939432159687	0.5755630201268074	-0.992726156670919
0.5227134095357433	1.0003957506657368	0.28601661674549045	0.5758903283825605	-0.993277214504824
0.5230105746349677	1.0003948006926928	0.2860392928035787	0.5762176348536863	-0.993828037861716
0.5233077397341921	1.000393850552993	0.2860619712330067	0.576544939540099	-0.9943786267880061
0.5236049048334165	1.0003929002532026	0.28608465187661164	0.5768722424417257	-0.9949289813317281
0.5239020699326409	1.0003919497998863	0.2861073345772957	0.5771995435585057	-0.9954791015425355
0.5241992350318654	1.0003909991996076	0.2861300191780272	0.5775268428903904	-0.9960289874716991
0.5244964001310898	1.0003900484589292	0.2861527055218417	0.577854140437344	-0.9965786391721041
0.5247935652303142	1.0003890975844132	0.2861753934518428	0.5781814361993429	-0.9971280566982478
0.5250907303295386	1.0003881465826199	0.2861980828112035	0.5785087301763759	-0.9976772401062364
0.525387895428763	1.0003871954601091	0.28622077344316726	0.5788360223684443	-0.9982261894537828
0.5256850605279874	1.0003862442234392	0.2862434651910488	0.5791633127755613	-0.9987749048002035
0.5259822256272119	1.0003852928791677	0.28626615789823545	0.579490601397753	-0.9993233862064159
0.5262793907264363	1.0003843414338502	0.2862888514081879	0.5798178882350574	-0.9998716337349361
0.5265765558256607	1.000383389894042	0.2863115455644416	0.580145173287525	-1.0004196474498754
0.526873720924885	1.0003824382662962	0.2863342402106076	0.5804724565552187	-1.0009674274169382
0.5271708860241094	1.0003814865571654	0.2863569351903735	0.5807997380382136	-1.0015149737034188
0.5274680511233338	1.0003805347731998	0.28637963034750474	0.5811270177365971	-1.0020622863781985
0.5276989537313478	1.0003797951725208	0.28639726491400086	0.5813813186958741	-1.002487396898073
0.5277652162225583	1.000379582920949	0.28640232552584555	0.5814542956504689	-1.002609365511744
0.5280623813217827	1.0003786310069605	0.28642502056931984	0.581781571779941	-1.0031562111761032
0.5283595464210071	1.000377679037781	0.2864477153219325	0.5821088461251377	-1.0037028234449028
0.5286567115202315	1.0003767270199546	0.28647040962777004	0.5824361186861954	-1.0042492023933463
0.5289538766194559	1.000375774960025	0.2864931033310022	0.5827633894632629	-1.0047953480982104
0.5292510417186803	1.000374822864533	0.28651579627588236	0.5830906584565012	-1.0053412606378418
0.5295482068179048	1.0003738707400187	0.286538488306749	0.5834179256660836	-1.0058869400921562
0.5298453719171292	1.0003729185930197	0.28656117926802654	0.5837451910921956	-1.006432386542633
0.5301425370163536	1.000371966430072	0.2865838690042264	0.5840724547350348	-1.0069776000723147
0.530439702115578	1.0003710142577102	0.2866065573599479	0.5843997165948109	-1.0075225807658026
0.5307368672148024	1.0003700620824665	0.2866292441798795	0.5847269766717462	-1.0080673287092548
0.5310340323140269	1.0003691099108711	0.2866519293087996	0.585054234966075	-1.0086118439903826
0.5313311974132513	1.000368157749453	0.28667461259157784	0.5853814914780435	-1.0091561266984488
0.5316283625124757	1.000367205604738	0.28669729387317555	0.5857087462079105	-1.0097001769242633
0.5319255276117001	1.0003662534832505	0.2867199729986473	0.5860359991559466	-1.0102439947601813
0.5322226927109245	1.0003653013915133	0.28674264981314185	0.5863632503224347	-1.0107875803001007
0.5325198578101489	1.0003643493360457	0.28676532416190265	0.5866904997076698	-1.011330933639458
0.5328170229093734	1.0003633973233663	0.28678799589026943	0.5870177473119591	-1.0118740548752265
0.5331141880085978	1.0003624453599902	0.28681066484367895	0.5873449931356218	-1.0124169441059128
0.5334113531078222	1.000361493452431	0.28683333086766577	0.5876722371789893	-1.012959601431554
0.5337085182070466	1.0003605416071997	0.28685599380786375	0.587999479442405	-1.0135020269537156
0.534005683306271	1.0003595898308046	0.2868786535100064	0.5883267199262243	-1.014044220775487
0.5343028484054954	1.0003586381297525	0.28690130981992845	0.588653958630815	-1.0145861830014797
0.5346000135047199	1.0003576865105468	0.28692396258356645	0.5889811955565566	-1.0151279137378246
0.5348309161127337	1.0003569471460294	0.2869415616402	0.589235463284889	-1.0155486884802953
0.5348971786039443	1.000356734979689	0.2869466116469599	0.5893084307038408	-1.0156694130921684
0.5351943437031687	1.0003557835436774	0.2869692568562521	0.5896356640730712	-1.0162106811736704
0.535491508802393	1.0003548322090083	0.28699189805769126	0.5899628956646639	-1.0167517180930008
0.5357886739016174	1.0003538809821755	0.2870145350976315	0.5902901254790462	-1.0172925239623363
0.5360858390008418	1.0003529298696694	0.28703716782253347	0.5906173535166582	-1.0178330988953581
0.5363830041000663	1.0003519788779782	0.28705979607896587	0.5909445797779515	-1.0183734430072489
0.5366801691992907	1.0003510280135874	0.2870824197136058	0.5912718042633899	-1.0189135564146892
0.5369773342985151	1.0003500772829794	0.2871050385732403	0.5915990269734489	-1.0194534392358554
0.5372744993977395	1.0003491266926339	0.2871276525047668	0.5919262479086165	-1.0199930915904158
0.5375716644969639	1.0003481762490276	0.2871502613551943	0.592253467069392	-1.0205325135995282
0.5378688295961883	1.0003472259586346	0.2871728649716444	0.592580684456287	-1.021071705385837
0.5381659946954128	1.0003462758279253	0.28719546320135214	0.592907900069825	-1.0216106670734695
0.5384631597946372	1.000345325863368	0.2872180558916668	0.5932351139105413	-1.0221493987880337
0.5387603248938616	1.0003443760714277	0.28724064289005324	0.5935623259789832	-1.0226879006566154
0.539057489993086	1.0003434264585656	0.28726322404409227	0.5938895362757098	-1.0232261728077738
0.5393546550923104	1.0003424770312401	0.2872857992014821	0.5942167448012922	-1.0237642153715403
0.5396518201915348	1.0003415277959073	0.287308368210039	0.5945439515563131	-1.0243020284794144
0.5399489852907593	1.0003405787590187	0.28733093091769835	0.5948711565413675	-1.0248396122643608
0.5402461503899837	1.0003396299270237	0.28735348717251535	0.5951983597570616	-1.0253769668608066
0.5405433154892081	1.0003386813063675	0.2873760368226662	0.595525561204014	-1.025914092404638
0.5408404805884325	1.0003377329034921	0.28739857971644894	0.595852760882855	-1.0264509890331979
0.5411376456876569	1.000336784724837	0.2874211157022843	0.5961799587942264	-1.0269876568852818
0.5414348107868813	1.0003358367768371	0.2874436446287166	0.5965071549387819	-1.0275240961011356
0.5417319758861058	1.0003348890659243	0.2874661663444148	0.5968343493171874	-1.0280603068224523
0.5419628784941196	1.0003341528453502	0.28748366104632	0.5970885839944268	-1.0284767945047844
0.5420291409853302	1.000333941598527	0.2874886806981732	0.5971615419301199	-1.0285962891923692
0.5423263060845546	1.0003329943810704	0.2875111875389126	0.5974887327782686	-1.029132043355464
0.542623471183779	1.000332047419975	0.2875336867156809	0.5978159218623343	-1.0296675694577528
0.5429206362830034	1.000331100721659	0.2875561780776544	0.5981431091830296	-1.0302028676466863
0.5432178013822277	1.000330154292536	0.2875786614741382	0.5984702947410786	-1.0307379380711472
0.5435149664814523	1.0003292081390163	0.2876011367545675	0.5987974785372173	-1.0312727808814466
0.5438121315806766	1.000328262267506	0.2876236037685083	0.5991246605721934	-1.0318073962293213
0.544109296679901	1.000327316684408	0.28764606236565843	0.599451840846766	-1.032341784267931
0.5444064617791254	1.0003263713961208	0.2876685123958481	0.5997790193617062	-1.032875945151854
0.5447036268783498	1.0003254264090393	0.28769095370904124	0.6001061961177965	-1.0334098790370865
0.5450007919775742	1.0003244817295547	0.28771338615533604	0.6004333711158312	-1.0339435860810362
0.5452979570767987	1.0003235373640533	0.28773580958496603	0.6007605443566162	-1.034477066442522
0.5455951221760231	1.0003225933189188	0.28775822384830074	0.6010877158409689	-1.03501032028177
0.5458922872752475	1.0003216496005294	0.28778062879584687	0.6014148855697182	-1.0355433477604095
0.5461894523744719	1.0003207062152601	0.2878030242782488	0.601742053543705	-1.0360761490414712
0.5464866174736963	1.0003197631694818	0.28782541014628976	0.6020692197637814	-1.0366087242893836
0.5467837825729208	1.0003188204695608	0.2878477862508925	0.6023963842308109	-1.0371410736699693
0.5470809476721452	1.0003178781218591	0.2878701524431203	0.6027235469456691	-1.0376731973504434
0.5473781127713696	1.0003169361327349	0.28789250857417775	0.6030507079092425	-1.0382050954994084
0.547675277870594	1.000315994508542	0.28791485449541154	0.6033778671224298	-1.0387367682868525
0.5479724429698184	1.0003150532556297	0.2879371900583113	0.6037050245861404	-1.039268215884146
0.5482696080690428	1.000314112380343	0.2879595151145108	0.6040321803012959	-1.0397994384640383
0.5485667731682673	1.0003131718890224	0.2879818295157882	0.6043593342688288	-1.040330436200655
0.5488639382674917	1.0003122317880042	0.2880041331140674	0.6046864864896835	-1.0408612092694933
0.5490948408755055	1.0003115015861703	0.28802145585686795	0.6049406884233715	-1.041273474461899
0.5491611033667161	1.0003112920836197	0.2880264257614187	0.6050136369648156	-1.0413917578474214
0.5494582684659405	1.0003103527821964	0.2880487073100595	0.6053407856951921	-1.0419220821126733
0.5497554335651649	1.0003094138900566	0.2880709776123554	0.6056679326817915	-1.042452182244846
0.5500525986643893	1.0003084754135183	0.2880932365208208	0.6059950779256038	-1.0429820584248977
0.5503497637636138	1.0003075373588945	0.28811548388811986	0.6063222214276301	-1.0435117108351426
0.5506469288628382	1.0003065997324943	0.28813771956706735	0.6066493631888833	-1.0440411396592493
0.5509440939620626	1.0003056625406208	0.28815994341062934	0.6069765032103871	-1.044570345082237
0.551241259061287	1.0003047257895739	0.2881821552719241	0.607303641493177	-1.0450993272904727
0.5515384241605114	1.0003037894856472	0.28820435500422287	0.6076307780382995	-1.0456280864716674
0.5518355892597357	1.0003028536351304	0.2882265424609509	0.6079579128468127	-1.0461566228148738
0.5521327543589603	1.000301918244308	0.288248717495688	0.6082850459197857	-1.0466849365104824
0.5524299194581846	1.0003009833194596	0.28827087996216916	0.6086121772582992	-1.0472130277502187
0.552727084557409	1.0003000488668599	0.2882930297142861	0.608939306863445	-1.0477408967271402
0.5530242496566334	1.0002991148927782	0.28831516660608725	0.609266434736326	-1.0482685436356325
0.5533214147558578	1.0002981814034797	0.28833729049177903	0.6095935608780567	-1.0487959686714072
0.5536185798550822	1.0002972484052233	0.2883594012257265	0.6099206852897624	-1.049323172031498
0.5539157449543067	1.0002963159042637	0.28838149866245427	0.6102478079725799	-1.049850153914257
0.5542129100535311	1.00029538390685	0.288403582656647	0.6105749289276572	-1.0503769145193533
0.5545100751527555	1.0002944524192265	0.2884256530631506	0.6109020481561532	-1.0509034540477682
0.5548072402519799	1.0002935214476316	0.2884477097369727	0.6112291656592383	-1.0514297727017925
0.5551044053512043	1.0002925909982994	0.28846975253328355	0.6115562814380938	-1.0519558706850236
0.5554015704504287	1.0002916610774575	0.28849178130741676	0.6118833954939122	-1.0524817482023616
0.5556987355496532	1.0002907316913292	0.28851379591487025	0.6122105078278972	-1.0530074054600074
0.5559959006488776	1.0002898028461318	0.2885357962113068	0.6125376184412635	-1.0535328426654578
0.5562268032568914	1.0002890814941883	0.28855288086364883	0.6127917880633511	-1.0539409650033238
0.556293065748102	1.0002888745480774	0.28855778205255483	0.6128647273352369	-1.0540580600275042
0.5565902308473264	1.0002879468033727	0.2885797532946095	0.6131918345110543	-1.0545830577562278
0.5568873959465508	1.0002870196182188	0.2886017097936329	0.6135189399699637	-1.0551078360629975
0.5571845610457752	1.000286092998811	0.28862365140595553	0.6138460437132238	-1.0556323951604658
0.5574817261449997	1.0002851669513397	0.2886455779880764	0.6141731457421049	-1.0561567352625663
0.5577788912442241	1.0002842414819892	0.2886674893966641	0.6145002460578879	-1.0566808565845103
0.5580760563434485	1.000283316596938	0.28868938548855766	0.6148273446618646	-1.0572047593427838
0.5583732214426729	1.0002823923023594	0.2887112661207671	0.6151544415553383	-1.057728443755144
0.5586703865418973	1.0002814686044206	0.2887331311504743	0.6154815367396227	-1.0582519100406158
0.5589675516411217	1.0002805455092831	0.2887549804350336	0.6158086302160426	-1.0587751584194898
0.5592647167403462	1.000279623023103	0.28877681383197285	0.616135721985934	-1.0592981891133177
0.5595618818395706	1.00027870115203	0.28879863119899374	0.6164628120506435	-1.05982100234491
0.559859046938795	1.0002777799022082	0.2888204323939729	0.6167899004115285	-1.0603435983383325
0.5601562120380194	1.0002768592797757	0.2888422172749625	0.6171169870699577	-1.0608659773189029
0.5604533771372437	1.000275939290865	0.28886398570019084	0.6174440720273103	-1.0613881395131883
0.5607505422364681	1.0002750199416017	0.2888857375280634	0.6177711552849766	-1.061910085149001
0.5610477073356926	1.000274101238107	0.28890747261716326	0.6180982368443576	-1.0624318144553966
0.561344872434917	1.0002731831864942	0.2889291908262521	0.618425316706865	-1.062953327662669
0.5616420375341414	1.0002722657928715	0.28895089201427077	0.6187523948739213	-1.0634746250023492
0.5619392026333658	1.0002713490633415	0.2889725760403398	0.6190794713469602	-1.0639957067072006
0.5622363677325902	1.0002704330039993	0.2889942427637607	0.6194065461274255	-1.0645165730112163
0.5625335328318147	1.0002695176209349	0.28901589204401607	0.6197336192167725	-1.0650372241496164
0.5628306979310391	1.0002686029202315	0.28903752374077074	0.6200606906164665	-1.065557660358844
0.5631278630302635	1.000267688907966	0.28905913771387215	0.620387760327984	-1.066077881876562
0.5633587656382774	1.0002669791832233	0.28907591983270303	0.6206418981911667	-1.066481955251764
0.5634250281294879	1.0002667755902095	0.2890807338233514	0.620714828352812	-1.066597888941651
0.5637221932287123	1.0002658629730263	0.28910231192942365	0.6210418946924482	-1.0671176817942047
0.5640193583279367	1.0002649510624744	0.289123871892489	0.621368959348401	-1.067637260675528
0.5643165234271612	1.0002640398646057	0.28914541357313317	0.6216960223221895	-1.068156625828132
0.5646136885263856	1.0002631293854651	0.2891669368321281	0.6220230836153432	-1.0686757774957334
0.56491085362561	1.0002622196310915	0.28918844153043277	0.6223501432294025	-1.0691947159232484
0.5652080187248344	1.0002613106075169	0.2892099275291939	0.6226772011659183	-1.069713441356792
0.5655051838240588	1.0002604023207673	0.28923139468974646	0.6230042574264519	-1.0702319540436729
0.5658023489232832	1.0002594947768613	0.2892528428736145	0.6233313120125754	-1.070750254232392
0.5660995140225077	1.0002585879818118	0.289274271942512	0.6236583649258715	-1.0712683421726372
0.5663966791217321	1.000257681941624	0.2892956817583431	0.623985416167933	-1.0717862181152826
0.5666938442209565	1.0002567766622976	0.28931707218320313	0.6243124657403636	-1.0723038823123834
0.5669910093201809	1.0002558721498245	0.28933844307937934	0.6246395136447775	-1.072821335017173
0.5672881744194053	1.0002549684101905	0.2893597943093513	0.6249665598827991	-1.0733385764840604
0.5675853395186297	1.0002540654493741	0.28938112573579183	0.6252936044560636	-1.0738556069686271
0.5678825046178542	1.0002531632733476	0.2894024372215674	0.6256206473662164	-1.0743724267276231
0.5681796697170786	1.0002522618880758	0.289423728629739	0.6259476886149132	-1.0748890360189645
0.568476834816303	1.000251361299517	0.2894449998235628	0.6262747282038205	-1.075405435101729
0.5687739999155274	1.0002504615136223	0.28946625066649073	0.6266017661346149	-1.0759216242361553
0.5690711650147517	1.0002495625363361	0.2894874810221712	0.6269288024089836	-1.0764376036836367
0.5693683301139761	1.0002486643735957	0.28950869075444974	0.6272558370286239	-1.0769533737067203
0.5696654952132006	1.0002477670313312	0.28952987972736954	0.6275828699952435	-1.0774689345691029
0.569962660312425	1.0002468705154657	0.28955104780517227	0.6279099013105605	-1.0779842865356273
0.5702598254116494	1.0002459748319152	0.28957219485229874	0.6282369309763033	-1.0784994298722805
0.5704907280196633	1.0002452794481402	0.28958861188109675	0.6284910377500127	-1.0788995616127146
0.5705569905108738	1.000245079986589	0.28959332073338934	0.6285639589942106	-1.0790143648461894
0.5708541556100982	1.0002441859853883	0.28961442531328485	0.6288909853660312	-1.0795290917256177
0.5711513207093226	1.0002432928342078	0.2896355084570271	0.6292180100935243	-1.080043610779963
0.5714484858085471	1.0002424005389348	0.28965657002985956	0.6295450331784594	-1.0805579222797537
0.5717456509077715	1.0002415091054493	0.2896776098972278	0.6298720546226161	-1.0810720264966456
0.5720428160069959	1.0002406185396238	0.28969862792478046	0.630199074427784	-1.0815859237034187
0.5723399811062203	1.0002397288473237	0.2897196239783697	0.6305260925957633	-1.0820996141739743
0.5726371462054447	1.000238840034407	0.28974059792405177	0.630853109128364	-1.082613098183331
0.5729343113046691	1.0002379521067244	0.2897615496280877	0.6311801240274065	-1.0831263760076233
0.5732314764038936	1.0002370650701187	0.28978247895694403	0.6315071372947212	-1.083639447924096
0.573528641503118	1.0002361789304257	0.2898033857772932	0.6318341489321485	-1.084152314211103
0.5738258066023424	1.0002352936934735	0.28982426995601435	0.6321611589415391	-1.084664975148103
0.5741229717015668	1.0002344093650828	0.28984513136019396	0.6324881673247537	-1.0851774310156572
0.5744201368007912	1.0002335259510662	0.28986596985712626	0.6328151740836628	-1.0856896820954254
0.5747173019000156	1.0002326434572295	0.28988678531431405	0.6331421792201475	-1.086201728670163
0.5750144669992401	1.0002317618893701	0.2899075775994692	0.6334691827360982	-1.0867135710237181
0.5753116320984645	1.0002308812532783	0.28992834658051325	0.6337961846334158	-1.087225209441028
0.5756087971976889	1.0002300015547365	0.28994909212557807	0.6341231849140112	-1.087736644208116
0.5759059622969133	1.0002291227995193	0.28996981410300643	0.6344501835798049	-1.088247875612089
0.5762031273961377	1.0002282449933935	0.2899905123813526	0.6347771806327275	-1.0887589039411332
0.576500292495362	1.000227368142118	0.290011186829383	0.6351041760747196	-1.089269729484512
0.5767974575945866	1.0002264922514443	0.2900318373160766	0.6354311699077319	-1.0897803525325618
0.577094622693811	1.0002256173271158	0.2900524637106258	0.6357581621337243	-1.0902907733766896
0.5773917877930353	1.0002247433748679	0.29007306588243686	0.6360851527546674	-1.0908009923093698
0.5776226904010492	1.0002240649730805	0.29008905733277224	0.6363392292207612	-1.0911973023548562
0.5776889528922597	1.0002238704004278	0.29009364370113033	0.636412141772541	-1.091311009624141
0.5779861179914841	1.0002229984095155	0.29011419703654195	0.6367391291893352	-1.091820825615602
0.5782832830907086	1.0002221274078422	0.290134725758723	0.6370661150070496	-1.0923304405794099
0.578580448189933	1.0002212574011118	0.2901552297379411	0.6373930992276937	-1.0928398548122769
0.5788776132891574	1.0002203883950196	0.29017570884468047	0.6377200818532867	-1.0933490686119656
0.5791747783883818	1.000219520395253	0.29019616294964273	0.6380470628858577	-1.0938580822772876
0.5794719434876062	1.0002186534074915	0.29021659192374744	0.6383740423274454	-1.0943668961081001
0.5797691085868306	1.0002177874374059	0.29023699563813266	0.6387010201800983	-1.0948755104053012
0.5800662736860551	1.0002169224906592	0.29025737396415546	0.6390279964458746	-1.0953839254708293
0.5803634387852795	1.0002160585729065	0.29027772677339253	0.6393549711268421	-1.0958921416076572
0.5806606038845039	1.000215195689794	0.29029805393764074	0.6396819442250784	-1.0964001591197918
0.5809577689837283	1.0002143338469598	0.29031835532891775	0.6400089157426705	-1.0969079783122682
0.5812549340829527	1.000213473050034	0.29033863081946243	0.6403358856817153	-1.097415599491149
0.5815520991821771	1.0002126133046383	0.29035888028173557	0.640662854044319	-1.0979230229635193
0.5818492642814016	1.0002117546163858	0.29037910358842023	0.6409898208325978	-1.0984302490374849
0.582146429380626	1.0002108969908812	0.29039930061242264	0.641316786048677	-1.0989372780221682
0.5824435944798504	1.0002100404337209	0.29041947122687234	0.6416437496946918	-1.099444110227706
0.5827407595790748	1.0002091849504926	0.29043961530512297	0.6419707117727869	-1.0999507459652456
0.5830379246782992	1.0002083305467764	0.2904597327207527	0.6422976722851161	-1.1004571855469418
0.5833350897775236	1.0002074772281426	0.2904798233475649	0.6426246312338433	-1.1009634292859547
0.5836322548767481	1.0002066250001538	0.29049988705958857	0.6429515886211414	-1.101469477496445
0.5839294199759725	1.0002057738683636	0.29051992373107893	0.643278544449193	-1.1019753304935729
0.5842265850751969	1.0002049238383175	0.29053993323651783	0.6436054987201899	-1.1024809885934928
0.5845237501744213	1.0002040749155516	0.2905599154506145	0.6439324514363335	-1.1029864521133514
0.5847546527824352	1.0002034160553332	0.29057542306756623	0.6441864984845211	-1.1033790721950663
0.5848209152736457	1.000203227105594	0.2905798702483059	0.6442594025998347	-1.1034917213712854
0.58511808037287	1.0002023804139641	0.2905997975047573	0.6445863522129135	-1.1039967966864166
0.5854152454720946	1.000201534846172	0.29061969709536273	0.6449133002777993	-1.1045016783788502
0.585712410571319	1.0002006904077192	0.2906395688957457	0.645240246796731	-1.1050063667696708
0.5860095756705433	1.000199847104099	0.2906594127817596	0.6455671917719568	-1.10551086218094
0.5863067407697677	1.0001990049407952	0.29067922862948814	0.6458941352057339	-1.1060151649356929
0.5866039058689921	1.000198163923283	0.290699016315246	0.6462210771003292	-1.1065192753579356
0.5869010709682165	1.000197324057029	0.290718775715579	0.6465480174580185	-1.1070231937726411
0.587198236067441	1.0001964853474905	0.2907385067072654	0.646874956281087	-1.1075269205057472
0.5874954011666654	1.0001956478001157	0.29075820916731554	0.6472018935718293	-1.108030455884153
0.5877925662658898	1.0001948114203445	0.2907778829729727	0.6475288293325487	-1.1085338002357157
0.5880897313651142	1.0001939762136072	0.2907975280017137	0.6478557635655583	-1.1090369538892482
0.5883868964643386	1.0001931421853254	0.29081714413124937	0.6481826962731797	-1.1095399171745148
0.588684061563563	1.0001923093409115	0.2908367312395248	0.6485096274577441	-1.1100426904222296
0.5889812266627875	1.0001914776857692	0.2908562892047201	0.6488365571215917	-1.1105452739640524
0.5892783917620119	1.0001906472252924	0.2908758179052509	0.6491634852670718	-1.1110476681325863
0.5895755568612363	1.0001898179648663	0.2908953172197687	0.6494904118965428	-1.1115498732613738
0.5898727219604607	1.0001889899098668	0.2909147870271612	0.6498173370123721	-1.112051889684895
0.5901698870596851	1.0001881630656608	0.29093422720655343	0.6501442606169361	-1.1125537177385632
0.5904670521589095	1.000187337437606	0.2909536376373074	0.6504711827126203	-1.113055357758723
0.590764217258134	1.0001865130310503	0.29097301819902316	0.6507981033018192	-1.1135568100826465
0.5910613823573584	1.0001856898513333	0.29099236877153917	0.6511250223869363	-1.114058075048531
0.5913585474565828	1.0001848679037841	0.2910116892349326	0.6514519399703839	-1.1145591529954948
0.5916557125558072	1.0001840471937233	0.29103097946952	0.6517788560545834	-1.1150600442635754
0.5918866151638211	1.000183410345038	0.29104594738159373	0.6520328746776234	-1.1154491170931708
0.5919528776550316	1.0001832277264622	0.29105023935585755	0.6521057706419652	-1.1155607491937263
0.592250042754256	1.000182409507302	0.2910694687747419	0.6524326837349684	-1.1160612681278128
0.5925472078534805	1.0001815925415352	0.2910886676072102	0.6527595953360411	-1.1165616014086104
0.5928443729527049	1.0001807768344444	0.291107835734541	0.6530865054476401	-1.1170617493798014
0.5931415380519293	1.000179962391303	0.2911269730382543	0.6534134140722312	-1.1175617123859711
0.5934387031511537	1.0001791492173748	0.2911460794001123	0.6537403212122891	-1.118061490772606
0.593735868250378	1.0001783373179138	0.29116515470211973	0.654067226870297	-1.11856108488609
0.5940330333496026	1.000177526698165	0.29118419882652447	0.6543941310487471	-1.1190604950737015
0.594330198448827	1.0001767173633636	0.29120321165581775	0.6547210337501403	-1.1195597216836108
0.5946273635480513	1.0001759093187346	0.29122219307273484	0.6550479349769864	-1.1200587650648768
0.5949245286472757	1.0001751025694943	0.2912411429602553	0.6553748347318036	-1.1205576255674434
0.5952216937465001	1.000174297120849	0.2912600612016036	0.655701733017119	-1.1210563035421384
0.5955188588457245	1.0001734929779948	0.2912789476802494	0.6560286298354684	-1.121554799340668
0.595816023944949	1.0001726901461188	0.29129780227990837	0.6563555251893962	-1.1220531133156162
0.5961131890441734	1.0001718886303979	0.2913166248845421	0.6566824190814553	-1.1225512458204399
0.5964103541433978	1.0001710884359996	0.2913354153783588	0.6570093115142075	-1.123049197209467
0.5967075192426222	1.000170289568081	0.29135417364581384	0.6573362024902231	-1.1235469678378935
0.5970046843418466	1.0001694920317903	0.29137289957161017	0.6576630920120807	-1.1240445580617802
0.597301849441071	1.0001686958322649	0.29139159304069845	0.6579899800823679	-1.124541968238049
0.5975990145402955	1.0001679009746327	0.29141025393827785	0.6583168667036805	-1.125039198724482
0.5978961796395199	1.0001671074640122	0.29142888214979634	0.658643751878623	-1.1255362498797163
0.5981933447387443	1.000166315305511	0.29144747756095113	0.6589706356098082	-1.1260331220632422
0.5984905098379687	1.0001655245042274	0.29146604005768895	0.6592975178998577	-1.1265298156354004
0.5987876749371931	1.0001647350652496	0.2914845695262067	0.6596243987514012	-1.1270263309573785
0.599018577545207	1.0001641226007796	0.291498944380494	0.6598783900401045	-1.127412009430968
0.5990848400364175	1.0001639469936556	0.2915030658529519	0.6599512781670771	-1.1275226683912083
0.599382005135642	1.0001631602945138	0.2915215289246227	0.660278156149532	-1.128018828299763
0.5996791702348664	1.0001623749728823	0.29153995862816884	0.660605032701421	-1.1285148110467542
0.5999763353340908	1.0001615910338086	0.2915583548507918	0.6609319078254076	-1.1290106169967287
0.6002735004333152	1.000160808482331	0.29157671747994507	0.6612587815241636	-1.1295062465150658
0.6005706655325396	1.000160027323477	0.29159504640333483	0.6615856538003692	-1.1300016999679747
0.600867830631764	1.0001592475622643	0.29161334150892027	0.6619125246567128	-1.130496977722491
0.6011649957309885	1.0001584692037002	0.291631602684914	0.662239394095891	-1.1309920801464741
0.6014621608302129	1.0001576922527822	0.2916498298197823	0.6625662621206091	-1.1314870076086045
0.6017593259294373	1.0001569167144966	0.29166802280224585	0.6628931287335802	-1.1319817604783804
0.6020564910286617	1.0001561425938206	0.29168618152127973	0.6632199939375257	-1.132476339126115
0.602353656127886	1.0001553698957202	0.29170430586611434	0.6635468577351754	-1.1329707439229337
0.6026508212271104	1.0001545986251517	0.29172239572623515	0.6638737201292672	-1.133464975240772
0.602947986326335	1.0001538287870608	0.2917404509913837	0.664200581122547	-1.1339590334523701
0.6032451514255593	1.000153060386383	0.29175847155155754	0.664527440717769	-1.1344529189312738
0.6035423165247837	1.0001522934280431	0.29177645729701107	0.6648542989176958	-1.1349466320518276
0.6038394816240081	1.0001515279169557	0.2917944081182554	0.6651811557250974	-1.135440173189175
0.6041366467232325	1.000150763858025	0.2918123239060592	0.6655080111427525	-1.135933542719254
0.6044338118224569	1.0001500012561444	0.29183020455144887	0.6658348651734476	-1.136426741018795
0.6047309769216814	1.0001492401161975	0.2918480499457089	0.6661617178199774	-1.1369197684653167
0.6050281420209058	1.0001484804430567	0.29186585998038234	0.6664885690851442	-1.1374126254371253
0.6053253071201302	1.0001477222415842	0.2918836345472712	0.6668154189717589	-1.1379053123133094
0.6056224722193546	1.0001469655166317	0.2919013735384367	0.6671422674826399	-1.138397829473739
0.605919637318579	1.00014621027304	0.29191907684619983	0.667469114620614	-1.1388901772990614
0.606150539926593	1.000145624461034	0.29193280792958903	0.6677230797586835	-1.1392726237203066
0.6062168024178034	1.0001454565156398	0.29193674436314154	0.6677959603885153	-1.1393823561706993
0.6065139675170279	1.0001447042492508	0.2919543759821032	0.6681228047891864	-1.1398743664708468
0.6068111326162523	1.0001439534786818	0.29197197159618704	0.6684496478254776	-1.1403662085824684
0.6071082977154767	1.0001432042087315	0.29198953109875636	0.6687764895002469	-1.1408578828892937
0.6074054628147011	1.0001424564441876	0.29200705438343605	0.6691033298163604	-1.141349389775817
0.6077026279139255	1.0001417101898271	0.2920245413441128	0.6694301687766919	-1.1418407296272928
0.6079997930131499	1.0001409654504163	0.29204199187493574	0.669757006384123	-1.142331902829734
0.6082969581123744	1.0001402222307105	0.2920594058703164	0.6700838426415433	-1.1428229097699085
0.6085941232115988	1.0001394805354549	0.2920767832249294	0.6704106775518498	-1.1433137508353364
0.6088912883108232	1.0001387403693829	0.29209412383371275	0.6707375111179474	-1.143804426414288
0.6091884534100476	1.0001380017372175	0.292111427591868	0.671064343342749	-1.1442949368957793
0.609485618509272	1.0001372646436713	0.2921286943948608	0.6713911742291747	-1.1447852826695717
0.6097827836084965	1.0001365290934452	0.2921459241384213	0.6717180037801528	-1.1452754641261664
0.6100799487077209	1.0001357950912297	0.2921631167185442	0.6720448319986186	-1.1457654816568044
0.6103771138069453	1.0001350626417045	0.2921802720314896	0.6723716588875159	-1.1462553356534608
0.6106742789061697	1.0001343317495375	0.29219738997378275	0.6726984844497955	-1.1467450265088452
0.610971444005394	1.0001336024193868	0.2922144704422148	0.6730253086884158	-1.147234554616396
0.6112686091046184	1.0001328746558986	0.2922315133338431	0.6733521316063432	-1.1477239203702796
0.611565774203843	1.0001321484637085	0.29224851854599143	0.6736789532065512	-1.1482131241653868
0.6118629393030673	1.0001314238474408	0.29226548597625024	0.6740057734920211	-1.14870216639733
0.6121601044022917	1.000130700811709	0.2922824155224774	0.6743325924657416	-1.1491910474624412
0.6124572695015161	1.0001299793611154	0.29229930708279805	0.674659410130709	-1.1496797677577681
0.6127544346007405	1.000129259500251	0.2923161605556053	0.6749862264899269	-1.1501683276810726
0.6130515996999649	1.000128541233696	0.29233297583956025	0.6753130415464065	-1.1506567276308266
0.6132825023079789	1.0001279842313209	0.29234601518686104	0.6755669818051413	-1.1510361129564515
0.6133487647991894	1.000127824566019	0.2923497528335927	0.6756398553031664	-1.1511449680062111
0.6136459298984138	1.000127109501778	0.2923664914369012	0.6759666677632326	-1.1516330492071114
0.6139430949976382	1.0001263960455193	0.2923831915489533	0.6762934789296384	-1.152120971634116
0.6142402600968626	1.0001256842017783	0.2923998530694862	0.6766202888054245	-1.1526087356885137
0.614537425196087	1.0001249739750788	0.2924164758985067	0.6769470973936391	-1.1530963417722897
0.6148345902953114	1.0001242653699338	0.29243305993629204	0.6772739046973374	-1.1535837902881239
0.6151317553945359	1.0001235583908445	0.2924496050833896	0.6776007107195823	-1.1540710816393884
0.6154289204937603	1.0001228530423012	0.2924661112406176	0.6779275154634437	-1.1545582162301438
0.6157260855929847	1.0001221493287829	0.2924825783090654	0.6782543189319987	-1.1550451944651374
0.6160232506922091	1.0001214472547566	0.2924990061900936	0.6785811211283319	-1.1555320167498002
0.6163204157914335	1.0001207468246787	0.2925153947853347	0.678907922055535	-1.1560186834902437
0.6166175808906579	1.000120048042994	0.2925317439966931	0.6792347217167067	-1.1565051950932586
0.6169147459898824	1.0001193509141353	0.2925480537263456	0.6795615201149532	-1.15699155196631
0.6172119110891068	1.000118655442525	0.29256432387674147	0.6798883172533876	-1.1574777545175372
0.6175090761883312	1.000117961632573	0.29258055435060315	0.6802151131351303	-1.1579638031557486
0.6178062412875556	1.0001172694886786	0.2925967450509261	0.6805419077633085	-1.1584496982904209
0.61810340638678	1.0001165790152289	0.29261289588097944	0.6808687011410569	-1.1589354403316956
0.6184005714860044	1.0001158902166	0.2926290067443062	0.6811954932715172	-1.1594210296903764
0.6186977365852289	1.000115203097156	0.29264507754472346	0.6815222841578377	-1.1599064667779264
0.6189949016844533	1.00011451766125	0.29266110818632285	0.6818490738031742	-1.1603917520064662
0.6192920667836777	1.0001138339132227	0.29267709857347063	0.6821758622106893	-1.16087688578877
0.619589231882902	1.000113151857404	0.29269304861080814	0.6825026493835525	-1.161361868538264
0.6198863969821264	1.000112471498112	0.29270895820325216	0.6828294353249406	-1.1618467006690238
0.6201835620813508	1.0001117928396526	0.292724827255995	0.6831562200380369	-1.1623313825957708
0.6204144646893648	1.000111266686845	0.292737129745867	0.6834101367709258	-1.1627078857059945
0.6204807271805753	1.0001111158863207	0.29274065567450486	0.6834830035260319	-1.1628159147338706
0.6207778922797997	1.0001104406423993	0.2927564433645262	0.6838097857921228	-1.1633002974993296
0.6210750573790241	1.0001097671121595	0.29277219023208007	0.684136566839514	-1.1637845313087927
0.6213722224782485	1.0001090952998608	0.29278789618346407	0.6844633466714162	-1.1642686165795413
0.6216693875774729	1.0001084252097512	0.2928035611252531	0.6847901252910474	-1.1647525537294892
0.6219665526766973	1.0001077568460666	0.2928191849642992	0.6851169027016324	-1.1652363431771817
0.6222637177759218	1.0001070902130311	0.2928347676077322	0.6854436789064023	-1.1657199853417919
0.6225608828751462	1.0001064253148573	0.2928503089629598	0.6857704539085957	-1.166203480643118
0.6228580479743706	1.0001057621557456	0.2928658089376679	0.6860972277114571	-1.166686829501582
0.623155213073595	1.0001051007398851	0.29288126743982074	0.6864240003182385	-1.167170032338225
0.6234523781728194	1.0001044410714526	0.2928966843776615	0.686750771732198	-1.167653089574707
0.6237495432720438	1.0001037831546127	0.29291205965971207	0.6870775419566008	-1.1681360016333027
0.6240467083712683	1.000103126993519	0.29292739319477396	0.6874043109947184	-1.168618768936899
0.6243438734704927	1.0001024725923124	0.29294268489192804	0.6877310788498293	-1.169101391908993
0.6246410385697171	1.0001018199551224	0.292957934660535	0.6880578455252183	-1.1695838709736899
0.6249382036689415	1.000101169086066	0.2929731424102357	0.6883846110241769	-1.1700662065556988
0.6252353687681659	1.0001005199892485	0.2929883080509513	0.6887113753500033	-1.1705483990803318
0.6255325338673904	1.0000998726687635	0.29300343149288344	0.6890381385060019	-1.1710304489735006
0.6258296989666148	1.0000992271286921	0.29301851264651496	0.6893649004954839	-1.1715123566617138
0.6261268640658392	1.0000985833731035	0.29303355142260956	0.6896916613217671	-1.1719941225720754
0.6264240291650636	1.0000979414060551	0.2930485477322124	0.6900184209881755	-1.1724757471322806
0.626721194264288	1.000097301231592	0.2930635014866504	0.6903451794980396	-1.172957230770615
0.6270183593635124	1.0000966628537469	0.2930784125975322	0.6906719368546965	-1.1734385739159512
0.6273155244627369	1.000096026276541	0.29309328097674886	0.6909986930614896	-1.1739197769977459
0.6275464270707507	1.0000955328903443	0.2931048044163371	0.6912525876987177	-1.174293583993325
0.6276126895619613	1.0000953915039834	0.2931081065364736	0.6913254481217689	-1.174400840446038
0.6279098546611857	1.0000947585400701	0.2931228891891625	0.6916522020388902	-1.174881764691446
0.62820701976041	1.000094127388786	0.2931376288475545	0.6919789548162164	-1.1753625501651659
0.6285041848596344	1.0000934980541032	0.2931523254246716	0.6923057064571162	-1.1758431972989674
0.6288013499588588	1.000092870539982	0.2931669788338194	0.6926324569649648	-1.1763237065251924
0.6290985150580833	1.0000922448503702	0.29318158898858715	0.6929592063431436	-1.1768040782767528
0.6293956801573077	1.0000916209892032	0.2931961558028478	0.6932859545950403	-1.1772843129871269
0.6296928452565321	1.0000909989604048	0.29321067919075866	0.693612701724049	-1.177764411090358
0.6299900103557565	1.0000903787678859	0.29322515906676133	0.6939394477335697	-1.1782443730210512
0.6302871754549809	1.0000897604155454	0.2932395953455821	0.694266192627009	-1.178724199214371
0.6305843405542053	1.0000891439072697	0.2932539879422321	0.6945929364077792	-1.1792038901060395
0.6308815056534298	1.0000885292469328	0.29326833677200764	0.6949196790792991	-1.179683446132333
0.6311786707526542	1.000087916438397	0.2932826417504903	0.6952464206449934	-1.1801628677300797
0.6314758358518786	1.0000873054855113	0.29329690279354714	0.6955731611082933	-1.1806421553366584
0.631773000951103	1.0000866963921133	0.29331111981733127	0.6958999004726356	-1.1811213093899944
0.6320701660503274	1.0000860891620271	0.29332529273828173	0.6962266387414634	-1.1816003303285578
0.6323673311495518	1.0000854837990656	0.29333942147312375	0.696553375918226	-1.1820792185913613
0.6326644962487763	1.0000848803070284	0.29335350593886916	0.6968801120063783	-1.1825579746179575
0.6329616613480007	1.0000842786897026	0.2933675460528165	0.6972068470093816	-1.1830365988484364
0.6332588264472251	1.0000836789508638	0.2933815417325514	0.6975335809307031	-1.1835150917234225
0.6335559915464495	1.0000830810942738	0.29339549289594635	0.6978603137738157	-1.1839934536840737
0.6338531566456739	1.000082485123683	0.29340939946116157	0.6981870455421986	-1.1844716851720778
0.6341503217448983	1.0000818910428284	0.29342326134664476	0.6985137762393365	-1.1849497866296501
0.6344474868441228	1.0000812988554355	0.29343707847113143	0.6988405058687204	-1.1854277584995314
0.6346783894521366	1.0000808400248125	0.2934477836703064	0.6990943799116066	-1.1857990620263914
0.6347446519433472	1.0000807085652161	0.2934508507536453	0.699167234433847	-1.1859056012249853
0.6350418170425716	1.0000801201758704	0.2934645781134983	0.6994939619382187	-1.186383315249796
0.635338982141796	1.0000795336910855	0.29347826047029074	0.699820688385344	-1.1868609010182658
0.6356361472410204	1.0000789491145359	0.29349189774391193	0.7001474137787368	-1.187338358975213
0.6359333123402447	1.0000783664498838	0.2935054898545399	0.7004741381219174	-1.1878156895659682
0.6362304774394693	1.0000777857007783	0.2935190367226418	0.7008008614184112	-1.1882928932363743
0.6365276425386936	1.000077206870856	0.29353253826897435	0.7011275836717498	-1.1887699704327817
0.636824807637918	1.0000766299637416	0.29354599441458357	0.7014543048854702	-1.1892469216020474
0.6371219727371424	1.000076054983046	0.2935594050808055	0.7017810250631155	-1.1897237471915318
0.6374191378363668	1.0000754819323678	0.29357277018926603	0.702107744208234	-1.1902004476490973
0.6377163029355912	1.0000749108152933	0.29358608966188127	0.7024344623243798	-1.190677023423105
0.6380134680348157	1.0000743416353954	0.2935993634208577	0.7027611794151128	-1.1911534749624124
0.6383106331340401	1.000073774396235	0.2936125913886924	0.7030878954839984	-1.1916298027163716
0.6386077982332645	1.0000732091013593	0.29362577348817337	0.7034146105346076	-1.1921060071348268
0.6389049633324889	1.0000726457543034	0.29363890964237943	0.7037413245705169	-1.1925820886681116
0.6392021284317133	1.00007208435859	0.2936519997746807	0.7040680375953082	-1.193058047767047
0.6394992935309377	1.0000715249177277	0.2936650438087388	0.7043947496125694	-1.1935338848829382
0.6397964586301622	1.0000709674352135	0.2936780416685067	0.7047214606258934	-1.1940096004675742
0.6400936237293866	1.000070411914531	0.2936909932782294	0.7050481706388787	-1.1944851949732236
0.640390788828611	1.000069858359151	0.2937038985624438	0.7053748796551293	-1.1949606688526324
0.6406879539278354	1.0000693067725313	0.2937167574459789	0.705701587678255	-1.1954360225590233
0.6409851190270598	1.0000687571581173	0.29372956985395626	0.7060282947118701	-1.1959112565460914
0.6412822841262843	1.000068209519341	0.29374233571178987	0.7063550007595952	-1.1963863712680032
0.6415794492255087	1.0000676638596218	0.2937550549451865	0.7066817058250559	-1.1968613671793935
0.6418103518335225	1.0000672412407339	0.29376490578126985	0.70693556084044	-1.1972303657811587
0.6418766143247331	1.000067120182366	0.2937677274801459	0.7070084099118829	-1.1973362447353635
0.6421737794239575	1.000066578490967	0.2937803532429609	0.7073351130237124	-1.197811004391479
0.6424709445231819	1.0000660387888052	0.29379293216021773	0.7076618151641862	-1.1982856466037668
0.6427681096224063	1.000065501079248	0.29380546415879605	0.7079885163369511	-1.1987601718287133
0.6430652747216308	1.0000649653656501	0.2938179491658693	0.7083152165456591	-1.1992345805232625
0.6433624398208552	1.0000644316513527	0.29383038710890463	0.7086419157939675	-1.1997088731448124
0.6436596049200796	1.0000638999396847	0.29384277791566343	0.7089686140855387	-1.2001830501512147
0.643956770019304	1.0000633702339612	0.2938551215142012	0.7092953114240406	-1.2006571120007705
0.6442539351185284	1.0000628425374845	0.2938674178328679	0.709622007813146	-1.201131059152229
0.6445511002177527	1.000062316853544	0.29387966680030814	0.7099487032565328	-1.201604892064786
0.6448482653169773	1.0000617931854163	0.2938918683454611	0.7102753977578842	-1.2020786111980795
0.6451454304162016	1.0000612715363641	0.2939040223975612	0.7106020913208884	-1.2025522170121896
0.645442595515426	1.0000607519096376	0.29391612888613766	0.7109287839492388	-1.2030257099676354
0.6457397606146504	1.000060234308474	0.29392818774101526	0.7112554756466336	-1.2034990905253722
0.6460369257138748	1.0000597187360964	0.2939401988923141	0.7115821664167763	-1.2039723591467903
0.6463340908130992	1.0000592051957164	0.2939521622704499	0.7119088562633753	-1.204445516293712
0.6466312559123237	1.000058693690531	0.2939640778061343	0.7122355451901439	-1.2049185624283894
0.6469284210115481	1.0000581842237244	0.2939759454303748	0.7125622332008005	-1.2053914980135025
0.6472255861107725	1.000057676798468	0.29398776507447516	0.7128889202990684	-1.205864323512157
0.6475227512099969	1.0000571714179194	0.29399953667003526	0.7132156064886758	-1.2063370393878816
0.6478199163092213	1.0000566680852239	0.2940112601489517	0.7135422917733558	-1.2068096461046265
0.6481170814084457	1.0000561668035124	0.29402293544341745	0.7138689761568464	-1.2072821441267598
0.6484142465076702	1.0000556675759036	0.2940345624859226	0.7141956596428906	-1.2077545339190676
0.6487114116068946	1.0000551704055023	0.2940461412092538	0.7145223422352358	-1.2082268159467493
0.6489423142149084	1.0000547855174364	0.29405510468307794	0.7147761798498289	-1.2085937134448996
0.649008576706119	1.0000546752954003	0.29405767154649526	0.7148490239376346	-1.208698990675417
0.6493057418053434	1.000054182248676	0.29406915343102813	0.7151757047538445	-1.2091710585710926
0.6496029069045678	1.0000536912683946	0.2940805867965312	0.7155023846876273	-1.2096430201002062
0.6499000720037922	1.0000532023576079	0.2940919715769808	0.7158290637427498	-1.2101148757295928
0.6501972371030167	1.0000527155193546	0.29410330770665094	0.7161557419229837	-1.2105866259264915
0.6504944022022411	1.0000522307566595	0.29411459512011373	0.7164824192321051	-1.2110582711585425
0.6507915673014655	1.0000517480725348	0.29412583375223916	0.716809095673895	-1.2115298118937845
0.6510887324006899	1.000051267469979	0.29413702353819554	0.7171357712521387	-1.212001248600654
0.6513858974999143	1.0000507889519772	0.29414816441344954	0.7174624459706266	-1.2124725817479813
0.6516830625991387	1.000050312521501	0.2941592563137664	0.7177891198331535	-1.21294381180499
0.6519802276983632	1.0000498381815086	0.2941702991752098	0.7181157928435189	-1.2134149392412932
0.6522773927975876	1.0000493659349452	0.2941812929341427	0.7184424650055264	-1.2138859645268931
0.652574557896812	1.0000488957847424	0.29419223752722656	0.7187691363229849	-1.214356888132177
0.6528717229960364	1.000048427733818	0.2942031328914222	0.7190958067997073	-1.2148277105279168
0.6531688880952607	1.0000479617850766	0.29421397896398976	0.7194224764395111	-1.215298432185266
0.6534660531944851	1.0000474979414093	0.29422477568248856	0.7197491452462182	-1.2157690535757573
0.6537632182937096	1.0000470362056944	0.2942355229847778	0.7200758132236553	-1.216239575171301
0.654060383392934	1.0000465765807953	0.294246220809016	0.7204024803756532	-1.216709997444183
0.6543575484921584	1.000046119069563	0.29425686909366183	0.7207291467060474	-1.2171803208670622
0.6546547135913828	1.000045663674835	0.2942674677774738	0.7210558122186773	-1.2176505459129678
0.6549518786906072	1.0000452103994346	0.2942780167995106	0.7213824769173872	-1.2181206730552991
0.6552490437898317	1.000044759246172	0.29428851609913115	0.7217091408060256	-1.2185907027678213
0.6555462088890561	1.0000443102178442	0.2942989656159947	0.722035803888445	-1.2190606355246647
0.6558433739882805	1.0000438633172337	0.2943093652900612	0.7223624661685026	-1.2195304718003215
0.6560742765962944	1.0000435175381694	0.2943174115741711	0.7226162880632118	-1.2198954767011667
0.6561405390875049	1.00004341854711	0.2943197150615911	0.7226891276500599	-1.2200002120696452
0.6564377041867293	1.0000429759102294	0.29433001487114574	0.7230157883369822	-1.2204698568078465
0.6567348692859537	1.000042535409334	0.2943402646595875	0.7233424482331396	-1.2209394064904935
0.6570320343851782	1.0000420970471524	0.2943504643680796	0.7236691073424061	-1.2214088615935075
0.6573291994844026	1.0000416608263998	0.2943606139380867	0.7239957656686599	-1.2218782225931621
0.657626364583627	1.0000412267497776	0.29437071331137465	0.7243224232157834	-1.2223474899660807
0.6579235296828514	1.0000407948199737	0.2943807624300108	0.7246490799876633	-1.2228166641892346
0.6582206947820758	1.0000403650396623	0.29439076123636415	0.7249757359881901	-1.2232857457399409
0.6585178598813002	1.0000399374115037	0.29440070967310533	0.7253023912212587	-1.22375473509586
0.6588150249805247	1.0000395119381449	0.2944106076832069	0.725629045690768	-1.224223632734994
0.6591121900797491	1.0000390886222192	0.2944204552099435	0.725955699400621	-1.2246924391356846
0.6594093551789735	1.0000386674663457	0.2944302521968915	0.7262823523547245	-1.2251611547766108
0.6597065202781979	1.0000382484731305	0.29443999858792996	0.7266090045569896	-1.2256297801367868
0.6600036853774223	1.0000378316451657	0.29444969432724005	0.7269356560113314	-1.22609831569556
0.6603008504766467	1.0000374169850292	0.29445933935930535	0.7272623067216687	-1.2265667619326095
0.6605980155758712	1.000037004495286	0.29446893362891224	0.7275889566919245	-1.227035119327943
0.6608951806750956	1.0000365941784866	0.2944784770811497	0.7279156059260257	-1.2275033883618953
0.66119234577432	1.0000361860371685	0.29448796966140955	0.7282422544279028	-1.2279715695151265
0.6614895108735444	1.0000357800738546	0.29449741131538654	0.7285689022014906	-1.2284396632686194
0.6617866759727687	1.0000353762910548	0.2945068019890786	0.7288955492507276	-1.228907670103678
0.6620838410719931	1.0000349746912647	0.2945161416287867	0.7292221955795563	-1.229375590501925
0.6623810061712176	1.0000345752769662	0.29452543018111527	0.7295488411919224	-1.2298434249453
0.662678171270442	1.0000341780506272	0.2945346675929721	0.7298754860917762	-1.2303111739160573
0.6629753363696664	1.0000337830147026	0.29454385381156845	0.7302021302830713	-1.2307788378967641
0.6632062389776803	1.0000334775785036	0.2945509562913232	0.7304559381873097	-1.2311421628239658
0.6632725014688908	1.0000333901716325	0.2945529887844194	0.7305287737697652	-1.2312464173702982
0.6635696665681152	1.0000329995238437	0.29456207245934357	0.7308554165558191	-1.2317139128198462
0.6638668316673396	1.0000326110737487	0.29457110478446363	0.7311820586451978	-1.2321813247289017
0.6641639967665641	1.000032224823747	0.29458008570820626	0.73150870004187	-1.2326486535812626
0.6644611618657885	1.000031840776223	0.294589015179302	0.7318353407498078	-1.2331158998610292
0.6647583269650129	1.0000314589335484	0.2945978931467859	0.7321619807729873	-1.2335830640526033
0.6650554920642373	1.0000310792980802	0.2946067195599971	0.732488620115388	-1.2340501466406846
0.6653526571634617	1.0000307018721621	0.29461549436857926	0.7328152587809926	-1.2345171481102697
0.6656498222626861	1.0000303266581232	0.2946242175224806	0.7331418967737883	-1.2349840689466498
0.6659469873619106	1.0000299536582793	0.2946328889719538	0.733468534097765	-1.235450909635409
0.666244152461135	1.0000295828749322	0.29464150866755645	0.7337951707569166	-1.2359176706624215
0.6665413175603594	1.0000292143103693	0.294650076560151	0.7341218067552403	-1.2363843525138507
0.6668384826595838	1.0000288479668644	0.2946585926009047	0.7344484420967368	-1.2368509556761462
0.6671356477588082	1.0000284838466775	0.29466705674129	0.7347750767854104	-1.2373174806360427
0.6674328128580326	1.0000281219520544	0.2946754689330844	0.7351017108252688	-1.2377839278805571
0.6677299779572571	1.0000277622852265	0.29468382912837066	0.7354283442203229	-1.2382502978969874
0.6680271430564815	1.0000274048484123	0.29469213727953686	0.7357549769745872	-1.2387165911729103
0.6683243081557059	1.0000270496438155	0.29470039333927667	0.7360816090920798	-1.2391828081961793
0.6686214732549303	1.0000266966736258	0.2947085972605892	0.7364082405768216	-1.239648949454922
0.6689186383541547	1.0000263459400192	0.29471674899677913	0.7367348714328372	-1.24011501543754
0.669215803453379	1.0000259974451573	0.294724848501457	0.7370615016641545	-1.240581006632705
0.6695129685526036	1.0000256511911885	0.2947328957285392	0.7373881312748046	-1.2410469235293573
0.669810133651828	1.0000253071802458	0.29474089063224806	0.7377147602688219	-1.2415127666167052
0.6701072987510523	1.0000249654144497	0.29474883316711176	0.7380413886502439	-1.2419785363842208
0.6703382013590662	1.0000247014076675	0.2947549684753851	0.7382951843362329	-1.24234039753518
0.6704044638502767	1.0000246258959054	0.29475672328796476	0.7383680164231117	-1.2424442333216401
0.6707016289495011	1.0000242886267046	0.2947645609499477	0.7386946435914691	-1.2429098579189597
0.6709987940487256	1.0000239536089248	0.29477234610850755	0.7390212701593634	-1.2433754106664356
0.67129595914795	1.0000236208446296	0.29478007871939754	0.7393478961308451	-1.243840892054581
0.6715931242471744	1.0000232903358683	0.2947877587386776	0.7396745215099674	-1.2443063025741639
0.6718902893463988	1.0000229620846763	0.29479538612271405	0.7400011463007873	-1.244771642716206
0.6721874544456232	1.0000226360930744	0.2948029608281799	0.7403277705073642	-1.2452369129719807
0.6724846195448476	1.00002231236307	0.294810482812055	0.740654394133761	-1.24570211383301
0.6727817846440721	1.000021990896656	0.29481795203162603	0.7409810171840435	-1.2461672457910642
0.6730789497432965	1.000021671695811	0.2948253684444865	0.7413076396622805	-1.2466323093381588
0.6733761148425209	1.0000213547624999	0.2948327320085369	0.741634261572544	-1.247097304966553
0.6736732799417453	1.000021040098673	0.294840042681985	0.7419608829189085	-1.247562233168748
0.6739704450409697	1.0000207277062667	0.2948473004233455	0.7422875037054519	-1.248027094437484
0.6742676101401941	1.0000204175872034	0.29485450519144063	0.7426141239362551	-1.2484918892657404
0.6745647752394186	1.000020109743391	0.29486165694539973	0.7429407436154015	-1.2489566181467315
0.674861940338643	1.0000198041767232	0.2948687556446597	0.7432673627469776	-1.2494212815739065
0.6751591054378674	1.0000195008890798	0.2948758012489649	0.7435939813350728	-1.2498858800409463
0.6754562705370918	1.0000191998823262	0.2948827937183673	0.7439205993837793	-1.2503504140417618
0.6757534356363162	1.0000189011583138	0.2948897330132264	0.7442472168971921	-1.2508148840704933
0.6760506007355406	1.0000186047188797	0.2948966190942096	0.744573833879409	-1.2512792906215064
0.6763477658347651	1.0000183105658464	0.29490345192229217	0.7449004503345308	-1.2517436341893924
0.6766449309339895	1.000018018701023	0.29491023145875706	0.7452270662666607	-1.252207915268964
0.6769420960332139	1.0000177291262036	0.2949169576651953	0.7455536816799048	-1.2526721343552563
0.6772392611324383	1.0000174418431682	0.2949236305035061	0.7458802965783718	-1.2531362919435216
0.6774701637404522	1.0000172202024489	0.2949287785496216	0.7461340818554407	-1.2534969085676013
0.6775364262316627	1.000017156853683	0.2949302499358966	0.7462069109661734	-1.2536003885292306
0.677833591330887	1.0000168741594997	0.2949368159248822	0.7465335248474237	-1.2540644246080688
0.6781307564301116	1.0000165937623555	0.2949433284332866	0.7468601382262395	-1.254528400675934
0.678427921529336	1.0000163156639736	0.29494978742424177	0.7471867511067404	-1.254992317228937
0.6787250866285603	1.000016039866063	0.29495619286118824	0.7475133634930481	-1.2554561747633968
0.6790222517277847	1.000015766370318	0.2949625447078749	0.7478399753892874	-1.2559199737758406
0.6793194168270091	1.000015495178419	0.2949688429283593	0.7481665867995854	-1.2563837147630015
0.6796165819262335	1.000015226292032	0.29497508748700746	0.7484931977280719	-1.256847398221816
0.679913747025458	1.000014959712809	0.2949812783484943	0.748819808178879	-1.257311024649423
0.6802109121246824	1.000014695442387	0.2949874154778033	0.7491464181561417	-1.2577745945431613
0.6805080772239068	1.0000144334823893	0.29499349884022696	0.7494730276639968	-1.2582381084005687
0.6808052423231312	1.0000141738344246	0.2949995284013665	0.7497996367065841	-1.2587015667193784
0.6811024074223556	1.0000139165000872	0.29500550412713233	0.7501262452880457	-1.259164969997519
0.68139957252158	1.0000136614809574	0.2950114259837437	0.750452853412526	-1.2596283187331114
0.6816967376208045	1.0000134087786008	0.29501729393772896	0.7507794610841717	-1.2600916134244677
0.6819939027200289	1.000013158394569	0.2950231079559258	0.7511060683071322	-1.260554854570089
0.6822910678192533	1.0000129103303992	0.29502886800548095	0.751432675085559	-1.2610180426686632
0.6825882329184777	1.0000126645876135	0.29503457405385053	0.7517592814236058	-1.2614811782190638
0.6828853980177021	1.000012421167721	0.2950402260687999	0.7520858873254289	-1.261944261720348
0.6831825631169265	1.000012180072215	0.29504582401840407	0.7524124927951865	-1.2624072936717545
0.683479728216151	1.0000119413025756	0.29505136787104724	0.7527390978370395	-1.2628702745727018
0.6837768933153754	1.000011704860268	0.2950568575954233	0.7530657024551506	-1.2633332049227861
0.6840740584145998	1.0000114707467427	0.2950622931605357	0.753392306653685	-1.2637960852217804
0.6843712235138242	1.0000112389634364	0.2950676745356976	0.7537189104368097	-1.2642589159696316
0.6846021261218381	1.0000110604733161	0.2950718185291629	0.7539726871456977	-1.2646185098658793
0.6846683886130486	1.000011009511771	0.2950730016905317	0.7540455138086944	-1.264721697666459
0.684965553712273	1.000010782393154	0.29507827459497066	0.7543721167735107	-1.2651844308125528
0.6852627188114975	1.000010557608979	0.29508349321925686	0.7546987193354321	-1.2656471159083718
0.6855598839107219	1.0000103351606249	0.2950886575339426	0.7550253214986344	-1.2661097534545422
0.6858570490099463	1.0000101150494556	0.2950937675098901	0.7553519232672955	-1.266572343951855
0.6861542141091707	1.0000098972768212	0.2950988231182715	0.7556785246455953	-1.2670348879012647
0.686451379208395	1.0000096818440576	0.2951038243305692	0.7560051256377155	-1.2674973858038876
0.6867485443076196	1.0000094687524854	0.2951087711185755	0.7563317262478403	-1.2679598381609993
0.687045709406844	1.0000092580034114	0.29511366345439277	0.7566583264801555	-1.2684222454740337
0.6873428745060683	1.0000090495981282	0.29511850131043393	0.756984926338849	-1.2688846082445804
0.6876400396052927	1.0000088435379129	0.29512328465942184	0.7573115258281105	-1.2693469269743838
0.6879372047045171	1.0000086398240293	0.29512801347438977	0.7576381249521318	-1.2698092021653404
0.6882343698037415	1.0000084384577261	0.29513268772868134	0.7579647237151066	-1.2702714343194976
0.688531534902966	1.0000082394402376	0.2951373073959506	0.7582913221212302	-1.2707336239390516
0.6888287000021904	1.0000080427727835	0.29514187245016216	0.7586179201747001	-1.2711957715263458
0.6891258651014148	1.0000078484565698	0.2951463828655908	0.7589445178797154	-1.2716578775838685
0.6894230302006392	1.0000076564927867	0.29515083861682223	0.7592711152404771	-1.272119942614252
0.6897201952998636	1.000007466882611	0.29515523967875257	0.7595977122611879	-1.2725819671202698
0.690017360399088	1.000007279627205	0.29515958602658854	0.7599243089460525	-1.2730439516048357
0.6903145254983125	1.0000070947277155	0.29516387763584767	0.7602509052992769	-1.2735058965710015
0.6906116905975369	1.000006912185276	0.29516811448235825	0.7605775013250692	-1.2739678025219552
0.6909088556967613	1.0000067320010044	0.2951722965422592	0.7609040970276392	-1.2744296699610194
0.6912060207959857	1.000006554176005	0.2951764237920003	0.7612306924111981	-1.274891499391649
0.6915031858952101	1.0000063787113673	0.29518049620834236	0.761557287479959	-1.2753532913174304
0.691734088503224	1.0000062440024504	0.29518362267787657	0.7618110574871196	-1.2757120863492215
0.6918003509944345	1.000006205608166	0.2951845137683569	0.7618838822381364	-1.2758150462420788
0.692097516093659	1.0000060348674615	0.2951884764494266	0.7622104766899468	-1.276276764669437
0.6923946811928834	1.0000058664903	0.2951923842292449	0.7625370708396078	-1.2767384471034737
0.6926918462921078	1.0000057004777123	0.29519623708581644	0.7628636646913387	-1.2772000940482804
0.6929890113913322	1.0000055368307155	0.2952000349974569	0.7631902582493608	-1.2776617060080715
0.6932861764905566	1.0000053755503115	0.295203777942793	0.7635168515178963	-1.2781232834871812
0.693583341589781	1.0000052166374886	0.2952074659007628	0.7638434445011691	-1.2785848269900624
0.6938805066890055	1.0000050600932195	0.2952110988506153	0.7641700372034048	-1.2790463370212848
0.6941776717882299	1.000004905918463	0.295214676771911	0.7644966296288302	-1.2795078140855325
0.6944748368874543	1.000004754114163	0.29521819964452145	0.7648232217816737	-1.2799692586876033
0.6947720019866787	1.0000046046812492	0.29522166744862965	0.765149813666165	-1.2804306713324063
0.695069167085903	1.0000044576206364	0.29522508016472987	0.765476405286535	-1.2808920525249596
0.6953663321851274	1.000004312933225	0.2952284377736277	0.7658029966470165	-1.2813534027703901
0.695663497284352	1.0000041706199008	0.29523174025644033	0.766129587751843	-1.28181472257393
0.6959606623835763	1.000004030681535	0.29523498759459627	0.76645617860525	-1.2822760124409163
0.6962578274828007	1.0000038931189843	0.2952381797698354	0.7667827692114737	-1.282737272876788
0.6965549925820251	1.0000037579330907	0.2952413167642094	0.7671093595747518	-1.2831985043870857
0.6968521576812495	1.0000036251246818	0.2952443985600812	0.7674359496993234	-1.2836597074774483
0.6971493227804739	1.0000034946945704	0.29524742514012553	0.7677625395894286	-1.2841208826536121
0.6974464878796984	1.0000033666435548	0.2952503964873286	0.768089129249309	-1.2845820304214093
0.6977436529789228	1.0000032409724187	0.29525331258498827	0.7684157186832071	-1.2850431512867653
0.6980408180781472	1.0000031176819315	0.2952561734167142	0.7687423078953666	-1.2855042457556975
0.6983379831773716	1.0000029967728472	0.29525897896642755	0.7690688968900324	-1.2859653143343144
0.698635148276596	1.0000028782459063	0.29526172921836136	0.7693954856714508	-1.286426357528812
0.69886605088461	1.0000027877934146	0.2952638280266274	0.7696492508633636	-1.2867845791526173
0.6989323133758204	1.0000027621018337	0.29526442415706033	0.7697220742438687	-1.2868873758454733
0.6992294784750449	1.0000026483413404	0.2952670637673811	0.7700486626115345	-1.2873483697906667
0.6995266435742693	1.0000025369651222	0.29526964803449185	0.7703752507786973	-1.287809339870843
0.6998238086734937	1.0000024279738609	0.2952721769438729	0.7707018387496075	-1.288270286592535
0.7001209737727181	1.000002321368223	0.2952746504813163	0.7710284265285164	-1.2887312104623556
0.7004181388719425	1.0000022171488612	0.2952770686329259	0.7713550141196764	-1.289192111986995
0.7007153039711669	1.000002115316413	0.2952794313851176	0.7716816015273409	-1.2896529916732198
0.7010124690703914	1.000002015871501	0.2952817387246192	0.7720081887557638	-1.290113850027871
0.7013096341696158	1.000001918814734	0.29528399063847044	0.7723347758092006	-1.2905746875578628
0.7016067992688402	1.0000018241467057	0.2952861871140231	0.7726613626919071	-1.2910355047701798
0.7019039643680646	1.0000017318679952	0.29528832813894085	0.7729879494081404	-1.2914963021718762
0.702201129467289	1.000001641979167	0.29529041370119957	0.7733145359621584	-1.2919570802700737
0.7024982945665135	1.000001554480771	0.2952924437890871	0.7736411223582195	-1.2924178395719599
0.7027954596657379	1.0000014693733423	0.2952944183912033	0.7739677086005833	-1.2928785805847858
0.7030926247649623	1.0000013866574016	0.29529633749646017	0.77429429469351	-1.2933393038158654
0.7033897898641867	1.0000013063334547	0.2952982010940819	0.7746208806412607	-1.2938000097725728
0.703686954963411	1.000001228401993	0.2953000091736047	0.7749474664480971	-1.294260698962341
0.7039841200626354	1.0000011528634933	0.295301761724877	0.7752740521182817	-1.2947213718926602
0.70428128516186	1.0000010797184173	0.2953034587380593	0.7756006376560777	-1.295182029071076
0.7045784502610843	1.0000010089672124	0.2953051002036245	0.775927223065749	-1.2956426710051874
0.7048756153603087	1.0000009406103116	0.29530668611235744	0.7762538083515601	-1.2961032982026452
0.7051727804595331	1.0000008746481328	0.29530821645535543	0.7765803935177763	-1.2965639111711504
0.7054699455587575	1.0000008110810792	0.2953096912240278	0.7769069785686633	-1.2970245104184526
0.7057671106579819	1.0000007499095398	0.2953111104100963	0.7772335635084875	-1.2974850964523479
0.7059980132659959	1.0000007040322296	0.295312174764476	0.7774873257859726	-1.2978429712576751
0.7060642757572064	1.0000006911338886	0.2953124740055948	0.7775601483415159	-1.297945669780677
0.7063614408564308	1.000000634754485	0.2953137820028696	0.777886733072016	-1.2984062309113245
0.7066586059556552	1.0000005807716739	0.29531503439457923	0.7782133177042558	-1.2988667803522158
0.7069557710548796	1.0000005291857852	0.2953162311736945	0.7785399022425039	-1.2993273186113163
0.707252936154104	1.0000004799971345	0.2953173723334985	0.7788664866910294	-1.2997878461966297
0.7075501012533284	1.0000004332060226	0.2953184578675868	0.7791930710541017	-1.3002483636161952
0.7078472663525529	1.0000003888127356	0.29531948776986716	0.7795196553359908	-1.3007088713780874
0.7081444314517773	1.000000346817545	0.29532046203455986	0.779846239540967	-1.301169369990413
0.7084415965510017	1.000000307220707	0.29532138065619734	0.7801728236733011	-1.30162985996131
0.7087387616502261	1.0000002700224646	0.29532224362962456	0.7804994077372642	-1.3020903417989464
0.7090359267494505	1.000000235223045	0.29532305094999883	0.7808259917371277	-1.3025508160115167
0.7093330918486749	1.0000002028226607	0.29532380261278984	0.7811525756771637	-1.303011283107242
0.7096302569478994	1.0000001728215098	0.2953244986137797	0.781479159561644	-1.3034717435943677
0.7099274220471238	1.000000145219776	0.29532513894906287	0.7818057433948411	-1.303932197981161
0.7102245871463482	1.000000120017628	0.29532572361504633	0.7821323271810278	-1.30439264677591
0.7105217522455726	1.0000000972152199	0.29532625260844936	0.7824589109244768	-1.3048530904869222
0.710818917344797	1.0000000768126909	0.29532672592630377	0.7827854946294613	-1.3053135296225222
0.7111160824440214	1.0000000588101658	0.29532714356595374	0.7831120783002549	-1.30577396469105
0.7114132475432459	1.000000043207755	0.2953275055250559	0.7834386619411307	-1.3062343962008593
0.7117104126424703	1.0000000300055536	0.2953278118015793	0.7837652455563625	-1.306694824660316
0.7120075777416947	1.0000000192036425	0.29532806239380544	0.7840918291502241	-1.3071552505777966
0.712304742840919	1.0000000108020874	0.29532825730032836	0.7844184127269896	-1.3076156744616856
0.7126019079401434	1.00000000480094	0.29532839652005444	0.7847449962909328	-1.3080760968203753
0.7128990730393678	1.0000000012002368	0.2953284800522026	0.7850715798463276	-1.3085365181622624
0.7131299756473818	1.0000000000596772	0.2953285065118666	0.7853253411188656	-1.3088942734196884
0.7131962381385923	1.	0.295328507896304	0.7853981633974484	-1.3089969389957472
0.7131962381385923	1.	0.295328507896304	0.7853981633974484	-1.3089969389957472


==> anc/data-ver2/orbit_6_60.tsv <==
0.	1.	0.4259902847013917	0.	0.
4.237738478620368e-6	1.0000000000012939	0.42599028469123495	5.846721704358131e-6	-4.292512171950152e-6
0.000019207128196787374	1.0000000000265803	0.42599028449274556	0.00002649968464938076	-0.000019455384537367205
0.000057848852250630554	1.0000000002411151	0.4259902828087216	0.00007981288647957333	-0.00005859656192927325
0.00015759793126894354	1.0000000017895183	0.4259902706542998	0.00021743466520106377	-0.0001596349322167021
0.00031346435503830546	1.0000000070796418	0.4259902291286781	0.0004324804074412272	-0.00031751605518234085
0.0004150884808918728	1.000000012414127	0.4259901872548305	0.0005726891546524529	-0.0004204538338941204
0.0006269287100766109	1.0000000283185313	0.4259900624107868	0.0008649608371408608	-0.0006350327407473685
0.0009403930651149164	1.0000000637165598	0.4259897845484657	0.0012974413113572476	-0.0009525506870772838
0.0009687602193556939	1.000000067618569	0.42598975391902993	0.001336578907225739	-0.0009812847574991429
0.0012538574201532218	1.000000113273547	0.42598939554296145	0.0017299218523486152	-0.0012700705245533158
0.0015673217751915273	1.00000017698924	0.4259888953960195	0.0021624024823730125	-0.001587592883555236
0.0018807861302298327	1.0000002548633133	0.4259882841098837	0.00259488322368825	-0.0019051183944608717
0.0021548936942766645	1.0000003345631616	0.42598765849129516	0.002973064266167081	-0.002182780297026881
0.002194250485268138	1.00000034689537	0.4259875616872969	0.003027364098551839	-0.00222264768764562
0.0025077148403064436	1.0000004530849402	0.42598672813150046	0.0034598451292209348	-0.0025401813934819613
0.002821179195344749	1.000000573431482	0.4259857834462345	0.003892326337952274	-0.0028577201423389724
0.0031346435503830546	1.0000007079343816	0.42598472763573775	0.004324807747002117	-0.003175264564581839
0.00344810790542136	1.0000008565929526	0.42598356070474785	0.004757289378626187	-0.003492815290571369
0.0037615722604596655	1.000001019406436	0.4259822826585011	0.005189771255079612	-0.003810372950663503
0.004075036615497971	1.000001196374001	0.4259808935027325	0.005622253398616863	-0.004127938175208829
0.004388500970536276	1.0000013874947449	0.4259793932436759	0.006054735831491694	-0.004445511594552089
0.004695952813948581	1.0000015886972673	0.4259778138402107	0.006478923187823078	-0.004757002255872802
0.004701965325574582	1.000001592767692	0.42597778188806396	0.006487218575957087	-0.004763093839031694
0.005015429680612887	1.0000018121917948	0.4259760594431281	0.006919701654265186	-0.005080685538979232
0.005328894035651193	1.0000020457659333	0.42597422591659867	0.007352185088667242	-0.0053982873247189755
0.005642358390689498	1.0000022934889157	0.42597228131670484	0.007784668901413549	-0.005715899826567394
0.005955822745727804	1.0000025553594771	0.4259702256521746	0.00821715311475339	-0.00603352367483266
0.006269287100766109	1.0000028313762814	0.42596805893223505	0.00864963775093497	-0.006351159499814155
0.006582751455804415	1.0000031215379197	0.4259657811666121	0.009082122832205367	-0.006668807931801976
0.00689621581084272	1.0000034258429105	0.4259633923655306	0.009514608380810455	-0.006986469601076446
0.0072096801658810255	1.0000037442897007	0.4259608925397146	0.009947094418994863	-0.0073041451379076095
0.007523144520919331	1.0000040768766647	0.42595828170038696	0.010379580969001902	-0.007621835172554744
0.007836608875957636	1.0000044236021046	0.42595555985926986	0.010812068053073512	-0.007939540335265859
0.007854231903293572	1.0000044435148185	0.42595540354138295	0.010836382577818951	-0.007957402243622878
0.008150073230995942	1.0000047844642501	0.4259527270285845	0.011244555693450198	-0.008257261256277197
0.008463537586034247	1.0000051594612591	0.4259497832210512	0.011677043912370974	-0.008574998565812737
0.008777001941072553	1.0000055485912167	0.42594672844988957	0.012109532732073299	-0.00889275289408369
0.009090466296110858	1.000005951852136	0.42594356272881834	0.012542022174793017	-0.009210524871288
0.009403930651149164	1.0000063692419583	0.4259402860720557	0.012974512262764302	-0.009528315127609838
0.00971739500618747	1.0000068007585519	0.42593689849431904	0.013407003018219595	-0.009846124293219103
0.010030859361225775	1.000007246399713	0.42593340001082514	0.013839494463389541	-0.01016395299827091
0.01034432371626408	1.000007706163166	0.4259297906372903	0.014271986620502932	-0.010481801872905086
0.010657788071302386	1.0000081800465626	0.4259260703899302	0.014704479511786647	-0.010799671547245659
0.010971252426340691	1.0000086680474825	0.42592223928546	0.015136973159465592	-0.011117562651400355
0.011284716781378996	1.0000091701634328	0.4259182973410947	0.015569467585762636	-0.011435475815460077
0.011598181136417302	1.0000096863918488	0.4259142445745487	0.016001962812898556	-0.011753411669498396
0.011911645491455607	1.0000102167300933	0.42591008100403605	0.016434458863091975	-0.012071370843571043
0.012225109846493913	1.0000107611754567	0.42590580664827077	0.016866955758559298	-0.012389353967715379
0.012538574201532218	1.0000113197251574	0.42590142152646654	0.017299453521514654	-0.012707361671949887
0.012852038556570524	1.0000118923763417	0.425896925658337	0.01773195217416984	-0.013025394586273654
0.01316550291160883	1.0000124791260832	0.4258923190640956	0.018164451738734256	-0.013343453340665837
0.013478967266647135	1.0000130799713833	0.42588760176445584	0.01859695223741484	-0.013661538565085158
0.01379243162168544	1.0000136949091714	0.4258827737806314	0.01902945369241602	-0.013979650889469359
0.013828830376695652	1.0000137672273806	0.4258822059949268	0.01907967482280178	-0.014016591140800635
0.014105895976723746	1.0000143239363046	0.42587783513433586	0.019461956125939636	-0.01429779094373469
0.014419360331762051	1.0000149670495675	0.4258727858477832	0.019894459560184898	-0.014615959357775377
0.014732824686800356	1.0000156242456728	0.42586762594368766	0.020326964017348313	-0.014934156761463079
0.015046289041838662	1.0000162955212606	0.4258623554452636	0.020759469519623628	-0.015252383784646372
0.015359753396876967	1.000016980872899	0.42585697437622605	0.02119197608920177	-0.015570641057150204
0.015673217751915273	1.0000176802970835	0.4258514827607904	0.021624483748270775	-0.01588892920877536
0.01598668210695358	1.0000183937902376	0.4258458806236725	0.022056992519015755	-0.01620724886929792
0.016300146461991884	1.0000191213487128	0.4258401679900892	0.0224895024236188	-0.01652560066846872
0.01661361081703019	1.0000198629687878	0.42583434488575767	0.022922013484258943	-0.016843985236012805
0.016927075172068495	1.0000206186466691	0.4258284113368961	0.023354525723112092	-0.017162403201628887
0.017240539527106802	1.0000213883784916	0.42582236737022344	0.023787039162350962	-0.017480855194988792
0.017554003882145106	1.000022172160317	0.42581621301295974	0.02421955382414502	-0.017799341845736914
0.017867468237183413	1.0000229699881353	0.42580994829282603	0.024652069730660434	-0.01811786378348965
0.018180932592221716	1.0000237818578643	0.4258035732380445	0.025084586904059986	-0.018436421637834852
0.018494396947260024	1.0000246077653492	0.4257970878773385	0.025517105366503038	-0.018755016038331275
0.018807861302298327	1.0000254477063628	0.42579049223993276	0.025949625140145448	-0.019073647614507996
0.019121325657336635	1.0000263016766064	0.4257837863555534	0.026382146247139526	-0.019392316995863874
0.01943479001237494	1.0000271696717085	0.4257769702544281	0.026814668709633963	-0.019711024811866963
0.019748254367413245	1.0000280516872249	0.42577004396728607	0.027247192549773765	-0.02002977169195395
0.02006171872245155	1.0000289477186401	0.4257630075253582	0.027679717789700208	-0.020348558265529587
0.020375183077489856	1.0000298577613655	0.42575586096037715	0.028112244451550757	-0.020667385161966104
0.02068864743252816	1.000030781810741	0.42574860430457756	0.028544772557459023	-0.020986253010602647
0.021002111787566467	1.0000317198620337	0.42574123759069604	0.028977302129554676	-0.021305162440744683
0.02131557614260477	1.0000326719104382	0.4257337608519712	0.029409833189963413	-0.021624114081663426
0.021351974897614985	1.0000327833668918	0.42573288554225674	0.02946005779253027	-0.021661152771644293
0.021629040497643078	1.0000336379510772	0.42572617412214386	0.02984236576080687	-0.021943108562595234
0.021942504852681382	1.0000346179790016	0.4257184774354573	0.03027489986420258	-0.022262146512741048
0.02225596920771969	1.000035611989189	0.425710670826657	0.03070743552226389	-0.02258122856126576
0.022569433562757993	1.0000366199765456	0.42570275433099103	0.031139972757099923	-0.02290035533729766
0.0228828979177963	1.0000376419359047	0.4256947279842101	0.03157251159081549	-0.02321952746992779
0.023196362272834604	1.0000386778620278	0.42568659182256763	0.03200505204551106	-0.023538745588209387
0.02350982662787291	1.000039727749604	0.42567834588281983	0.03243759414328264	-0.02385801032115724
0.023823290982911215	1.0000407915932499	0.425669990202226	0.03287013790622181	-0.0241773222977471
0.024136755337949522	1.00004186938751	0.4256615248185484	0.03330268335641553	-0.024496682146915062
0.024450219692987826	1.0000429611268566	0.4256529497700525	0.033735230515946193	-0.02481609049755695
0.024763684048026133	1.0000440668056896	0.4256442650955071	0.03416777940689152	-0.02513554797852769
0.025077148403064436	1.0000451864183366	0.4256354708341844	0.03460033005132447	-0.025455055218640707
0.025390612758102744	1.000046319959053	0.42562656702586016	0.035032882471313205	-0.025774612846667263
0.025704077113141047	1.000047467422022	0.4256175537108138	0.03546543668892104	-0.02609422149133586
0.026017541468179355	1.0000486288013544	0.4256084309298285	0.03589799272620635	-0.0264138817813316
0.02633100582321766	1.0000498040910888	0.4255991987241914	0.036330550605222514	-0.026733594345295517
0.026644470178255966	1.0000509932851913	0.42558985713569364	0.03676311034801786	-0.02705335981182398
0.02695793453329427	1.0000521963775562	0.4255804062066306	0.037195671976635605	-0.027373178809468005
0.027271398888332576	1.000053413362005	0.425570845979802	0.037628235513113784	-0.02769305196673265
0.02758486324337088	1.000054644232287	0.4255611764985117	0.03806080097948518	-0.02801297991207631
0.027898327598409187	1.0000558889820799	0.4255513978065685	0.03849336839777726	-0.02833296327391011
0.02821179195344749	1.000057147604988	0.42554150994828566	0.03892593779001215	-0.028653002680597204
0.028525256308485798	1.0000584200945442	0.4255315129684813	0.03935850917820649	-0.028973098760452138
0.028838720663524102	1.0000597064442087	0.42552140691247864	0.03979108258437147	-0.029293252141740164
0.028875119418534316	1.0000598567099934	0.42552022635455583	0.03984131213834627	-0.02933043135286538
0.02915218501856241	1.0000610066473696	0.42551119182610575	0.040223658030512685	-0.029613463452676566
0.029465649373600713	1.000062320697343	0.42550086775569623	0.0406562355386301	-0.029933733321425997
0.02977911372863902	1.0000636485873717	0.42549043474808884	0.041088815130718	-0.030254062376101783
0.030092578083677324	1.0000649903106276	0.4254798928506279	0.0415213968287649	-0.030574451244765235
0.03040604243871563	1.000066345860209	0.42546924211116366	0.0419539806547535	-0.03089490055542497
0.030719506793753935	1.000067715229143	0.4254584825780517	0.04238656663066062	-0.03121541093603621
0.031032971148792242	1.000069098410384	0.425447614300154	0.0428191547784571	-0.031535983014500085
0.031346435503830546	1.0000704953968136	0.42543663732683834	0.04325174512010779	-0.031856617418662914
0.03165989985886885	1.000071906181242	0.425425551707979	0.04368433767757145	-0.032177314776315524
0.03197336421390716	1.0000733307564065	0.42541435749395645	0.044116932472800685	-0.032498075715192525
0.032286828568945464	1.0000747691149723	0.4254030547356578	0.044549529527741896	-0.03281890086297156
0.03260029292398377	1.0000762212495324	0.4253916434844769	0.044982128864335204	-0.03313979084727265
0.03291375727902207	1.0000776871526078	0.42538012379231444	0.04541473050451438	-0.03346074629565741
0.03322722163406038	1.0000791668166462	0.42536849571157803	0.04584733447020681	-0.03378176783562833
0.033540685989098686	1.0000806602340244	0.4253567592951825	0.04627994078333336	-0.034102856094628056
0.03385415034413699	1.0000821673970457	0.4253449145965502	0.04671254946580841	-0.034424011700038636
0.03416761469917529	1.0000836882979418	0.42533296166961065	0.04714516053953969	-0.034745235279180775
0.034481079054213604	1.0000852229288721	0.42532090056880123	0.04757777402642828	-0.03506652745931308
0.03479454340925191	1.0000867712819232	0.425308731349067	0.048010389948368516	-0.03538788886763131
0.03510800776429021	1.0000883333491102	0.4252964540658611	0.048443008327247926	-0.03570932013126762
0.035421472119328515	1.0000899091223752	0.42528406877514474	0.04887562918494717	-0.03603082187728976
0.035734936474366825	1.0000914985935885	0.4252715755333874	0.04930825254333998	-0.03635239473270037
0.03604840082940513	1.0000931017545476	0.4252589743975671	0.049740878424293054	-0.03667403932443613
0.03636186518444343	1.0000947185969784	0.42524626542517047	0.05017350684966606	-0.03699575627936703
0.03639826393945365	1.0000949072271628	0.4252447827035079	0.050223742826451076	-0.03703311802498817
0.03667532953948174	1.000096349112534	0.42523344867419294	0.05060613784131149	-0.037317546224295554
0.03698879389452005	1.0000979932927954	0.4252205242031388	0.05103877142107465	-0.03763940978595591
0.03730225824955835	1.0000996511292715	0.42520749207102176	0.051471407610793586	-0.03796134759101322
0.037615722604596655	1.0001013226133981	0.4251943523373646	0.05190404643229897	-0.038283360266062695
0.03792918695963496	1.00010300773654	0.4251811050621995	0.052336687907414095	-0.038605448437628885
0.03824265131467327	1.0001047064899888	0.42516775030606874	0.05276933205795477	-0.038927612732164794
0.03855611566971157	1.0001064188649642	0.425154288130024	0.053201978905729266	-0.039249853776051113
0.03886958002474988	1.000108144852613	0.42514071859562713	0.053634628472538234	-0.03957217219559537
0.03918304437978818	1.0001098844440108	0.42512704176495025	0.05406728078017467	-0.03989456861703111
0.03949650873482649	1.0001116376301602	0.42511325770057584	0.054499935850423786	-0.04021704366651705
0.039809973089864795	1.0001134044019915	0.42509936646559676	0.054932593705063024	-0.04053959797013624
0.0401234374449031	1.0001151847503627	0.4250853681236169	0.055365254365861906	-0.04086223215389521
0.0404369017999414	1.0001169786660602	0.42507126273875084	0.055797917854582026	-0.041184946843723126
0.04075036615497971	1.000118786139797	0.42505705037562436	0.05623058419297695	-0.04150774266547092
0.041063830510018016	1.000120607162215	0.4250427310993745	0.05666325340279216	-0.041830620244910445
0.04137729486505632	1.000122441723883	0.42502830497564986	0.05709592550576496	-0.042153580207733556
0.041690759220094624	1.0001242898152978	0.4250137720706106	0.057528600523624476	-0.04247662317955129
0.042004223575132935	1.000126151426884	0.4249991324509288	0.05796127847809149	-0.04279974978589294
0.04231768793017124	1.0001280265489936	0.4249843861837886	0.05839395939087843	-0.04312296065220518
0.04263115228520954	1.0001299151719067	0.4249695333368863	0.05882664328368931	-0.04344625640385118
0.042944616640247846	1.0001318172858311	0.4249545739784307	0.059259330178219626	-0.043769637666109674
0.043258080995286156	1.0001337328809021	0.42493950817714327	0.05969202009615629	-0.044093105064174076
0.04357154535032446	1.000135661947183	0.42492433600225815	0.06012471305917759	-0.04441665922315157
0.043885009705362764	1.0001376044746646	0.42490905752352265	0.060557409088953094	-0.04474030076806216
0.04392140846037298	1.0001378309082898	0.4249072765366162	0.06060765294964355	-0.044777886966010566
0.04419847406040107	1.0001395604532652	0.42489367281119717	0.060990108207143574	-0.04506403032383775
0.04451193841543938	1.0001415298728316	0.4248781819360556	0.061422810435400974	-0.04538784851532125
0.04482540277047768	1.0001435127231377	0.42486258496938545	0.06185551579536828	-0.04571175596726557
0.045138867125515986	1.000145508993885	0.4248468819829879	0.0622882243086795	-0.046035753304332724
0.04545233148055429	1.0001475186747038	0.42483107304917833	0.06272093599695959	-0.046359841151092845
0.0457657958355926	1.0001495417551507	0.4248151582407862	0.06315365088182434	-0.046684020132023246
0.046079260190630904	1.000151578224711	0.4247991376311554	0.06358636898488036	-0.047008290871507444
0.04639272454566921	1.0001536280727974	0.42478301129414453	0.06401909032772495	-0.04733265399383418
0.04670618890070751	1.0001556912887504	0.42476677930412693	0.06445181493194607	-0.047657110123196435
0.04701965325574582	1.0001577678618383	0.4247504417359909	0.06488454281912229	-0.047981659883690464
0.047333117610784126	1.0001598577812572	0.4247339986651401	0.06531727401082263	-0.04830630389931478
0.04764658196582243	1.0001619610361305	0.4247174501674936	0.06575000852860657	-0.04863104279396917
0.04796004632086073	1.00016407761551	0.4247007963194862	0.06618274639402397	-0.04895587719145365
0.048273510675899044	1.000166207508375	0.42468403719806835	0.06661548762861494	-0.049280807715467514
0.04858697503093735	1.0001683507036323	0.42466717288070677	0.06704823225390985	-0.04960583498960824
0.04890043938597565	1.0001705071901166	0.4246502034453844	0.06748098029142917	-0.0499309596373705
0.049213903741013955	1.0001726769565904	0.4246331289706006	0.06791373176268348	-0.05025618228214514
0.049527368096052266	1.0001748599917442	0.42461594953537163	0.06834648668917333	-0.05058150354721806
0.04984083245109057	1.0001770562841958	0.4245986652192305	0.0687792450923892	-0.05090692405576928
0.05015429680612887	1.0001792658224913	0.42458127610222746	0.06921200699381144	-0.05123244443087175
0.05046776116116718	1.0001814885951037	0.4245637822649301	0.06964477241491017	-0.051558065295490396
0.05078122551620549	1.0001837245904346	0.4245461837884235	0.07007754137714521	-0.05188378727248098
0.05109468987124379	1.0001859737968133	0.4245284807543107	0.07051031390196599	-0.05220961098458903
0.051408154226282095	1.000188236202496	0.42451067324471264	0.07094309001081155	-0.05253553705444878
0.05144455298129231	1.0001884997625872	0.4245085987116437	0.07099334320360698	-0.05257338949621538
0.0517216185813204	1.0001905117956682	0.4244927613422685	0.07137586972511037	-0.05286156610458203
0.05203508293635871	1.0001928005644418	0.4244747451301359	0.07180865306628034	-0.05318769875739708
0.05234854729139701	1.000195102496857	0.42445662469199125	0.07224144005572872	-0.0535139356351876
0.05266201164643532	1.0001974175808817	0.42443840011202977	0.07267423071485198	-0.05384027736013151
0.05297547600147362	1.0001997458044118	0.42442007147496574	0.0731070250650358	-0.05416672455428985
0.05328894035651193	1.0002020871552708	0.42440163886603294	0.073539823127655	-0.054493277839605676
0.053602404711550235	1.00020444162121	0.42438310237098464	0.07397262492407337	-0.05481993783790287
0.05391586906658854	1.0002068091899083	0.42436446207609385	0.07440543047564373	-0.055146705170885026
0.05422933342162684	1.000209189848973	0.42434571806815374	0.0748382398037077	-0.055473580460134266
0.05454279777666515	1.0002115835859384	0.4243268704344776	0.07527105292959578	-0.0558005643271101
0.05485626213170346	1.0002139903882674	0.4243079192628993	0.07570386987462718	-0.05612765739314822
0.05516972648674176	1.0002164102433502	0.42428886464177334	0.07613669066010975	-0.05645486027945935
0.055483190841780064	1.0002188431385048	0.4242697066599752	0.07656951530733994	-0.05678217360712803
0.055796655196818375	1.0002212890609772	0.4242504454069016	0.07700234383760268	-0.057109597997111426
0.05611011955185668	1.0002237479979412	0.42423108097247053	0.07743517627217136	-0.05743713407023813
0.05642358390689498	1.0002262199364982	0.42421161344712166	0.07786801263230768	-0.057764782447206925
0.056737048261933286	1.0002287048636778	0.4241920429218166	0.07830085293926164	-0.058092543748585586
0.057050512616971596	1.000231202766437	0.42417236948803894	0.07873369721427144	-0.058420418594809634
0.0573639769720099	1.0002337136316612	0.42415259323779464	0.07916654547856336	-0.05874840760618108
0.057677441327048204	1.0002362374461629	0.4241327142636123	0.07959939775335174	-0.05907651140286721
0.05799090568208651	1.000238774196683	0.42411273265854327	0.08003225405983892	-0.0594047306048993
0.05830437003712482	1.0002413238698902	0.42409264851616185	0.08046511441921507	-0.059733065832171355
0.05861783439216312	1.0002438864523806	0.42407246193056586	0.08089797885265818	-0.06006151770443885
0.058931298747201426	1.0002464619306786	0.4240521729963764	0.08133084738133398	-0.060390086841317414
0.05896769750221164	1.0002467618242907	0.4240498104644254	0.08138111133882005	-0.06042824715573858
0.05924476310223973	1.0002490502912365	0.42403178180873835	0.08176372002639584	-0.060718773862281576
0.05955822745727804	1.000251651520434	0.42401128846332065	0.0821965968089847	-0.061047579386663435
0.059871691812316344	1.0002542656045792	0.42399069305631654	0.082629477750229	-0.06137650403365136
0.06018515616735465	1.0002568925299078	0.42396999568444355	0.08306236287124458	-0.061705548422288675
0.06049862052239295	1.0002595322825831	0.423949196444944	0.08349525219313463	-0.062034713171472314
0.06081208487743126	1.0002621848486968	0.42392829543558525	0.08392814573698955	-0.06236399889995152
0.061125549232469566	1.0002648502142681	0.42390729275465966	0.08436104352388696	-0.06269340622632645
0.06143901358750787	1.0002675283652445	0.4238861885009852	0.08479394557489156	-0.06302293576904686
0.06175247794254617	1.000270219287501	0.42386498277390544	0.08522685191105506	-0.06335258814641072
0.062065942297584484	1.0002729229668406	0.4238436756732899	0.08565976255341609	-0.06368236397656285
0.06237940665262279	1.0002756393889942	0.4238222672995342	0.08609267752300014	-0.06401226387749355
0.06269287100766109	1.0002783685396208	0.4238007577535604	0.08652559684081948	-0.06434228846703716
0.0630063353626994	1.0002811104043072	0.42377914713681725	0.08695852052787305	-0.06467243836287072
0.0633197997177377	1.000283864968568	0.42375743555128037	0.08739144860514643	-0.06500271418251252
0.063633264072776	1.0002866322178456	0.42373562309945245	0.0878243810936117	-0.06533311654332069
0.06394672842781432	1.000289412137511	0.42371370988436374	0.08825731801422737	-0.06566364606249177
0.06426019278285262	1.0002922047128624	0.42369169600957196	0.08869025938793837	-0.06599430335705929
0.06457365713789093	1.0002950099291266	0.4236695815791628	0.08912320523567585	-0.06632508904389227
0.06488712149292923	1.0002978277714574	0.42364736669775005	0.08955615557835721	-0.06665600373969384
0.06520058584796753	1.0003006582249376	0.4236250514704758	0.08998911043688591	-0.06698704806099968
0.06551405020300584	1.0003035012745776	0.42360263600301096	0.0904220698321515	-0.06731822262417665
0.06582751455804414	1.0003063569053154	0.4235801204015551	0.09085503378502945	-0.06764952804542118
0.06614097891308245	1.0003092251020174	0.4235575047728371	0.0912880023163811	-0.0679809649407579
0.06645444326812076	1.000312105849478	0.4235347892241151	0.09172097544705356	-0.068312533926038
0.06649084202313096	1.0003124411677997	0.42353214507725556	0.09177125158333178	-0.06835104353642442
0.06676790762315907	1.0003149991324192	0.42351197386317674	0.09215395319787968	-0.06864423561693785
0.06708137197819737	1.0003179049354913	0.42348905879833987	0.09258693558967791	-0.06897607062895736
0.06739483633323567	1.000320823243273	0.4234660441384521	0.0930199226432522	-0.06930803957741852
0.06770830068827398	1.00032375404027	0.42344292999289174	0.09345291437939199	-0.0696401430774638
0.06802176504331228	1.000326697310917	0.42341971647156734	0.09388591081887207	-0.06997238174405462
0.06833522939835059	1.0003296530395764	0.4233964036849187	0.0943189119824525	-0.0703047561919698
0.06864869375338889	1.0003326212105383	0.42337299174391657	0.09475191789087853	-0.07063726703580393
0.06896215810842721	1.0003356018080212	0.423349480760063	0.09518492856488053	-0.07096991488996583
0.06927562246346551	1.0003385948161716	0.42332587084539186	0.09561794402517391	-0.07130270036867695
0.06958908681850381	1.0003416002190642	0.4233021621124687	0.09605096429245899	-0.07163562408596971
0.06990255117354212	1.0003446180007014	0.42327835467439134	0.09648398938742095	-0.07196868665568595
0.07021601552858042	1.0003476481450142	0.4232544486447899	0.09691701933072973	-0.07230188869147527
0.07052947988361873	1.000350690635861	0.42323044413782723	0.09735005414303995	-0.07263523080679338
0.07084294423865703	1.000353745457029	0.42320634126819895	0.09778309384499084	-0.07296871361490045
0.07115640859369533	1.000356812592233	0.423182140151134	0.09821613845720613	-0.0733023377288595
0.07146987294873365	1.0003598920251164	0.42315784090239444	0.09864918800029396	-0.07363610376153464
0.07178333730377195	1.0003629837392503	0.42313344363827626	0.09908224249484679	-0.07397001232558945
0.07209680165881026	1.000366087718134	0.4231089484756092	0.09951530196144134	-0.07430406403348529
0.07241026601384856	1.000369203945195	0.4230843555317572	0.09994836642063851	-0.07463825949747958
0.07272373036888687	1.0003723324037892	0.42305966492461855	0.1003814358929832	-0.07497259932962409
0.07303719472392517	1.0003754730772	0.4230348767726263	0.10081451039900438	-0.07530708414176317
0.07335065907896347	1.00037862594864	0.42300999119474836	0.10124758995921483	-0.0756417145455321
0.07366412343400178	1.0003817910012491	0.4229850083104878	0.10168067459411119	-0.07597649115235529
0.0739775877890401	1.0003849682180956	0.4229599282398831	0.10211376432417378	-0.0763114145734445
0.0740139865440503	1.0003853379366305	0.4229570097079451	0.10216405403181736	-0.07635031464707913
0.0742910521440784	1.0003881575821765	0.4229347511035084	0.10254685916986656	-0.07664648541979713
0.0746045164991167	1.0003913590764162	0.42290947702247395	0.10297995915163703	-0.07698170430219439
0.074917980854155	1.0003945726836678	0.422884106118426	0.10341306428991612	-0.07731707183119957
0.07523144520919331	1.000397798386713	0.42285863851354716	0.10384617460511812	-0.07765258861715613
0.07554490956423161	1.0004010361682607	0.422833074330557	0.10427929011764062	-0.07798825527018599
0.07585837391926992	1.0004042860109492	0.4228074136927118	0.10471241084786433	-0.07832407240018767
0.07617183827430822	1.0004075478973444	0.4227816567238052	0.10514553681615307	-0.07866004061683443
0.07648530262934654	1.0004108218099408	0.4227558035481681	0.10557866804285367	-0.07899616052957247
0.07679876698438484	1.0004141077311608	0.42272985429066934	0.10601180454829584	-0.07933243274761899
0.07711223133942315	1.0004174056433555	0.42270380907671556	0.10644494635279213	-0.07966885787996042
0.07742569569446145	1.000420715528804	0.42267766803225165	0.10687809347663778	-0.08000543653535047
0.07773916004949975	1.0004240373697144	0.4226514312837609	0.10731124594011066	-0.08034216932230824
0.07805262440453806	1.000427371148222	0.42262509895826544	0.10774440376347119	-0.08067905684911635
0.07836608875957636	1.000430716846392	0.42259867118332634	0.10817756696696225	-0.08101609972381899
0.07867955311461466	1.0004340744462161	0.42257214808704374	0.10861073557080902	-0.08135329855421998
0.07899301746965298	1.0004374439296162	0.4225455297980575	0.10904390959521901	-0.08169065394788087
0.07930648182469129	1.0004408252784411	0.42251881644554695	0.10947708906038181	-0.08202816651211899
0.07961994617972959	1.0004442184744693	0.42249200815923155	0.10991027398646917	-0.08236583685400539
0.07993341053476789	1.0004476234994066	0.422465105069371	0.11034346439363475	-0.08270366558036299
0.0802468748898062	1.000451040334888	0.4224381073067654	0.11077666030201415	-0.08304165329776453
0.0805603392448445	1.0004544689624766	0.4224110150027556	0.1112098617317247	-0.08337980061253056
0.0808738035998828	1.0004579093636643	0.4223838282892234	0.11164306870286547	-0.08371810813072743
0.08118726795492111	1.000461361519871	0.4223565472985919	0.11207628123551713	-0.08405657645816529
0.08150073230995943	1.0004648254124455	0.42232917216382565	0.11250949934974185	-0.08439520620039605
0.08153713106496963	1.0004652283912974	0.42232598733207966	0.11255980399655724	-0.08443453758931993
0.08181419666499773	1.000468301022665	0.4223017030184309	0.11294272306558319	-0.08473399796271128
0.08212766102003603	1.000471788331735	0.42227413999645586	0.11337595240306605	-0.08507295235014022
0.08244112537507434	1.0004752873207896	0.4222464832324911	0.11380918738219657	-0.08541206996744766
0.08275458973011264	1.000478797970892	0.4222187328616695	0.11424242802296197	-0.08575135141913187
0.08306805408515094	1.0004823202630335	0.42219088901966667	0.11467567434533053	-0.08609079730942247
0.08338151844018925	1.0004858541781336	0.4221629518427013	0.11510892636925145	-0.08643040824227839
0.08369498279522755	1.0004893996970414	0.42213492146753523	0.11554218411465476	-0.08677018482138565
0.08400844715026587	1.0004929568005336	0.4221067980314737	0.11597544760145126	-0.08711012765015531
0.08432191150530417	1.0004965254693166	0.42207858167236584	0.11640871684953236	-0.08745023733172128
0.08463537586034248	1.0005001056840241	0.4220502725286045	0.11684199187877001	-0.08779051446893814
0.08494884021538078	1.00050369742522	0.42202187073912684	0.11727527270901664	-0.08813095966437899
0.08526230457041908	1.0005073006733955	0.4219933764434145	0.11770855936010499	-0.08847157352033329
0.08557576892545739	1.0005109154089715	0.4219647897814937	0.11814185185184808	-0.08881235663880459
0.08588923328049569	1.0005145416122971	0.42193611089393573	0.11857515020403908	-0.08915330962150839
0.086202697635534	1.0005181792636502	0.42190733992185686	0.11900845443645118	-0.08949443306986984
0.08651616199057231	1.000521828343238	0.42187847700691894	0.11944176456883757	-0.0898357275850216
0.08682962634561062	1.0005254888311954	0.4218495222913294	0.11987508062093126	-0.09017719376780149
0.08714309070064892	1.0005291607075872	0.42182047591784144	0.12030840261244503	-0.09051883221875026
0.08745655505568722	1.0005328439524064	0.4217913380297547	0.12074173056307132	-0.09086064353810931
0.08777001941072553	1.000536538545575	0.42176210877091486	0.12117506449248211	-0.09120262832581845
0.08808348376576383	1.0005402444669436	0.4217327882857144	0.12160840442032884	-0.09154478718151352
0.08839694812080214	1.0005439616962923	0.42170337671909264	0.12204175036624232	-0.09188712070452407
0.08871041247584044	1.0005476902133295	0.42167387421653585	0.12247510234983258	-0.09222962949387113
0.08902387683087876	1.0005514299976925	0.4216442809240778	0.12290846039068884	-0.09257231414826474
0.08906027558588896	1.0005518649819876	0.4216408387429509	0.1229587813162641	-0.09261211732026797
0.08933734118591706	1.000555181028948	0.4216145969882996	0.12334182450837936	-0.0929151752661017
0.08965080554095536	1.0005589432865913	0.4215848225563304	0.12377519472245131	-0.09325821344546309
0.08996426989599367	1.0005627167500468	0.42155495777584717	0.12420857105243077	-0.093601429284112
0.09027773425103197	1.0005665013986678	0.4215250027950752	0.12464195351782252	-0.09394482337949105
0.09059119860607028	1.0005702972117365	0.4214949577627883	0.12507534213811	-0.09428839632871998
0.09090466296110858	1.0005741041684648	0.4214648228283089	0.12550873693275516	-0.09463214872859331
0.09121812731614688	1.0005779222479927	0.42143459814150847	0.12594213792119846	-0.09497608117557779
0.0915315916711852	1.00058175142939	0.42140428385280765	0.1263755451228586	-0.09532019426581001
0.0918450560262235	1.0005855916916553	0.42137388011317645	0.12680895855713256	-0.09566448859509394
0.09215852038126181	1.0005894430137163	0.4213433870741345	0.12724237824339543	-0.0960089647588984
0.09247198473630011	1.00059330537443	0.42131280488775136	0.12767580420100036	-0.09635362335235464
0.09278544909133842	1.0005971787525823	0.4212821337066465	0.12810923644927838	-0.09669846497025375
0.09309891344637672	1.0006010631268887	0.42125137368399	0.1285426750075383	-0.0970434902070442
0.09341237780141502	1.0006049584759937	0.42122052497350215	0.12897611989506672	-0.09738869965682927
0.09372584215645333	1.0006088647784708	0.42118958772945414	0.12940957113112775	-0.09773409391336452
0.09403930651149164	1.0006127820128234	0.42115856210666813	0.12984302873496306	-0.09807967357005523
0.09435277086652995	1.0006167101574834	0.42112744826051746	0.1302764927257917	-0.09842543921995378
0.09466623522156825	1.0006206491908125	0.4210962463469269	0.13070996312280997	-0.09877139145575714
0.09497969957660655	1.000624599091102	0.42106495652237275	0.1311434399451914	-0.09911753086980415
0.09529316393164486	1.0006285598365716	0.4210335789438834	0.13157692321208653	-0.09946385805407303
0.09560662828668316	1.0006325314053717	0.4210021137690389	0.13201041294262292	-0.09981037360017861
0.09592009264172147	1.0006365137755808	0.420970561155972	0.13244390915590495	-0.1001570780993698
0.09623355699675977	1.0006405069252076	0.4209389212633676	0.13287741187101376	-0.10050397214252688
0.09654702135179809	1.0006445108321904	0.4209071942504635	0.13331092110700712	-0.10085105632015876
0.09658342010680829	1.0006449764526684	0.4209035045450553	0.13336125961902992	-0.10089137127890141
0.09686048570683639	1.0006485254743964	0.4208753802770504	0.1337444368829194	-0.1011983312224004
0.0971739500618747	1.000652550829623	0.420843479503472	0.13417795921776127	-0.10154579743901004
0.097487414416913	1.0006565868755963	0.42081149209062535	0.1346114881305198	-0.10189345555936648
0.0978008787719513	1.0006606335899726	0.4207794181999611	0.13504502364015825	-0.10224130617246634
0.0981143431269896	1.0006646909503378	0.4207472579934836	0.135478565765616	-0.10258934986692135
0.09842780748202791	1.0006687589342074	0.4207150116337512	0.13591211452580837	-0.10293758723095552
0.09874127183706621	1.0006728375190261	0.42068267928387615	0.1363456699396266	-0.10328601885240243
0.09905473619210453	1.000676926682169	0.4206502611075254	0.1367792320259377	-0.1036346453187024
0.09936820054714283	1.0006810264009403	0.42061775726892014	0.13721280080358425	-0.10398346721689963
0.09968166490218114	1.000685136652574	0.4205851679328365	0.13764637629138451	-0.1043324851336395
0.09999512925721944	1.0006892574142345	0.4205524932646054	0.13807995850813207	-0.10468169965516563
0.10030859361225775	1.0006933886630154	0.420519733430113	0.13851354747259592	-0.10503111136731703
0.10062205796729605	1.00069753037594	0.4204868885958007	0.1389471432035202	-0.1053807208555253
0.10093552232233435	1.0007016825299624	0.4204539589286654	0.1393807457196242	-0.10573052870481166
0.10124898667737266	1.0007058451019653	0.4204209445962598	0.13981435503960216	-0.10608053549978412
0.10156245103241097	1.0007100180687625	0.4203878457666924	0.1402479711821232	-0.10643074182463451
0.10187591538744928	1.0007142014070969	0.42035466260862786	0.1406815941658313	-0.10678114826313562
0.10218937974248758	1.000718395093642	0.42032139529128704	0.14111522400934487	-0.10713175539863816
0.10250284409752589	1.000722599105001	0.42028804398444725	0.14154886073125714	-0.10748256381406791
0.10281630845256419	1.000726813417707	0.42025460885844246	0.1419825043501355	-0.10783357409192267
0.1031297728076025	1.0007310380082237	0.4202210900841635	0.14241615488452186	-0.10818478681426924
0.1034432371626408	1.0007352728529444	0.4201874878330579	0.14284981235293218	-0.10853620256274052
0.1037567015176791	1.0007395179281928	0.42015380227713084	0.14328347677385658	-0.10888782191853243
0.10407016587271742	1.000743773210223	0.42012003358894445	0.14371714816575915	-0.10923964546240084
0.10410656462772762	1.0007442679840348	0.4201161070679666	0.14376750553608963	-0.10928051165560798
0.10438363022775572	1.0007480386752188	0.4200861819416185	0.14415082654707773	-0.10959167377465857
0.10469709458279403	1.0007523142992945	0.4200522475088304	0.14458451193622404	-0.10994390743517232
0.10501055893783233	1.000756600058495	0.4200182304648155	0.1450182043515833	-0.11029634702335955
0.10532402329287063	1.0007608959287952	0.4199841309843671	0.14545190381151435	-0.11064899311818541
0.10563748764790894	1.0007652018861002	0.41994994924283674	0.1458856103343493	-0.1110018462981596
0.10595095200294724	1.000769517906246	0.41991568541613417	0.1463193239383936	-0.1113549071413333
0.10626441635798554	1.0007738439649985	0.4198813396807279	0.14675304464192584	-0.11170817622529594
0.10657788071302386	1.0007781800380542	0.41984691221364473	0.14718677246319767	-0.11206165412717212
0.10689134506806217	1.0007825261010406	0.41981240319247076	0.14762050742043362	-0.11241534142361836
0.10720480942310047	1.0007868821295152	0.41977781279535065	0.14805424953183105	-0.11276923869081996
0.10751827377813877	1.0007912480989662	0.41974314120098843	0.14848799881556	-0.11312334650448777
0.10783173813317708	1.0007956239848126	0.4197083885886474	0.14892175528976306	-0.11347766543985496
0.10814520248821538	1.0008000097624035	0.4196735551381502	0.1493555189725553	-0.11383219607167377
0.10845866684325368	1.0008044054070195	0.4196386410298791	0.14978928988202408	-0.11418693897421232
0.10877213119829199	1.0008088108938715	0.41960364644477616	0.15022306803622903	-0.11454189472125123
0.1090855955533303	1.0008132261981013	0.4195685715643432	0.15065685345320182	-0.11489706388608041
0.10939905990836861	1.0008176512947813	0.41953341657064214	0.15109064615094608	-0.11525244704149575
0.10971252426340691	1.0008220861589148	0.41949818164629504	0.15152444614743735	-0.11560804475979573
0.11002598861844522	1.000826530765436	0.41946286697448415	0.1519582534606228	-0.11596385761277819
0.11033945297348352	1.0008309850892105	0.4194274727389523	0.15239206810842137	-0.11631988617173689
0.11065291732852182	1.0008354491050342	0.4193919991240028	0.15282589010872333	-0.11667613100745818
0.11096638168356013	1.0008399227876343	0.4193564463144996	0.1532597194793904	-0.11703259269021757
0.11127984603859843	1.0008444061116692	0.41932081449586744	0.1536935562382555	-0.11738927178977641
0.11159331039363675	1.0008488990517284	0.41928510385409207	0.15412740040312276	-0.11774616887537842
0.11162970914864695	1.0008494213834829	0.4192809521178071	0.15417777786360934	-0.11778762509008892
0.11190677474867505	1.000853401582332	0.41924931457572034	0.15456125199176723	-0.11810328451574621
0.11222023910371336	1.000857913677932	0.41921344684786016	0.15499511102193483	-0.11846061927907792
0.11253370345875166	1.0008624353129116	0.41917750085818073	0.15542897751134233	-0.11881817373304368
0.11284716781378996	1.0008669664615844	0.4191414767949128	0.15586285147767703	-0.11917594844478216
0.11316063216882827	1.0008715070981964	0.41910537484684846	0.15629673293859683	-0.11953394398089709
0.11347409652386657	1.0008760571969242	0.41906919520334157	0.15673062191172993	-0.11989216090745367
0.11378756087890488	1.0008806167318762	0.41903293805430764	0.15716451841467488	-0.1202505997899751
0.11410102523394319	1.0008851856770922	0.41899660359022406	0.1575984224650003	-0.12060926119343901
0.1144144895889815	1.0008897640065437	0.4189601920021302	0.15803233408024486	-0.12096814568227389
0.1147279539440198	1.000894351694133	0.4189237034816274	0.15846625327791714	-0.12132725382035552
0.1150414182990581	1.000898948713695	0.4188871382208791	0.15890018007549542	-0.12168658617100332
0.11535488265409641	1.0009035550389955	0.41885049641261113	0.15933411449042767	-0.1220461432969768
0.11566834700913471	1.0009081706437324	0.4188137782501115	0.15976805654013135	-0.12240592576047186
0.11598181136417302	1.000912795501535	0.4187769839272308	0.16020200624199338	-0.12276593412311725
0.11629527571921132	1.0009174295859646	0.4187401136383819	0.16063596361336982	-0.12312616894597071
0.11660874007424964	1.0009220728705144	0.4187031675785403	0.16106992867158593	-0.12348663078951548
0.11692220442928794	1.0009267253286094	0.4186661459432444	0.16150390143393603	-0.12384732021365649
0.11723566878432624	1.0009313869336065	0.41862904892859515	0.1619378819176832	-0.12420823777771667
0.11754913313936455	1.0009360576587947	0.4185918767312562	0.1623718701400594	-0.1245693840404332
0.11786259749440285	1.0009407374773946	0.41855462954845435	0.16280586611826514	-0.1249307595599538
0.11817606184944116	1.0009454263625597	0.4185173075779791	0.16323986986946942	-0.12529236489383286
0.11848952620447946	1.0009501242873748	0.41847991101818316	0.16367388141080966	-0.12565420059902782
0.11880299055951776	1.0009548312248577	0.41844244006798226	0.16410790075939152	-0.12601626723189516
0.11911645491455608	1.0009595471479575	0.4184048949268553	0.1645419279322887	-0.12637856534818676
0.11915285366956628	1.0009600953310607	0.4184005304735406	0.16459232667031734	-0.12642064959209087
0.11942991926959438	1.0009642720295564	0.41836727579484423	0.16497596294654296	-0.12674109550304594
0.11974338362463269	1.0009690058424687	0.4183295828725545	0.1654100058191639	-0.12710385825100365
0.12005684797967099	1.000973748559441	0.41829181636115464	0.16584405656712883	-0.12746685414597467
0.1203703123347093	1.0009785001531524	0.4182539764623767	0.16627811520738264	-0.12783008374125354
0.1206837766897476	1.0009832605962146	0.418216063378516	0.1667121817568377	-0.12819354758951082
0.1209972410447859	1.0009880298611715	0.4181780773124314	0.16714625623237372	-0.12855724624278908
0.1213107053998242	1.0009928079205004	0.41814001846754506	0.1675803386508376	-0.128921180252499
0.12162416975486252	1.0009975947466105	0.4181018870478429	0.16801442902904332	-0.12928535016941536
0.12193763410990083	1.0010023903118443	0.4180636832578742	0.1684485273837718	-0.1296497565436731
0.12225109846493913	1.0010071945884764	0.4180254073027518	0.16888263373177073	-0.13001439992476338
0.12256456281997744	1.0010120075487152	0.4179870593881523	0.16931674808975455	-0.13037928086152942
0.12287802717501574	1.0010168291647012	0.41794863972031565	0.1697508704744042	-0.13074439990216258
0.12319149153005404	1.0010216594085082	0.4179101485060457	0.170185000902367	-0.1311097575941983
0.12350495588509235	1.0010264982521428	0.4178715859527098	0.17061913939025658	-0.13147535448451206
0.12381842024013065	1.0010313456675455	0.4178329522682389	0.17105328595465275	-0.13184119111931517
0.12413188459516897	1.0010362016265888	0.4177942476611278	0.17148744061210122	-0.13220726804415087
0.12444534895020727	1.001041066101079	0.41775547234043486	0.17192160337911372	-0.13257358580389
0.12475881330524557	1.0010459390627555	0.417716626515782	0.17235577427216764	-0.13294014494272707
0.12507227766028386	1.0010508204832915	0.417677710397355	0.17278995330770594	-0.13330694600417595
0.12538574201532218	1.0010557103342932	0.41763872419590325	0.17322414050213716	-0.13367398953106577
0.1256992063703605	1.0010606085873	0.4175996681227397	0.17365833587183507	-0.1340412760655367
0.1260126707253988	1.001065515213785	0.417560542389741	0.17409253943313874	-0.13440880614903578
0.1263261350804371	1.0010704301851554	0.41752134720934736	0.1745267512023522	-0.13477658032231268
0.1266395994354754	1.0010753534727515	0.41748208279456267	0.17496097119574455	-0.13514459912541546
0.1266759981904856	1.0010759256910893	0.4174775190249764	0.17501139234951701	-0.13518734849339673
0.12695306379051371	1.001080285047847	0.41744274935895437	0.17539519942954954	-0.13551286309768631
0.127266528145552	1.0010852248816504	0.41740334711665333	0.17582943591996567	-0.13588137277775728
0.12757999250059032	1.0010901729453032	0.41736387628235416	0.17626368068315593	-0.13625012870354591
0.12789345685562864	1.001095129209881	0.41732433707131467	0.17669793373524773	-0.1366191314122511
0.12820692121066693	1.0011000936463934	0.4172847296993563	0.17713219509233266	-0.13698838144034856
0.12852038556570525	1.0011050662257843	0.4172450543828638	0.17756646477046648	-0.13735787932358662
0.12883384992074354	1.0011100469189311	0.41720531133878525	0.17800074278566888	-0.1377276255969818
0.12914731427578185	1.001115035696646	0.41716550078463205	0.17843502915392345	-0.13809762079481439
0.12946077863082014	1.0011200325296752	0.41712562293847877	0.1788693238911774	-0.1384678654506242
0.12977424298585846	1.001125037388699	0.4170856780189633	0.17930362701334154	-0.1388383600972059
0.13008770734089675	1.0011300502443328	0.4170456662452864	0.17973793853629005	-0.13920910526660485
0.13040117169593507	1.0011350710671252	0.4170055878372121	0.1801722584758605	-0.13958010149011235
0.1307146360509734	1.0011400998275604	0.4169654430150672	0.18060658684785344	-0.13995134929826147
0.13102810040601168	1.0011451364960569	0.41692523199974163	0.18104092366803254	-0.14032284922082236
0.13134156476105	1.0011501810429677	0.41688495501268785	0.1814752689521243	-0.1406946017867977
0.13165502911608828	1.001155233438581	0.41684461227592123	0.1819096227158179	-0.14106660752441846
0.1319684934711266	1.001160293653119	0.41680420401201973	0.18234398497476514	-0.14143886696113894
0.1322819578261649	1.0011653616567395	0.41676373044412374	0.18277835574458026	-0.14181138062363258
0.1325954221812032	1.0011704374195352	0.4167231917959363	0.18321273504083976	-0.14218414903778714
0.13290888653624153	1.0011755209115332	0.41668258829172267	0.18364712287908233	-0.14255717272870022
0.13322235089127982	1.0011806121026965	0.41664192015631035	0.18408151927480862	-0.14293045222067455
0.13353581524631813	1.001185710962923	0.4166011876150889	0.18451592424348123	-0.14330398803721345
0.13384927960135642	1.0011908174620456	0.41656039089401004	0.1849503378005244	-0.14367778070101608
0.13416274395639474	1.0011959315698329	0.41651953021958726	0.18538475996132403	-0.14405183073397287
0.13419914271140496	1.0011965258998474	0.4165147814388602	0.185435204614864	-0.14409528125907917
0.13447620831143303	1.0012010532559885	0.41647860581889584	0.1858191907412274	-0.14442613865716075
0.13478967266647135	1.0012061824901521	0.4164376179195727	0.18625363015554317	-0.1448007049908384
0.13510313702150964	1.0012113192418988	0.4163965667498163	0.18668807821954103	-0.14517553025444171
0.13541660137654796	1.0012164634807386	0.41635545253838635	0.18712253494845182	-0.14555061496657878
0.13573006573158627	1.0012216151761182	0.4163142755146039	0.18755700035746714	-0.14592595964502536
0.13604353008662456	1.0012267742974197	0.41627303590835113	0.1879914744617394	-0.14630156480671996
0.13635699444166288	1.001231940813961	0.41623173395007085	0.1884259572763815	-0.14667743096775912
0.13667045879670117	1.0012371146949963	0.416190369870767	0.18886044881646685	-0.14705355864339248
0.1369839231517395	1.0012422959097156	0.41614894390200385	0.1892949490970291	-0.14742994834801806
0.13729738750677778	1.0012474844272452	0.41610745627590623	0.18972945813306208	-0.1478066005951774
0.1376108518618161	1.0012526802166473	0.41606590722515924	0.19016397593951959	-0.1481835158975505
0.13792431621685441	1.0012578832469208	0.416024296983008	0.1905985025313153	-0.14856069476695122
0.1382377805718927	1.0012630934870006	0.4159826257832577	0.19103303792332257	-0.14893813771432213
0.13855124492693102	1.0012683109057587	0.415940893860273	0.19146758213037435	-0.14931584524972974
0.1388647092819693	1.001273535472003	0.4158991014489783	0.19190213516726295	-0.14969381788235944
0.13917817363700763	1.0012787671544785	0.4158572487848572	0.19233669704874	-0.15007205612051056
0.13949163799204592	1.0012840059218666	0.4158153361039526	0.19277126778951623	-0.15045056047159144
0.13980510234708424	1.0012892517427858	0.4157733636428662	0.1932058474042613	-0.1508293314421144
0.14011856670212253	1.0012945045857915	0.4157313316387585	0.19364043590760377	-0.1512083695376907
0.14043203105716084	1.0012997644193757	0.4156892403293484	0.19407503331413084	-0.15158767526302547
0.14074549541219916	1.001305031211968	0.4156470899529131	0.19450963963838822	-0.15196724912191276
0.14105895976723745	1.001310304931935	0.41560488074828805	0.19494425489488001	-0.15234709161723034
0.14137242412227577	1.0013155855475804	0.4155626129548663	0.19537887909806856	-0.15272720325093475
0.14168588847731406	1.0013208730271457	0.41552028681259856	0.19581351226237426	-0.15310758452405604
0.14172228723232427	1.00132148744036	0.41551536822892726	0.19586398144026565	-0.1531517710122703
0.14199935283235238	1.0013261673388092	0.4154779025619929	0.1962481544021755	-0.15348823593669272
0.14231281718739067	1.0013314684506873	0.4154354604441145	0.19668280553180836	-0.1538691579880066
0.14262628154242898	1.001336776330834	0.41539296070058535	0.19711746566556665	-0.1542503511762176
0.1429397458974673	1.0013420909472408	0.41535040357358405	0.1975521348177016	-0.15463181599859863
0.1432532102525056	1.001347412267837	0.41530778930584555	0.1979868130024218	-0.15501355295147032
0.1435666746075439	1.0013527402604903	0.41526511814066086	0.19842150023389296	-0.15539556253019576
0.1438801389625822	1.0013580748930058	0.4152223903218767	0.19885619652623795	-0.15577784522917543
0.14419360331762052	1.0013634161331268	0.41517960609389526	0.19929090189353638	-0.15616040154184171
0.1445070676726588	1.0013687639485356	0.4151367657016741	0.1997256163498247	-0.15654323196065387
0.14482053202769712	1.0013741183068519	0.4150938693907257	0.20016033990909585	-0.15692633697709243
0.14513399638273541	1.001379479175634	0.41505091740711697	0.20059507258529927	-0.15730971708165425
0.14544746073777373	1.0013848465223791	0.4150079099974693	0.20102981439234063	-0.15769337276384687
0.14576092509281205	1.0013902203145228	0.41496484740895806	0.20146456534408175	-0.15807730451218333
0.14607438944785034	1.0013956005194393	0.4149217298893123	0.20189932545434036	-0.1584615128141767
0.14638785380288866	1.0014009871044418	0.4148785576868146	0.20233409473689007	-0.15884599815633485
0.14670131815792695	1.001406380036782	0.41483533105030035	0.20276887320546017	-0.15923076102415482
0.14701478251296526	1.0014117792836512	0.4147920502291578	0.20320366087373537	-0.15961580190211763
0.14732824686800355	1.0014171848121796	0.4147487154733277	0.2036384577553558	-0.1600011212736827
0.14764171122304187	1.0014225965894366	0.4147053270333026	0.20407326386391683	-0.1603867196212824
0.1479551755780802	1.0014280145824306	0.4146618851601269	0.20450807921296882	-0.16077259742631658
0.14826863993311848	1.00143343875811	0.41461839010539636	0.20494290381601699	-0.16115875516914716
0.1485821042881568	1.0014388690833629	0.41457484212125767	0.20537773768652143	-0.16154519332909248
0.1488955686431951	1.0014443055250157	0.4145312414604081	0.2058125808378967	-0.16193191238442187
0.1492090329982334	1.0014497480498363	0.41448758837609523	0.20624743328351183	-0.16231891281235003
0.14924543175324362	1.0014503804158863	0.4144825160955618	0.20629792794537938	-0.16236386866071525
0.1495224973532717	1.0014551966245315	0.41444388312211644	0.20668229503669014	-0.16270619508903156
0.14983596170831	1.001460651215748	0.4144001259528186	0.20711716611070907	-0.16309375968955522
0.1501494260633483	1.0014661117900732	0.4143563171230978	0.20755204651880002	-0.16348160708793852
0.15046289041838662	1.001471578314034	0.4143124568883985	0.20798693627414822	-0.16386973775712188
0.15077635477342494	1.001477050754098	0.41426854550471376	0.2084218353898925	-0.1642581521689632
0.15108981912846323	1.0014825290766731	0.41422458322858435	0.20885674387912526	-0.16464685079423205
0.15140328348350154	1.001488013248108	0.41418057031709854	0.20929166175489217	-0.16503583410260406
0.15171674783853983	1.0014935032346919	0.41413650702789156	0.20972658903019217	-0.16542510256265525
0.15203021219357815	1.0014989990026542	0.4140923936191453	0.2101615257179772	-0.16581465664185624
0.15234367654861644	1.001504500518166	0.4140482303495879	0.210596471831152	-0.16620449680656657
0.15265714090365476	1.0015100077473391	0.41400401747849297	0.21103142738257413	-0.16659462352202895
0.15297060525869308	1.001515520656226	0.41395975526567963	0.21146639238505366	-0.16698503725236347
0.15328406961373137	1.0015210392108211	0.41391544397151175	0.21190136685135305	-0.1673757384605619
0.15359753396876968	1.0015265633770596	0.4138710838568975	0.21233635079418706	-0.1677667276084817
0.15391099832380797	1.0015320931208185	0.41382667518328903	0.21277134422622243	-0.16815800515684048
0.1542244626788463	1.0015376284079163	0.41378221821268174	0.21320634716007797	-0.1685495715652099
0.15453792703388458	1.0015431692041128	0.4137377132076141	0.21364135960832414	-0.1689414272920099
0.1548513913889229	1.0015487154751102	0.41369316043116705	0.21407638158348305	-0.1693335727945029
0.1551648557439612	1.0015542671865523	0.4136485601469632	0.21451141309802826	-0.1697260085287879
0.1554783200989995	1.0015598243040251	0.413603912619167	0.21494645416438468	-0.1701187349497944
0.15579178445403782	1.0015653867930567	0.41355921811248353	0.21538150479492824	-0.17051175251127676
0.1561052488090761	1.0015709546191174	0.41351447689215837	0.21581656500198593	-0.17090506166580796
0.15641871316411443	1.0015765277476203	0.4134696892239769	0.21625163479783552	-0.17129866286477385
0.15673217751915272	1.0015821061439207	0.41342485537426416	0.21668671419470548	-0.1716925565583671
0.15676857627416294	1.0015827542341513	0.41341964639106443	0.21673723522945446	-0.17173831355625138
0.15704564187419104	1.0015876897733167	0.4133799756098836	0.2171218032047747	-0.1720867431955812
0.15735910622922933	1.001593278601049	0.4133350501982373	0.21755690184017246	-0.1724812232242044
0.15767257058426765	1.0015988725923017	0.41329007940726475	0.21799201011297822	-0.1728759970908138
0.15798603493930596	1.0016044717122017	0.41324506350544293	0.21842712803522144	-0.1732710652407692
0.15829949929434425	1.001610075925819	0.41320000276178515	0.21886225561888137	-0.1736664281182071
0.15861296364938257	1.001615685198167	0.41315489744584094	0.2192973928758871	-0.17406208616603447
0.15892642800442086	1.0016212994942026	0.41310974782769516	0.2197325398181171	-0.17445803982592287
0.15923989235945918	1.0016269187788265	0.41306455417796756	0.22016769645739934	-0.1748542895383022
0.15955335671449747	1.0016325430168824	0.4130193167678122	0.22060286280551086	-0.1752508357423546
0.15986682106953579	1.0016381721731589	0.41297403586891673	0.2210380388741779	-0.17564767887600818
0.16018028542457408	1.0016438062123874	0.41292871175350193	0.22147322467507546	-0.17604481937593114
0.1604937497796124	1.0016494450992444	0.412883344694321	0.22190842021982737	-0.17644225767752522
0.1608072141346507	1.0016550887983502	0.41283793496465887	0.22234362552000592	-0.17683999421491978
0.161120678489689	1.0016607372742694	0.41279248283833175	0.2227788405871319	-0.17723802942096548
0.16143414284472732	1.0016663904915117	0.41274698858968645	0.22321406543267425	-0.177636363727228
0.1617476071997656	1.0016720484145307	0.4127014524935995	0.22364930006805006	-0.17803499756398178
0.16206107155480393	1.0016777110077253	0.41265587482547683	0.22408454450462428	-0.17843393136020388
0.16237453590984222	1.0016833782354393	0.41261025586125283	0.22451979875370964	-0.1788331655435676
0.16268800026488053	1.0016890500619613	0.41256459587738986	0.2249550628265665	-0.1792327005404361
0.16300146461991885	1.0016947264515255	0.4125188951508776	0.2253903367344025	-0.17963253677585622
0.16331492897495714	1.0017004073683111	0.4124731539592321	0.2258256204883727	-0.18003267467355208
0.16362839332999546	1.0017060927764432	0.41242737258049544	0.22626091409957919	-0.18043311465591866
0.16394185768503375	1.001711782639992	0.4123815512932347	0.22669621757907102	-0.1808338571440156
0.16425532204007207	1.0017174769229742	0.41233569037654155	0.22713153093784394	-0.1812349025575606
0.16429172079508228	1.0017181384146625	0.4123303625578648	0.22718207915768227	-0.18128149067112842
0.16456878639511036	1.0017231755893519	0.4122897901100313	0.22756685418684042	-0.1816362513149232
0.16488225075014867	1.0017288786030336	0.41224385077384235	0.2280021873369493	-0.1820379038331182
0.16519571510518696	1.0017345859278737	0.4121978726486353	0.2284375303990057	-0.18243986052779934
0.16550917946022528	1.0017402975276732	0.41215185601559223	0.22887288338379086	-0.18284212181325285
0.1658226438152636	1.0017460133661797	0.41210580115641615	0.229308246302032	-0.1832446881023909
0.1661361081703019	1.0017517334070876	0.41205970835333006	0.22974361916440214	-0.18364755980674508
0.1664495725253402	1.0017574576140376	0.4120135778890762	0.23017900198151983	-0.1840507373364601
0.1667630368803785	1.0017631859506178	0.4119674100469153	0.2306143947639492	-0.18445422110028706
0.1670765012354168	1.0017689183803635	0.4119212051106258	0.2310497975221996	-0.18485801150557696
0.1673899655904551	1.0017746548667568	0.41187496336450313	0.23148521026672547	-0.1852621089582743
0.16770342994549342	1.0017803953732278	0.4118286850933588	0.23192063300792634	-0.18566651386291033
0.16801689430053174	1.001786139863154	0.41178237058251954	0.23235606575614642	-0.18607122662259648
0.16833035865557003	1.0017918882998604	0.41173602011782684	0.2327915085216746	-0.18647624763901796
0.16864382301060835	1.0017976406466205	0.4116896339856357	0.23322696131474424	-0.18688157731242686
0.16895728736564664	1.0018033968666549	0.4116432124728139	0.23366242414553298	-0.18728721604163573
0.16927075172068495	1.0018091569231335	0.4115967558667415	0.23409789702416264	-0.18769316422401092
0.16958421607572324	1.0018149207791738	0.41155026445530946	0.23453337996069898	-0.18809942225546575
0.16989768043076156	1.0018206883978422	0.4115037385269193	0.23496887296515154	-0.18850599053045408
0.17021114478579985	1.0018264597421538	0.4114571783704818	0.23540437604747358	-0.18891286944196342
0.17052460914083817	1.0018322347750725	0.4114105842754164	0.23583988921756172	-0.1893200593815083
0.17083807349587649	1.001838013459511	0.4113639565316502	0.236275412485256	-0.18972756073912356
0.17115153785091478	1.0018437957583315	0.4113172954296172	0.2367109458603395	-0.1901353739033576
0.1714650022059531	1.0018495816343453	0.4112706012602572	0.23714648935253838	-0.19054349926126565
0.17177846656099138	1.0018553710503137	0.41122387431501506	0.23758204297152152	-0.1909519371984029
0.1718148653160016	1.0018560435315762	0.41121844637978616	0.23763261910579658	-0.19099938433869387
0.1720919309160297	1.0018611639689472	0.41117711488583975	0.23801760672690048	-0.19136068809881787
0.172405395271068	1.001866960352906	0.4111303232651833	0.2384531806282293	-0.1917697523450455
0.1727188596261063	1.001872760164801	0.41108349974600006	0.23888876468500433	-0.19217913031810044
0.17303232398114463	1.0018785633671927	0.41103664462174566	0.23932435890666404	-0.19258882239747008
0.17334578833618292	1.0018843699225923	0.41098975818637595	0.23975996330258892	-0.19299882896110784
0.17365925269122123	1.0018901797934612	0.41094284073434634	0.2401955778821012	-0.19340915038542625
0.17397271704625952	1.0018959929422115	0.4108958925606105	0.24063120265446483	-0.1938197870452901
0.17428618140129784	1.0019018093312069	0.41084891396061946	0.24106683762888517	-0.19423073931400958
0.17459964575633613	1.001907628922761	0.41080190523032095	0.24150248281450895	-0.19464200756333333
0.17491311011137445	1.0019134516791397	0.4107548666661579	0.241938138220424	-0.19505359216344154
0.17522657446641274	1.0019192775625594	0.4107077985650677	0.24237380385565913	-0.195465493482939
0.17554003882145106	1.0019251065351884	0.4106607012244813	0.24280947972918399	-0.19587771188884834
0.17585350317648937	1.001930938559147	0.41061357494232187	0.24324516584990882	-0.19629024774660273
0.17616696753152766	1.0019367735965075	0.41056642001700405	0.24368086222668436	-0.19670310142003924
0.17648043188656598	1.0019426116092935	0.4105192367474328	0.2441165688683017	-0.19711627327139172
0.17679389624160427	1.0019484525594817	0.41047202543300226	0.24455228578349195	-0.19752976366128377
0.1771073605966426	1.001954296409001	0.4104247863735949	0.24498801298092635	-0.19794357294872178
0.17742082495168088	1.0019601431197325	0.4103775198695802	0.2454237504692158	-0.19835770149108792
0.1777342893067192	1.001965992653511	0.41033022622181375	0.24585949825691095	-0.1987721496441331
0.1780477536617575	1.0019718449721235	0.41028290573163606	0.24629525635250182	-0.19918691776196978
0.1783612180167958	1.0019777000373107	0.41023555870087164	0.24673102476441786	-0.19960200619706525
0.17867468237183412	1.0019835578107665	0.41018818543182767	0.24716680350102752	-0.20001741530023415
0.1789881467268724	1.0019894182541385	0.41014078622729283	0.2476025925706383	-0.2004331454206316
0.17930161108191073	1.0019952813290274	0.41009336139053654	0.24803839198149646	-0.20084919690574612
0.17933800983692094	1.0019959623044732	0.4100878528812135	0.24808899667038703	-0.20089752868115543
0.17961507543694902	1.002001146996989	0.41004591122530754	0.24847420174178694	-0.20126557010139243
0.17992853979198734	1.0020070152195322	0.40999843603583264	0.2489100218596331	-0.2016822653517043
0.18024200414702563	1.0020128859581205	0.4099509361268159	0.24934585234309664	-0.20209928299912758
0.18055546850206394	1.0020187591741723	0.4099034118034372	0.24978169320017735	-0.2025166233844128
0.18086893285710226	1.0020246348290602	0.4098558633713512	0.250217544438813	-0.20293428684660822
0.18118239721214055	1.0020305128841123	0.40980829113668604	0.25065340606687914	-0.2033522737230525
0.18149586156717887	1.0020363933006107	0.40976069540604226	0.251089278092189	-0.20377058434936768
0.18180932592221716	1.002042276039794	0.40971307648649147	0.25152516052249324	-0.20418921905945173
0.18212279027725548	1.0020481610628555	0.4096654346855753	0.2519610533654798	-0.2046081781854716
0.18243625463229377	1.0020540483309444	0.40961777031130403	0.25239695662877376	-0.20502746205785585
0.18274971898733208	1.002059937805166	0.40957008367215536	0.2528328703199372	-0.2054470710052874
0.1830631833423704	1.0020658294465812	0.40952237507707334	0.2532687944464688	-0.20586700535469635
0.1833766476974087	1.0020717232162077	0.4094746448354668	0.25370472901580415	-0.2062872654312527
0.183690112052447	1.0020776190750191	0.40942689325720844	0.25414067403531515	-0.20670785155835908
0.1840035764074853	1.0020835169839462	0.40937912065263327	0.25457662951231	-0.20712876405764344
0.18431704076252362	1.0020894169038763	0.4093313273325375	0.255012595454033	-0.20755000324895173
0.1846305051175619	1.0020953187956538	0.40928351360817716	0.2554485718676644	-0.20797156945034073
0.18494396947260022	1.0021012226200807	0.40923567979126685	0.2558845587603203	-0.20839346297807057
0.1852574338276385	1.0021071283379164	0.4091878261939783	0.2563205561390524	-0.2088156841465975
0.18557089818267683	1.0021130359098775	0.4091399531289392	0.25675656401084784	-0.20923823326856655
0.18588436253771515	1.0021189452966393	0.4090920609092318	0.25719258238262904	-0.20966111065480417
0.18619782689275344	1.0021248564588343	0.4090441498483915	0.2576286112612535	-0.2100843166143108
0.18651129124779176	1.0021307693570543	0.4089962202604056	0.25806465065351386	-0.21050785145425358
0.18682475560283004	1.0021366839518486	0.40894827245971194	0.25850070056613733	-0.21093171547995904
0.18686115435784026	1.0021373708490338	0.40894270370632513	0.25855133435425	-0.2109809549343644
0.18713821995786836	1.0021426002037264	0.4089003067611973	0.2589367610057858	-0.21135590899490553
0.18745168431290665	1.0021485180731546	0.4088523234801964	0.25937283197905564	-0.211780432300716
0.18776514866794497	1.0021544375205604	0.40880432293249	0.25980891349247753	-0.21220528569715044
0.1880786130229833	1.0021603585063297	0.4087563054343041	0.26024500555251623	-0.21263046948209857
0.18839207737802158	1.0021662809908078	0.4087082713023078	0.26068110816557044	-0.2130559839515724
0.1887055417330599	1.002172204934301	0.40866022085361264	0.26111722133797277	-0.2134818293996987
0.18901900608809818	1.002178130297074	0.4086121544057704	0.26155334507598926	-0.2139080061187117
0.1893324704431365	1.002184057039353	0.4085640722767724	0.2619894793858195	-0.21433451439894552
0.1896459347981748	1.0021899851213238	0.40851597478504736	0.26242562427359645	-0.21476135452882672
0.1899593991532131	1.002195914503134	0.4084678622494603	0.26286177974538605	-0.2151885267948669
0.1902728635082514	1.0022018451448909	0.4084197349893111	0.26329794580718724	-0.2156160314816552
0.19058632786328972	1.0022077770066635	0.40837159332433276	0.26373412246493183	-0.21604386887185065
0.19089979221832803	1.0022137100484823	0.4083234375746901	0.26417030972448424	-0.21647203924617492
0.19121325657336632	1.002219644230339	0.40827526806097797	0.26460650759164117	-0.21690054288340466
0.19152672092840464	1.0022255795121875	0.4082270851042202	0.26504271607213187	-0.21732938006036404
0.19184018528344293	1.0022315158539432	0.4081788890258675	0.2654789351716176	-0.21775855105191713
0.19215364963848125	1.0022374532154843	0.40813068014779647	0.26591516489569156	-0.21818805613096054
0.19246711399351954	1.0022433915566513	0.4080824587923075	0.26635140524987877	-0.21861789556841577
0.19278057834855786	1.0022493308372473	0.40803422528212346	0.2667876562396359	-0.21904806963322163
0.19309404270359617	1.0022552710170387	0.4079859799403884	0.26722391787035116	-0.21947857859232675
0.19340750705863446	1.0022612120557544	0.40793772309066534	0.2676601901473439	-0.2199094227106821
0.19372097141367278	1.0022671539130872	0.40788945505693514	0.26809647307586476	-0.22034060225123323
0.19403443576871107	1.0022730965486937	0.40784117616359467	0.26853276666109527	-0.22077211747491282
0.1943479001237494	1.002279039922194	0.40779288673545533	0.2689690709081478	-0.2212039686406331
0.1943842988787596	1.0022797300989303	0.40778727881108584	0.26901973423807807	-0.22125413597892324
0.19466136447878768	1.0022849839931725	0.40774458709774125	0.2694053858220654	-0.22163615600527825
0.194974828833826	1.0022909287211776	0.4076962775760878	0.26984171140782165	-0.22206867982369674
0.1952882931888643	1.0022968740657232	0.40764795849653973	0.27027804767032027	-0.22250154034869382
0.1956017575439026	1.0023028199862871	0.40759963018554973	0.2707143946143953	-0.2229347378310239
0.19591522189894092	1.0023087664423127	0.4075512929699766	0.27115075224481067	-0.2233682725193829
0.1962286862539792	1.0023147133932082	0.4075029471770836	0.2715871205662603	-0.2238021446604006
0.19654215060901753	1.002320660798348	0.4074545931345366	0.2720234995833676	-0.22423635449863316
0.19685561496405582	1.0023266086170717	0.40740623117040276	0.27245988930068554	-0.22467090227655528
0.19716907931909414	1.0023325568086854	0.40735786161314824	0.2728962897226966	-0.2251057882345528
0.19748254367413243	1.0023385053324612	0.407309484791637	0.27333270085381217	-0.22554101261091483
0.19779600802917074	1.0023444541476376	0.40726110103512864	0.27376912269837284	-0.2259765756418263
0.19810947238420906	1.0023504032134205	0.4072127106732769	0.274205555260648	-0.2264124775613602
0.19842293673924735	1.0023563524889822	0.40716431403612774	0.27464199854483573	-0.22684871860146996
0.19873640109428567	1.0023623019334627	0.40711591145411763	0.2750784525550627	-0.22728529899198174
0.19904986544932396	1.002368251505969	0.4070675032580717	0.27551491729538385	-0.2277222189605869
0.19936332980436228	1.0023742011655765	0.40701908977920187	0.2759513927697825	-0.22815947873283418
0.19967679415940057	1.0023801508713281	0.4069706713491053	0.27638787898216977	-0.22859707853212208
0.19999025851443888	1.0023861005822354	0.4069222482997622	0.2768243759363849	-0.2290350185796913
0.20030372286947717	1.0023920502572783	0.40687382096353425	0.27726088363619483	-0.22947329909461686
0.2006171872245155	1.0023979998554053	0.4068253896731627	0.277697402085294	-0.2299119202938006
0.2009306515795538	1.0024039493355346	0.4067769547617662	0.2781339312873041	-0.23035088239196333
0.2012441159345921	1.002409898656553	0.4067285165628395	0.2785704712457745	-0.23079018560163736
0.20155758028963042	1.0024158477773173	0.4066800754102509	0.27900702196418126	-0.23122983013315856
0.2018710446446687	1.0024217966566538	0.40663163163824106	0.27944358344592757	-0.23166981619465887
0.20190744339967892	1.0024224874092187	0.40662600630516865	0.27949427665185494	-0.2317209284979824
0.20218450899970702	1.0024277452533594	0.40658318558142037	0.2798801556943434	-0.2321101439920585
0.20249797335474531	1.0024336935262008	0.40653473757476744	0.28031673871268514	-0.23255081372905825
0.20281143770978363	1.0024396414339156	0.40648628795362723	0.2807533325041359	-0.23299182560713183
0.20312490206482195	1.0024455889352124	0.40643783705370873	0.28118993707180495	-0.23343317982551812
0.20343836641986024	1.0024515359887702	0.40638938521108336	0.2816265524187277	-0.23387487658121356
0.20375183077489856	1.0024574825532406	0.4063409327621828	0.2820631785478656	-0.23431691606896432
0.20406529512993685	1.002463428587246	0.4062924800437971	0.28249981546210584	-0.2347592984812587
0.20437875948497516	1.0024693740493809	0.4062440273930725	0.28293646316426135	-0.23520202400831935
0.20469222384001345	1.002475318898212	0.40619557514750976	0.28337312165707057	-0.2356450928380956
0.20500568819505177	1.0024812630922788	0.4061471236449617	0.28380979094319725	-0.23608850515625573
0.20531915255009006	1.0024872065900934	0.40609867322363163	0.28424647102523043	-0.2365322611461793
0.20563261690512838	1.0024931493501406	0.4060502242220709	0.28468316190568405	-0.23697636098894947
0.2059460812601667	1.0024990913308789	0.40600177697917705	0.2851198635869971	-0.2374208048633451
0.206259545615205	1.00250503249074	0.40595333183419174	0.2855565760715332	-0.23786559294583332
0.2065730099702433	1.00251097278813	0.4059048891266987	0.2859932993615805	-0.2383107254105616
0.2068864743252816	1.0025169121814288	0.40585644919662134	0.2864300334593518	-0.23875620242935014
0.2071999386803199	1.0025228506289905	0.40580801238422115	0.286866778366984	-0.2392020241716842
0.2075134030353582	1.002528788089144	0.4057595790300951	0.2873035340865381	-0.23964819080470626
0.20782686739039652	1.0025347245201937	0.40571114947517367	0.28774030061999906	-0.24009470249320844
0.20814033174543484	1.0025406598804185	0.40566272406071896	0.28817707796927583	-0.24054155939962477
0.20845379610047313	1.0025465941280733	0.40561430312832214	0.2886138661362008	-0.24098876168402347
0.20876726045551144	1.0025525272213884	0.40556588701990154	0.28905066512253	-0.2414363095040992
0.20908072481054973	1.0025584591185708	0.40551747607770033	0.2894874749299428	-0.24188420301516547
0.20939418916558805	1.0025643897778032	0.4054690706442844	0.2899242955600417	-0.2423324423701469
0.20943058792059827	1.0025650783500875	0.4054634502900914	0.2899750188614389	-0.24238451330381228
0.20970765352062634	1.0025703191572453	0.4054206710625402	0.2903611270143523	-0.24278102771957147
0.21002111787566466	1.0025762472150341	0.40537227767567247	0.2907979692943231	-0.24322995921156287
0.21033458223070295	1.002582173909283	0.4053238908272018	0.2912348224013254	-0.24367923699183291
0.21064804658574127	1.002588099198084	0.4052755108609629	0.291671686336653	-0.24412886120367364
0.21096151094077958	1.0025940230395058	0.4052271381211018	0.2921085611015223	-0.24457883198794983
0.21127497529581787	1.0025999453915961	0.4051787729520739	0.2925454466970718	-0.2450291494830912
0.2115884396508562	1.0026058662123805	0.40513041569864156	0.2929823431243622	-0.24547981382508485
0.21190190400589448	1.0026117854598637	0.40508206670587205	0.2934192503843765	-0.24593082514746747
0.2122153683609328	1.002617703092029	0.40503372631913476	0.29385616847801915	-0.24638218358131772
0.2125288327159711	1.002623619066839	0.4049853948840994	0.29429309740611653	-0.24683388925524863
0.2128422970710094	1.0026295333422364	0.40493707274673335	0.29473003716941654	-0.24728594229539985
0.21315576142604772	1.0026354458761433	0.40488876025329945	0.2951669877685885	-0.24773834282543006
0.213469225781086	1.0026413566264623	0.40484045775035365	0.29560394920422295	-0.24819109096650932
0.21378269013612433	1.0026472655510759	0.40479216558474246	0.29604092147683164	-0.24864418683731138
0.21409615449116262	1.0026531726078483	0.40474388410360085	0.29647790458684725	-0.2490976305540061
0.21440961884620094	1.0026590777546238	0.40469561365434964	0.29691489853462333	-0.24955142223025184
0.21472308320123923	1.0026649809492292	0.4046473545846933	0.297351903320434	-0.25000556197718776
0.21503654755627755	1.002670882149472	0.40459910724261733	0.29778891894447407	-0.25046004990342624
0.21535001191131584	1.0026767813131423	0.40455087197638584	0.29822594540685865	-0.2509148861150453
0.21566347626635415	1.0026826783980123	0.4045026491345393	0.29866298270762326	-0.251370070715581
0.21597694062139247	1.0026885733618367	0.40445443906589196	0.2991000308467233	-0.25182560380601976
0.21629040497643076	1.0026944661623536	0.40440624211952925	0.2995370898240343	-0.2522814854847908
0.21660386933146908	1.0027003567572836	0.40435805864480556	0.2999741596393517	-0.2527377158477588
0.21691733368650737	1.0027062451043316	0.4043098889913417	0.30041124029239036	-0.2531942949882158
0.21695373244151758	1.0027069286979573	0.40430429655434363	0.3004619937879371	-0.25324733450582276
0.2172307980415457	1.002712131161186	0.40426173350902206	0.300848331782785	-0.2536512229968742
0.21754426239658398	1.0027180148855193	0.4042135925479926	0.3012854341100895	-0.25410849996185886
0.2178577267516223	1.0027238962349887	0.404165466458658	0.3017225472737772	-0.2545661259686997
0.2181711911066606	1.0027297751672362	0.40411735559167905	0.3021596712732404	-0.2550241011003241
0.2184846554616989	1.0027356516398886	0.4040692602979705	0.3025968061077905	-0.25548242543704935
0.21879811981673722	1.0027415256105585	0.404021180928698	0.30303395177665776	-0.25594109905657514
0.2191115841717755	1.0027473970368443	0.4039731178352758	0.30347110827899115	-0.25640012203397616
0.21942504852681383	1.00275326587633	0.40392507136936406	0.30390827561385814	-0.2568594944416944
0.21973851288185212	1.0027591320865867	0.40387704188286644	0.30434545378024475	-0.257319216349532
0.22005197723689043	1.0027649956251716	0.4038290297279271	0.30478264277705525	-0.2577792878246432
0.22036544159192872	1.0027708564496292	0.4037810352569285	0.3052198426031121	-0.2582397089315275
0.22067890594696704	1.0027767145174913	0.40373305882248833	0.3056570532571557	-0.25870047973202176
0.22099237030200536	1.0027825697862776	0.4036851007774573	0.30609427473784456	-0.25916160028529306
0.22130583465704365	1.0027884222134955	0.4036371614749159	0.3065315070437548	-0.2596230706478309
0.22161929901208197	1.0027942717566412	0.40358924126817247	0.30696875017338027	-0.2600848908734402
0.22193276336712026	1.002800118373199	0.4035413405107598	0.30740600412513214	-0.26054706101323355
0.22224622772215857	1.0028059620206424	0.40349345955643273	0.3078432688973392	-0.261009581115624
0.22255969207719686	1.0028118026564348	0.4034455987591655	0.3082805444882473	-0.2614724512263175
0.22287315643223518	1.0028176402380282	0.4033977584731489	0.30871783089601956	-0.2619356713883058
0.2231866207872735	1.0028234747228657	0.40334993905278743	0.30915512811873586	-0.26239924164185885
0.2235000851423118	1.00282930606838	0.40330214085269683	0.3095924361543931	-0.26286316202451754
0.2238135494973501	1.0028351342319943	0.40325436422770106	0.31002975500090485	-0.26332743257108626
0.2241270138523884	1.0028409591711238	0.40320660953282944	0.3104670846561013	-0.2637920533136258
0.2244404782074267	1.0028467808431742	0.4031588771233143	0.31090442511772903	-0.26425702428144593
0.22447687696243693	1.0028474566285956	0.4031533360068029	0.31095520877952976	-0.26431103832949987
0.224753942562465	1.0028525992055428	0.4031111673545875	0.31134177638345106	-0.26472234550109797
0.22506740691750332	1.0028584142156196	0.40306348058227837	0.3117791384508465	-0.26518801699636774
0.2253808712725416	1.0028642258307863	0.40301581716221013	0.3122165113174107	-0.26565403878826815
0.22569433562757993	1.0028700340084176	0.40296817745039754	0.31265389498055474	-0.2661204108950321
0.22600779998261825	1.0028758387058812	0.402920561803044	0.31309128943760584	-0.266587133332105
0.22632126433765654	1.002881639880538	0.40287297057653826	0.31352869468580663	-0.2670542061121377
0.22663472869269485	1.002887437489743	0.40282540412745216	0.31396611072231556	-0.2675216292449795
0.22694819304773314	1.0028932314908447	0.40277786281253725	0.3144035375442064	-0.26798940273767063
0.22726165740277146	1.0028990218411868	0.4027303469887219	0.3148409751484683	-0.26845752659443517
0.22757512175780975	1.002904808498107	0.4026828570131088	0.31527842353200575	-0.268926000816674
0.22788858611284807	1.0029105914189385	0.4026353932429715	0.3157158826916381	-0.26939482540295767
0.22820205046788639	1.0029163705610098	0.4025879560357517	0.3161533526240999	-0.26986400034901914
0.22851551482292468	1.0029221458816453	0.40254054574905646	0.3165908333260404	-0.27033352564774676
0.228828979177963	1.0029279173381653	0.40249316274065483	0.31702832479402376	-0.27080340128917735
0.22914244353300128	1.0029336848878874	0.4024458073684751	0.31746582702452864	-0.27127362726048887
0.2294559078880396	1.0029394484881247	0.4023984799906018	0.31790334001394827	-0.2717442035459936
0.2297693722430779	1.002945208096189	0.4023511809652727	0.3183408637585902	-0.2722151301271309
0.2300828365981162	1.0029509636693885	0.40230391065087573	0.3187783982546764	-0.27268640698246044
0.2303963009531545	1.0029567151650298	0.40225666940594584	0.31921594349834287	-0.27315803408765504
0.23070976530819282	1.002962462540418	0.40220945758916204	0.3196534994856397	-0.27363001141549387
0.23102322966323113	1.0029682057528566	0.4021622755593445	0.32009106621253086	-0.27410233893585534
0.23133669401826942	1.002973944759648	0.40211512367545116	0.32052864367489425	-0.2745750166157102
0.23165015837330774	1.0029796795180939	0.4020680022965749	0.32096623186852136	-0.27504804441911485
0.23196362272834603	1.002985409985496	0.40202091178194027	0.32140383078911744	-0.27552142230720417
0.23200002148335624	1.002986075114087	0.40201544575687204	0.32145464445733246	-0.27557641253513876
0.23227708708338435	1.0029911361191561	0.40197385249090045	0.3218414404323011	-0.27599515023818477
0.23259055143842264	1.0029968578763762	0.4019268247829341	0.3222790607936043	-0.2764692281673282
0.23290401579346096	1.003002575214459	0.4018798290176423	0.3227166918684724	-0.27694365604696425
0.23321748014849927	1.0030082880907087	0.4018328655547452	0.32315433365226387	-0.2774184338264738
0.23353094450353756	1.0030139964624312	0.401785934754079	0.3235919861402501	-0.2778935614522824
0.23384440885857588	1.0030197002869337	0.4017390369755928	0.32402964932761563	-0.27836903886785325
0.23415787321361417	1.003025399521526	0.40169217257934536	0.32446732320945776	-0.27884486601368075
0.2344713375686525	1.0030310941235203	0.40164534192550194	0.32490500778078646	-0.2793210428272836
0.23478480192369078	1.0030367840502326	0.4015985453743308	0.3253427030365244	-0.27979756924319815
0.2350982662787291	1.0030424692589812	0.40155178328620045	0.32578040897150684	-0.28027444519297184
0.23541173063376739	1.003048149707089	0.4015050560215761	0.32621812558048136	-0.28075167060515654
0.2357251949888057	1.0030538253518828	0.4014583639410164	0.3266558528581079	-0.28122924540530175
0.23603865934384402	1.0030594961506933	0.4014117074051703	0.3270935907989586	-0.2817071695159483
0.2363521236988823	1.0030651620608568	0.4013650867747737	0.3275313393975178	-0.2821854428566218
0.23666558805392063	1.003070823039715	0.40131850241064626	0.3279690986481818	-0.2826640653438257
0.23697905240895892	1.003076479044614	0.4012719546736878	0.32840686854525886	-0.28314303689103537
0.23729251676399724	1.0030821300329076	0.4012254439248754	0.328844649082969	-0.2836223574086912
0.23760598111903553	1.0030877759619545	0.4011789705252598	0.32928244025544406	-0.2841020268041923
0.23791944547407384	1.0030934167891212	0.40113253483596206	0.3297202420567275	-0.28458204498189005
0.23823290982911216	1.0030990524717807	0.4010861372181704	0.33015805448077423	-0.28506241184308184
0.23854637418415045	1.0031046829673138	0.4010397780331365	0.3305958775214508	-0.2855431272860044
0.23885983853918877	1.0031103082331092	0.4009934576421726	0.3310337111725349	-0.28602419120582784
0.23917330289422706	1.0031159282265636	0.40094717640664757	0.3314715554277156	-0.286505603494649
0.23948676724926538	1.0031215429050828	0.400900934687984	0.3319094102805932	-0.28698736404148534
0.2395231660042756	1.0031221945221933	0.4008955677839301	0.3319602536585988	-0.28704332752267064
0.23980023160430367	1.0031271522260816	0.40085473284765444	0.3323472757246788	-0.28746947273226875
0.24011369595934198	1.0031327561469838	0.40080857124717806	0.3327851517533949	-0.28795192944983916
0.24042716031438027	1.0031383546252235	0.40076245024811735	0.33322303836007455	-0.28843473407393844
0.2407406246694186	1.0031439476182449	0.40071637021207457	0.3336609355379619	-0.2889178864812042
0.2410540890244569	1.0031495350835025	0.40067033150068815	0.3340988432802115	-0.28940138654516373
0.2413675533794952	1.0031551169784623	0.40062433447562945	0.3345367615798889	-0.2898852341362277
0.24168101773453352	1.0031606932606012	0.4005783794985992	0.3349746904299699	-0.29036942912168434
0.2419944820895718	1.0031662638874084	0.4005324669313239	0.33541262982334097	-0.2908539713656933
0.24230794644461012	1.0031718288163847	0.4004865971355524	0.3358505797527989	-0.29133886072927956
0.2426214107996484	1.0031773880050439	0.4004407704730524	0.3362885402110508	-0.2918240970703275
0.24293487515468673	1.0031829414109124	0.4003949873056068	0.336726511190714	-0.29230968024357507
0.24324833950972505	1.0031884889915301	0.4003492479950103	0.337164492684316	-0.2927956101006076
0.24356180386476334	1.003194030704451	0.4003035529030657	0.3376024846842942	-0.2932818864898522
0.24387526821980166	1.0031995665072424	0.40025790239158043	0.3380404871829963	-0.2937685092565718
0.24418873257483995	1.0032050963574872	0.40021229682236303	0.33847850017267966	-0.2942554782428592
0.24450219692987826	1.0032106202127824	0.40016673655721924	0.33891652364551156	-0.29474279328763164
0.24481566128491655	1.0032161380307407	0.4001212219579488	0.3393545575935691	-0.2952304542266247
0.24512912563995487	1.0032216497689905	0.40007575338634166	0.33979260200883893	-0.2957184608923867
0.2454425899949932	1.0032271553851762	0.4000303312041742	0.3402306568832174	-0.296206813114273
0.24575605435003148	1.0032326548369588	0.39998495577320575	0.3406687222085104	-0.29669551071844064
0.2460695187050698	1.0032381480820163	0.3999396274551751	0.34110679797643323	-0.2971845535278422
0.24638298306010809	1.003243635078044	0.3998943466117964	0.34154488417861073	-0.29767394136222064
0.2466964474151464	1.003249115782755	0.3998491136047559	0.34198298080657685	-0.2981636740381036
0.2470099117701847	1.0032545901538807	0.3998039287957081	0.342421087851775	-0.29865375136879807
0.2470463105251949	1.0032552254128277	0.3997986851801005	0.34247196050197604	-0.29871068033871057
0.247323376125223	1.0032600581491706	0.3997587925462719	0.3428592053055577	-0.2991441731643846
0.2476368404802613	1.0032655197263936	0.3997137052180272	0.34329733315918654	-0.29963493923171214
0.24795030483529962	1.0032709748433377	0.399668667172511	0.34373547140383226	-0.30012604937439263
0.24826376919033794	1.0032764234578109	0.3996236787712136	0.3441736200305746	-0.3006175033927955
0.24857723354537622	1.0032818655276412	0.399578740375575	0.34461177903040224	-0.30110930108404266
0.24889069790041454	1.003287301010677	0.3995338523469811	0.34504994839421266	-0.3016014422420027
0.24920416225545283	1.003292729864789	0.3994890150467599	0.3454881281128121	-0.30209392665728624
0.24951762661049115	1.003298152047867	0.3994442288361777	0.3459263181769158	-0.30258675411724034
0.24983109096552944	1.0033035675178248	0.3993994940764355	0.34636451857714745	-0.3030799244059434
0.25014455532056773	1.0033089762325975	0.39935481112866483	0.34680272930403955	-0.3035734373042003
0.25045801967560605	1.0033143781501428	0.3993101803539244	0.347240950348033	-0.30406729258953696
0.25077148403064436	1.0033197732284416	0.39926560211319595	0.3476791816994773	-0.30456149003619554
0.2510849483856827	1.0033251614254983	0.3992210767673804	0.34811742334863055	-0.3050560294151293
0.251398412740721	1.0033305426993413	0.39917660467729427	0.3485556752856591	-0.30555091049399785
0.25171187709575926	1.0033359170080234	0.3991321862036656	0.34899393750063773	-0.306046133037162
0.2520253414507976	1.0033412843096219	0.39908782170713014	0.34943220998354957	-0.306541696805679
0.2523388058058359	1.0033466445622392	0.3990435115482276	0.3498704927242859	-0.30703760155729765
0.2526522701608742	1.0033519977240037	0.3989992560873975	0.3503087857126463	-0.30753384704645365
0.25296573451591253	1.0033573437530694	0.3989550556849756	0.3507470889383385	-0.30803043302426475
0.2532791988709508	1.0033626826076167	0.3989109107011896	0.3511854023909784	-0.3085273592385259
0.2535926632259891	1.0033680142458534	0.3988668214961556	0.3516237260600899	-0.309024625433705
0.25390612758102743	1.0033733386260137	0.39882278842987406	0.352062059935105	-0.3095222313509378
0.25421959193606575	1.0033786557063602	0.3987788118622256	0.35250040400536353	-0.3100201767280237
0.254533056291104	1.0033839654451833	0.3987348921529674	0.35293875826011356	-0.3105184612994209
0.2545694550461142	1.0033845815221196	0.3987297959989259	0.3529896596005332	-0.31057634291766667
0.2548465206461423	1.0033892678008018	0.3986910296617292	0.3533771226885108	-0.3110170847962424
0.25515998500118064	1.003394562731564	0.39864722474800895	0.353815497279619	-0.3115160469462509
0.25547344935621896	1.0033998501958468	0.3986034777711694	0.3542538820224095	-0.31201534747385506
0.2557869137112573	1.0034051301520577	0.3985597890904336	0.35469227690576177	-0.3125149861001047
0.25610037806629554	1.003410402558634	0.39851615906488125	0.35513068191846275	-0.3130149625426867
0.25641384242133386	1.0034156673740435	0.3984725880534445	0.3555690970492073	-0.3135152765159206
0.2567273067763722	1.0034209245567853	0.39842907641490394	0.3560075222865978	-0.3140159277307546
0.2570407711314105	1.0034261740653905	0.39838562450788473	0.35644595761914444	-0.31451691589476133
0.25735423548644876	1.0034314158584212	0.39834223269085234	0.35688440303526486	-0.3150182407121336
0.2576676998414871	1.0034366498944727	0.39829890132210866	0.3573228585232845	-0.3155199018836804
0.2579811641965254	1.0034418761321724	0.3982556307597878	0.3577613240714362	-0.31602189910682305
0.2582946285515637	1.0034470945301817	0.3982124213618522	0.35819979966786036	-0.316524232075591
0.258608092906602	1.003452305047195	0.3981692734860884	0.358638285300605	-0.31702690048061793
0.2589215572616403	1.0034575076419414	0.39812618749010287	0.3590767809576255	-0.3175299040091381
0.2592350216166786	1.0034627022731841	0.3980831637313183	0.3595152866267849	-0.31803324234498226
0.2595484859717169	1.0034678888997213	0.39804020256696904	0.3599538022958534	-0.3185369151685741
0.25986195032675524	1.0034730674803867	0.39799730435409714	0.36039232795250875	-0.31904092215692625
0.2601754146817935	1.0034782379740501	0.39795446944954843	0.3608308635843362	-0.31954526298363695
0.2604888790368318	1.0034834003396171	0.397911698209968	0.36126940917882827	-0.3200499373188862
0.26080234339187014	1.0034885545360304	0.39786899099179646	0.36170796472338484	-0.32055494482943214
0.26111580774690846	1.0034937005222697	0.3978263481512654	0.3621465302053132	-0.32106028517860774
0.2614292721019468	1.0034988382573522	0.39778377004439347	0.3625851056118279	-0.32156595802631727
0.26174273645698504	1.0035039677003332	0.39774125702698226	0.3630236909300509	-0.3220719630290327
0.26205620081202335	1.0035090888103069	0.39769880945461183	0.36346228614701137	-0.3225782998397905
0.26209259956703357	1.0035096829198864	0.39769388479792145	0.36351321544878645	-0.32263711598306516
0.26236966516706167	1.0035142015464054	0.39765642768263676	0.36390089124964586	-0.32308496810818843
0.2626831295221	1.003519305867801	0.39761411206618186	0.3643395062247981	-0.32359196748038205
0.2629965938771383	1.0035244017337055	0.397571862960138	0.3647781310592193	-0.3240992975990816
0.26331005823217657	1.0035294891033708	0.3975296807191579	0.3652167657395677	-0.32460695810354895
0.2636235225872149	1.00353456793609	0.39748756569765187	0.36565541025240894	-0.32511494862959434
0.2639369869422532	1.0035396381911967	0.39744551824978347	0.36609406458421595	-0.32562326880957343
0.2642504512972915	1.0035446998280662	0.39740353872946543	0.3665327287213688	-0.3261319182723844
0.2645639156523298	1.0035497528061157	0.39736162749035553	0.3669714026501549	-0.32664089664346474
0.2648773800073681	1.0035547970848053	0.3973197848858518	0.3674100863567689	-0.32715020354478874
0.2651908443624064	1.0035598326236377	0.3972780112690889	0.36784877982731273	-0.3276598385948643
0.26550430871744474	1.0035648593821587	0.3972363069929335	0.3682874830477955	-0.3281698014087305
0.26581777307248305	1.003569877319958	0.39719467240997985	0.3687261960041337	-0.3286800915979545
0.2661312374275213	1.0035748863966696	0.3971531078725459	0.369164918682151	-0.3291907087706294
0.26644470178255963	1.0035798865719723	0.3971116137326687	0.36960365106757836	-0.32970165253137107
0.26675816613759795	1.0035848778055898	0.39707019034210006	0.3700423931460541	-0.33021292248131606
0.26707163049263627	1.0035898600572914	0.3970288380523026	0.3704811449031236	-0.33072451821811893
0.26738509484767453	1.0035948332868923	0.3969875572144449	0.37091990632423993	-0.3312364393359499
0.26769855920271285	1.003599797454254	0.3969463481793976	0.3713586773947631	-0.3317486854254922
0.26801202355775117	1.0036047525192855	0.3969052112977289	0.3717974580999606	-0.33226125607394025
0.2683254879127895	1.0036096984419427	0.3968641469197	0.37223624842500735	-0.332774150864997
0.2686389522678278	1.003614635182229	0.39682315539526125	0.37267504835498544	-0.333287369378872
0.26895241662286606	1.003619562700197	0.39678223707404736	0.3731138578748845	-0.33380091119227895
0.2692658809779044	1.0036244809559467	0.3967413923053731	0.37355267696960137	-0.33431477587843406
0.2695793453329427	1.0036293899096282	0.39670062143822904	0.37399150562394057	-0.3348289630070537
0.2696157440879529	1.0036299593213636	0.39669589202434663	0.374042462009847	-0.3348886901003545
0.269892809687981	1.003634289521441	0.39665992482127715	0.37443034382261386	-0.3353434721443526
0.2702062740430193	1.0036391797516342	0.3966193028028464	0.3748691915502404	-0.33585830285304186
0.2705197383980576	1.0036440605605081	0.3965787557309282	0.3753080487913471	-0.3363734546923272
0.2708332027530959	1.0036489319084134	0.39653828395317225	0.3757469155303681	-0.33688892721790725
0.27114666710813423	1.0036537937557521	0.396497887816882	0.3761857917516452	-0.33740471998197163
0.27146013146317255	1.0036586460629788	0.3964575676690102	0.37662467743942774	-0.3379208325331995
0.2717735958182108	1.0036634887905993	0.3964173238561545	0.37706357257787276	-0.3384372644167579
0.27208706017324913	1.0036683218991729	0.3963771567245532	0.3775024771510448	-0.3389540151743003
0.27240052452828745	1.0036731453493122	0.3963370666200804	0.37794139114291603	-0.33947108434396495
0.27271398888332576	1.0036779591016827	0.39629705388824205	0.3783803145373664	-0.33998847146037375
0.2730274532383641	1.0036827631170049	0.3962571188741711	0.3788192473181837	-0.3405061760546307
0.27334091759340234	1.003687557356053	0.39621726192262324	0.37925818946906326	-0.34102419765432074
0.27365438194844066	1.003692341779657	0.39617748337797254	0.3796971409736083	-0.34154253578350846
0.273967846303479	1.0036971163487018	0.3961377835842066	0.3801361018153299	-0.3420611899627371
0.2742813106585173	1.0037018810241285	0.3960981628849225	0.38057507197764706	-0.3425801597090274
0.27459477501355556	1.0037066357669344	0.39605862162332206	0.3810140514438867	-0.34309944453587643
0.2749082393685939	1.0037113805381737	0.39601916014220756	0.38145304019728377	-0.343619043953257
0.2752217037236322	1.003716115298958	0.395979778783977	0.381892038220981	-0.34413895746761636
0.2755351680786705	1.0037208400104565	0.3959404778906197	0.3823310454980295	-0.3446591845818758
0.27584863243370883	1.0037255546338966	0.39590125780371205	0.38277006201138836	-0.34517972479542947
0.2761620967887471	1.0037302591305644	0.39586211886441247	0.38320908774392476	-0.3457005776041441
0.2764755611437854	1.003734953461805	0.3958230614134575	0.38364812267841425	-0.3462217425003581
0.2767890254988237	1.0037396375890233	0.39578408579115687	0.3840871667975407	-0.3467432189728812
0.27710248985386204	1.003744311473684	0.39574519233738903	0.384526220083896	-0.3472650065069937
0.27713888860887226	1.003744853528865	0.3957406814596859	0.3845772025280235	-0.34732561540043305
0.2774159542089003	1.003748975077312	0.39570638139159686	0.3849652825199808	-0.34778710458444645
0.2777294185639386	1.003753628361494	0.39566765329278286	0.38540435408820395	-0.34830951268346017
0.27804288291897694	1.0037582712878774	0.39562900837950477	0.38584343477088295	-0.34883223027872523
0.27835634727401526	1.0037629038181715	0.395590446989871	0.3862825245502438	-0.34935525684140156
0.2786698116290536	1.0037675259141479	0.39555196946153603	0.38672162340842114	-0.3498785918391184
0.27898327598409184	1.003772137537641	0.3955135761316959	0.3871607313274583	-0.35040223473597426
0.27929674033913016	1.0037767386505487	0.3954752673370838	0.38759984828930744	-0.3509261849925369
0.2796102046941685	1.003781329214832	0.3954370434139652	0.38803897427582934	-0.35145044206584347
0.2799236690492068	1.003785909192517	0.39539890469813355	0.388478109268794	-0.3519750054094004
0.28023713340424505	1.0037904785456928	0.3953608515249056	0.3889172532498801	-0.3524998744731839
0.28055059775928337	1.0037950372365152	0.39532288422911677	0.3893564062006755	-0.35302504870364015
0.2808640621143217	1.0037995852272046	0.3952850031451169	0.3897955681026772	-0.35355052754368543
0.28117752646936	1.0038041224800471	0.39524720860676515	0.39023473893729127	-0.35407631043270676
0.2814909908243983	1.0038086489573963	0.3952095009474259	0.3906739186858332	-0.35460239680656236
0.2818044551794366	1.0038131646216717	0.39517188049996393	0.3911131073295276	-0.3551287860975821
0.2821179195344749	1.0038176694353604	0.39513434759673977	0.39155230484950876	-0.35565547773456824
0.2824313838895132	1.0038221633610176	0.39509690256960533	0.3919915112268203	-0.356182471142796
0.28274484824455154	1.0038266463612662	0.3950595457498991	0.39243072644241556	-0.3567097657440144
0.28305831259958986	1.003831118398798	0.3950222774684417	0.39286995047715734	-0.3572373609564472
0.2833717769546281	1.0038355794363742	0.3949850980555312	0.39330918331181847	-0.3577652561947935
0.28368524130966644	1.0038400294368257	0.3949480078409385	0.3937484249270814	-0.35829345087022907
0.28399870566470475	1.0038444683630527	0.3949110071539028	0.3941876753035386	-0.3588219443904073
0.28431217001974307	1.003848896178027	0.3948740963231269	0.39462693442169267	-0.35935073615946017
0.28462563437478133	1.0038533128447904	0.39483727567677274	0.3950662022619561	-0.3598798255779996
0.28466203312979155	1.003853824973811	0.3948330060075606	0.3951172095906431	-0.3599412814763687
0.28493909872981965	1.0038577183264568	0.39480054554245664	0.39550547880465187	-0.3604092120431187
0.28525256308485797	1.003862112586212	0.3947639062472446	0.395944764030013	-0.36093889494839326
0.2855660274398963	1.0038664955873136	0.39472735811764803	0.39638405791818304	-0.36146887368388286
0.2858794917949346	1.0038708672930925	0.3946909014796188	0.3968233604492161	-0.36199914763613256
0.28619295614997287	1.0038752276669527	0.3946545366585448	0.3972626716030768	-0.3625297161881744
0.2865064205050112	1.003879576672372	0.3946182639792451	0.3977019913596405	-0.36306057871952935
0.2868198848600495	1.0038839142729026	0.39458208376596565	0.3981413196986934	-0.36359173460620847
0.2871333492150878	1.003888240432171	0.3945459963423744	0.3985806565999325	-0.36412318322071513
0.2874468135701261	1.0038925551138786	0.39451000203155673	0.399020002042966	-0.3646549239320468
0.2877602779251644	1.0038968582818033	0.39447410115601095	0.3994593560073131	-0.36518695610569685
0.2880737422802027	1.0039011498997978	0.39443829403764347	0.3998987184724042	-0.3657192791036568
0.28838720663524103	1.003905429931792	0.39440258099776426	0.4003380894175812	-0.3662518922844182
0.28870067099027935	1.0039096983417928	0.39436696235708224	0.40077746882209736	-0.36678479500297484
0.2890141353453176	1.003913955093884	0.3943314384357006	0.4012168566651176	-0.36731798661082515
0.28932759970035593	1.0039182001522278	0.39429600955311234	0.40165625292571844	-0.3678514664559745
0.28964106405539425	1.003922433481064	0.3942606760281952	0.40209565758288823	-0.36838523388293726
0.28995452841043257	1.0039266550447117	0.39422543817920763	0.4025350706155273	-0.36891928823273984
0.29026799276547083	1.003930864807569	0.39419029632378366	0.402974492002448	-0.36945362884292277
0.29058145712050915	1.0039350627341141	0.39415525077892843	0.40341392172237495	-0.36998825504754346
0.29089492147554746	1.0039392487889043	0.3941203018610136	0.4038533597539449	-0.3705231661771792
0.2912083858305858	1.0039434229365785	0.3940854498857727	0.40429280607570706	-0.37105836155892946
0.2915218501856241	1.0039475851418558	0.39405069516829655	0.40473226066612344	-0.37159384051641914
0.29183531454066236	1.0039517353695373	0.39401603802302837	0.4051717235035684	-0.3721296023698013
0.2921487788957007	1.0039558735845058	0.3939814787637594	0.4056111945663293	-0.3726656464357603
0.2921851776507109	1.003956353324413	0.3939774721799841	0.4056622254604526	-0.37272790888752894
0.292462243250739	1.0039599997517268	0.3939470177036243	0.40605067383260646	-0.37320197202751476
0.2927757076057773	1.003964113836248	0.3939126551550962	0.4064901612805132	-0.37373857845482095
0.29308917196081563	1.003968215803201	0.3938783914299825	0.4069296568880761	-0.37427546502397585
0.2934026363158539	1.003972305617801	0.3938442268394198	0.4073691606332351	-0.37481263103782053
0.2937161006708922	1.003976383245347	0.39381016169386956	0.40780867249384356	-0.3753500757957437
0.29402956502593053	1.0039804486512227	0.3937761963031135	0.4082481924476687	-0.3758877985936849
0.29434302938096885	1.0039845018008975	0.39374233097624867	0.40868772047239116	-0.37642579872413834
0.2946564937360071	1.0039885426599258	0.39370856602168314	0.4091272565456059	-0.37696407547615657
0.2949699580910454	1.003992571193948	0.39367490174713116	0.4095668006448216	-0.37750262813535396
0.29528342244608374	1.003996587368691	0.3936413384596087	0.41000635274746144	-0.37804145598391065
0.29559688680112206	1.0040005911499685	0.3936078764654287	0.41044591283086274	-0.3785805583005766
0.2959103511561604	1.0040045825036819	0.39357451607019656	0.4108854808722775	-0.3791199343606752
0.29622381551119864	1.0040085613958198	0.39354125757880526	0.4113250568488722	-0.3796595834361076
0.29653727986623696	1.0040125277924596	0.39350810129543123	0.41176464073772845	-0.38019950479535675
0.2968507442212753	1.0040164816597672	0.3934750475235292	0.41220423251584254	-0.38073969770349164
0.2971642085763136	1.004020422963997	0.39344209656582796	0.41264383216012607	-0.3812801614221715
0.29747767293135186	1.004024351671494	0.39340924872432564	0.41308343964740574	-0.3818208952096503
0.2977911372863902	1.0040282677486925	0.3933765043002849	0.413523054954424	-0.382361898320781
0.2981046016414285	1.0040321711621174	0.39334386359422885	0.41396267805783865	-0.3829031700070203
0.2984180659964668	1.0040360618783848	0.39331132690593573	0.4144023089342235	-0.38344470951643317
0.2987315303515051	1.0040399398642015	0.39327889453443493	0.41484194756006804	-0.38398651609369744
0.2990449947065434	1.004043805086367	0.3932465667780021	0.41528159391177805	-0.3845285889801088
0.2993584590615817	1.0040476575117718	0.39321434393415466	0.4157212479656756	-0.38507092741358534
0.29967192341662	1.0040514971074004	0.39318222629964705	0.41616090969799924	-0.38561353062867276
0.29970832217163024	1.0040519421194716	0.39317850370545837	0.41621196269669836	-0.3856765535803628
0.29998538777165834	1.0040553238403296	0.39315021417046636	0.416600579084904	-0.38615639785654937
0.3002988521266966	1.00405913767773	0.3931183078418276	0.41704025610246176	-0.38669952832503085
0.3006123164817349	1.004062938586866	0.39308650760816916	0.4174799407266615	-0.387242921258576
0.30092578083677324	1.0040667265350967	0.3930548137631483	0.4179196329334092	-0.3877865758782914
0.30123924519181156	1.0040705014898759	0.39302322659963657	0.4183593326985283	-0.38833049140193726
0.3015527095468499	1.004074263418753	0.39299174640971507	0.41879903999775964	-0.3888746670439325
0.30186617390188814	1.0040780122893724	0.3929603734846701	0.4192387548067618	-0.3894191020153604
0.30217963825692645	1.004081748069476	0.3929291081149885	0.4196784771011113	-0.38996379552397414
0.30249310261196477	1.004085470726901	0.39289795059035315	0.4201182068563025	-0.39050874677420255
0.3028065669670031	1.004089180229582	0.39286690119963846	0.4205579440477483	-0.39105395496715584
0.3031200313220414	1.004092876545552	0.3928359602309056	0.42099768865077997	-0.39159941930063136
0.30343349567707967	1.0040965596429405	0.39280512797139827	0.42143744064064725	-0.3921451389691195
0.303746960032118	1.0041002294899768	0.392774404707538	0.4218771999925188	-0.3926911131638099
0.3040604243871563	1.0041038860549878	0.39274379072491966	0.42231696668148244	-0.3932373410725972
0.3043738887421946	1.0041075293064001	0.3927132863083068	0.4227567406825449	-0.3937838218800876
0.3046873530972329	1.0041111592127405	0.3926828917416275	0.42319652197063257	-0.3943305547676047
0.3050008174522712	1.004114775742635	0.3926526073079694	0.4236363105205913	-0.39487753891319616
0.3053142818073095	1.0041183788648105	0.3926224332895756	0.4240761063071869	-0.39542477349163996
0.30562774616234784	1.0041219685480949	0.3925923699678398	0.42451590930510497	-0.39597225767445077
0.30594121051738615	1.0041255447614175	0.3925624176233022	0.4249557194889516	-0.3965199906298869
0.3062546748724244	1.0041291074738095	0.3925325765356446	0.42539553683325304	-0.39706797152295653
0.30656813922746273	1.004132656654404	0.3925028469836863	0.4258353613124563	-0.39761619951542476
0.30688160358250105	1.004136192272437	0.3924732292453794	0.42627519290092925	-0.39816467376582027
0.30719506793753937	1.0041397142972477	0.3924437235978043	0.4267150315729607	-0.39871339342944234
0.3072314666925496	1.0041401223843673	0.39244030474650404	0.42676610507885226	-0.3987771253502741
0.30750853229257763	1.0041432226982785	0.3924143303171654	0.42715487730276075	-0.3992623576583677
0.30782199664761595	1.004146717445076	0.3923850496787866	0.427594730064461	-0.39981156560145775
0.30813546100265427	1.004150198507291	0.3923558819571069	0.42803458983211484	-0.40036101640436567
0.3084489253576926	1.0041536658546788	0.39232682742567565	0.4284744565796973	-0.4009107092095435
0.3087623897127309	1.004157119457101	0.3922978863571487	0.42891433028110576	-0.4014606431562499
0.30907585406776916	1.0041605592845235	0.3922690590232833	0.42935421091015985	-0.40201081738055694
0.3093893184228075	1.004163985307019	0.3922403456949343	0.42979409844060174	-0.40256123101535807
0.3097027827778458	1.0041673974947665	0.39221174664204933	0.43023399284609637	-0.4031118831903755
0.3100162471328841	1.0041707958180517	0.3921832621336646	0.4306738941002319	-0.40366277303216785
0.3103297114879224	1.004174180247268	0.39215489243790047	0.4311138021765194	-0.40421389966413795
0.3106431758429607	1.0041775507529158	0.3921266378219569	0.4315537170483937	-0.4047652622065406
0.310956640197999	1.0041809073056045	0.39209849855210943	0.43199363868921303	-0.4053168597764905
0.31127010455303733	1.0041842498760514	0.39207047489370445	0.4324335670722599	-0.4058686914879703
0.31158356890807565	1.004187578435083	0.39204256711115504	0.43287350217074066	-0.40642075645183834
0.3118970332631139	1.0041908929536352	0.39201477546793667	0.4333134439577863	-0.4069730537758375
0.3122104976181522	1.0041941934027534	0.3919871002265826	0.4337533924064522	-0.4075255825646025
0.31252396197319054	1.0041974797535935	0.39195954164867997	0.4341933474897189	-0.40807834191966896
0.31283742632822886	1.0042007519774219	0.3919320999948649	0.4346333091804917	-0.40863133093948156
0.3131508906832672	1.004204010045616	0.3919047755248188	0.4350732774516016	-0.4091845487194024
0.31346435503830544	1.0042072539296643	0.39187756849726363	0.43551325227580495	-0.40973799435171965
0.31377781939334376	1.0042104836011674	0.3918504791699577	0.43595323362578403	-0.41029166692565633
0.3140912837483821	1.004213699031838	0.3918235077996916	0.4363932214741472	-0.4108455655273787
0.3144047481034204	1.004216900193502	0.3917966546422837	0.4368332157934292	-0.4113996892400054
0.31471821245845866	1.004220087058097	0.3917699199525758	0.4372732165560912	-0.41195403714361634
0.31475461121346887	1.004220456181698	0.3917668232706969	0.4373243088420042	-0.4120184212239989
0.315031676813497	1.0042232595976754	0.3917433039844293	0.4377132237345213	-0.4125086083152612
0.3153451411685353	1.004226417784403	0.3917168069907205	0.4381532373010348	-0.41306340182896917
0.3156586055235736	1.0042295615905588	0.3916904292233365	0.4385932572278741	-0.4136184167557576
0.3159720698786119	1.0042326909885377	0.3916641709331712	0.4390332834872093	-0.41417365216364144
0.3162855342336502	1.0042358059508494	0.39163803237012085	0.4394733160511385	-0.41472910711764227
0.3165989985886885	1.0042389064501185	0.39161201378307986	0.43991335489168765	-0.4152847806797982
0.3169124629437268	1.0042419924590857	0.3915861154199367	0.44035339998081124	-0.41584067190917273
0.31722592729876514	1.0042450639506078	0.3915603375275698	0.4407934512903923	-0.41639677986186474
0.3175393916538034	1.004248120897658	0.39153468035184313	0.4412335087922429	-0.41695310359101784
0.3178528560088417	1.0042511632733269	0.39150914413760224	0.441673572458104	-0.4175096421468304
0.31816632036388004	1.0042541910508225	0.3914837291286701	0.44211364225964633	-0.4180663945765648
0.31847978471891836	1.0042572042034696	0.3914584355678428	0.44255371816847006	-0.418623359924558
0.3187932490739567	1.0042602027047125	0.3914332636968858	0.4429938001561054	-0.41918053723223087
0.31910671342899494	1.0042631865281129	0.3914082137565294	0.4434338881940128	-0.4197379255380985
0.31942017778403325	1.004266155647352	0.3913832859864649	0.4438739822535833	-0.42029552387778046
0.31973364213907157	1.00426911003623	0.3913584806253404	0.4443140823061386	-0.4208533312840106
0.3200471064941099	1.0042720496686668	0.3913337979107568	0.44475418832293145	-0.42141134678664766
0.32036057084914815	1.0042749745187025	0.3913092380792637	0.4451943002751461	-0.4219695694126855
0.32067403520418647	1.0042778845604976	0.3912848013663555	0.44563441813389826	-0.4225279981862635
0.3209874995592248	1.0042807797683333	0.391260488006467	0.44607454187023554	-0.4230866321286772
0.3213009639142631	1.0042836601166119	0.39123629823296985	0.44651467145513785	-0.42364547025838867
0.3216144282693014	1.0042865255798574	0.3912122322781681	0.4469548068595175	-0.42420451159103745
0.3219278926243397	1.0042893761327154	0.39118829037329456	0.4473949480542195	-0.4247637551394511
0.322241356979378	1.0042922117499546	0.3911644727485067	0.4478350950100219	-0.4253231999136561
0.3222777557343882	1.0042925400462772	0.39116171516496484	0.44788620422725506	-0.4253881743394996
0.3225548213344163	1.0042950324064652	0.3911407796328825	0.44827524769763616	-0.42588284492088885
0.32286828568945464	1.0042978380772616	0.3911172112544168	0.4487154060877073	-0.42644268916560646
0.32318175004449295	1.0043006287374805	0.39109376784001715	0.44915557015081425	-0.42700273164949804
0.3234952143995312	1.0043034043623833	0.3910704496154999	0.4495957398574701	-0.42756297137149574
0.32380867875456953	1.0043061649273548	0.39104725680558655	0.4500359151781224	-0.42812340732778587
0.32412214310960785	1.004308910407905	0.3910241896338994	0.4504760960831537	-0.42868403851182035
0.32443560746464617	1.0043116407796682	0.391001248322958	0.4509162825428814	-0.42924486391432826
0.32474907181968443	1.004314356018404	0.39097843309417524	0.4513564745275584	-0.4298058825233268
0.32506253617472275	1.0043170560999977	0.39095574416785334	0.4517966720073731	-0.4303670933241333
0.32537600052976107	1.0043197410004603	0.39093318176318026	0.45223687495245024	-0.43092849529937666
0.3256894648847994	1.0043224106959296	0.39091074609822557	0.4526770833328505	-0.43149008742900896
0.3260029292398377	1.0043250651626694	0.3908884373899369	0.4531172971185714	-0.4320518686903175
0.32631639359487596	1.004327704377071	0.3908662558541361	0.4535575162795471	-0.43261383805793613
0.3266298579499143	1.0043303283156528	0.3908442017055153	0.45399774078564925	-0.4331759945038579
0.3269433223049526	1.0043329369550609	0.39082227515763335	0.45443797060668684	-0.43373833699744646
0.3272567866599909	1.0043355302720693	0.3908004764229118	0.45487820571240667	-0.4343008645054483
0.3275702510150292	1.004338108243581	0.39077880571263174	0.4553184460724938	-0.43486357599200515
0.3278837153700675	1.0043406708466265	0.3907572632369292	0.45575869165657157	-0.4354264704186657
0.3281971797251058	1.004343218058367	0.3907358492047923	0.45619894243420234	-0.43598954674439866
0.32851064408014413	1.0043457498560915	0.39071456382405706	0.45663919837488726	-0.4365528039256042
0.32882410843518245	1.0043482662172198	0.39069340730140395	0.45707945944806705	-0.4371162409161273
0.3291375727902207	1.0043507671193017	0.3906723798423541	0.45751972562312215	-0.43767985666726955
0.32945103714525903	1.004353252540017	0.3906514816512658	0.457959996869373	-0.43824365012780236
0.32976450150029735	1.0043557224571764	0.3906307129313307	0.45840027315608034	-0.4388076202439792
0.32980090025530756	1.0043560082525897	0.39062830971470797	0.4584513973441515	-0.4388731185469904
0.33007796585533566	1.0043581768487222	0.3906100738845706	0.45884055445244565	-0.4393717659595485
0.3303914302103739	1.0043606156927274	0.39058956471183315	0.4592808407276115	-0.43993608621576663
0.33070489456541224	1.004363038967397	0.39056918561278914	0.45972113195066155	-0.44050057995141045
0.33101835892045056	1.0043654466510683	0.39054893678592834	0.46016142809062144	-0.44106524610279063
0.3313318232754889	1.0043678387222108	0.3905288184285562	0.4606017291164586	-0.4416300836037646
0.3316452876305272	1.004370215159427	0.3905088307367902	0.46104203499708274	-0.4421950913857494
0.33195875198556546	1.004372575941452	0.3904889739055566	0.46148234570134633	-0.4427602683777354
0.3322722163406038	1.0043749210471546	0.39046924812858663	0.4619226611980448	-0.44332561350629895
0.3325856806956421	1.0043772504555375	0.39044965359841344	0.46236298145591687	-0.4438911256956163
0.3328991450506804	1.004379564145737	0.3904301905063681	0.4628033064436449	-0.44445680386747644
0.33321260940571873	1.0043818620970237	0.3904108590425769	0.46324363612985536	-0.4450226469412951
0.333526073760757	1.0043841442888035	0.39039165939595705	0.4636839704831188	-0.445588653834128
0.3338395381157953	1.0043864107006164	0.3903725917542141	0.46412430947195077	-0.44615482346068447
0.3341530024708336	1.0043886613121384	0.3903536563038383	0.4645646530648115	-0.4467211547333413
0.33446646682587194	1.0043908961031807	0.3903348532301008	0.4650050012301067	-0.4472876465621562
0.3347799311809102	1.0043931150536902	0.39031618271705104	0.4654453539361878	-0.4478542978548821
0.3350933955359485	1.0043953181437508	0.39029764494751307	0.46588571115135236	-0.4484211075169806
0.33540685989098684	1.0043975053535819	0.3902792401030821	0.46632607284384403	-0.4489880744516362
0.33572032424602516	1.0043996766635404	0.39026096836412155	0.4667664389818535	-0.4495551975597701
0.3360337886010635	1.00440183205412	0.39024282990975956	0.4672068095335184	-0.45012247574005465
0.33634725295610174	1.0044039715059518	0.3902248249178859	0.4676471844669237	-0.45068990788892715
0.33666071731114006	1.0044060949998048	0.3902069535651486	0.46808756375010235	-0.45125749290060446
0.3369741816661784	1.0044082025165857	0.39018921602695095	0.46852794735103526	-0.45182522966709693
0.3372876460212167	1.0044102940373398	0.39017161247744797	0.46896833523765186	-0.45239311707822305
0.3373240447762269	1.0044105358624744	0.39016957708449496	0.46901947233547586	-0.45245906856035795
0.33760111037625495	1.0044123695432507	0.39015414308954377	0.4694087273778305	-0.4529611540216237
0.33791457473129327	1.0044144290156412	0.3901368080348879	0.4698491237393987	-0.4535293393827769
0.3382280390863316	1.0044164724359725	0.3901196074838726	0.4702895242901334	-0.45409767204501217
0.3385415034413699	1.0044184997858463	0.39010254160562935	0.4707299289977616	-0.45466615088952517
0.3388549677964082	1.004420511047003	0.3900856105680262	0.47117033782996054	-0.4552347747953925
0.3391684321514465	1.004422506201324	0.39006881453766434	0.47161075075435804	-0.4558035426395865
0.3394818965064848	1.00442448523083	0.3900521536798752	0.47205116773853295	-0.45637245329699
0.3397953608615231	1.0044264481176828	0.3900356281587177	0.47249158875001546	-0.4569415056404111
0.34010882521656144	1.004428394844185	0.3900192381369746	0.47293201375628746	-0.45751069854059845
0.3404222895715997	1.0044303253927802	0.39000298377615017	0.473372442724783	-0.458080030866256
0.340735753926638	1.0044322397460534	0.3899868652364669	0.47381287562288854	-0.45864950148405814
0.34104921828167634	1.0044341378867314	0.38997088267686275	0.4742533124179433	-0.459219109258665
0.34136268263671465	1.0044360197976823	0.38995503625498795	0.4746937530772397	-0.45978885305273737
0.34167614699175297	1.0044378854619171	0.38993932612720245	0.4751341975680239	-0.4603587317269523
0.34198961134679123	1.004439734862589	0.38992375244857275	0.4755746458574957	-0.46092874414001817
0.34230307570182955	1.004441567982994	0.38990831537286924	0.47601509791280944	-0.4614988891486903
0.34261654005686787	1.0044433848065706	0.3898930150525633	0.47645555370107395	-0.4620691656077862
0.3429300044119062	1.0044451853169007	0.3898778516388245	0.4768960131893533	-0.4626395723702013
0.3432434687669445	1.0044469694977103	0.38986282528151783	0.47733647634466686	-0.46321010828692427
0.34355693312198277	1.0044487373328683	0.389847936129201	0.4777769431339898	-0.4637807722070529
0.3438703974770211	1.004450488806388	0.3898331843291214	0.4782174135242535	-0.46435156297780955
0.3441838618320594	1.0044522239024267	0.3898185700272138	0.4786578874823459	-0.4649224794445573
0.3444973261870977	1.0044539426052863	0.38980409336809746	0.4790983649751119	-0.46549352045081516
0.344810790542136	1.0044556448994135	0.38978975449507336	0.47953884596935364	-0.46606468483827457
0.3448471892971462	1.0044558415018656	0.3897880984334534	0.4795899938277512	-0.4661310150664419
0.3451242548971743	1.0044573307693998	0.38977555355012156	0.4799793304318311	-0.46663597144681485
0.3454377192522126	1.0044590001999818	0.38976149067389887	0.48041981832926217	-0.4672073791145194
0.34575118360725093	1.0044606531760418	0.38974756600573585	0.4808603096283233	-0.46777890667769173
0.34606464796228925	1.0044622896826079	0.38973377968363443	0.4813008042956499	-0.4683505529708714
0.3463781123173275	1.0044639097048533	0.3897201318442653	0.48174130229783646	-0.4689223168268505
0.34669157667236583	1.0044655132280984	0.38970662262296546	0.48218180360143714	-0.4694941970766893
0.34700504102740415	1.0044671002378092	0.38969325215373557	0.4826223081729661	-0.47006619254973325
0.34731850538244247	1.0044686707195987	0.3896800205692375	0.4830628159788979	-0.47063830207362856
0.34763196973748073	1.0044702246592263	0.38966692800079183	0.483503326985668	-0.47121052447433903
0.34794543409251905	1.0044717620425987	0.3896539745783756	0.483943841159673	-0.4717828585761622
0.34825889844755736	1.0044732828557703	0.3896411604306196	0.4843843584672709	-0.4723553032017462
0.3485723628025957	1.0044747870849422	0.3896284856848061	0.484824878874782	-0.4729278571721056
0.348885827157634	1.0044762747164637	0.3896159504668666	0.4852654023484886	-0.47350051930663883
0.34919929151267226	1.0044777457368317	0.38960355490137927	0.4857059288546361	-0.47407328842314406
0.3495127558677106	1.0044792001326914	0.3895912991115667	0.48614645835943276	-0.4746461633378363
0.3498262202227489	1.0044806378908364	0.38957918321929363	0.48658699082905066	-0.4752191428653641
0.3501396845777872	1.0044820589982089	0.3895672073450647	0.4870275262296256	-0.4757922258188261
0.3504531489328255	1.0044834634418995	0.389555371608022	0.4874680645272579	-0.47636541100978785
0.3507666132878638	1.004484851209148	0.38954367612594315	0.4879086056880125	-0.4769386972482992
0.3510800776429021	1.0044862222873434	0.3895321210152387	0.48834914967791954	-0.47751208334291045
0.35139354199794043	1.0044875766640238	0.38952070639095043	0.48878969646297477	-0.47808556810069
0.35170700635297875	1.0044889143268771	0.38950943236674873	0.4892302460091398	-0.4786591503272408
0.352020470708017	1.004490235263741	0.38949829905493066	0.48967079828234256	-0.47923282882671797
0.3523339350630553	1.0044915394626028	0.389487306566418	0.4901113532484779	-0.4798066024018454
0.35237033381806554	1.0044916898179799	0.38948603927454917	0.49016250964388525	-0.47987323376686175
0.35264739941809364	1.0044928269116002	0.38947645501075484	0.49055191087340766	-0.48038046985393323
0.35296086377313196	1.004494097599021	0.38946574449610577	0.4909924711229614	-0.4809544299828948
0.3532743281281703	1.004495351513304	0.38945517512925376	0.4914330339629365	-0.4815284815872642
0.35358779248320854	1.0044965886430377	0.38944474701559806	0.4918735993590989	-0.48210262346421334
0.35390125683824686	1.0044978089769625	0.38943446025915246	0.49231416727718313	-0.48267685440956926
0.3542147211932852	1.0044990125039692	0.38942431496254304	0.4927547376828931	-0.4832511732178316
0.3545281855483235	1.0045001992131002	0.38941431122700637	0.4931953105419021	-0.4838255786821901
0.35484164990336176	1.004501369093549	0.38940444915238775	0.4936358858198537	-0.4844000695945418
0.3551551142584001	1.0045025221346606	0.38939472883713894	0.4940764634823617	-0.4849746447455087
0.3554685786134384	1.004503658325932	0.38938515037831667	0.4945170434950109	-0.48554930292445536
0.3557820429684767	1.0045047776570122	0.38937571387158065	0.4949576258233572	-0.4861240429195064
0.356095507323515	1.0045058801177018	0.38936641941119177	0.49539821043292814	-0.4866988635175641
0.3564089716785533	1.0045069656979537	0.38935726709001034	0.4958387972892236	-0.487273763504326
0.3567224360335916	1.0045080343878738	0.3893482569994943	0.4962793863577157	-0.4878487416643028
0.3570359003886299	1.00450908617772	0.38933938922969746	0.4967199776038495	-0.48842379678083603
0.35734936474366824	1.0045101210579026	0.38933066386926796	0.4971605709930435	-0.4889989276361156
0.3576628290987065	1.0045111390189854	0.38932208100544635	0.4976011664906898	-0.4895741330111979
0.3579762934537448	1.0045121400516848	0.38931364072406416	0.4980417640621548	-0.49014941168602355
0.35828975780878314	1.0045131241468706	0.389305343109542	0.4984823636727793	-0.4907247624394352
0.35860322216382146	1.0045140912955655	0.3892971882448883	0.4989229652878793	-0.49130018404919557
0.3589166865188598	1.0045150414889463	0.3892891762116975	0.4993635688727461	-0.4918756752920053
0.35923015087389804	1.0045159747183425	0.3892813070901485	0.49980417439264674	-0.49245123494352105
0.35954361522893635	1.0045168909752382	0.3892735809590034	0.5002447818128246	-0.4930268617783734
0.35985707958397467	1.0045177902512705	0.38926599789560545	0.5006853910985	-0.49360255457018504
0.3598934783389849	1.0045178935723758	0.3892651266421903	0.5007365537477177	-0.4936694069019775
0.360170543939013	1.0045186725382311	0.38925855797587827	0.5011260022148697	-0.4941783120915887
0.36048400829405125	1.0045195378280656	0.38925126127432386	0.5015666151271087	-0.49475413311424543
0.36079747264908957	1.004520386112874	0.38924410786402147	0.5020072298003694	-0.49533001640886265
0.3611109370041279	1.00452121738491	0.38923709781662613	0.5024478461997829	-0.49590596074521237
0.3614244013591662	1.0045220316365828	0.3892302312023672	0.502888464290459	-0.4964819648921493
0.3617378657142045	1.0045228288604555	0.38922350809004724	0.5033290840374866	-0.49705802761762935
0.3620513300692428	1.0045236090492462	0.3892169285470405	0.5037697054059344	-0.49763414768872766
0.3623647944242811	1.0045243721958277	0.38921049263929164	0.5042103283608508	-0.49821032387165687
0.3626782587793194	1.0045251182932278	0.38920420043131465	0.5046509528672652	-0.4987865549317857
0.36299172313435774	1.0045258473346297	0.3891980519861915	0.5050915788901877	-0.49936283963365713
0.36330518748939605	1.004526559313371	0.3891920473655709	0.5055322063946097	-0.4999391767410068
0.3636186518444343	1.0045272542229455	0.38918618662966714	0.5059728353455043	-0.5005155650167814
0.36393211619947263	1.004527932057002	0.3891804698372591	0.5064134657078269	-0.5010920032231572
0.36424558055451095	1.0045285928093444	0.38917489704568897	0.5068540974465154	-0.5016684901215583
0.36455904490954927	1.0045292364739329	0.38916946831086097	0.5072947305264911	-0.5022450244726755
0.36487250926458753	1.0045298630448827	0.3891641836872407	0.5077353649126584	-0.5028216050364844
0.36518597361962585	1.0045304725164654	0.38915904322785394	0.5081760005699056	-0.5033982305722641
0.36549943797466417	1.0045310648831083	0.3891540469842854	0.5086166374631058	-0.5039748998386159
0.3658129023297025	1.0045316401393942	0.38914919500667805	0.5090572755571163	-0.5045516115934814
0.3661263666847408	1.0045321982800628	0.389144487343732	0.50949791481678	-0.5051283645941619
0.36643983103977906	1.004532739300009	0.3891399240427036	0.5099385552069252	-0.505705157597336
0.3667532953948174	1.0045332631942845	0.38913550514940454	0.5103791966923663	-0.5062819893590794
0.3670667597498557	1.0045337699580972	0.389131230708201	0.5108198392379045	-0.5068588586348824
0.367380224104894	1.0045342595868114	0.3891271007620126	0.5112604828083275	-0.5074357641796694
0.36741662285990423	1.0045343153307944	0.38912663056748464	0.5113116493841194	-0.5075027554088944
0.3676936884599323	1.0045347320759477	0.3891231153523121	0.5117011273684107	-0.5080127047478172
0.3680071528149706	1.0045351874211834	0.38911927451912387	0.5121417728829168	-0.5085896790931741
0.3683206171700089	1.0045356256183522	0.3891155783010237	0.5125824193165974	-0.5091666859690779
0.36863408152504723	1.0045360466634445	0.38911202673513795	0.5130230666341924	-0.5097437241283754
0.36894754588008555	1.0045364505526078	0.38910861985714257	0.5134637148004306	-0.510320792323441
0.3692610102351238	1.0045368372821457	0.3891053577012627	0.5139043637800308	-0.5108978893061951
0.3695744745901621	1.0045372068485192	0.3891022403002719	0.5143450135377015	-0.511475013828123
0.36988793894520045	1.0045375592483459	0.3890992676854916	0.5147856640381413	-0.5120521646402945
0.37020140330023876	1.0045378944784005	0.3890964398867902	0.5152263152460403	-0.5126293404933813
0.370514867655277	1.0045382125356146	0.38909375693258313	0.5156669671260794	-0.5132065401376772
0.37082833201031534	1.004538513417077	0.3890912188498315	0.5161076196429313	-0.5137837623231161
0.37114179636535366	1.0045387971200335	0.38908882566404235	0.5165482727612607	-0.514361005799291
0.371455260720392	1.004539063641887	0.3890865773992675	0.5169889264457254	-0.5149382693154735
0.3717687250754303	1.0045393129801976	0.3890844740781036	0.5174295806609753	-0.5155155516206316
0.37208218943046856	1.0045395451326828	0.38908251572169134	0.5178702353716549	-0.5160928514634493
0.3723956537855069	1.0045397600972172	0.3890807023497153	0.5183108905424014	-0.5166701675923456
0.3727091181405452	1.0045399578718328	0.3890790339804035	0.5187515461378472	-0.517247498755493
0.3730225824955835	1.0045401384547186	0.3890775106305268	0.5191922021226192	-0.5178248437008367
0.3733360468506218	1.0045403018442214	0.38907613231539906	0.5196328584613391	-0.5184022011761132
0.3736495112056601	1.0045404480388451	0.3890748990488763	0.5200735151186248	-0.5189795699288696
0.3739629755606984	1.0045405770372515	0.38907381084335696	0.52051417205909	-0.5195569487064825
0.3742764399157367	1.0045406888382589	0.38907286770978133	0.5209548292473448	-0.5201343362561766
0.37458990427077504	1.004540783440844	0.3890720696576313	0.5213954866479965	-0.5207117313250438
0.3749033686258133	1.0045408608441402	0.38907141669493045	0.5218361442256496	-0.5212891326600626
0.3749397673808235	1.0045408687174753	0.38907135027659745	0.5218873123729773	-0.5213561795147557
0.3752168329808516	1.004540921047439	0.38907090882824374	0.5222768019449063	-0.5218665390081165
0.37553029733588994	1.004540964050189	0.3890705460626773	0.5227174597703674	-0.522443949116013
0.37584376169092826	1.0045409898519966	0.3890703284018785	0.5231581176666322	-0.5230213617305028
0.3761572260459666	1.0045409984526255	0.38907025584803573	0.5235987755982989	-0.5235987755982989
0.37647069040100484	1.0045409898519966	0.3890703284018785	0.5240394335299657	-0.524176189466095
0.37678415475604315	1.004540964050189	0.3890705460626773	0.5244800914262304	-0.5247536020805849
0.3770976191110815	1.004540921047439	0.38907090882824374	0.5249207492516915	-0.5253310121884813
0.3774110834661198	1.0045408608441402	0.38907141669493045	0.5253614069709484	-0.5259084185365351
0.37772454782115805	1.004540783440844	0.3890720696576313	0.5258020645486013	-0.5264858198715541
0.37803801217619637	1.0045406888382589	0.38907286770978133	0.526242721949253	-0.5270632149404213
0.3783514765312347	1.0045405770372515	0.38907381084335696	0.526683379137508	-0.5276406024901154
0.378664940886273	1.0045404480388451	0.3890748990488763	0.5271240360779731	-0.5282179812677281
0.3789784052413113	1.0045403018442214	0.38907613231539906	0.5275646927352587	-0.5287953500204846
0.3792918695963496	1.0045401384547186	0.3890775106305268	0.5280053490739788	-0.5293727074957612
0.3796053339513879	1.0045399578718328	0.3890790339804035	0.5284460050587506	-0.5299500524411048
0.3799187983064262	1.0045397600972172	0.3890807023497153	0.5288866606541964	-0.5305273836042522
0.38023226266146454	1.0045395451326828	0.38908251572169134	0.5293273158249431	-0.5311046997331486
0.3805457270165028	1.0045393129801976	0.3890844740781036	0.5297679705356225	-0.5316819995759663
0.3808591913715411	1.004539063641887	0.3890865773992675	0.5302086247508726	-0.5322592818811244
0.38117265572657943	1.0045387971200335	0.38908882566404235	0.5306492784353372	-0.5328365453973067
0.38148612008161775	1.004538513417077	0.3890912188498315	0.5310899315536667	-0.5334137888734818
0.38179958443665607	1.0045382125356146	0.38909375693258313	0.5315305840705185	-0.5339910110589207
0.38211304879169433	1.0045378944784005	0.3890964398867902	0.5319712359505575	-0.5345682107032166
0.38242651314673265	1.0045375592483459	0.3890992676854916	0.5324118871584566	-0.5351453865563034
0.38246291190174286	1.0045375192095383	0.38909960542763994	0.5324630545111219	-0.5352124052809759
0.38273997750177097	1.0045372068485192	0.3891022403002719	0.5328525376588964	-0.5357225373684749
0.3830534418568093	1.0045368372821457	0.3891053577012627	0.5332931874165671	-0.5362996618904028
0.3833669062118476	1.0045364505526078	0.38910861985714257	0.5337338363961672	-0.5368767588731568
0.38368037056688586	1.0045360466634445	0.38911202673513795	0.5341744845624055	-0.5374538270682224
0.3839938349219242	1.0045356256183522	0.3891155783010237	0.5346151318800004	-0.53803086522752
0.3843072992769625	1.0045351874211834	0.38911927451912387	0.535055778313681	-0.5386078721034238
0.3846207636320008	1.0045347320759477	0.3891231153523121	0.5354964238281873	-0.5391848464487805
0.3849342279870391	1.0045342595868114	0.3891271007620126	0.5359370683882704	-0.5397617870169285
0.3852476923420774	1.0045337699580972	0.389131230708201	0.5363777119586933	-0.5403386925617154
0.3855611566971157	1.0045332631942845	0.38913550514940454	0.5368183545042315	-0.5409155618375184
0.38587462105215403	1.004532739300009	0.3891399240427036	0.5372589959896727	-0.5414923935992618
0.38618808540719235	1.0045321982800628	0.389144487343732	0.5376996363798179	-0.542069186602436
0.3865015497622306	1.0045316401393942	0.38914919500667805	0.5381402756394815	-0.5426459396031165
0.38681501411726893	1.0045310648831083	0.3891540469842854	0.538580913733492	-0.543222651357982
0.38712847847230725	1.0045304725164654	0.38915904322785394	0.5390215506266922	-0.5437993206243337
0.38744194282734556	1.0045298630448827	0.3891641836872407	0.5394621862839395	-0.5443759461601134
0.3877554071823838	1.0045292364739329	0.38916946831086097	0.5399028206701068	-0.5449525267239224
0.38806887153742214	1.0045285928093444	0.38917489704568897	0.5403434537500824	-0.5455290610750395
0.38838233589246046	1.004527932057002	0.3891804698372591	0.540784085488771	-0.5461055479734407
0.3886958002474988	1.0045272542229455	0.38918618662966714	0.5412247158510936	-0.5466819861798164
0.3890092646025371	1.004526559313371	0.3891920473655709	0.5416653448019881	-0.547258374455591
0.38932272895757536	1.0045258473346297	0.3891980519861915	0.5421059723064101	-0.5478347115629407
0.3896361933126137	1.0045251182932278	0.38920420043131465	0.5425465983293326	-0.5484109962648122
0.389949657667652	1.0045243721958277	0.38921049263929164	0.5429872228357471	-0.548987227324941
0.3899860564226622	1.004524284455798	0.38921123258894685	0.5430383870331973	-0.5490541344087603
0.3902631220226903	1.0045236090492462	0.3892169285470405	0.5434278457906636	-0.5495634035078703
0.3905765863777286	1.0045228288604555	0.38922350809004724	0.5438684671591113	-0.5501395235789684
0.3908900507327669	1.0045220316365828	0.3892302312023672	0.5443090869061389	-0.5507155863044485
0.3912035150878052	1.00452121738491	0.38923709781662613	0.544749704996815	-0.5512915904513855
0.3915169794428435	1.004520386112874	0.38924410786402147	0.5451903213962285	-0.5518675347877352
0.39183044379788184	1.0045195378280656	0.38925126127432386	0.5456309360694892	-0.5524434180823524
0.3921439081529201	1.0045186725382311	0.38925855797587827	0.5460715489817282	-0.5530192391050092
0.3924573725079584	1.0045177902512705	0.38926599789560545	0.546512160098098	-0.5535949966264128
0.39277083686299674	1.0045168909752382	0.3892735809590034	0.5469527693837732	-0.5541706894182244
0.39308430121803506	1.0045159747183425	0.3892813070901485	0.5473933768039512	-0.5547463162530768
0.3933977655730734	1.0045150414889463	0.3892891762116975	0.5478339823238518	-0.5553218759045925
0.39371122992811164	1.0045140912955655	0.3892971882448883	0.5482745859087186	-0.5558973671474022
0.39402469428314996	1.0045131241468706	0.389305343109542	0.5487151875238185	-0.5564727887571627
0.3943381586381883	1.0045121400516848	0.38931364072406416	0.5491557871344431	-0.5570481395105743
0.3946516229932266	1.0045111390189854	0.38932208100544635	0.5495963847059081	-0.5576234181854
0.39496508734826485	1.0045101210579026	0.38933066386926796	0.5500369802035544	-0.5581986235604822
0.39527855170330317	1.00450908617772	0.38933938922969746	0.5504775735927484	-0.5587737544157618
0.3955920160583415	1.0045080343878738	0.3893482569994943	0.5509181648388822	-0.559348809532295
0.3959054804133798	1.0045069656979537	0.38935726709001034	0.5513587539073743	-0.5599237876922718
0.3962189447684181	1.0045058801177018	0.38936641941119177	0.5517993407636698	-0.5604986876790338
0.3965324091234564	1.0045047776570122	0.38937571387158065	0.5522399253732407	-0.5610735082770915
0.3968458734784947	1.0045036583259321	0.38938515037831667	0.552680507701587	-0.5616482482721424
0.397159337833533	1.0045025221346606	0.38939472883713894	0.5531210877142362	-0.5622229064510892
0.39747280218857134	1.004501369093549	0.38940444915238775	0.5535616653767442	-0.562797481602056
0.39750920094358155	1.0045012341136856	0.38940558704083006	0.5536128240807948	-0.5628641945024254
0.3977862665436096	1.0045001992131002	0.38941431122700637	0.5540022406546958	-0.5633719725144077
0.3980997308986479	1.0044990125039692	0.38942431496254304	0.5544428135137048	-0.5639463779787662
0.39841319525368624	1.0044978089769625	0.38943446025915246	0.5548833839194147	-0.5645206967870285
0.39872665960872455	1.0044965886430377	0.38944474701559806	0.5553239518374989	-0.5650949277323845
0.39904012396376287	1.004495351513304	0.38945517512925376	0.5557645172336614	-0.5656690696093336
0.39935358831880113	1.004494097599021	0.38946574449610577	0.5562050800736364	-0.566243121213703
0.39966705267383945	1.0044928269116002	0.38947645501075484	0.5566456403231902	-0.5668170813426646
0.39998051702887777	1.0044915394626028	0.389487306566418	0.55708619794812	-0.5673909487947524
0.4002939813839161	1.004490235263741	0.38949829905493066	0.5575267529142554	-0.5679647223698798
0.40060744573895435	1.0044889143268774	0.38950943236674873	0.5579673051874581	-0.568538400869357
0.40092091009399267	1.004487576664024	0.38952070639095043	0.5584078547336231	-0.5691119830959078
0.401234374449031	1.0044862222873434	0.3895321210152387	0.5588484015186783	-0.5696854678536873
0.4015478388040693	1.004484851209148	0.38954367612594315	0.5592889455085854	-0.5702588539482987
0.4018613031591076	1.0044834634418995	0.389555371608022	0.55972948666934	-0.5708321401868099
0.4021747675141459	1.0044820589982089	0.3895672073450647	0.5601700249669723	-0.5714053253777718
0.4024882318691842	1.0044806378908366	0.38957918321929363	0.5606105603675472	-0.5719784083312337
0.4028016962242225	1.0044792001326914	0.3895912991115667	0.5610510928371651	-0.5725513878587615
0.40311516057926083	1.0044777457368317	0.38960355490137927	0.5614916223419618	-0.5731242627734537
0.40342862493429915	1.0044762747164637	0.3896159504668666	0.5619321488481093	-0.573697031889959
0.4037420892893374	1.0044747870849422	0.3896284856848061	0.5623726723218159	-0.5742696940244922
0.40405555364437573	1.0044732828557703	0.3896411604306196	0.562813192729327	-0.5748422479948517
0.40436901799941405	1.004471762042599	0.3896539745783756	0.5632537100369249	-0.5754146926204357
0.40468248235445237	1.0044702246592263	0.38966692800079183	0.5636942242109299	-0.5759870267222588
0.40499594670949063	1.0044686707195987	0.3896800205692375	0.5641347352177	-0.5765592491229693
0.40503234546450084	1.0044684892075166	0.38968154985877146	0.5641858861289296	-0.5766256869709865
0.40530941106452895	1.0044671002378092	0.38969325215373557	0.5645752430236318	-0.5771313586468646
0.40562287541956726	1.0044655132280984	0.38970662262296546	0.5650157475951607	-0.5777033541199085
0.4059363397746056	1.0044639097048533	0.3897201318442653	0.5654562488987614	-0.5782752343697474
0.4062498041296439	1.0044622896826079	0.38973377968363443	0.5658967469009479	-0.5788469982257264
0.40656326848468216	1.0044606531760418	0.38974756600573585	0.5663372415682746	-0.5794186445189061
0.4068767328397205	1.0044590001999818	0.38976149067389887	0.5667777328673357	-0.5799901720820785
0.4071901971947588	1.0044573307693998	0.38977555355012156	0.5672182207647668	-0.580561579749783
0.4075036615497971	1.0044556448994135	0.38978975449507336	0.5676587052272443	-0.5811328663583233
0.4078171259048354	1.0044539426052863	0.38980409336809746	0.568099186221486	-0.5817040307457827
0.4081305902598737	1.0044522239024267	0.3898185700272138	0.568539663714252	-0.5822750717520405
0.408444054614912	1.004450488806388	0.3898331843291214	0.5689801376723443	-0.5828459882187883
0.40875751896995033	1.0044487373328683	0.389847936129201	0.5694206080626081	-0.5834167789895449
0.40907098332498865	1.0044469694977103	0.38986282528151783	0.569861074851931	-0.5839874429096735
0.4093844476800269	1.0044451853169007	0.3898778516388245	0.5703015380072446	-0.5845579788263965
0.4096979120350652	1.0044433848065706	0.3898930150525633	0.5707419974955239	-0.5851283855888116
0.41001137639010354	1.004441567982994	0.38990831537286924	0.5711824532837885	-0.5856986620479075
0.41032484074514186	1.004439734862589	0.38992375244857275	0.5716229053391022	-0.5862688070565797
0.4106383051001801	1.0044378854619171	0.38993932612720245	0.572063353628574	-0.5868388194696456
0.41095176945521844	1.0044360197976823	0.38995503625498795	0.5725037981193581	-0.5874086981438604
0.41126523381025676	1.0044341378867314	0.38997088267686275	0.5729442387786546	-0.5879784419379328
0.4115786981652951	1.0044322397460534	0.3899868652364669	0.5733846755737093	-0.5885480497125397
0.4118921625203334	1.0044303253927804	0.39000298377615017	0.5738251084718149	-0.5891175203303418
0.41220562687537166	1.004428394844185	0.3900192381369746	0.5742655374403104	-0.5896868526559994
0.41251909123041	1.0044264481176828	0.3900356281587177	0.5747059624465825	-0.5902560455561867
0.4125554899854202	1.0044262210207742	0.39003754011361397	0.574757103320165	-0.5903221298310923
0.4128325555854483	1.00442448523083	0.3900521536798752	0.5751463834580649	-0.5908250978996079
0.4131460199404866	1.004422506201324	0.39006881453766434	0.5755868004422399	-0.5913940085570113
0.4134594842955249	1.004420511047003	0.3900856105680262	0.5760272133666373	-0.5919627764012053
0.4137729486505632	1.0044184997858463	0.39010254160562935	0.5764676221988363	-0.5925314003070727
0.4140864130056015	1.0044164724359725	0.3901196074838726	0.5769080269064645	-0.5930998791515857
0.4143998773606398	1.0044144290156412	0.3901368080348879	0.5773484274571992	-0.5936682118138209
0.41471334171567814	1.0044123695432507	0.39015414308954377	0.5777888238187674	-0.5942363971749741
0.4150268060707164	1.0044102940373398	0.39017161247744797	0.578229215958946	-0.5948044341183748
0.4153402704257547	1.0044082025165857	0.39018921602695095	0.5786696038455627	-0.5953723215295009
0.41565373478079304	1.0044060949998048	0.3902069535651486	0.5791099874464956	-0.5959400582959934
0.41596719913583136	1.0044039715059518	0.3902248249178859	0.5795503667296742	-0.5965076433076707
0.4162806634908697	1.00440183205412	0.39024282990975956	0.5799907416630795	-0.5970750754565433
0.41659412784590794	1.0043996766635404	0.39026096836412155	0.5804311122147444	-0.5976423536368277
0.41690759220094625	1.0043975053535819	0.3902792401030821	0.5808714783527539	-0.5982094767449617
0.41722105655598457	1.0043953181437508	0.39029764494751307	0.5813118400452456	-0.5987764436796172
0.4175345209110229	1.0043931150536902	0.39031618271705104	0.58175219726041	-0.5993432533417158
0.41784798526606115	1.0043908961031807	0.3903348532301008	0.5821925499664912	-0.5999099046344416
0.41816144962109947	1.0043886613121384	0.3903536563038383	0.5826328981317864	-0.6004763964632566
0.4184749139761378	1.0043864107006164	0.3903725917542141	0.5830732417246471	-0.6010427277359134
0.4187883783311761	1.0043841442888035	0.39039165939595705	0.583513580713479	-0.6016088973624698
0.4191018426862144	1.0043818620970237	0.3904108590425769	0.5839539150667425	-0.6021749042553027
0.4194153070412527	1.004379564145737	0.3904301905063681	0.584394244752953	-0.6027407473291214
0.419728771396291	1.0043772504555375	0.39044965359841344	0.584834569740681	-0.6033064255009816
0.4200422357513293	1.0043749210471546	0.39046924812858663	0.585274889998553	-0.6038719376902989
0.42007863450633953	1.0043746495440538	0.390471531908578	0.585326018659308	-0.6039375928510932
0.42035570010636764	1.004372575941452	0.3904889739055566	0.5857152054952516	-0.6044372828188624
0.4206691644614059	1.004370215159427	0.3905088307367902	0.5861555161995151	-0.6050024598108484
0.4209826288164442	1.0043678387222108	0.3905288184285562	0.5865958220801393	-0.6055674675928332
0.42129609317148253	1.0043654466510683	0.39054893678592834	0.5870361231059764	-0.6061323050938072
0.42160955752652085	1.004363038967397	0.39056918561278914	0.5874764192459363	-0.6066969712451874
0.42192302188155917	1.0043606156927274	0.39058956471183315	0.5879167104689864	-0.6072614649808312
0.42223648623659743	1.0043581768487222	0.3906100738845706	0.5883569967441522	-0.6078257852370493
0.42254995059163575	1.0043557224571766	0.3906307129313307	0.5887972780405175	-0.6083899309526186
0.42286341494667407	1.004353252540017	0.3906514816512658	0.5892375543272249	-0.6089539010687954
0.4231768793017124	1.0043507671193017	0.3906723798423541	0.5896778255734757	-0.6095176945293282
0.4234903436567507	1.0043482662172198	0.39069340730140395	0.5901180917485308	-0.6100813102804705
0.42380380801178896	1.0043457498560915	0.39071456382405706	0.5905583528217107	-0.6106447472709936
0.4241172723668273	1.004343218058367	0.3907358492047923	0.5909986087623955	-0.6112080044521991
0.4244307367218656	1.0043406708466265	0.39075726323692916	0.5914388595400263	-0.6117710807779321
0.4247442010769039	1.004338108243581	0.3907788057126317	0.5918791051241041	-0.6123339752045928
0.4250576654319422	1.0043355302720693	0.3908004764229118	0.5923193454841912	-0.6128966866911495
0.4253711297869805	1.0043329369550609	0.39082227515763335	0.5927595805899111	-0.6134592141991514
0.4256845941420188	1.0043303283156528	0.3908442017055153	0.5931998104109486	-0.61402155669274
0.42599805849705713	1.004327704377071	0.3908662558541361	0.5936400349170508	-0.6145837131386617
0.42631152285209545	1.0043250651626694	0.3908884373899369	0.5940802540780264	-0.6151456825062804
0.4266249872071337	1.0043224106959296	0.39091074609822557	0.5945204678637473	-0.6157074637675889
0.426938451562172	1.0043197410004603	0.39093318176318026	0.5949606762441476	-0.6162690558972211
0.42725191591721035	1.0043170560999977	0.39095574416785334	0.5954008791892248	-0.6168304578724645
0.42756538027224866	1.004314356018404	0.39097843309417524	0.5958410766690395	-0.617391668673271
0.4276017790272589	1.0043140415085323	0.3909810758684171	0.595892191025502	-0.6174568227371228
0.4278788446272869	1.0043116407796682	0.391001248322958	0.5962812686537164	-0.6179526872822696
0.42819230898232524	1.004308910407905	0.3910241896338994	0.5967214551134442	-0.6185135126847775
0.42850577333736356	1.004306164927355	0.39104725680558655	0.5971616360184755	-0.619074143868812
0.4288192376924019	1.0043034043623833	0.3910704496154999	0.5976018113391278	-0.6196345798251022
0.4291327020474402	1.0043006287374805	0.39109376784001715	0.5980419810457837	-0.6201948195470998
0.42944616640247846	1.0042978380772616	0.3911172112544168	0.5984821451088905	-0.6207548620309914
0.4297596307575168	1.0042950324064652	0.3911407796328825	0.5989223034989617	-0.6213147062757091
0.4300730951125551	1.0042922117499546	0.3911644727485067	0.599362456186576	-0.6218743512829418
0.4303865594675934	1.0042893761327156	0.39118829037329456	0.5998026031423784	-0.6224337960571468
0.4307000238226317	1.0042865255798574	0.3912122322781681	0.6002427443370804	-0.6229930396055604
0.43101348817767	1.0042836601166119	0.39123629823296985	0.6006828797414601	-0.6235520809382091
0.4313269525327083	1.0042807797683333	0.391260488006467	0.6011230093263623	-0.6241109190679206
0.4316404168877466	1.0042778845604976	0.3912848013663555	0.6015631330626996	-0.6246695530103343
0.43195388124278494	1.0042749745187025	0.3913092380792637	0.6020032509214518	-0.6252279817839124
0.4322673455978232	1.0042720496686668	0.3913337979107568	0.6024433628736664	-0.6257862044099501
0.4325808099528615	1.00426911003623	0.3913584806253404	0.6028834688904593	-0.6263442199125873
0.43289427430789984	1.004266155647352	0.3913832859864649	0.6033235689430145	-0.6269020273188174
0.43320773866293816	1.0042631865281129	0.3914082137565294	0.6037636630025851	-0.6274596256584993
0.4335212030179765	1.0042602027047125	0.3914332636968858	0.6042037510404925	-0.6280170139643669
0.43383466737301474	1.0042572042034696	0.3914584355678428	0.6046438330281279	-0.6285741912720398
0.43414813172805305	1.0042541910508225	0.3914837291286701	0.6050839089369515	-0.629131156620033
0.4344615960830914	1.004251163273327	0.39150914413760224	0.6055239787384938	-0.6296879090497675
0.4347750604381297	1.004248120897658	0.39153468035184313	0.605964042404355	-0.63024444760558
0.43508852479316795	1.0042450639506078	0.3915603375275698	0.6064040999062056	-0.6308007713347331
0.43512492354817817	1.0042447080419912	0.3915633246065839	0.6064551979635455	-0.6308653563935516
0.43540198914820627	1.0042419924590857	0.3915861154199367	0.6068441512157866	-0.6313568792874251
0.4357154535032446	1.0042389064501185	0.39161201378307986	0.6072841963049103	-0.6319127705167996
0.4360289178582829	1.0042358059508494	0.39163803237012085	0.6077242351454594	-0.6324684440789555
0.4363423822133212	1.0042326909885377	0.3916641709331712	0.6081642677093886	-0.6330238990329564
0.4366558465683595	1.0042295615905588	0.3916904292233365	0.6086042939687238	-0.6335791344408402
0.4369693109233978	1.004226417784403	0.3917168069907205	0.6090443138955631	-0.6341341493676287
0.4372827752784361	1.0042232595976754	0.3917433039844293	0.6094843274620766	-0.6346889428813366
0.43759623963347444	1.004220087058097	0.3917699199525758	0.6099243346405067	-0.6352435140529815
0.4379097039885127	1.004216900193502	0.3917966546422837	0.6103643354031687	-0.6357978619565924
0.438223168343551	1.004213699031838	0.3918235077996916	0.6108043297224507	-0.6363519856692191
0.43853663269858933	1.0042104836011674	0.3918504791699577	0.6112443175708139	-0.6369058842709415
0.43885009705362765	1.0042072539296643	0.39187756849726363	0.6116842989207929	-0.6374595568448782
0.43916356140866597	1.004204010045616	0.3919047755248188	0.6121242737449963	-0.6380130024771954
0.43947702576370423	1.0042007519774219	0.3919320999948649	0.6125642420161062	-0.6385662202571163
0.43979049011874255	1.0041974797535935	0.39195954164867997	0.613004203706879	-0.6391192092769289
0.44010395447378087	1.0041941934027534	0.3919871002265826	0.6134441587901457	-0.6396719686319954
0.4404174188288192	1.0041908929536352	0.39201477546793667	0.6138841072388116	-0.6402244974207604
0.44073088318385745	1.004187578435083	0.39204256711115504	0.6143240490258572	-0.6407767947447595
0.44104434753889576	1.0041842498760514	0.39207047489370445	0.614763984124338	-0.6413288597086276
0.4413578118939341	1.0041809073056045	0.3920984985521094	0.6152039125073848	-0.6418806914201073
0.4416712762489724	1.0041775507529158	0.3921266378219569	0.6156438341482042	-0.6424322889900572
0.4419847406040107	1.004174180247268	0.39215489243790047	0.6160837490200785	-0.64298365153246
0.442298204959049	1.0041707958180517	0.3921832621336646	0.616523657096366	-0.64353477816443
0.4426116693140873	1.0041673974947665	0.39221174664204933	0.6169635583505015	-0.6440856680062224
0.4426480680690975	1.0041670019903457	0.39221506162486985	0.6170146382221515	-0.6441496206747208
0.4429251336691256	1.004163985307019	0.3922403456949343	0.6174034527559962	-0.6446363201812397
0.44323859802416393	1.0041605592845235	0.3922690590232833	0.6178433402864381	-0.6451867338160409
0.44355206237920225	1.004157119457101	0.3922978863571487	0.6182832209154921	-0.6457369080403479
0.4438655267342405	1.004153665854679	0.39232682742567565	0.6187230946169006	-0.6462868419870543
0.44417899108927883	1.004150198507291	0.39235588195710686	0.619162961364483	-0.6468365347922322
0.44449245544431715	1.004146717445076	0.3923850496787866	0.6196028211321368	-0.64738598559514
0.44480591979935546	1.0041432226982785	0.3924143303171654	0.6200426738938372	-0.6479351935382301
0.4451193841543937	1.0041397142972477	0.3924437235978043	0.6204825196236372	-0.6484841577671555
0.44543284850943204	1.004136192272437	0.39247322924537936	0.6209223582956687	-0.6490328774307775
0.44574631286447036	1.004132656654404	0.3925028469836863	0.6213621898841416	-0.649581351681173
0.4460597772195087	1.0041291074738095	0.3925325765356446	0.6218020143633448	-0.6501295796736413
0.446373241574547	1.0041255447614177	0.3925624176233022	0.6222418317076462	-0.6506775605667109
0.44668670592958526	1.0041219685480949	0.3925923699678398	0.6226816418914929	-0.6512252935221471
0.4470001702846236	1.0041183788648105	0.3926224332895756	0.623121444889411	-0.6517727777049579
0.4473136346396619	1.004114775742635	0.3926526073079694	0.6235612406760066	-0.6523200122834016
0.4476270989947002	1.0041111592127405	0.3926828917416275	0.6240010292259653	-0.6528669964289932
0.4479405633497385	1.0041075293064001	0.3927132863083068	0.624440810514053	-0.6534137293165102
0.4482540277047768	1.0041038860549878	0.39274379072491966	0.6248805845151154	-0.6539602101240006
0.4485674920598151	1.0041002294899768	0.392774404707538	0.625320351204079	-0.654506438032788
0.4488809564148534	1.0040965596429405	0.39280512797139827	0.6257601105559506	-0.6550524122274783
0.44919442076989174	1.004092876545552	0.3928359602309056	0.6261998625458179	-0.6555981318959665
0.44950788512493	1.004089180229582	0.39286690119963846	0.6266396071488496	-0.656143596229442
0.4498213494799683	1.004085470726901	0.39289795059035315	0.6270793443402953	-0.6566888044223953
0.45013481383500664	1.004081748069476	0.3929291081149885	0.6275190740954867	-0.6572337556726237
0.45017121259001686	1.004081314952147	0.39293273304853327	0.6275701340133691	-0.657297017463277
0.45044827819004496	1.0040780122893724	0.3929603734846701	0.6279587963898361	-0.6577784491812375
0.4507617425450832	1.004074263418753	0.39299174640971507	0.6283985111988383	-0.6583228841526654
0.45107520690012154	1.0040705014898759	0.39302322659963657	0.6288382184980695	-0.6588670597946605
0.45138867125515986	1.0040667265350967	0.3930548137631483	0.6292779182631887	-0.6594109753183064
0.4517021356101982	1.004062938586866	0.39308650760816916	0.6297176104699364	-0.6599546299380219
0.4520155999652365	1.00405913767773	0.3931183078418276	0.6301572950941361	-0.660498022871567
0.45232906432027475	1.0040553238403296	0.39315021417046636	0.6305969721116939	-0.6610411533400485
0.45264252867531307	1.0040514971074004	0.39318222629964705	0.6310366414985986	-0.6615840205679251
0.4529559930303514	1.0040476575117718	0.39321434393415466	0.6314763032309223	-0.6621266237830125
0.4532694573853897	1.004043805086367	0.3932465667780021	0.6319159572848199	-0.6626689622164891
0.453582921740428	1.0040399398642017	0.39327889453443493	0.6323556036365299	-0.6632110351029004
0.4538963860954663	1.0040360618783848	0.39331132690593573	0.6327952422623744	-0.6637528416801647
0.4542098504505046	1.0040321711621176	0.39334386359422885	0.6332348731387593	-0.6642943811895775
0.4545233148055429	1.0040282677486925	0.3933765043002849	0.6336744962421739	-0.6648356528758168
0.45483677916058124	1.0040243516714942	0.3934092487243256	0.6341141115491922	-0.6653766559869475
0.4551502435156195	1.004020422963997	0.39344209656582796	0.6345537190364718	-0.6659173897744263
0.4554637078706578	1.0040164816597672	0.3934750475235292	0.6349933186807554	-0.6664578534931062
0.45577717222569614	1.0040125277924596	0.39350810129543123	0.6354329104588694	-0.666998046401241
0.45609063658073445	1.0040085613958198	0.39354125757880526	0.6358724943477256	-0.6675379677604902
0.45640410093577277	1.0040045825036819	0.39357451607019656	0.6363120703243204	-0.6680776168359227
0.45671756529081103	1.0040005911499685	0.3936078764654287	0.6367516383657351	-0.6686169928960213
0.45703102964584935	1.003996587368691	0.3936413384596087	0.6371911984491364	-0.6691560952126872
0.45734449400088767	1.003992571193948	0.39367490174713116	0.6376307505517763	-0.6696949230612439
0.457657958355926	1.0039885426599258	0.39370856602168314	0.638070294650992	-0.6702334757204412
0.4576943571109362	1.0039880740765623	0.3937124815692708	0.6381213329742715	-0.6702959933428347
0.45797142271096425	1.0039845018008975	0.39374233097624867	0.6385098307242068	-0.6707717524724595
0.45828488706600257	1.0039804486512227	0.3937761963031135	0.6389493587489292	-0.6713097526029129
0.4585983514210409	1.003976383245347	0.39381016169386956	0.6393888787027543	-0.6718474754008541
0.4589118157760792	1.003972305617801	0.3938442268394198	0.6398283905633628	-0.6723849201587773
0.4592252801311175	1.0039682158032013	0.3938783914299825	0.6402678943085218	-0.672922086172622
0.4595387444861558	1.003964113836248	0.3939126551550962	0.6407073899160847	-0.6734589727417769
0.4598522088411941	1.0039599997517268	0.3939470177036243	0.6411468773639915	-0.673995579169083
0.4601656731962324	1.0039558735845058	0.3939814787637594	0.6415863566302685	-0.6745319047608376
0.46047913755127073	1.0039517353695373	0.39401603802302837	0.6420258276930295	-0.6750679488267965
0.460792601906309	1.0039475851418558	0.39405069516829655	0.6424652905304744	-0.6756037106801787
0.4611060662613473	1.0039434229365785	0.3940854498857727	0.6429047451208908	-0.6761391896376684
0.46141953061638563	1.0039392487889043	0.3941203018610136	0.643344191442653	-0.6766743850194187
0.46173299497142395	1.0039350627341141	0.39415525077892843	0.643783629474223	-0.6772092961490543
0.46204645932646227	1.003930864807569	0.39419029632378366	0.6442230591941499	-0.6777439223536751
0.46235992368150053	1.0039266550447117	0.39422543817920763	0.6446624805810706	-0.678278262963858
0.46267338803653885	1.003922433481064	0.3942606760281952	0.6451018936137096	-0.6788123173136605
0.46298685239157716	1.0039182001522278	0.39429600955311234	0.6455412982708795	-0.6793460847406233
0.4633003167466155	1.003913955093884	0.3943314384357006	0.6459806945314803	-0.6798795645857727
0.4636137811016538	1.0039096983417928	0.39436696235708224	0.6464200823745005	-0.680412756193623
0.46392724545669206	1.003905429931792	0.39440258099776426	0.6468594617790167	-0.6809456589121796
0.4642407098117304	1.0039011498997978	0.39443829403764347	0.6472988327241936	-0.681478272092941
0.4645541741667687	1.0038968582818033	0.39447410115601095	0.6477381951892848	-0.682010595090901
0.464867638521807	1.0038925551138786	0.39451000203155673	0.6481775491536319	-0.6825426272645511
0.4651811028768453	1.003888240432171	0.39454599634237436	0.6486168945966654	-0.6830743679758827
0.4652175016318555	1.0038877386768787	0.39455018195831104	0.6486679098189854	-0.6831360935599762
0.4654945672318836	1.0038839142729026	0.39458208376596565	0.6490562314979045	-0.6836058165903893
0.4658080315869219	1.003879576672372	0.3946182639792451	0.6494955598369574	-0.6841369724770685
0.46612149594196023	1.0038752276669527	0.3946545366585448	0.649934879593521	-0.6846678350084234
0.46643496029699855	1.0038708672930925	0.3946909014796188	0.6503741907473818	-0.6851984035604654
0.4667484246520368	1.0038664955873136	0.39472735811764803	0.6508134932784149	-0.6857286775127149
0.4670618890070751	1.003862112586212	0.3947639062472446	0.6512527871665849	-0.6862586562482046
0.46737535336211344	1.003857718326457	0.39480054554245664	0.651692072391946	-0.6867883391534791
0.46768881771715176	1.0038533128447904	0.39483727567677274	0.6521313489346418	-0.6873177256185983
0.46800228207219	1.003848896178027	0.3948740963231269	0.6525706167749052	-0.6878468150371377
0.46831574642722834	1.0038444683630527	0.3949110071539028	0.6530098758930593	-0.6883756068061906
0.46862921078226666	1.0038400294368257	0.3949480078409385	0.6534491262695165	-0.6889041003263687
0.468942675137305	1.0038355794363742	0.3949850980555312	0.6538883678847794	-0.6894322950018044
0.4692561394923433	1.003831118398798	0.3950222774684417	0.6543276007194405	-0.6899601902401507
0.46956960384738156	1.0038266463612662	0.3950595457498991	0.6547668247541824	-0.6904877854525834
0.4698830682024199	1.0038221633610176	0.39509690256960533	0.6552060399697776	-0.6910150800538019
0.4701965325574582	1.0038176694353604	0.39513434759673977	0.6556452463470891	-0.6915420734620296
0.4705099969124965	1.0038131646216717	0.39517188049996393	0.6560844438670703	-0.6920687650990157
0.47082346126753477	1.0038086489573963	0.3952095009474259	0.6565236325107647	-0.6925951543900355
0.4711369256225731	1.0038041224800474	0.39524720860676515	0.6569628122593066	-0.693121240763891
0.4714503899776114	1.0037995852272046	0.3952850031451169	0.6574019830939207	-0.6936470236529124
0.4717638543326497	1.0037950372365152	0.39532288422911677	0.6578411449959224	-0.6941725024929577
0.47207731868768804	1.0037904785456928	0.3953608515249056	0.6582802979467178	-0.6946976767234139
0.4723907830427263	1.003785909192517	0.39539890469813355	0.6587194419278039	-0.6952225457871974
0.4727042473977646	1.003781329214832	0.3954370434139652	0.6591585769207685	-0.6957471091307543
0.47274064615277483	1.003780796711688	0.3954414775212104	0.6592095676759632	-0.6958080003754643
0.47301771175280294	1.0037767386505487	0.3954752673370838	0.6595977029072905	-0.6962713662040609
0.47333117610784126	1.0037721375376412	0.3955135761316959	0.6600368198691395	-0.6967953164606235
0.4736446404628796	1.0037675259141479	0.395551969461536	0.6604759277881768	-0.6973189593574795
0.47395810481791784	1.0037629038181715	0.395590446989871	0.660915026646354	-0.6978422943551963
0.47427156917295615	1.0037582712878774	0.39562900837950477	0.661354116425715	-0.6983653209178726
0.47458503352799447	1.003753628361494	0.39566765329278286	0.6617931971083939	-0.6988880385131376
0.4748984978830328	1.003748975077312	0.39570638139159686	0.6622322686766171	-0.6994104466121513
0.47521196223807105	1.003744311473684	0.39574519233738903	0.6626713311127019	-0.6999325446896041
0.47552542659310937	1.0037396375890233	0.39578408579115687	0.6631103843990572	-0.7004543322237167
0.4758388909481477	1.003734953461805	0.3958230614134575	0.6635494285181837	-0.7009758086962398
0.476152355303186	1.0037302591305644	0.39586211886441247	0.6639884634526731	-0.7014969735924538
0.4764658196582243	1.0037255546338966	0.39590125780371205	0.6644274891852096	-0.7020178264011684
0.4767792840132626	1.0037208400104565	0.3959404778906197	0.6648665056985684	-0.702538366614722
0.4770927483683009	1.003716115298958	0.395979778783977	0.6653055129756169	-0.7030585937289815
0.4774062127233392	1.0037113805381737	0.39601916014220756	0.6657445109993141	-0.7035785072433408
0.47771967707837754	1.0037066357669344	0.39605862162332206	0.6661834997527112	-0.7040981066607214
0.4780331414334158	1.0037018810241285	0.3960981628849225	0.6666224792189508	-0.7046173914875704
0.4783466057884541	1.0036971163487018	0.3961377835842066	0.667061449381268	-0.7051363612338607
0.47866007014349243	1.003692341779657	0.3961774833779725	0.6675004102229896	-0.7056550154130894
0.47897353449853075	1.003687557356053	0.39621726192262324	0.6679393617275347	-0.7061733535422772
0.47928699885356907	1.0036827631170049	0.3962571188741711	0.6683783038784141	-0.7066913751419671
0.47960046320860733	1.003677959101683	0.39629705388824205	0.6688172366592314	-0.707209079736224
0.47991392756364565	1.0036731453493122	0.3963370666200804	0.6692561600536818	-0.7077264668526329
0.48022739191868397	1.003668321899173	0.39637715672455315	0.6696950740455531	-0.7082435360222975
0.4802637906736942	1.0036677611846898	0.39638181689264357	0.669746039111856	-0.7083035562724743
0.4805408562737223	1.0036634887905993	0.3964173238561545	0.6701339786187251	-0.7087602867798399
0.48085432062876055	1.0036586460629788	0.3964575676690102	0.6705728737571701	-0.7092767186633984
0.48116778498379886	1.0036537937557524	0.396497887816882	0.6710117594449527	-0.7097928312146262
0.4814812493388372	1.0036489319084134	0.39653828395317225	0.6714506356662298	-0.7103086239786905
0.4817947136938755	1.0036440605605081	0.3965787557309282	0.6718895024052508	-0.7108240965042706
0.4821081780489138	1.0036391797516344	0.3966193028028464	0.6723283596463574	-0.711339248343556
0.4824216424039521	1.003634289521441	0.39665992482127715	0.672767207373984	-0.7118540790522452
0.4827351067589904	1.0036293899096282	0.39670062143822904	0.6732060455726573	-0.7123685881895441
0.4830485711140287	1.0036244809559467	0.3967413923053731	0.6736448742269965	-0.7128827753181638
0.48336203546906703	1.003619562700197	0.39678223707404736	0.6740836933217134	-0.7133966400043189
0.48367549982410535	1.003614635182229	0.39682315539526125	0.6745225028416124	-0.7139101818177258
0.4839889641791436	1.0036096984419427	0.3968641469197	0.6749613027715905	-0.7144234003316008
0.48430242853418193	1.0036047525192855	0.3969052112977288	0.6754000930966373	-0.7149362951226576
0.48461589288922025	1.003599797454254	0.3969463481793976	0.6758388738018348	-0.7154488657711057
0.48492935724425856	1.0035948332868923	0.3969875572144449	0.676277644872358	-0.7159611118606479
0.4852428215992968	1.0035898600572914	0.3970288380523026	0.6767164062934742	-0.7164730329784789
0.48555628595433514	1.0035848778055898	0.39707019034210006	0.6771551580505438	-0.7169846287152818
0.48586975030937346	1.0035798865719725	0.3971116137326687	0.6775939001290195	-0.7174958986652268
0.4861832146644118	1.0035748863966696	0.3971531078725459	0.6780326325144469	-0.7180068424259685
0.4864966790194501	1.003569877319958	0.39719467240997985	0.6784713551924642	-0.7185174595986433
0.48681014337448836	1.0035648593821587	0.3972363069929335	0.6789100681488024	-0.7190277497878673
0.4871236077295267	1.0035598326236377	0.3972780112690889	0.6793487713692852	-0.7195377126017335
0.487437072084565	1.0035547970848053	0.3973197848858518	0.679787464839829	-0.7200473476518091
0.4877505364396033	1.0035497528061157	0.3973616274903555	0.680226148546443	-0.7205566545531331
0.4877869351946135	1.003549166511659	0.3973664906109961	0.680277086849241	-0.720615772809425
0.4880640007946416	1.0035446998280662	0.39740353872946543	0.6806648224752291	-0.7210656329242134
0.4883774651496799	1.0035396381911967	0.39744551824978347	0.681103486612382	-0.7215742823870244
0.4886909295047182	1.00353456793609	0.39748756569765187	0.681542140944189	-0.7220826025670035
0.4890043938597565	1.003529489103371	0.3975296807191579	0.6819807854570302	-0.7225905930930488
0.48931785821479484	1.0035244017337055	0.397571862960138	0.6824194201373786	-0.7230982535975162
0.4896313225698331	1.003519305867801	0.39761411206618186	0.6828580449717998	-0.7236055837162158
0.4899447869248714	1.0035142015464054	0.39765642768263676	0.683296659946952	-0.7241125830884094
0.49025825127990974	1.0035090888103069	0.39769880945461183	0.6837352650495865	-0.7246192513568074
0.49057171563494806	1.0035039677003332	0.39774125702698226	0.684173860266547	-0.7251255881675651
0.4908851799899864	1.0034988382573522	0.39778377004439347	0.68461244558477	-0.7256315931702806
0.49119864434502464	1.0034937005222697	0.3978263481512654	0.6850510209912847	-0.7261372660179901
0.49151210870006296	1.0034885545360304	0.39786899099179646	0.685489586473213	-0.7266426063671657
0.4918255730551013	1.0034834003396171	0.397911698209968	0.6859281420177696	-0.7271476138777117
0.4921390374101396	1.0034782379740501	0.39795446944954843	0.6863666876122617	-0.7276522882129609
0.49245250176517785	1.0034730674803867	0.39799730435409714	0.6868052232440891	-0.7281566290396716
0.49276596612021617	1.0034678888997213	0.398040202566969	0.6872437489007445	-0.7286606360280238
0.4930794304752545	1.0034627022731841	0.3980831637313183	0.687682264569813	-0.7291643088516155
0.4933928948302928	1.0034575076419414	0.39812618749010287	0.6881207702389723	-0.7296676471874597
0.4937063591853311	1.0034523050471953	0.3981692734860884	0.6885592658959929	-0.7301706507159799
0.4940198235403694	1.0034470945301819	0.3982124213618522	0.6889977515287375	-0.7306733191210069
0.4943332878954077	1.0034418761321726	0.3982556307597878	0.6894362271251617	-0.7311756520897748
0.494646752250446	1.0034366498944727	0.39829890132210866	0.6898746926733134	-0.7316776493129175
0.49496021660548434	1.0034314158584212	0.39834223269085234	0.690313148161333	-0.7321793104844643
0.4952736809605226	1.0034261740653905	0.39838562450788473	0.6907515935774534	-0.7326806353018365
0.4953100797155328	1.0034255648997585	0.39839066696589864	0.6908025041906563	-0.7327388261690714
0.4955871453155609	1.0034209245567856	0.39842907641490394	0.69119002891	-0.7331816234658433
0.49590060967059924	1.0034156673740435	0.3984725880534445	0.6916284541473906	-0.7336822746806773
0.49621407402563755	1.003410402558634	0.39851615906488125	0.6920668692781351	-0.7341825886539112
0.49652753838067587	1.0034051301520577	0.3985597890904336	0.6925052742908361	-0.7346825650964931
0.49684100273571413	1.003399850195847	0.3986034777711694	0.6929436691741884	-0.7351822037227428
0.49715446709075245	1.003394562731564	0.39864722474800895	0.6933820539169789	-0.735681504250347
0.49746793144579077	1.0033892678008018	0.3986910296617292	0.6938204285080871	-0.7361804664003555
0.4977813958008291	1.0033839654451833	0.3987348921529674	0.6942587929364843	-0.7366790898971769
0.49809486015586735	1.0033786557063602	0.3987788118622256	0.6946971471912343	-0.7371773744685741
0.49840832451090566	1.0033733386260137	0.39882278842987406	0.6951354912614929	-0.73767531984566
0.498721788865944	1.0033680142458534	0.3988668214961556	0.695573825136508	-0.7381729257628928
0.4990352532209823	1.0033626826076167	0.39891091070118956	0.6960121488056195	-0.7386701919580719
0.4993487175760206	1.0033573437530694	0.3989550556849756	0.6964504622582594	-0.739167118172333
0.4996621819310589	1.0033519977240037	0.3989992560873975	0.6968887654839516	-0.7396637041501442
0.4999756462860972	1.0033466445622394	0.3990435115482276	0.697327058472312	-0.7401599496393002
0.5002891106411355	1.0033412843096219	0.39908782170713014	0.6977653412130483	-0.7406558543909189
0.5006025749961738	1.0033359170080234	0.3991321862036656	0.6982036136959602	-0.7411514181594359
0.5009160393512121	1.0033305426993413	0.39917660467729427	0.6986418759109387	-0.7416466407026
0.5012295037062504	1.0033251614254983	0.3992210767673804	0.6990801278479674	-0.7421415217814685
0.5015429680612887	1.0033197732284416	0.39926560211319595	0.6995183694971205	-0.7426360611604024
0.501856432416327	1.0033143781501428	0.3993101803539244	0.6999566008485649	-0.7431302586070608
0.5021698967713654	1.0033089762325975	0.39935481112866483	0.7003948218925583	-0.7436241138923976
0.5024833611264037	1.0033035675178248	0.3993994940764355	0.7008330326194504	-0.7441176267906544
0.502796825481442	1.003298152047867	0.3994442288361777	0.7012712330196821	-0.7446107970793575
0.5028332242364522	1.0032975227802194	0.3994494266738212	0.7013221151657995	-0.7446680406599129
0.5031102898364802	1.003292729864789	0.3994890150467599	0.7017094230837857	-0.7451036245393116
0.5034237541915185	1.0032873010106773	0.3995338523469811	0.7021476028023852	-0.7455961089545952
0.5037372185465568	1.0032818655276412	0.399578740375575	0.7025857721661957	-0.7460882501125552
0.5040506829015952	1.0032764234578109	0.3996236787712136	0.7030239311660232	-0.7465800478038023
0.5043641472566335	1.0032709748433377	0.399668667172511	0.7034620797927656	-0.7470715018222053
0.5046776116116718	1.0032655197263936	0.3997137052180272	0.7039002180374113	-0.7475626119648857
0.5049910759667101	1.0032600581491706	0.3997587925462719	0.7043383458910402	-0.7480533780322133
0.5053045403217484	1.0032545901538807	0.3998039287957081	0.7047764633448229	-0.7485437998277998
0.5056180046767867	1.0032491157827552	0.3998491136047559	0.705214570390021	-0.7490338771584942
0.5059314690318251	1.003243635078044	0.3998943466117964	0.7056526670179871	-0.7495236098343773
0.5062449333868633	1.0032381480820163	0.3999396274551751	0.7060907532201647	-0.7500129976687556
0.5065583977419016	1.0032326548369588	0.39998495577320575	0.7065288289880874	-0.7505020404781572
0.5068718620969399	1.0032271553851762	0.40003033120417414	0.7069668943133804	-0.7509907380823249
0.5071853264519782	1.0032216497689905	0.40007575338634166	0.707404949187759	-0.7514790903042112
0.5074987908070165	1.0032161380307407	0.4001212219579488	0.7078429936030288	-0.7519670969699731
0.5078122551620549	1.0032106202127826	0.40016673655721924	0.7082810275510862	-0.7524547579089662
0.5081257195170932	1.0032050963574872	0.400212296822363	0.7087190510239182	-0.7529420729537386
0.5084391838721315	1.0031995665072426	0.40025790239158043	0.7091570640136016	-0.7534290419400261
0.5087526482271698	1.003194030704451	0.4003035529030657	0.7095950665123036	-0.7539156647067456
0.509066112582208	1.0031884889915301	0.40034924799501026	0.7100330585122819	-0.7544019410959902
0.5093795769372463	1.0031829414109124	0.4003949873056068	0.7104710400058839	-0.7548878709530228
0.5096930412922847	1.0031773880050439	0.4004407704730524	0.710909010985547	-0.7553734541262703
0.510006505647323	1.0031718288163847	0.4004865971355524	0.711346971443799	-0.7558586904673182
0.5103199700023613	1.0031662638874084	0.4005324669313239	0.7117849213732569	-0.7563435798309045
0.5103563687573714	1.0031656173307089	0.40053779600430867	0.7118357744222892	-0.7563998615700935
0.5106334343573996	1.0031606932606012	0.4005783794985992	0.712222860766628	-0.7568281220749135
0.5109468987124379	1.0031551169784623	0.40062433447562945	0.712660789616709	-0.7573123170603702
0.5112603630674762	1.0031495350835025	0.40067033150068815	0.7130987079163864	-0.7577961646514342
0.5115738274225146	1.0031439476182449	0.40071637021207457	0.713536615658636	-0.7582796647153937
0.5118872917775528	1.0031383546252235	0.40076245024811735	0.7139745128365232	-0.7587628171226594
0.5122007561325911	1.0031327561469838	0.40080857124717806	0.714412399443203	-0.7592456217467587
0.5125142204876294	1.0031271522260816	0.40085473284765444	0.714850275471919	-0.7597280784643291
0.5128276848426677	1.0031215429050828	0.400900934687984	0.7152881409160047	-0.7602101871551125
0.513141149197706	1.0031159282265636	0.40094717640664757	0.7157259957688823	-0.7606919477019488
0.5134546135527444	1.0031103082331092	0.4009934576421726	0.716163840024063	-0.76117335999077
0.5137680779077827	1.0031046829673138	0.4010397780331365	0.716601673675147	-0.7616544239105935
0.514081542262821	1.0030990524717807	0.4010861372181704	0.7170394967158237	-0.7621351393535161
0.5143950066178593	1.0030934167891212	0.40113253483596206	0.7174773091398704	-0.7626155062147078
0.5147084709728975	1.0030877759619545	0.4011789705252598	0.7179151109411538	-0.7630955243924056
0.5150219353279358	1.0030821300329076	0.4012254439248754	0.7183529021136289	-0.7635751937879066
0.5153353996829741	1.003076479044614	0.4012719546736878	0.718790682651339	-0.7640545143055625
0.5156488640380125	1.003070823039715	0.40131850241064626	0.719228452548416	-0.7645334858527721
0.5159623283930508	1.003065162060857	0.4013650867747737	0.7196662117990801	-0.765012108339976
0.5162757927480891	1.0030594961506933	0.4014117074051703	0.7201039603976392	-0.7654903816806495
0.5165892571031274	1.0030538253518828	0.40145836394101636	0.72054169833849	-0.765968305791296
0.5169027214581657	1.003048149707089	0.4015050560215761	0.7209794256161165	-0.7664458805914413
0.517216185813204	1.0030424692589814	0.40155178328620045	0.721417142225091	-0.766923106003626
0.5175296501682423	1.0030367840502326	0.40159854537433076	0.7218548481600735	-0.7673999819533996
0.5178431145232806	1.0030310941235203	0.4016453419255019	0.7222925434158114	-0.7678765083693142
0.5178795132782908	1.0030304331186313	0.4016507780494054	0.7223433668830691	-0.7679318188600986
0.5181565788783189	1.003025399521526	0.40169217257934536	0.7227302279871402	-0.7683526851829171
0.5184700432333572	1.0030197002869337	0.4017390369755928	0.7231679018689823	-0.7688285123287446
0.5187835075883955	1.0030139964624312	0.401785934754079	0.7236055650563478	-0.7693039897443155
0.5190969719434338	1.0030082880907087	0.4018328655547452	0.724043217544334	-0.769779117370124
0.5194104362984722	1.0030025752144591	0.4018798290176423	0.7244808593281254	-0.7702538951496336
0.5197239006535105	1.0029968578763762	0.4019268247829341	0.7249184904029935	-0.7707283230292696
0.5200373650085488	1.0029911361191561	0.40197385249090045	0.7253561107642967	-0.7712024009584131
0.520350829363587	1.002985409985496	0.40202091178194027	0.7257937204074805	-0.7716761288893936
0.5206642937186253	1.0029796795180939	0.4020680022965749	0.7262313193280765	-0.772149506777483
0.5209777580736636	1.002973944759648	0.40211512367545116	0.7266689075217037	-0.7726225345808876
0.521291222428702	1.0029682057528566	0.4021622755593445	0.727106484984067	-0.7730952122607425
0.5216046867837403	1.002962462540418	0.40220945758916204	0.7275440517109582	-0.7735675397811039
0.5219181511387786	1.0029567151650298	0.40225666940594584	0.727981607698255	-0.7740395171089428
0.5222316154938169	1.0029509636693885	0.40230391065087573	0.7284191529419214	-0.7745111442141374
0.5225450798488552	1.002945208096189	0.4023511809652727	0.7288566874380076	-0.7749824210694669
0.5228585442038935	1.0029394484881249	0.4023984799906018	0.7292942111826496	-0.7754533476506043
0.5231720085589318	1.0029336848878874	0.4024458073684751	0.7297317241720692	-0.775923923936109
0.5234854729139701	1.0029279173381656	0.4024931627406548	0.7301692264025741	-0.7763941499074205
0.5237989372690084	1.0029221458816453	0.40254054574905646	0.7306067178705575	-0.776864025548851
0.5241124016240467	1.0029163705610098	0.4025879560357517	0.731044198572498	-0.7773335508475787
0.524425865979085	1.0029105914189385	0.4026353932429715	0.7314816685049598	-0.7778027257936402
0.5247393303341233	1.0029048084981071	0.4026828570131088	0.7319191276645921	-0.7782715503799238
0.5250527946891617	1.0028990218411868	0.4027303469887219	0.7323565760481295	-0.7787400246021626
0.5253662590442	1.0028932314908447	0.4027778628125372	0.7327940136523915	-0.7792081484589272
0.5254026577992101	1.0028925588913864	0.4027833818986172	0.7328448071953689	-0.7792624832133066
0.5256797233992383	1.002887437489743	0.40282540412745216	0.7332314404742823	-0.7796759219516183
0.5259931877542766	1.002881639880538	0.40287297057653826	0.7336688565107913	-0.7801433450844601
0.5263066521093148	1.0028758387058812	0.402920561803044	0.7341062617589921	-0.7806104178644928
0.5266201164643531	1.0028700340084176	0.40296817745039754	0.7345436562160431	-0.7810771403015657
0.5269335808193915	1.0028642258307863	0.4030158171622101	0.7349810398791872	-0.7815435124083296
0.5272470451744298	1.0028584142156196	0.40306348058227837	0.7354184127457514	-0.7820095342002301
0.5275605095294681	1.0028525992055428	0.4031111673545875	0.7358557748131468	-0.7824752056954999
0.5278739738845064	1.0028467808431742	0.4031588771233143	0.7362931260788689	-0.7829405269151519
0.5281874382395447	1.0028409591711238	0.40320660953282944	0.7367304665404966	-0.783405497882972
0.528500902594583	1.0028351342319946	0.40325436422770106	0.7371677961956931	-0.7838701186255116
0.5288143669496214	1.00282930606838	0.40330214085269683	0.7376051150422047	-0.7843343891720803
0.5291278313046596	1.0028234747228657	0.40334993905278743	0.738042423077862	-0.784798309554739
0.5294412956596979	1.0028176402380284	0.4033977584731489	0.7384797203005783	-0.785261879808292
0.5297547600147362	1.0028118026564348	0.4034455987591655	0.7389170067083506	-0.7857250999702803
0.5300682243697745	1.0028059620206426	0.40349345955643273	0.7393542822992587	-0.7861879700809739
0.5303816887248128	1.002800118373199	0.4035413405107598	0.7397915470714658	-0.7866504901833643
0.5306951530798512	1.0027942717566412	0.40358924126817247	0.7402288010232176	-0.7871126603231576
0.5310086174348895	1.0027884222134957	0.4036371614749159	0.7406660441528431	-0.7875744805487669
0.5313220817899278	1.0027825697862776	0.40368510077745723	0.7411032764587533	-0.7880359509113047
0.5316355461449661	1.0027767145174913	0.40373305882248833	0.7415404979394422	-0.788497071464576
0.5319490105000043	1.0027708564496292	0.4037810352569285	0.7419777085934858	-0.7889578422650704
0.5322624748550426	1.0027649956251716	0.4038290297279271	0.7424149084195426	-0.7894182633719546
0.532575939210081	1.0027591320865867	0.40387704188286644	0.7428520974163532	-0.7898783348470658
0.5328894035651193	1.00275326587633	0.40392507136936406	0.7432892755827397	-0.7903380567549034
0.5329258023201295	1.002752584534394	0.4039306495491084	0.7433400389971689	-0.7903914159491611
0.5332028679201576	1.0027473970368443	0.4039731178352758	0.7437264429176067	-0.7907974291626217
0.5335163322751959	1.0027415256105585	0.404021180928698	0.7441635994199401	-0.7912564521400227
0.5338297966302342	1.0027356516398886	0.40406926029797047	0.7446007450888074	-0.7917151257595485
0.5341432609852725	1.0027297751672362	0.40411735559167905	0.7450378799233575	-0.7921734500962737
0.5344567253403109	1.0027238962349887	0.404165466458658	0.7454750039228207	-0.7926314252278981
0.5347701896953491	1.0027180148855195	0.4042135925479926	0.7459121170865084	-0.7930890512347389
0.5350836540503874	1.002712131161186	0.404261733509022	0.7463492194138128	-0.7935463281997236
0.5353971184054257	1.0027062451043316	0.4043098889913416	0.7467863109042074	-0.7940032562083821
0.535710582760464	1.0027003567572836	0.40435805864480556	0.7472233915572462	-0.794459835348839
0.5360240471155023	1.0026944661623536	0.40440624211952925	0.7476604613725636	-0.7949160657118071
0.5363375114705407	1.0026885733618367	0.4044544390658919	0.7480975203498745	-0.795371947390578
0.536650975825579	1.0026826783980123	0.4045026491345393	0.7485345684889746	-0.7958274804810168
0.5369644401806173	1.0026767813131423	0.40455087197638584	0.7489716057897392	-0.7962826650815525
0.5372779045356556	1.002670882149472	0.40459910724261733	0.7494086322521238	-0.7967375012931716
0.5375913688906938	1.0026649809492292	0.4046473545846933	0.7498456478761639	-0.79719198921941
0.5379048332457321	1.002659077754624	0.40469561365434964	0.7502826526619746	-0.797646128966346
0.5382182976007704	1.0026531726078483	0.40474388410360085	0.7507196466097507	-0.7980999206425917
0.5385317619558088	1.0026472655510759	0.40479216558474246	0.7511566297197663	-0.7985533643592865
0.5388452263108471	1.0026413566264623	0.4048404577503536	0.7515936019923749	-0.7990064602300885
0.5391586906658854	1.0026354458761433	0.40488876025329945	0.7520305634280093	-0.7994592083711678
0.5394721550209237	1.0026295333422366	0.40493707274673335	0.7524675140271814	-0.799911608901198
0.539785619375962	1.0026236190668392	0.4049853948840994	0.7529044537904813	-0.8003636619413492
0.5400990837310004	1.002617703092029	0.40503372631913476	0.7533413827185788	-0.80081536761528
0.5404125480860386	1.0026117854598637	0.405082066705872	0.7537783008122214	-0.8012667260491304
0.5404489468410488	1.0026110982126446	0.4050876804439087	0.7538290340274325	-0.8013191142497704
0.5407260124410769	1.0026058662123807	0.40513041569864156	0.7542152080722356	-0.801717737371513
0.5410394767961152	1.0025999453915961	0.4051787729520739	0.7546521044995261	-0.8021684017135066
0.5413529411511535	1.0025940230395058	0.4052271381211018	0.7550889900950756	-0.802618719208648
0.5416664055061918	1.002588099198084	0.40527551086096286	0.7555258648599449	-0.8030686899929241
0.5419798698612301	1.002582173909283	0.4053238908272018	0.7559627287952725	-0.8035183142047649
0.5422933342162685	1.0025762472150341	0.40537227767567247	0.7563995819022747	-0.803967591985035
0.5426067985713068	1.0025703191572455	0.4054206710625402	0.7568364241822456	-0.8044165234770264
0.5429202629263451	1.0025643897778032	0.4054690706442844	0.7572732556365562	-0.8048651088264509
0.5432337272813833	1.0025584591185708	0.4055174760777003	0.7577100762666551	-0.8053133481814323
0.5435471916364216	1.0025525272213884	0.4055658870199015	0.7581468860740679	-0.8057612416924986
0.5438606559914599	1.0025465941280733	0.40561430312832214	0.7585836850603971	-0.8062087895125744
0.5441741203464983	1.0025406598804185	0.40566272406071896	0.759020473227322	-0.806655991796973
0.5444875847015366	1.0025347245201937	0.40571114947517367	0.7594572505765989	-0.8071028487033894
0.5448010490565749	1.002528788089144	0.405759579030095	0.7598940171100598	-0.8075493603918916
0.5451145134116132	1.0025228506289905	0.40580801238422115	0.7603307728296139	-0.8079955270249136
0.5454279777666515	1.0025169121814288	0.40585644919662134	0.760767517737246	-0.8084413487672477
0.5457414421216898	1.00251097278813	0.4059048891266987	0.7612042518350174	-0.8088868257860362
0.5460549064767282	1.00250503249074	0.40595333183419174	0.7616409751250647	-0.8093319582507645
0.5463683708317664	1.0024990913308789	0.406001776979177	0.7620776876096008	-0.8097767463332527
0.5466818351868047	1.0024931493501406	0.4060502242220709	0.7625143892909139	-0.8102211902076484
0.546995299541843	1.0024872065900934	0.40609867322363163	0.7629510801713675	-0.8106652900504185
0.5473087638968813	1.0024812630922788	0.4061471236449617	0.7633877602534006	-0.8111090460403421
0.5476222282519196	1.002475318898212	0.40619557514750976	0.7638244295395273	-0.8115524583585022
0.547935692606958	1.0024693740493809	0.4062440273930725	0.7642610880323365	-0.8119955271882785
0.5479720913619681	1.0024686837067676	0.40624965358832665	0.7643117911060497	-0.8120469530650115
0.5482491569619963	1.002463428587246	0.4062924800437971	0.7646977357344921	-0.8124382527153391
0.5485626213170346	1.0024574825532406	0.4063409327621828	0.7651343726487323	-0.8128806351276335
0.5488760856720729	1.0024515359887705	0.40638938521108336	0.7655709987778702	-0.8133226746153842
0.5491895500271111	1.0024455889352124	0.40643783705370873	0.7660076141247929	-0.8137643713710797
0.5495030143821494	1.0024396414339156	0.4064862879536272	0.7664442186924619	-0.814205725589466
0.5498164787371878	1.0024336935262008	0.40653473757476744	0.7668808124839127	-0.8146467374675396
0.5501299430922261	1.0024277452533594	0.4065831855814203	0.7673173955022545	-0.8150874072045393
0.5504434074472644	1.002421796656654	0.40663163163824106	0.7677539677506703	-0.815527735001939
0.5507568718023027	1.0024158477773173	0.4066800754102509	0.7681905292324166	-0.8159677210634393
0.551070336157341	1.002409898656553	0.4067285165628394	0.7686270799508234	-0.8164073655949605
0.5513838005123793	1.0024039493355346	0.4067769547617662	0.7690636199092937	-0.8168466688046345
0.5516972648674177	1.0023979998554053	0.4068253896731627	0.7695001491113039	-0.8172856309027973
0.5520107292224559	1.0023920502572783	0.40687382096353425	0.769936667560403	-0.817724252101981
0.5523241935774942	1.0023861005822354	0.4069222482997622	0.7703731752602129	-0.8181625326169065
0.5526376579325325	1.0023801508713281	0.40697067134910525	0.7708096722144281	-0.8186004726644758
0.5529511222875708	1.0023742011655765	0.40701908977920187	0.7712461584268154	-0.8190380724637637
0.5532645866426091	1.002368251505969	0.4070675032580717	0.7716826339012139	-0.8194753322360109
0.5535780509976475	1.0023623019334629	0.40711591145411763	0.7721190986415352	-0.819912252204616
0.5538915153526858	1.0023563524889825	0.40716431403612774	0.7725555526517621	-0.8203488325951279
0.5542049797077241	1.0023504032134207	0.4072127106732769	0.7729919959359499	-0.8207850736352377
0.5545184440627624	1.0023444541476376	0.40726110103512864	0.773428428498225	-0.8212209755547715
0.5548319084178006	1.0023385053324612	0.407309484791637	0.7738648503427857	-0.821656538585683
0.5551453727728389	1.0023325568086854	0.40735786161314824	0.7743012614739013	-0.822091762962045
0.5554588371278772	1.0023266086170717	0.4074062311704027	0.7747376618959123	-0.8225266489200426
0.5554952358828875	1.0023259179502222	0.40741184724561724	0.774788335008579	-0.8225771249516007
0.5557723014829156	1.002320660798348	0.4074545931345366	0.7751740516132303	-0.8229611966979646
0.5560857658379539	1.0023147133932082	0.4075029471770836	0.7756104306303376	-0.8233954065361972
0.5563992301929922	1.0023087664423127	0.4075512929699766	0.7760467989517872	-0.8238292786772149
0.5567126945480305	1.0023028199862873	0.40759963018554973	0.7764831565822026	-0.8242628133655739
0.5570261589030688	1.0022968740657234	0.4076479584965397	0.7769195035262776	-0.824696010847904
0.5573396232581072	1.0022909287211776	0.40769627757608773	0.7773558397887762	-0.8251288713729011
0.5576530876131454	1.0022849839931725	0.4077445870977412	0.7777921653745324	-0.8255613951913195
0.5579665519681837	1.002279039922194	0.4077928867354553	0.77822848028845	-0.8259935825559647
0.558280016323222	1.0022730965486937	0.4078411761635946	0.7786647845355026	-0.826425433721685
0.5585934806782603	1.0022671539130872	0.4078894550569351	0.7791010781207331	-0.8268569489453647
0.5589069450332986	1.0022612120557544	0.40793772309066534	0.779537361049254	-0.8272881284859157
0.559220409388337	1.0022552710170387	0.4079859799403884	0.7799736333262467	-0.8277189726042711
0.5595338737433753	1.0022493308372475	0.40803422528212346	0.7804098949569619	-0.8281494815633762
0.5598473380984136	1.0022433915566513	0.4080824587923074	0.7808461459467191	-0.828579655628182
0.5601608024534519	1.0022374532154843	0.4081306801477964	0.7812823863009063	-0.8290094950656373
0.5604742668084901	1.0022315158539432	0.4081788890258675	0.7817186160249803	-0.8294390001446807
0.5607877311635284	1.0022255795121875	0.4082270851042202	0.7821548351244659	-0.8298681711362338
0.5611011955185667	1.002219644230339	0.40827526806097797	0.7825910436049567	-0.8302970083131932
0.5614146598736051	1.0022137100484823	0.40832343757469003	0.7830272414721137	-0.8307255119504229
0.5617281242286434	1.0022077770066635	0.40837159332433276	0.783463428731666	-0.8311536823247472
0.5620415885836817	1.0022018451448909	0.4084197349893111	0.7838996053894106	-0.8315815197149427
0.56235505293872	1.002195914503134	0.4084678622494603	0.7843357714512118	-0.8320090244017309
0.5626685172937583	1.002189985121324	0.4085159747850473	0.7847719269230015	-0.8324361966677711
0.5629819816487966	1.002184057039353	0.4085640722767724	0.7852080718107783	-0.8328630367976523
0.5630183804038068	1.0021833687702544	0.408569656256702	0.7852587152595832	-0.8329125789755777
0.5632954460038349	1.002178130297074	0.4086121544057704	0.7856442061206086	-0.8332895450778861
0.5636089103588732	1.002172204934301	0.4086602208536126	0.7860803298586251	-0.8337157217968991
0.5639223747139115	1.002166280990808	0.4087082713023078	0.7865164430310274	-0.8341415672450254
0.5642358390689498	1.0021603585063297	0.4087563054343041	0.7869525456440817	-0.8345670817144992
0.5645493034239881	1.0021544375205604	0.40880432293249	0.7873886377041204	-0.8349922654994474
0.5648627677790264	1.0021485180731546	0.4088523234801964	0.7878247192175423	-0.8354171188958818
0.5651762321340648	1.0021426002037264	0.4089003067611973	0.7882607901908121	-0.8358416422016923
0.5654896964891031	1.0021366839518486	0.40894827245971194	0.7886968506304606	-0.8362658357166388
0.5658031608441414	1.0021307693570543	0.4089962202604056	0.7891329005430839	-0.8366896997423442
0.5661166251991797	1.0021248564588343	0.40904414984839144	0.7895689399353443	-0.837113234582287
0.5664300895542179	1.0021189452966393	0.4090920609092317	0.7900049688139689	-0.8375364405417937
0.5667435539092562	1.0021130359098775	0.4091399531289392	0.7904409871857501	-0.8379593179280312
0.5670570182642946	1.0021071283379164	0.40918782619397825	0.7908769950575455	-0.8383818670500003
0.5673704826193329	1.0021012226200807	0.40923567979126685	0.7913129924362775	-0.8388040882185273
0.5676839469743712	1.0020953187956538	0.40928351360817716	0.7917489793289335	-0.8392259817462571
0.5679974113294095	1.0020894169038763	0.4093313273325375	0.7921849557425649	-0.8396475479476461
0.5683108756844478	1.0020835169839462	0.40937912065263327	0.7926209216842879	-0.8400687871389544
0.5686243400394861	1.0020776190750191	0.40942689325720844	0.7930568771612827	-0.8404896996382387
0.5689378043945245	1.0020717232162077	0.4094746448354668	0.7934928221807936	-0.8409102857653451
0.5692512687495627	1.0020658294465814	0.40952237507707334	0.7939287567501291	-0.8413305458419015
0.569564733104601	1.002059937805166	0.40957008367215536	0.7943646808766607	-0.8417504801913105
0.5698781974596393	1.0020540483309446	0.40961777031130403	0.7948005945678241	-0.842170089138742
0.5701916618146776	1.0020481610628555	0.4096654346855753	0.795236497831118	-0.8425893730111262
0.5705051261697159	1.002042276039794	0.40971307648649147	0.7956723906741047	-0.8430083321371461
0.5705415249247261	1.0020415928317994	0.4097186070652405	0.7957230048667316	-0.8430569596720249
0.5708185905247543	1.0020363933006107	0.40976069540604226	0.7961082731044089	-0.8434269668472302
0.5711320548797926	1.0020305128841123	0.40980829113668604	0.7965441451297187	-0.8438452774735453
0.5714455192348309	1.0020246348290605	0.4098558633713512	0.7969800067577849	-0.8442632643499897
0.5717589835898692	1.0020187591741723	0.4099034118034372	0.7974158579964206	-0.8446809278121851
0.5720724479449074	1.0020128859581205	0.4099509361268159	0.7978516988535013	-0.8450982681974702
0.5723859122999457	1.0020070152195322	0.40999843603583264	0.7982875293369648	-0.8455152858448935
0.572699376654984	1.002001146996989	0.4100459112253075	0.7987233494548109	-0.8459319810952054
0.5730128410100224	1.0019952813290276	0.41009336139053654	0.7991591592151014	-0.8463483542908518
0.5733263053650607	1.0019894182541385	0.41014078622729283	0.7995949586259595	-0.8467644057759662
0.573639769720099	1.0019835578107665	0.4101881854318276	0.8000307476955704	-0.8471801358963637
0.5739532340751373	1.0019777000373107	0.41023555870087164	0.80046652643218	-0.8475955449995326
0.5742666984301756	1.0019718449721235	0.41028290573163606	0.800902294844096	-0.848010633434628
0.574580162785214	1.001965992653511	0.4103302262218137	0.801338052939687	-0.8484254015524647
0.5748936271402522	1.0019601431197325	0.41037751986958015	0.801773800727382	-0.8488398497055099
0.5752070914952905	1.001954296409001	0.41042478637359486	0.8022095382156715	-0.8492539782478761
0.5755205558503288	1.0019484525594817	0.41047202543300226	0.8026452654131059	-0.849667787535314
0.5758340202053671	1.0019426116092935	0.4105192367474328	0.8030809823282962	-0.8500812779252062
0.5761474845604054	1.0019367735965075	0.41056642001700405	0.8035166889699135	-0.8504944497765586
0.5764609489154437	1.0019309385591473	0.41061357494232187	0.803952385346689	-0.8509073034499951
0.5767744132704821	1.0019251065351884	0.4106607012244813	0.8043880714674139	-0.8513198393077495
0.5770878776255204	1.0019192775625594	0.41070779856506767	0.8048237473409388	-0.8517320577136588
0.5774013419805587	1.0019134516791397	0.41075486666615785	0.8052594129761739	-0.8521439590331563
0.5777148063355969	1.001907628922761	0.41080190523032095	0.8056950683820889	-0.8525555436332645
0.5780282706906352	1.0019018093312069	0.41084891396061946	0.8061307135677127	-0.8529668118825883
0.5780646694456455	1.0019011337805197	0.4108543705587182	0.8061812990159682	-0.8530145469165314
0.5783417350456735	1.0018959929422118	0.41089589256061043	0.806566348542133	-0.8533777641513077
0.5786551994007119	1.0018901797934612	0.41094284073434634	0.8070019733144966	-0.8537884008111716
0.5789686637557502	1.0018843699225923	0.41098975818637595	0.807437587894009	-0.85419872223549
0.5792821281107885	1.001878563367193	0.4110366446217456	0.8078731922899338	-0.8546087287991277
0.5795955924658268	1.0018727601648012	0.41108349974600006	0.8083087865115935	-0.8550184208784974
0.5799090568208651	1.0018669603529062	0.4111303232651833	0.8087443705683686	-0.8554277988515523
0.5802225211759034	1.0018611639689472	0.41117711488583975	0.8091799444696974	-0.85583686309778
0.5805359855309417	1.0018553710503137	0.41122387431501506	0.8096155082250763	-0.856245613998195
0.58084944988598	1.0018495816343456	0.41127060126025716	0.8100510618440595	-0.8566540519353322
0.5811629142410183	1.0018437957583315	0.41131729542961715	0.8104866053362584	-0.8570621772932402
0.5814763785960566	1.001838013459511	0.4113639565316502	0.8109221387113419	-0.8574699904574743
0.5817898429510949	1.0018322347750725	0.4114105842754163	0.8113576619790361	-0.8578774918150895
0.5821033073061332	1.001826459742154	0.41145717837048174	0.8117931751491243	-0.8582846817546345
0.5824167716611716	1.0018206883978424	0.4115037385269193	0.8122286782314463	-0.8586915606661437
0.5827302360162099	1.001814920779174	0.41155026445530946	0.8126641712358988	-0.859098128941132
0.5830437003712482	1.0018091569231335	0.41159675586674144	0.8130996541724352	-0.8595043869725869
0.5833571647262864	1.001803396866655	0.4116432124728139	0.8135351270510649	-0.8599103351549621
0.5836706290813247	1.0017976406466205	0.41168963398563563	0.8139705898818537	-0.860315973884171
0.583984093436363	1.0017918882998607	0.41173602011782684	0.8144060426749232	-0.8607213035575799
0.5842975577914014	1.001786139863154	0.41178237058251954	0.8148414854404514	-0.8611263245740013
0.5846110221464397	1.001780395373228	0.41182868509335874	0.8152769181886715	-0.8615310373336875
0.584924486501478	1.001774654866757	0.41187496336450313	0.8157123409298724	-0.8619354422383235
0.5852379508565163	1.0017689183803635	0.4119212051106258	0.8161477536743983	-0.8623395396910208
0.5855514152115546	1.001763185950618	0.4119674100469153	0.8165831564326487	-0.8627433300963108
0.5855878139665648	1.001762520578693	0.41197277285882383	0.8166337137460259	-0.8627901974248212
0.5858648795665929	1.0017574576140378	0.41201357788907617	0.817018549215078	-0.8631468138601377
0.5861783439216313	1.0017517334070876	0.41205970835333006	0.8174539320321957	-0.8635499913898528
0.5864918082766695	1.00174601336618	0.41210580115641615	0.8178893048945659	-0.8639528630942069
0.5868052726317078	1.0017402975276732	0.4121518560155922	0.818324667812807	-0.864355429383345
0.5871187369867461	1.0017345859278737	0.4121978726486352	0.8187600207975921	-0.8647576906687985
0.5874322013417844	1.0017288786030336	0.41224385077384235	0.8191953638596485	-0.8651596473634796
0.5877456656968227	1.0017231755893519	0.4122897901100313	0.8196306970097574	-0.8655612998816746
0.5880591300518611	1.0017174769229742	0.41233569037654155	0.820066020258754	-0.8659626486390373
0.5883725944068994	1.0017117826399922	0.41238155129323467	0.8205013336175269	-0.8663636940525822
0.5886860587619377	1.0017060927764432	0.4124273725804954	0.8209366370970187	-0.8667644365406791
0.588999523116976	1.0017004073683111	0.41247315395923206	0.8213719307082251	-0.8671648765230457
0.5893129874720142	1.0016947264515255	0.4125188951508776	0.8218072144621954	-0.8675650144207416
0.5896264518270525	1.0016890500619613	0.41256459587738986	0.8222424883700313	-0.8679648506561617
0.5899399161820909	1.0016833782354393	0.4126102558612528	0.8226777524428882	-0.8683643856530302
0.5902533805371292	1.0016777110077255	0.4126558748254768	0.8231130066919736	-0.8687636198363939
0.5905668448921675	1.0016720484145307	0.41270145249359946	0.8235482511285478	-0.8691625536326161
0.5908803092472058	1.0016663904915117	0.41274698858968645	0.8239834857639237	-0.8695611874693698
0.5911937736022441	1.0016607372742694	0.41279248283833175	0.8244187106094659	-0.8699595217756323
0.5915072379572824	1.0016550887983502	0.41283793496465887	0.824853925676592	-0.870357556981678
0.5918207023123208	1.0016494450992444	0.412883344694321	0.8252891309767705	-0.8707552935190727
0.592134166667359	1.0016438062123874	0.41292871175350193	0.8257243265215224	-0.8711527318206667
0.5924476310223973	1.0016381721731589	0.41297403586891673	0.82615951232242	-0.8715498723205897
0.5927610953774356	1.0016325430168826	0.4130193167678122	0.826594688391087	-0.8719467154542433
0.5930745597324739	1.0016269187788265	0.41306455417796756	0.8270298547391985	-0.8723432616582956
0.5931109584874842	1.0016262660256408	0.4130698042107615	0.8270803846184548	-0.8723892884640363
0.5933880240875122	1.0016212994942029	0.41310974782769516	0.8274650113784807	-0.872739511370675
0.5937014884425506	1.001615685198167	0.41315489744584094	0.8279001583207107	-0.8731354650305634
0.5940149527975889	1.001610075925819	0.41320000276178515	0.8283352955777165	-0.8735311230783908
0.5943284171526272	1.0016044717122017	0.41324506350544293	0.8287704231613764	-0.8739264859558286
0.5946418815076655	1.0015988725923017	0.41329007940726475	0.8292055410836197	-0.874321554105784
0.5949553458627037	1.001593278601049	0.41333505019823724	0.8296406493564255	-0.8747163279723934
0.595268810217742	1.0015876897733167	0.4133799756098836	0.8300757479918232	-0.8751108080010166
0.5955822745727803	1.0015821061439207	0.41342485537426416	0.8305108370018924	-0.8755049946382307
0.5958957389278187	1.0015765277476203	0.4134696892239769	0.8309459163987624	-0.8758988883318239
0.596209203282857	1.0015709546191176	0.4135144768921583	0.831380986194612	-0.8762924895307899
0.5965226676378953	1.0015653867930567	0.41355921811248353	0.8318160464016696	-0.876685798685321
0.5968361319929336	1.0015598243040251	0.413603912619167	0.8322510970322132	-0.8770788162468034
0.5971495963479719	1.0015542671865525	0.4136485601469632	0.8326861380985696	-0.8774715426678099
0.5974630607030103	1.0015487154751104	0.413693160431167	0.8331211696131148	-0.877863978402095
0.5977765250580485	1.0015431692041128	0.4137377132076141	0.8335561915882738	-0.878256123904588
0.5980899894130868	1.0015376284079163	0.41378221821268174	0.8339912040365199	-0.878647979631388
0.5984034537681251	1.0015320931208187	0.413826675183289	0.8344262069703754	-0.8790395460397573
0.5987169181231634	1.0015265633770598	0.41387108385689747	0.8348612004024109	-0.8794308235881161
0.5990303824782017	1.0015210392108211	0.41391544397151175	0.8352961843452448	-0.879821812736036
0.59934384683324	1.001515520656226	0.41395975526567963	0.8357311588115443	-0.8802125139442344
0.5996573111882784	1.0015100077473391	0.4140040174784929	0.8361661238140238	-0.8806029276745689
0.5999707755433167	1.001504500518166	0.4140482303495878	0.8366010793654459	-0.8809930543900313
0.600284239898355	1.0014989990026542	0.4140923936191453	0.8370360254786207	-0.8813828945547416
0.6005977042533932	1.0014935032346919	0.4141365070278915	0.8374709621664057	-0.8817724486339426
0.6006341030084035	1.0014928654528337	0.41414162613192357	0.8375214653972175	-0.8818176642343409
0.6009111686084315	1.001488013248108	0.4141805703170985	0.8379058894417057	-0.8821617170939937
0.6012246329634698	1.0014825290766731	0.41422458322858435	0.8383408073174726	-0.8825507004023658
0.6015380973185082	1.001477050754098	0.41426854550471376	0.8387757158067054	-0.8829393990276346
0.6018515616735465	1.001471578314034	0.4143124568883985	0.8392106149224496	-0.883327813439476
0.6021650260285848	1.0014661117900732	0.4143563171230978	0.8396455046777979	-0.8837159441086593
0.6024784903836231	1.0014606512157482	0.4144001259528186	0.8400803850858888	-0.8841037915070425
0.6027919547386614	1.0014551966245315	0.41444388312211644	0.8405152561599077	-0.8844913561075662
0.6031054190936997	1.0014497480498366	0.41448758837609523	0.840950117913086	-0.8848786383842477
0.603418883448738	1.001444305525016	0.4145312414604081	0.8413849703587012	-0.885265638812176
0.6037323478037763	1.0014388690833629	0.41457484212125767	0.8418198135100764	-0.8856523578675053
0.6040458121588146	1.0014334387581103	0.41461839010539636	0.8422546473805809	-0.8860387960274506
0.6043592765138529	1.0014280145824308	0.4146618851601269	0.8426894719836291	-0.8864249537702813
0.6046727408688912	1.0014225965894366	0.4147053270333026	0.8431242873326811	-0.8868108315753155
0.6049862052239295	1.0014171848121798	0.41474871547332764	0.843559093441242	-0.8871964299229151
0.6052996695789679	1.0014117792836512	0.4147920502291578	0.8439938903228625	-0.8875817492944802
0.6056131339340062	1.001406380036782	0.4148353310503003	0.8444286779911377	-0.887966790172443
0.6059265982890445	1.0014009871044418	0.4148785576868146	0.8448634564597078	-0.888351553040263
0.6062400626440828	1.0013956005194393	0.4149217298893123	0.8452982257422575	-0.8887360383824211
0.606553526999121	1.0013902203145228	0.414964847408958	0.8457329858525161	-0.8891202466844145
0.6068669913541593	1.0013848465223794	0.4150079099974693	0.8461677368042573	-0.889504178432751
0.6071804557091977	1.001379479175634	0.4150509174071169	0.8466024786112986	-0.8898878341149435
0.607493920064236	1.0013741183068519	0.4150938693907257	0.847037211287502	-0.8902712142195054
0.6078073844192743	1.0013687639485356	0.4151367657016741	0.8474719348467732	-0.890654319235944
0.6081208487743126	1.0013634161331268	0.41517960609389526	0.8479066493030615	-0.8910371496547561
0.6081572475293228	1.00136279558265	0.41518457698624434	0.8479571267498084	-0.8910815852648504
0.6084343131293509	1.0013580748930058	0.41522239032187663	0.8483413546703599	-0.8914197059674224
0.6087477774843892	1.0013527402604903	0.41526511814066086	0.8487760509627049	-0.891801988666402
0.6090612418394276	1.0013474122678372	0.41530778930584555	0.849210738194176	-0.8921839982451275
0.6093747061944658	1.0013420909472408	0.41535040357358405	0.8496454163788962	-0.8925657351979992
0.6096881705495041	1.001336776330834	0.41539296070058535	0.8500800855310312	-0.8929472000203802
0.6100016349045424	1.0013314684506873	0.41543546044411445	0.8505147456647895	-0.8933283932085913
0.6103150992595807	1.0013261673388092	0.41547790256199285	0.8509493967944224	-0.8937093152599052
0.610628563614619	1.0013208730271457	0.41552028681259856	0.8513840389342237	-0.8940899666725418
0.6109420279696574	1.0013155855475804	0.4155626129548663	0.8518186720985294	-0.894470347945663
0.6112554923246957	1.001310304931935	0.41560488074828805	0.8522532963017179	-0.8948504595793675
0.611568956679734	1.001305031211968	0.4156470899529131	0.8526879115582097	-0.8952303020746851
0.6118824210347723	1.0012997644193757	0.41568924032934834	0.8531225178824671	-0.8956098759335723
0.6121958853898105	1.0012945045857915	0.4157313316387585	0.8535571152889941	-0.8959891816589072
0.6125093497448488	1.0012892517427858	0.4157733636428662	0.8539917037923366	-0.8963682197544834
0.6128228140998871	1.0012840059218668	0.4158153361039526	0.8544262834070816	-0.8967469907250064
0.6131362784549255	1.0012787671544785	0.4158572487848572	0.8548608541478578	-0.8971254950760873
0.6134497428099638	1.001273535472003	0.41589910144897824	0.8552954160293349	-0.8975037333142384
0.6137632071650021	1.0012683109057587	0.41594089386027294	0.8557299690662236	-0.8978817059468681
0.6140766715200404	1.0012630934870006	0.4159826257832577	0.8561645132732753	-0.8982594134822757
0.6143901358750787	1.0012578832469208	0.416024296983008	0.8565990486652826	-0.8986368564296466
0.614703600230117	1.0012526802166473	0.41606590722515924	0.8570335752570782	-0.8990140352990473
0.6150170645851553	1.0012474844272452	0.41610745627590623	0.8574680930635358	-0.8993909506014205
0.6153305289401936	1.0012422959097158	0.4161489439020038	0.8579026020995688	-0.8997676028485797
0.6156439932952319	1.0012371146949963	0.41619036987076696	0.8583371023801311	-0.9001439925532053
0.6156803920502422	1.0012365135389791	0.4161951761522868	0.8583875549798534	-0.9001876810646688
0.6159574576502702	1.0012319408139612	0.41623173395007085	0.8587715939202164	-0.9005201202288388
0.6162709220053085	1.0012267742974197	0.4162730359083511	0.8592060767348585	-0.9008959863898779
0.6165843863603468	1.0012216151761182	0.4163142755146039	0.8596405508391307	-0.9012715915515724
0.6168978507153852	1.0012164634807386	0.4163554525383863	0.8600750162481461	-0.901646936230019
0.6172113150704235	1.0012113192418988	0.41639656674981623	0.8605094729770568	-0.9020220209421561
0.6175247794254618	1.0012061824901524	0.4164376179195727	0.8609439210410547	-0.9023968462057594
0.6178382437805	1.0012010532559887	0.4164786058188958	0.8613783604553704	-0.902771412539437
0.6181517081355383	1.0011959315698329	0.4165195302195872	0.8618127912352739	-0.903145720462625
0.6184651724905766	1.0011908174620456	0.41656039089401004	0.8622472133960735	-0.9035197704955817
0.618778636845615	1.001185710962923	0.4166011876150889	0.8626816269531167	-0.9038935631593844
0.6190921012006533	1.0011806121026967	0.4166419201563103	0.8631160319217892	-0.9042670989759233
0.6194055655556916	1.0011755209115334	0.41668258829172267	0.8635504283175155	-0.9046403784678976
0.6197190299107299	1.0011704374195352	0.4167231917959363	0.8639848161557581	-0.9050134021588107
0.6200324942657682	1.0011653616567397	0.41676373044412374	0.8644191954520176	-0.9053861705729652
0.6203459586208065	1.001160293653119	0.4168042040120197	0.8648535662218327	-0.9057586842354589
0.6206594229758448	1.001155233438581	0.41684461227592123	0.86528792848078	-0.9061309436721794
0.6209728873308831	1.001150181042968	0.41688495501268785	0.8657222822444736	-0.9065029494098001
0.6212863516859214	1.0011451364960569	0.41692523199974163	0.8661566275285654	-0.9068747019757755
0.6215998160409597	1.0011400998275604	0.4169654430150672	0.8665909643487444	-0.9072462018983364
0.621913280395998	1.0011350710671252	0.4170055878372121	0.8670252927207374	-0.9076174497064855
0.6222267447510363	1.0011300502443328	0.4170456662452864	0.8674596126603078	-0.907988445929993
0.6225402091060747	1.0011250373886993	0.41708567801896324	0.8678939241832563	-0.9083591910993919
0.622853673461113	1.0011200325296754	0.41712562293847877	0.8683282273054205	-0.9087296857459737
0.6231671378161513	1.0011150356966463	0.417165500784632	0.8687625220426745	-0.9090999304017834
0.6232035365711615	1.0011144559973955	0.4171701269513945	0.8688129507992383	-0.9091429061786503
0.6234806021711895	1.0011100469189314	0.4172053113387852	0.869196808410929	-0.909469925599616
0.6237940665262278	1.0011050662257843	0.41724505438286374	0.8696310864261314	-0.9098396718730112
0.6241075308812661	1.0011000936463936	0.41728472969935626	0.8700653561042652	-0.9102091697562493
0.6244209952363045	1.001095129209881	0.41732433707131467	0.8704996174613502	-0.9105784197843467
0.6247344595913428	1.0010901729453032	0.4173638762823541	0.870933870513442	-0.9109474224930519
0.6250479239463811	1.0010852248816506	0.41740334711665333	0.8713681152766322	-0.9113161784188406
0.6253613883014194	1.0010802850478473	0.4174427493589543	0.8718023517670483	-0.9116846880989116
0.6256748526564577	1.0010753534727515	0.41748208279456267	0.8722365800008534	-0.9120529520711823
0.625988317011496	1.0010704301851554	0.4175213472093473	0.8726707999942457	-0.9124209708742852
0.6263017813665344	1.001065515213785	0.41756054238974094	0.8731050117634591	-0.912788745047562
0.6266152457215726	1.0010606085873	0.4175996681227397	0.8735392153247628	-0.9131562751310611
0.6269287100766109	1.0010557103342932	0.41763872419590325	0.8739734106944607	-0.9135235616655321
0.6272421744316492	1.0010508204832917	0.417677710397355	0.8744075978888919	-0.9138906051924218
0.6275556387866875	1.0010459390627557	0.417716626515782	0.8748417769244302	-0.9142574062538708
0.6278691031417258	1.001041066101079	0.4177554723404348	0.8752759478174841	-0.9146239653927078
0.6281825674967642	1.0010362016265888	0.41779424766112777	0.8757101105844967	-0.914990283152447
0.6284960318518025	1.0010313456675455	0.4178329522682389	0.8761442652419451	-0.9153563600772827
0.6288094962068408	1.001026498252143	0.41787158595270973	0.8765784118063412	-0.9157221967120858
0.6291229605618791	1.0010216594085082	0.4179101485060457	0.8770125502942309	-0.9160877936023996
0.6294364249169173	1.0010168291647012	0.4179486397203156	0.8774466807221937	-0.9164531512944353
0.6297498892719556	1.0010120075487152	0.4179870593881522	0.8778808031068432	-0.9168182703350685
0.630063353626994	1.0010071945884766	0.4180254073027518	0.8783149174648271	-0.9171831512718345
0.6303768179820323	1.0010023903118443	0.41806368325787413	0.878749023812826	-0.9175477946529247
0.6306902823370706	1.0009975947466108	0.4181018870478429	0.8791831221675546	-0.9179122010271825
0.6307266810920807	1.0009970384624518	0.41810631849774543	0.879233528146051	-0.9179544997184453
0.6310037466921089	1.0009928079205006	0.41814001846754506	0.8796172125457603	-0.9182763709440989
0.6313172110471472	1.0009880298611717	0.41817807731243134	0.8800512949642242	-0.9186403049538088
0.6316306754021855	1.0009832605962146	0.41821606337851597	0.8804853694397602	-0.919004003607087
0.6319441397572239	1.0009785001531526	0.41825397646237666	0.8809194359892152	-0.9193674674553443
0.6322576041122621	1.0009737485594412	0.41829181636115464	0.881353494629469	-0.9197306970506232
0.6325710684673004	1.0009690058424687	0.41832958287255445	0.881787545377434	-0.9200936929455942
0.6328845328223387	1.0009642720295566	0.41836727579484423	0.8822215882500549	-0.920456455693552
0.633197997177377	1.0009595471479575	0.41840489492685523	0.8826556232643091	-0.920818985848411
0.6335114615324153	1.0009548312248577	0.41844244006798226	0.8830896504372063	-0.9211812839647027
0.6338249258874536	1.0009501242873748	0.41847991101818316	0.8835236697857882	-0.92154335059757
0.634138390242492	1.0009454263625597	0.41851730757797906	0.8839576813271285	-0.921905186302765
0.6344518545975303	1.0009407374773946	0.4185546295484543	0.8843916850783328	-0.922266791636644
0.6347653189525686	1.0009360576587947	0.4185918767312562	0.8848256810565385	-0.9226281671561646
0.6350787833076068	1.0009313869336065	0.4186290489285951	0.8852596692789146	-0.9229893134188811
0.6353922476626451	1.0009267253286096	0.4186661459432444	0.8856936497626618	-0.9233502309829413
0.6357057120176834	1.0009220728705146	0.4187031675785403	0.8861276225250119	-0.9237109204070824
0.6360191763727218	1.0009174295859646	0.4187401136383818	0.886561587583228	-0.9240713822506271
0.6363326407277601	1.0009127955015351	0.41877698392723073	0.8869955449546045	-0.9244316170734805
0.6366461050827984	1.0009081706437324	0.4188137782501115	0.8874294946564665	-0.9247916254361259
0.6369595694378367	1.0009035550389955	0.4188504964126111	0.8878634367061702	-0.925151407899621
0.637273033792875	1.000898948713695	0.4188871382208791	0.8882973711211024	-0.9255109650255945
0.6375864981479133	1.000894351694133	0.41892370348162733	0.8887312979186808	-0.9258702973762423
0.6378999625029516	1.0008897640065437	0.4189601920021302	0.889165217116353	-0.926229405514324
0.6382134268579899	1.0008851856770924	0.41899660359022406	0.8895991287315975	-0.9265882900031588
0.6382498256130001	1.0008846546596841	0.41900082662549226	0.8896495130529952	-0.9266299483721102
0.6385268912130282	1.0008806167318762	0.41903293805430764	0.890033032781923	-0.9269469514066228
0.6388403555680665	1.0008760571969242	0.41906919520334157	0.8904669292848679	-0.9273053902891442
0.6391538199231048	1.0008715070981964	0.41910537484684846	0.890900818258001	-0.9276636072157007
0.6394672842781431	1.0008669664615846	0.41914147679491276	0.8913346997189208	-0.9280216027518157
0.6397807486331815	1.0008624353129116	0.41917750085818073	0.8917685736852555	-0.9283793774635541
0.6400942129882198	1.0008579136779323	0.4192134468478601	0.892202440174663	-0.9287369319175199
0.6404076773432581	1.0008534015823323	0.4192493145757203	0.8926362992048307	-0.9290942666808516
0.6407211416982963	1.0008488990517286	0.41928510385409207	0.8930701507934751	-0.9294513823212194
0.6410346060533346	1.0008444061116695	0.4193208144958674	0.8935039949583423	-0.9298082794068214
0.6413480704083729	1.0008399227876343	0.41935644631449953	0.8939378317172074	-0.9301649585063803
0.6416615347634113	1.0008354491050342	0.41939199912400277	0.8943716610878746	-0.9305214201891396
0.6419749991184496	1.0008309850892105	0.4194274727389523	0.8948054830881765	-0.9308776650248609
0.6422884634734879	1.000826530765436	0.41946286697448415	0.895239297735975	-0.9312336935838197
0.6426019278285262	1.0008220861589148	0.419498181646295	0.8956731050491605	-0.931589506436802
0.6429153921835645	1.0008176512947813	0.41953341657064214	0.8961069050456518	-0.9319451041551021
0.6432288565386028	1.0008132261981013	0.4195685715643432	0.8965406977433961	-0.9323004873105174
0.643542320893641	1.0008088108938717	0.4196036464447761	0.8969744831603688	-0.9326556564753467
0.6438557852486794	1.0008044054070198	0.4196386410298791	0.8974082613145737	-0.9330106122223855
0.6441692496037177	1.0008000097624037	0.41967355513815013	0.8978420322240426	-0.933365355124924
0.644482713958756	1.0007956239848126	0.41970838858864734	0.8982757959068348	-0.9337198857567429
0.6447961783137943	1.0007912480989662	0.41974314120098843	0.8987095523810379	-0.9340742046921101
0.6451096426688326	1.0007868821295154	0.4197778127953506	0.8991433016647669	-0.9344283125057778
0.645423107023871	1.0007825261010408	0.4198124031924707	0.8995770437761642	-0.9347822097729794
0.6457365713789093	1.0007781800380544	0.41984691221364473	0.9000107787334002	-0.9351358970694257
0.6457729701339194	1.0007776760301712	0.4198509140399197	0.9000611425694623	-0.9351769528393687
0.6460500357339476	1.0007738439649985	0.4198813396807278	0.900444506554672	-0.9354893749713019
0.6463635000889859	1.000769517906246	0.41991568541613417	0.9008782272582042	-0.9358426440552645
0.6466769644440241	1.0007652018861002	0.4199499492428367	0.9013119408622485	-0.9361957048984383
0.6469904287990624	1.0007608959287952	0.4199841309843671	0.9017456473850836	-0.9365485580784124
0.6473038931541008	1.000756600058495	0.4200182304648155	0.9021793468450146	-0.9369012041732383
0.6476173575091391	1.0007523142992947	0.42005224750883036	0.9026130392603738	-0.9372536437614255
0.6479308218641774	1.0007480386752188	0.42008618194161845	0.9030467246495202	-0.9376058774219392
0.6482442862192157	1.000743773210223	0.4201200335889444	0.9034804030308388	-0.937957905734197
0.648557750574254	1.0007395179281928	0.42015380227713084	0.9039140744227413	-0.9383097292780654
0.6488712149292923	1.0007352728529444	0.4201874878330579	0.9043477388436657	-0.9386613486338573
0.6491846792843307	1.0007310380082237	0.4202210900841634	0.904781396312076	-0.9390127643823286
0.6494981436393689	1.0007268134177072	0.42025460885844246	0.9052150468464624	-0.9393639771046752
0.6498116079944072	1.000722599105001	0.42028804398444725	0.9056486904653407	-0.9397149873825299
0.6501250723494455	1.000718395093642	0.42032139529128704	0.906082327187253	-0.9400657957979597
0.6504385367044838	1.000714201407097	0.42035466260862786	0.9065159570307666	-0.9404164029334622
0.6507520010595221	1.0007100180687625	0.42038784576669236	0.9069495800144747	-0.9407668093719633
0.6510654654145605	1.0007058451019655	0.4204209445962598	0.9073831961569957	-0.9411170156968137
0.6513789297695988	1.0007016825299624	0.4204539589286654	0.9078168054769736	-0.9414670224917862
0.6516923941246371	1.0006975303759402	0.42048688859580063	0.9082504079930777	-0.9418168303410726
0.6520058584796754	1.0006933886630154	0.42051973343011295	0.9086840037240019	-0.9421664398292808
0.6523193228347136	1.0006892574142345	0.4205524932646054	0.9091175926884658	-0.9425158515414322
0.6526327871897519	1.0006851366525742	0.4205851679328365	0.9095511749052133	-0.9428650660629583
0.6529462515447902	1.0006810264009403	0.42061775726892014	0.9099847503930136	-0.9432140839796982
0.6532597158998286	1.0006769266821691	0.42065026110752535	0.9104183191706602	-0.9435629058778955
0.6532961146548388	1.0006764513158952	0.42065402983017763	0.9104686637391336	-0.94360339759365
0.6535731802548669	1.0006728375190264	0.42068267928387615	0.9108518812569713	-0.9439115323441954
0.6538866446099052	1.0006687589342076	0.42071501163375113	0.9112854366707894	-0.9442599639656423
0.6542001089649435	1.000664690950338	0.4207472579934836	0.9117189854309818	-0.9446082013296765
0.6545135733199818	1.0006606335899728	0.42077941819996106	0.9121525275564396	-0.9449562450241314
0.6548270376750202	1.0006565868755963	0.42081149209062535	0.912586063066078	-0.9453040956372314
0.6551405020300584	1.000652550829623	0.42084347950347195	0.9130195919788366	-0.9456517537575878
0.6554539663850967	1.0006485254743966	0.4208753802770504	0.9134531143136785	-0.9459992199741974
0.655767430740135	1.0006445108321904	0.4209071942504635	0.9138866300895907	-0.9463464948764391
0.6560808950951733	1.0006405069252078	0.42093892126336757	0.9143201393255841	-0.9466935790540709
0.6563943594502116	1.0006365137755808	0.4209705611559719	0.9147536420406929	-0.947040473097228
0.65670782380525	1.0006325314053717	0.4210021137690389	0.9151871382539749	-0.9473871775964192
0.6570212881602883	1.0006285598365718	0.4210335789438833	0.9156206279845114	-0.9477336931425249
0.6573347525153266	1.000624599091102	0.42106495652237275	0.9160541112514065	-0.9480800203267937
0.6576482168703649	1.0006206491908127	0.42109624634692683	0.9164875880737879	-0.9484261597408407
0.6579616812254031	1.0006167101574834	0.4211274482605174	0.9169210584708062	-0.948772111976644
0.6582751455804414	1.0006127820128234	0.4211585621066681	0.9173545224616348	-0.9491178776265426
0.6585886099354797	1.000608864778471	0.4211895877294541	0.9177879800654701	-0.9494634572832333
0.6589020742905181	1.0006049584759937	0.4212205249735021	0.9182214313015311	-0.9498088515397686
0.6592155386455564	1.000601063126889	0.42125137368398996	0.9186548761890595	-0.9501540609895537
0.6595290030005947	1.0005971787525825	0.4212821337066465	0.9190883147473194	-0.950499086226344
0.659842467355633	1.00059330537443	0.4213128048877513	0.9195217469955975	-0.9508439278442432
0.6601559317106713	1.0005894430137163	0.4213433870741345	0.9199551729532024	-0.9511885864376994
0.6604693960657096	1.0005855916916553	0.4213738801131764	0.9203885926394653	-0.9515330626015039
0.6607828604207479	1.0005817514293902	0.4214042838528076	0.9208220060737393	-0.9518773569307878
0.6608192591757581	1.0005813062246731	0.4214078084710691	0.9208723326338147	-0.9519173238352604
0.6610963247757862	1.000577922247993	0.4214345981415084	0.9212554132753994	-0.9522214700210201
0.6614097891308245	1.0005741041684648	0.4214648228283088	0.9216888142638426	-0.9525654024680046
0.6617232534858628	1.0005702972117367	0.4214949577627882	0.9221222090584879	-0.9529091548678779
0.6620367178409011	1.0005665013986678	0.42152500279507515	0.9225555976787754	-0.9532527278171068
0.6623501821959394	1.0005627167500468	0.4215549577758471	0.9229889801441671	-0.9535961219124859
0.6626636465509778	1.0005589432865913	0.4215848225563304	0.9234223564741465	-0.9539393377511347
0.6629771109060161	1.000555181028948	0.4216145969882996	0.9238557266882185	-0.9542823759304961
0.6632905752610544	1.0005514299976925	0.42164428092407774	0.924289090805909	-0.9546252370483331
0.6636040396160926	1.0005476902133295	0.42167387421653585	0.9247224488467652	-0.9549679217027267
0.6639175039711309	1.0005439616962923	0.42170337671909264	0.9251558008303555	-0.9553104304920738
0.6642309683261692	1.0005402444669438	0.42173278828571437	0.925589146776269	-0.9556527640150844
0.6645444326812076	1.0005365385455751	0.42176210877091486	0.9260224867041158	-0.9559949228707794
0.6648578970362459	1.0005328439524064	0.42179133802975466	0.9264558206335265	-0.9563369076584886
0.6651713613912842	1.0005291607075872	0.42182047591784144	0.9268891485841528	-0.9566787189778476
0.6654848257463225	1.0005254888311954	0.4218495222913293	0.9273224705756666	-0.9570203574287963
0.6657982901013608	1.000521828343238	0.4218784770069189	0.9277557866277603	-0.9573618236115762
0.6661117544563991	1.0005181792636504	0.42190733992185686	0.9281890967601467	-0.957703118126728
0.6664252188114375	1.0005145416122971	0.4219361108939357	0.9286224009925588	-0.9580442415750895
0.6667386831664757	1.0005109154089715	0.4219647897814937	0.9290556993447497	-0.9583851945577933
0.667052147521514	1.0005073006733955	0.42199337644341445	0.9294889918364929	-0.9587259776762646
0.6673656118765523	1.00050369742522	0.42202187073912684	0.9299222784875812	-0.9590665915322188
0.6676790762315906	1.0005001056840244	0.42205027252860444	0.9303555593178279	-0.9594070367276597
0.6679925405866289	1.0004965254693166	0.4220785816723658	0.9307888343470655	-0.9597473138648766
0.6683060049416673	1.0004929568005339	0.4221067980314737	0.9312221035951466	-0.9600874235464425
0.6683424036966774	1.0004925431640463	0.4221100684309288	0.9312724134431882	-0.9601269054714087
0.6686194692967056	1.0004893996970414	0.4221349214675352	0.9316553670819431	-0.9604273663752122
0.6689329336517439	1.0004858541781338	0.42216295184270125	0.9320886248273464	-0.9607671429543194
0.6692463980067822	1.0004823202630335	0.4221908890196666	0.9325218768512673	-0.9611067538871754
0.6695598623618204	1.0004787979708922	0.42221873286166944	0.9329551231736359	-0.9614461997774659
0.6698733267168587	1.0004752873207898	0.4222464832324911	0.9333883638144013	-0.9617854812291502
0.670186791071897	1.000471788331735	0.42227413999645586	0.9338215987935318	-0.9621245988464576
0.6705002554269354	1.000468301022665	0.42230170301843084	0.9342548281310147	-0.9624635532338865
0.6708137197819737	1.0004648254124455	0.4223291721638256	0.934688051846856	-0.9628023449962018
0.671127184137012	1.0004613615198712	0.42235654729859184	0.9351212699610807	-0.9631409747384325
0.6714406484920503	1.0004579093636645	0.42238382828922333	0.9355544824937324	-0.9634794430658704
0.6717541128470886	1.0004544689624768	0.4224110150027555	0.9359876894648732	-0.9638177505840673
0.672067577202127	1.000451040334888	0.42243810730676534	0.9364208908945837	-0.9641558978988333
0.6723810415571652	1.0004476234994066	0.42246510506937096	0.9368540868029631	-0.9644938856162348
0.6726945059122035	1.0004442184744693	0.42249200815923155	0.9372872772101287	-0.9648317143425924
0.6730079702672418	1.0004408252784411	0.4225188164455469	0.9377204621362161	-0.9651693846844789
0.6733214346222801	1.0004374439296162	0.42254552979805743	0.9381536416013788	-0.965506897248717
0.6736348989773184	1.0004340744462163	0.42257214808704374	0.9385868156257888	-0.9658442526423778
0.6739483633323567	1.000430716846392	0.4225986711833263	0.9390199842296356	-0.9661814514727789
0.6742618276873951	1.0004273711482223	0.42262509895826544	0.9394531474331267	-0.9665184943474815
0.6745752920424334	1.0004240373697144	0.42265143128376087	0.9398863052564872	-0.9668553818742897
0.6748887563974717	1.0004207155288043	0.4226776680322516	0.9403194577199601	-0.9671921146612473
0.6752022207525099	1.0004174056433555	0.4227038090767155	0.9407526048438057	-0.9675286933166374
0.6755156851075482	1.0004141077311608	0.42272985429066934	0.941185746648302	-0.9678651184489788
0.6758291494625865	1.0004108218099408	0.4227558035481681	0.9416188831537442	-0.9682013906670254
0.6758655482175968	1.0004104410342065	0.42275881049209363	0.9416691776192786	-0.9682404279371821
0.6761426138176249	1.0004075478973444	0.42278165672380513	0.9420520143804448	-0.9685375105797634
0.6764560781726632	1.0004042860109492	0.42280741369271174	0.9424851403487335	-0.9688734787964102
0.6767695425277015	1.0004010361682607	0.42283307433055695	0.9429182610789573	-0.9692092959264118
0.6770830068827398	1.000397798386713	0.4228586385135471	0.9433513765914797	-0.9695449625794417
0.6773964712377781	1.000394572683668	0.4228841061184259	0.9437844869066817	-0.9698804793653982
0.6777099355928164	1.0003913590764162	0.42290947702247395	0.9442175920449608	-0.9702158468944034
0.6780233999478547	1.0003881575821765	0.4229347511035084	0.9446506920267312	-0.9705510657768007
0.678336864302893	1.0003849682180959	0.42295992823988304	0.9450837868724241	-0.9708861366231534
0.6786503286579313	1.0003817910012491	0.42298500831048774	0.9455168766024866	-0.9712210600442426
0.6789637930129696	1.0003786259486402	0.42300999119474836	0.9459499612373831	-0.9715558366510657
0.6792772573680079	1.0003754730772003	0.4230348767726263	0.9463830407975935	-0.9718904670548346
0.6795907217230462	1.0003723324037892	0.42305966492461855	0.9468161153036146	-0.9722249518669738
0.6799041860780846	1.000369203945195	0.42308435553175716	0.9472491847759593	-0.9725592916991183
0.6802176504331229	1.000366087718134	0.4231089484756092	0.9476822492351565	-0.9728934871631125
0.6805311147881612	1.0003629837392505	0.4231334436382762	0.9481153087017511	-0.9732275388710084
0.6808445791431994	1.0003598920251167	0.4231578409023944	0.9485483631963039	-0.9735614474350632
0.6811580434982377	1.0003568125922333	0.4231821401511339	0.9489814127393917	-0.9738952134677383
0.681471507853276	1.000353745457029	0.42320634126819895	0.949414457351607	-0.9742288375816974
0.6817849722083144	1.000350690635861	0.4232304441378272	0.9498474970535579	-0.9745623203898045
0.6820984365633527	1.0003476481450142	0.42325444864478984	0.9502805318658681	-0.9748956625051226
0.682411900918391	1.0003446180007016	0.4232783546743913	0.9507135618091769	-0.9752288645409118
0.6827253652734293	1.0003416002190642	0.4233021621124687	0.9511465869041389	-0.9755619271106282
0.6830388296284676	1.0003385948161718	0.4233258708453918	0.951579607171424	-0.9758948508279209
0.6833522939835059	1.0003356018080212	0.423349480760063	0.9520126226317173	-0.976227636306632
0.6833886927385161	1.00033525507076	0.42335221588005784	0.952062903073673	-0.976266269655916
0.6836657583385441	1.0003326212105383	0.42337299174391657	0.9524456333057193	-0.9765602841607939
0.6839792226935825	1.0003296530395764	0.4233964036849187	0.9528786392141454	-0.976892795004628
0.6842926870486208	1.0003266973109173	0.42341971647156734	0.9533116403777258	-0.9772251694525432
0.6846061514036591	1.0003237540402703	0.4234429299928917	0.9537446368172059	-0.977557408119134
0.6849196157586974	1.000320823243273	0.42346604413845207	0.9541776285533456	-0.9778895116191794
0.6852330801137357	1.0003179049354916	0.4234890587983398	0.95461061560692	-0.9782214805676405
0.685546544468774	1.0003149991324192	0.42351197386317674	0.9550435979987182	-0.97855331557966
0.6858600088238124	1.000312105849478	0.423534789224115	0.9554765757495443	-0.9788850172705599
0.6861734731788507	1.0003092251020174	0.42355750477283705	0.9559095488802167	-0.97921658625584
0.686486937533889	1.0003063569053154	0.42358012040155507	0.9563425174115684	-0.9795480231511766
0.6868004018889272	1.0003035012745776	0.4236026360030109	0.9567754813644463	-0.9798793285724212
0.6871138662439655	1.0003006582249376	0.4236250514704758	0.9572084407597119	-0.9802105031355982
0.6874273305990038	1.0002978277714576	0.42364736669775	0.9576413956182407	-0.980541547456904
0.6877407949540422	1.0002950099291266	0.4236695815791628	0.958074345960922	-0.9808724621527056
0.6880542593090805	1.0002922047128626	0.42369169600957196	0.9585072918086595	-0.9812032478395386
0.6883677236641188	1.000289412137511	0.4237137098843637	0.9589402331823704	-0.9815339051341061
0.6886811880191571	1.0002866322178456	0.42373562309945245	0.9593731701029862	-0.9818644346532771
0.6889946523741954	1.000283864968568	0.4237574355512803	0.9598061025914514	-0.9821948370140853
0.6893081167292338	1.0002811104043072	0.4237791471368172	0.9602390306687248	-0.9825251128337271
0.689621581084272	1.0002783685396208	0.42380075775356035	0.9606719543557783	-0.9828552627295607
0.6899350454393103	1.0002756393889942	0.42382226729953415	0.9611048736735978	-0.9831852873191043
0.6902485097943486	1.0002729229668406	0.42384367567328984	0.9615377886431817	-0.983515187220035
0.6905619741493869	1.000270219287501	0.42386498277390544	0.9619706992855428	-0.9838449630501871
0.6908754385044252	1.0002675283652445	0.4238861885009852	0.9624036056217062	-0.984174615427551
0.6909118372594354	1.0002672167288986	0.423888644287281	0.9624538734248879	-0.9842128859266771
0.6911889028594635	1.0002648502142681	0.4239072927546596	0.9628365076727109	-0.9845041449702714
0.6915023672145019	1.0002621848486968	0.4239282954355852	0.9632694054596083	-0.9848335522966464
0.6918158315695402	1.0002595322825831	0.42394919644494394	0.9637022990034633	-0.9851628380251255
0.6921292959245785	1.0002568925299078	0.4239699956844435	0.9641351883253533	-0.9854920027743092
0.6924427602796167	1.0002542656045794	0.4239906930563165	0.9645680734463689	-0.9858210471629465
0.692756224634655	1.0002516515204343	0.42401128846332065	0.9650009543876131	-0.9861499718099345
0.6930696889896933	1.0002490502912367	0.4240317818087383	0.965433831170202	-0.9864787773343163
0.6933831533447317	1.0002464619306788	0.4240521729963763	0.9658667038152638	-0.9868074643552804
0.69369661769977	1.0002438864523806	0.4240724619305658	0.9662995723439397	-0.987136033492159
0.6940100820548083	1.0002413238698902	0.42409264851616185	0.9667324367773827	-0.9874644853644264
0.6943235464098466	1.0002387741966832	0.4241127326585432	0.9671652971367589	-0.9877928205916986
0.6946370107648849	1.000236237446163	0.42413271426361226	0.9675981534432461	-0.9881210397937307
0.6949504751199232	1.0002337136316612	0.4241525932377946	0.9680310057180345	-0.9884491435904168
0.6952639394749615	1.0002312027664373	0.4241723694880389	0.9684638539823264	-0.9887771326017882
0.6955774038299998	1.000228704863678	0.42419204292181656	0.9688966982573362	-0.9891050074480122
0.6958908681850381	1.0002262199364984	0.42421161344712166	0.9693295385642902	-0.9894327687493909
0.6962043325400764	1.0002237479979412	0.4242310809724705	0.9697623749244265	-0.9897604171263598
0.6965177968951147	1.0002212890609774	0.4242504454069016	0.9701952073589951	-0.9900879531994864
0.696831261250153	1.0002188431385048	0.4242697066599752	0.970628035889258	-0.9904153775894698
0.6971447256051914	1.0002164102433504	0.4242888646417733	0.9710608605364881	-0.9907426909171385
0.6974581899602297	1.0002139903882676	0.42430791926289924	0.9714936813219707	-0.9910698938034497
0.697771654315268	1.0002115835859386	0.4243268704344776	0.9719264982670021	-0.9913969868694877
0.6980851186703062	1.0002091898489731	0.4243457180681537	0.9723593113928901	-0.9917239707364636
0.6983985830253445	1.0002068091899083	0.4243644620760938	0.9727921207209541	-0.9920508460257128
0.6984349817803548	1.0002065336013157	0.42436663186789414	0.972842377292736	-0.9920887950198614
0.6987120473803828	1.00020444162121	0.4243831023709846	0.9732249262725244	-0.992377613358695
0.6990255117354212	1.0002020871552708	0.42440163886603294	0.9736577280689428	-0.9927042733569922
0.6993389760904595	1.0001997458044118	0.4244200714749657	0.974090526131562	-0.993030826642308
0.6996524404454978	1.0001974175808817	0.4244384001120297	0.9745233204817458	-0.9933572738364663
0.6999659048005361	1.000195102496857	0.4244566246919912	0.9749561111408691	-0.9936836155614103
0.7002793691555744	1.0001928005644418	0.4244747451301359	0.9753888981303175	-0.9940098524392008
0.7005928335106127	1.0001905117956684	0.42449276134226843	0.9758216814714875	-0.9943359850920158
0.700906297865651	1.0001882362024963	0.4245106732447126	0.9762544611857863	-0.994662014142149
0.7012197622206893	1.0001859737968133	0.42452848075431066	0.9766872372946318	-0.9949879402120089
0.7015332265757276	1.0001837245904348	0.42454618378842346	0.9771200098194527	-0.9953137639241169
0.7018466909307659	1.0001814885951037	0.42456378226493	0.9775527787816877	-0.9956394859011074
0.7021601552858042	1.0001792658224913	0.42458127610222746	0.9779855442027864	-0.9959651067657261
0.7024736196408425	1.000177056284196	0.42459866521923045	0.9784183061042087	-0.9962906271408286
0.7027870839958809	1.0001748599917444	0.42461594953537163	0.9788510645074245	-0.9966160476493798
0.7031005483509192	1.0001726769565906	0.42463312897060057	0.9792838194339144	-0.9969413689144527
0.7034140127059575	1.0001705071901166	0.42465020344538434	0.9797165709051687	-0.9972665915592274
0.7037274770609957	1.0001683507036323	0.42466717288070677	0.980149318942688	-0.9975917162069896
0.704040941416034	1.000166207508375	0.42468403719806835	0.9805820635679829	-0.9979167434811304
0.7043544057710723	1.0001640776155103	0.42470079631948615	0.9810148048025739	-0.9982416740051442
0.7046678701261107	1.0001619610361308	0.4247174501674936	0.9814475426679913	-0.9985665084026287
0.704981334481149	1.0001598577812572	0.42473399866514006	0.9818802771857752	-0.9988912472972831
0.7052947988361873	1.0001577678618385	0.42475044173599086	0.9823130083774756	-0.9992158913129074
0.7056082631912256	1.0001556912887506	0.4247667793041269	0.9827457362646518	-0.9995404410734015
0.7059217275462639	1.0001536280727974	0.42478301129414453	0.983178460868873	-0.9998648972027637
0.7059581263012741	1.000153389362979	0.4247848892702934	0.9832287076360935	-0.9999025662583358
0.7062351919013022	1.000151578224711	0.4247991376311554	0.9836111822117175	-1.0001892603250904
0.7065486562563406	1.0001495417551507	0.42481515824078614	0.9840439003147735	-1.0005135310645745
0.7068621206113788	1.0001475186747038	0.4248310730491783	0.9844766151996382	-1.000837710045505
0.7071755849664171	1.0001455089938853	0.42484688198298787	0.9849093268879183	-1.0011617978922651
0.7074890493214554	1.0001435127231377	0.4248625849693854	0.9853420354012296	-1.0014857952293323
0.7078025136764937	1.0001415298728318	0.4248781819360556	0.9857747407611969	-1.0018097026812767
0.708115978031532	1.0001395604532652	0.4248936728111971	0.9862074429894543	-1.0021335208727602
0.7084294423865704	1.0001376044746646	0.4249090575235226	0.9866401421076447	-1.0024572504285356
0.7087429067416087	1.000135661947183	0.4249243360022581	0.9870728381374203	-1.0027808919734462
0.709056371096647	1.0001337328809023	0.4249395081771432	0.9875055311004416	-1.0031044461324237
0.7093698354516853	1.0001318172858313	0.42495457397843067	0.9879382210183782	-1.0034279135304882
0.7096832998067235	1.000129915171907	0.42496953333688625	0.9883709079129085	-1.0037512947927467
0.7099967641617618	1.0001280265489938	0.42498438618378853	0.9888035918057194	-1.0040745905443926
0.7103102285168001	1.000126151426884	0.42499913245092874	0.9892362727185063	-1.004397801410705
0.7106236928718385	1.000124289815298	0.4250137720706106	0.9896689506729733	-1.0047209280170466
0.7109371572268768	1.0001224417238832	0.4250283049756498	0.9901016256908329	-1.0050439709888643
0.7112506215819151	1.000120607162215	0.42504273109937446	0.9905342977938056	-1.0053669309516875
0.7115640859369534	1.000118786139797	0.4250570503756243	0.9909669670036209	-1.005689808531127
0.7118775502919917	1.0001169786660602	0.4250712627387508	0.9913996333420159	-1.0060126043528748
0.71219101464703	1.0001151847503629	0.42508536812361686	0.9918322968307359	-1.0063353190427027
0.7125044790020683	1.0001134044019915	0.42509936646559676	0.9922649574915349	-1.0066579532264617
0.7128179433571066	1.0001116376301602	0.4251132577005758	0.9926976153461741	-1.0069805075300808
0.7131314077121449	1.000109884444011	0.4251270417649502	0.9931302704164232	-1.0073029825795667
0.7134448720671832	1.0001081448526132	0.4251407185956271	0.9935629227240597	-1.0076253790010026
0.7134812708221935	1.0001079437366471	0.42514229976587053	0.9936131611300961	-1.0076628098603615
0.7137583364222215	1.0001064188649642	0.4251542881300239	0.9939955722908685	-1.0079476974205468
0.7140718007772598	1.0001047064899888	0.4251677503060687	0.9944282191386431	-1.0082699384644331
0.7143852651322982	1.0001030077365403	0.4251811050621995	0.9948608632891838	-1.008592102758969
0.7146987294873365	1.0001013226133983	0.4251943523373645	0.9952935047642989	-1.0089141909305352
0.7150121938423748	1.0000996511292715	0.4252074920710217	0.9957261435858042	-1.0092362036055846
0.715325658197413	1.0000979932927956	0.4252205242031388	0.9961587797755231	-1.009558141410642
0.7156391225524513	1.000096349112534	0.4252334486741929	0.9965914133552863	-1.0098800049723022
0.7159525869074896	1.0000947185969784	0.4252462654251704	0.9970240443469318	-1.0102017949172308
0.716266051262528	1.0000931017545478	0.42525897439756705	0.9974566727723048	-1.0105235118721618
0.7165795156175663	1.0000914985935885	0.42527157553338735	0.9978892986532578	-1.0108451564638974
0.7168929799726046	1.0000899091223754	0.4252840687751447	0.9983219220116507	-1.011166729319308
0.7172064443276429	1.0000883333491104	0.42529645406586103	0.99875454286935	-1.0114882310653301
0.7175199086826812	1.0000867712819235	0.42530873134906694	0.9991871612482294	-1.0118096623289665
0.7178333730377195	1.0000852229288721	0.4253209005688012	0.9996197771701696	-1.0121310237372847
0.7181468373927578	1.000083688297942	0.4253329616696106	1.0000523906570582	-1.012452315917417
0.7184603017477961	1.000082167397046	0.42534491459655016	1.0004850017307894	-1.0127735394965591
0.7187737661028344	1.0000806602340244	0.4253567592951825	1.0009176104132644	-1.0130946951019697
0.7190872304578727	1.0000791668166464	0.425368495711578	1.001350216726391	-1.0134157833609696
0.719400694812911	1.0000776871526078	0.4253801237923144	1.0017828206920834	-1.0137368049009405
0.7197141591679493	1.0000762212495327	0.4253916434844769	1.0022154223322626	-1.0140577603493253
0.7200276235229877	1.0000747691149723	0.42540305473565776	1.002648021668856	-1.0143786503336263
0.720341087878026	1.0000733307564065	0.4254143574939564	1.003080618723797	-1.0146994754814054
0.7206545522330643	1.000071906181242	0.42542555170797897	1.0035132135190263	-1.0150202364202823
0.7209680165881025	1.0000704953968136	0.42543663732683834	1.00394580607649	-1.0153409337779349
0.7210044153431128	1.000070332473772	0.4254379175239002	1.0039960375784929	-1.015378168321056
0.7212814809431408	1.000069098410384	0.42544761430015393	1.0043783964181408	-1.0156615681820977
0.7215949452981791	1.0000677152291433	0.4254584825780517	1.0048109845659372	-1.0159821402605616
0.7219084096532175	1.0000663458602093	0.4254692421111636	1.0052435705418443	-1.016302650641173
0.7222218740082558	1.0000649903106278	0.4254798928506279	1.005676154367833	-1.0166230999518326
0.7225353383632941	1.000063648587372	0.4254904347480888	1.0061087360658798	-1.016943488820496
0.7228488027183324	1.0000623206973431	0.4255008677556962	1.0065413156579677	-1.0172638178751718
0.7231622670733707	1.0000610066473699	0.4255111918261057	1.0069738931660852	-1.0175840877439213
0.723475731428409	1.0000597064442087	0.4255214069124786	1.0074064686122264	-1.0179042990548577
0.7237891957834472	1.0000584200945442	0.4255315129684813	1.0078390420183914	-1.0182244524361457
0.7241026601384856	1.000057147604988	0.4255415099482856	1.0082716134065857	-1.0185445485160007
0.7244161244935239	1.0000558889820799	0.4255513978065685	1.0087041827988206	-1.0188645879226879
0.7247295888485622	1.000054644232287	0.42556117649851166	1.0091367502171127	-1.0191845712845216
0.7250430532036005	1.000053413362005	0.42557084597980194	1.009569315683484	-1.0195044992298652
0.7253565175586388	1.0000521963775562	0.42558040620663057	1.0100018792199623	-1.0198243723871299
0.7256699819136772	1.0000509932851915	0.4255898571356936	1.01043444084858	-1.020144191384774
0.7259834462687155	1.0000498040910888	0.42559919872419133	1.0108670005913754	-1.0204639568513023
0.7262969106237538	1.0000486288013546	0.4256084309298284	1.0112995584703914	-1.0207836694152663
0.7266103749787921	1.000047467422022	0.4256175537108137	1.0117321145076767	-1.021103329705262
0.7269238393338303	1.000046319959053	0.4256265670258601	1.0121646687252845	-1.0214229383499307
0.7272373036888686	1.0000451864183366	0.4256354708341844	1.0125972211452734	-1.021742495977957
0.727550768043907	1.0000440668056896	0.42564426509550707	1.0130297717897063	-1.02206200321807
0.7278642323989453	1.0000429611268566	0.42565294977005247	1.0134623206806517	-1.022381460699041
0.7281776967539836	1.0000418693875102	0.4256615248185484	1.0138948678401822	-1.0227008690496828
0.7284911611090219	1.00004079159325	0.425669990202226	1.0143274132903761	-1.0230202288988508
0.7285275598640321	1.0000406673461784	0.4256709660748859	1.0143776393566402	-1.0230573091108126
0.7288046254640602	1.000039727749604	0.42567834588281983	1.0147599570533152	-1.0233395408754407
0.7291180898190985	1.000038677862028	0.4256865918225676	1.0151924991510868	-1.0236588056083884
0.7294315541741369	1.000037641935905	0.42569472798421004	1.0156250396057824	-1.02397802372667
0.7297450185291751	1.0000366199765458	0.425702754330991	1.0160575784394978	-1.0242971958593001
0.7300584828842134	1.000035611989189	0.4257106708266569	1.016490115674334	-1.0246163226353322
0.7303719472392517	1.0000346179790016	0.42571847743545727	1.0169226513323952	-1.0249354046838568
0.73068541159429	1.0000336379510775	0.4257261741221438	1.017355185435791	-1.0252544426340027
0.7309988759493283	1.0000326719104382	0.4257337608519711	1.0177877180066344	-1.0255734371149345
0.7313123403043666	1.0000317198620337	0.425741237590696	1.0182202490670431	-1.025892388755853
0.731625804659405	1.0000307818107412	0.4257486043045775	1.0186527786391388	-1.0262112981859952
0.7319392690144433	1.0000298577613658	0.4257558609603771	1.0190853067450472	-1.0265301660346318
0.7322527333694816	1.0000289477186401	0.4257630075253581	1.0195178334068977	-1.0268489929310682
0.7325661977245198	1.000028051687225	0.425770043967286	1.0199503586468242	-1.0271677795046439
0.7328796620795581	1.0000271696717085	0.42577697025442807	1.0203828824869638	-1.0274865263847308
0.7331931264345964	1.0000263016766064	0.42578378635555336	1.0208154049494582	-1.027805234200734
0.7335065907896348	1.000025447706363	0.4257904922399327	1.0212479260564524	-1.02812390358209
0.7338200551446731	1.0000246077653492	0.42579708787733844	1.0216804458300948	-1.0284425351582667
0.7341335194997114	1.0000237818578643	0.42580357323804446	1.022112964292538	-1.028761129558763
0.7344469838547497	1.0000229699881356	0.425809948292826	1.0225454814659374	-1.0290796874131083
0.734760448209788	1.000022172160317	0.4258162130129597	1.0229779973724529	-1.029398209350861
0.7350739125648263	1.0000213883784916	0.4258223673702234	1.023410512034247	-1.029716696001609
0.7353873769198646	1.0000206186466694	0.42582841133689603	1.0238430254734858	-1.030035147994969
0.7357008412749029	1.0000198629687878	0.4258343448857576	1.024275537712339	-1.0303535659605851
0.7360143056299412	1.0000191213487128	0.42584016799008917	1.024708048772979	-1.0306719505281292
0.7360507043849515	1.0000190361446342	0.42584083699741515	1.0247582708804293	-1.0307089184713922
0.7363277699849795	1.0000183937902378	0.4258458806236725	1.0251405586775821	-1.0309903023273
0.7366412343400178	1.0000176802970835	0.4258514827607903	1.025573067448327	-1.0313086219878225
0.7369546986950561	1.000016980872899	0.425856974376226	1.026005575107396	-1.0316269101394477
0.7372681630500945	1.0000162955212606	0.4258623554452635	1.0264380816769743	-1.0319451674119515
0.7375816274051328	1.0000156242456728	0.4258676259436876	1.0268705871792496	-1.0322633944351347
0.7378950917601711	1.0000149670495675	0.42587278584778315	1.027303091636413	-1.0325815918388226
0.7382085561152093	1.0000143239363046	0.4258778351343358	1.0277355950706581	-1.0328997602528631
0.7385220204702476	1.0000136949091714	0.42588277378063133	1.0281680975041818	-1.0332179003071285
0.7388354848252859	1.0000130799713833	0.4258876017644558	1.028600598959183	-1.0335360126315127
0.7391489491803243	1.0000124791260832	0.4258923190640955	1.0290330994578636	-1.033854097855932
0.7394624135353626	1.0000118923763417	0.4258969256583369	1.029465599022428	-1.0341721566103241
0.7397758778904009	1.0000113197251577	0.4259014215264665	1.0298980976750831	-1.0344901895246479
0.7400893422454392	1.0000107611754567	0.4259058066482707	1.0303305954380386	-1.0348081972288825
0.7404028066004775	1.0000102167300933	0.425910081004036	1.0307630923335058	-1.0351261803530267
0.7407162709555158	1.0000096863918488	0.42591424457454863	1.0311955883836992	-1.0354441395270995
0.741029735310554	1.0000091701634328	0.42591829734109465	1.0316280836108351	-1.0357620753811378
0.7413431996655924	1.0000086680474825	0.42592223928545997	1.0320605780371321	-1.0360799885451975
0.7416566640206307	1.0000081800465628	0.42592607038993013	1.032493071684811	-1.0363978796493523
0.741970128375669	1.000007706163166	0.42592979063729025	1.0329255645760949	-1.0367157493236927
0.7422835927307073	1.0000072463997132	0.4259334000108251	1.0333580567332084	-1.037033598198327
0.7425970570857456	1.0000068007585519	0.425936898494319	1.0337905481783782	-1.0373514269033788
0.742910521440784	1.0000063692419585	0.42594028607205564	1.0342230389338336	-1.037669236068988
0.7432239857958223	1.0000059518521363	0.4259435627288183	1.034655529021805	-1.03798702632531
0.7435374501508606	1.0000055485912167	0.4259467284498895	1.0350880184645246	-1.0383047983025142
0.7435738489058707	1.0000055026811474	0.4259470888567461	1.0351382380962908	-1.0383416960929437
0.7438509145058989	1.0000051594612591	0.42594978322105115	1.0355205072842268	-1.038622552630785
0.7441643788609371	1.0000047844642501	0.42595272702858444	1.0359529955031477	-1.0389402899403206
0.7444778432159754	1.0000044236021046	0.4259555598592698	1.0363854831435244	-1.039258010861332
0.7447913075710137	1.000004076876665	0.4259582817003869	1.036817970227596	-1.039575716024043
0.7451047719260521	1.000003744289701	0.42596089253971453	1.037250456777603	-1.0398934060586902
0.7454182362810904	1.0000034258429107	0.42596339236553055	1.0376829428157874	-1.0402110815955214
0.7457317006361287	1.0000031215379197	0.42596578116661205	1.0381154283643925	-1.0405287432647958
0.746045164991167	1.0000028313762817	0.42596805893223505	1.0385479134456628	-1.0408463916967836
0.7463586293462053	1.0000025553594774	0.42597022565217457	1.0389803980818444	-1.0411640275217653
0.7466720937012437	1.0000022934889157	0.4259722813167048	1.0394128822951842	-1.0414816513700305
0.7469855580562819	1.0000020457659335	0.42597422591659867	1.0398453661079305	-1.041799263871879
0.7472990224113202	1.0000018121917948	0.42597605944312805	1.0402778495423326	-1.0421168656576187
0.7476124867663585	1.0000015927676922	0.4259777818880639	1.0407103326206408	-1.0424344573575661
0.7479259511213968	1.000001387494745	0.42597939324367584	1.0411428153651061	-1.0427520396020458
0.7482394154764351	1.0000011963740012	0.42598089350273244	1.041575297797981	-1.043069613021389
0.7485528798314734	1.000001019406436	0.4259822826585011	1.0420077799415182	-1.0433871782459343
0.7488663441865118	1.0000008565929526	0.42598356070474785	1.0424402618179716	-1.0437047359060265
0.7491798085415501	1.0000007079343818	0.42598472763573775	1.0428727434495957	-1.0440222866320161
0.7494932728965884	1.0000005734314823	0.42598578344623445	1.0433052248586456	-1.0443398310542589
0.7498067372516266	1.0000004530849402	0.42598672813150046	1.043737706067377	-1.0446573698031159
0.7501202016066649	1.00000034689537	0.4259875616872969	1.044170187098046	-1.0449749035089522
0.7504336659617032	1.0000002548633133	0.42598828410988365	1.0446026679729097	-1.045292432802137
0.7507471303167416	1.00000017698924	0.4259888953960194	1.0450351487142249	-1.0456099583130427
0.7510605946717799	1.0000001132735472	0.42598939554296145	1.0454676293442493	-1.0459274806720447
0.75109699342679	1.0000001067925142	0.42598944641688313	1.0455178479873077	-1.0459643504576466
0.7513740590268182	1.00000006371656	0.42598978454846564	1.0459001098852405	-1.0462450005095205
0.7516875233818565	1.0000000283185313	0.42599006241078674	1.046332590359457	-1.0465625184558505
0.7520009877368948	1.000000007079642	0.4259902291286781	1.0467650707891567	-1.0468800351414156
0.7523144520919332	1.	0.42599028470139166	1.0471975511965979	-1.0471975511965979
0.7523144520919332	1.	0.42599028470139166	1.0471975511965979	-1.0471975511965979


==> anc/data-ver2/orbit_6_90.tsv <==
0.	1.	0.5833122915338343	0.	0.
4.610902150303276e-6	1.0000000000016747	0.5833122915211862	5.747105099628684e-6	4.985603485797682e-7
0.000020898455426289016	1.0000000000344018	0.5833122912740071	0.00002604818229550943	2.2596751857535123e-6
0.00006294286411979035	1.0000000003120653	0.583312289176889	0.00007845303232729004	6.805786340676919e-6
0.0001714755744927169	1.0000000023160984	0.5833122740409658	0.00021373000733580056	0.00001854103403110854
0.0004516400383757408	1.0000000160670908	0.5833121701834039	0.0005629316597231267	0.0000488341080340958
0.0005148058512967586	1.000000020875616	0.5833121338658991	0.0006416625825192211	0.00005566394695898722
0.0010296117025935172	1.0000000835023897	0.5833116608624449	0.0012833252277653624	0.00011132688933106216
0.0010570144036948822	1.000000088006297	0.5833116268456134	0.001317480416864346	0.00011428973551807554
0.0015444175538902756	1.0000001878800997	0.5833108725245267	0.0019249879984653794	0.00016698782252362802
0.0020592234051870343	1.0000003340083758	0.5833097688539027	0.0025666509573462988	0.000222645741932719
0.0023539106504788247	1.0000004364452235	0.5833089951727948	0.002933954369579878	0.0002545039289979718
0.002574029256483793	1.000000521886701	0.5833083498530345	0.0032083141671352526	0.00027829964293731604
0.0030888351077805513	1.0000007515144094	0.5833066155250868	0.003849977690559515	0.00033394852089366217
0.0036036409590773097	1.000001022890688	0.5833045658739281	0.0044916415903465375	0.0003895913711295785
0.004118446810374069	1.000001336014575	0.58330220090413	0.005133305929223982	0.00044522718893877985
0.004633252661670827	1.0000016908849616	0.583299520620968	0.005774970769919761	0.0005008549695751908
0.005132257358363609	1.0000020747061238	0.5832966216656986	0.006396941257387921	0.0005547667230002773
0.005148058512967586	1.0000020875005908	0.5832965250304211	0.006416636175162065	0.0005564737082472619
0.005662864364264344	1.0000025258600576	0.5832932141391719	0.007058302207679408	0.0006120824001122855
0.0061776702155611025	1.0000030059618088	0.5832895879546071	0.007699968930200653	0.0006676800402707131
0.006692476066857861	1.0000035278041437	0.5832856464848172	0.008341636405455054	0.0007232656237604711
0.0072072819181546195	1.0000040913852135	0.5832813897385969	0.008983304696172287	0.0007788381455512781
0.007722087769451378	1.0000046967030216	0.5832768177254453	0.009624973865082488	0.0008343966005389621
0.008236893620748137	1.000005343755423	0.5832719304555657	0.010266643974916284	0.0008899399835397784
0.008751699472044894	1.000006032540125	0.583266727939866	0.010908315088404834	0.0009454672892847263
0.009266505323341653	1.000006763054687	0.5832612101899591	0.011549987268279858	0.0010009775124138684
0.009267098928677973	1.000006763921104	0.5832612036456791	0.011550727159558263	0.0010010415091405705
0.009781311174638412	1.0000075352965199	0.5832553772181628	0.012191660577273675	0.0010564696474706476
0.010296117025935171	1.000008349262887	0.5832492290374998	0.012833335078119236	0.0011119426888962078
0.01081092287723193	1.0000092049509037	0.5832427656616986	0.013475010833550164	0.001167395631023711
0.011325728728528687	1.0000101023575367	0.5832359871051931	0.01411668790630078	0.0012228274680726589
0.011840534579825446	1.0000110414796048	0.5832288933831231	0.014758366359106143	0.001278237194143211
0.012355340431122205	1.0000120223137792	0.5832214845113346	0.015400046254702083	0.001333623803210507
0.012870146282418964	1.0000130448565823	0.58321376050638	0.01604172765582524	0.0013889862891189857
0.013384952133715723	1.0000141091043886	0.5832057213855181	0.016683410625213085	0.0014443236455767086
0.01389975798501248	1.0000152150534243	0.5831973671667151	0.017325095225603975	0.0014996348661496803
0.014414563836309239	1.0000163626997676	0.583188697868644	0.017966781519737168	0.0015549189442561715
0.014929369687605998	1.0000175520393482	0.583179713510686	0.018608469570352865	0.0016101748731610428
0.015444175538902757	1.0000187830679474	0.5831704141129294	0.01925015944019224	0.001665401645970067
0.015958981390199516	1.0000200557811987	0.5831607996961713	0.019891851191997486	0.0017205982556242549
0.016473787241496275	1.000021370174587	0.5831508702819173	0.020533544888511834	0.001775763694894179
0.016988593092793033	1.0000227262434485	0.5831406258923817	0.021175240592479588	0.0018308969563742997
0.01708908597760693	1.0000229958166758	0.5831385893905868	0.021300503301938913	0.001841655427308582
0.01750339894408979	1.0000241239829715	0.5831300665504884	0.021816938366646173	0.0018859970324772918
0.018018204795386548	1.0000255633881956	0.5831191922798709	0.022458638273758148	0.0019410629154283708
0.018533010646683307	1.0000270444540118	0.5831080031048727	0.023100340376563253	0.0019960935972596215
0.019047816497980066	1.0000285671751632	0.583096499050548	0.023742044737810438	0.002051088069804326
0.019562622349276824	1.0000301315462434	0.5830846801426616	0.024383751420249896	0.0021060453246912916
0.020077428200573583	1.0000317375616985	0.58307254640769	0.02502546048663309	0.002160964353339184
0.020592234051870342	1.000033385215825	0.5830600978728214	0.0256671719997128	0.0022158441469508554
0.0211070399031671	1.0000350745027713	0.5830473345659563	0.026308886022243145	0.002270683696507677
0.02162184575446386	1.0000368054165367	0.5830342565157076	0.026950602616979607	0.0023254819927638723
0.02213665160576062	1.0000385779509726	0.5830208637514018	0.02759232184667908	0.0023802380262408496
0.022651457457057374	1.0000403920997807	0.5830071563030789	0.0282340437740999	0.002434950787221537
0.023166263308354133	1.0000422478565143	0.5829931342014931	0.02887576846200186	0.0024896192657447177
0.023681069159650892	1.0000441452145774	0.5829787974781134	0.029517495973146256	0.0025442424515993664
0.02419587501094765	1.000046084167226	0.5829641461651239	0.030159226370295923	0.0025988193343189853
0.02471068086224441	1.0000480647075662	0.5829491802954248	0.030800959716215253	0.0026533489031759453
0.02522548671354117	1.0000500868285558	0.582933899902632	0.03144269607367023	0.0027078301471758224
0.025740292564837928	1.0000521505230027	0.5829183050210789	0.03208443550542846	0.0027622620550517393
0.026255098416134687	1.0000542557835663	0.582902395685816	0.03272617807425921	0.0028166436152587083
0.026769904267431446	1.0000564026027572	0.582886171932612	0.03336792384293344	0.0028709738159679718
0.0272847101187282	1.0000585909729356	0.5828696337979544	0.03400967287422381	0.0029252516450613466
0.02779951597002496	1.0000608208863138	0.5828527813190496	0.034651425230904725	0.0029794760901255706
0.02831432182132172	1.0000630923349536	0.5828356145338242	0.03529318097575238	0.003033646138446647
0.028829127672618478	1.0000654053107685	0.582818133480925	0.03593494017154477	0.0030877607770041925
0.029343933523915237	1.0000677598055214	0.5828003381997202	0.03657670288106172	0.003141818992465787
0.029444426408729137	1.0000682242583139	0.5827968278116611	0.03670197884608399	0.003152364779748276
0.029858739375211996	1.000070155810827	0.5827822287302998	0.03721846916708492	0.00319581977118132
0.030373545226508755	1.0000725933181491	0.5827638051134763	0.037860239092397954	0.0032497620991773475
0.030888351077805513	1.0000750723188032	0.5827450673907851	0.03850201271978633	0.0033036449621514394
0.03140315692910227	1.0000775928039543	0.5827260156044858	0.03914379011203751	0.0033574673454665367
0.03191796278039903	1.0000801547646176	0.5827066497975625	0.03978557133194091	0.0034112282341453052
0.03243276863169579	1.0000827581916594	0.5826869700137244	0.04042735644228798	0.0034649266128644928
0.03294757448299255	1.000085403075795	0.5826669762974068	0.04106914550587219	0.0035185614659492886
0.033462380334289304	1.0000880894075908	0.582646668693772	0.041710938585489084	0.0035721317773676807
0.03397718618558607	1.0000908171774627	0.5826260472487095	0.042352735743936276	0.003625636530724819
0.03449199203688282	1.0000935863756764	0.5826051120088371	0.04299453704401351	0.0036790747092573777
0.03500679788817958	1.000096396992348	0.5825838630215019	0.04363634254852266	0.0037324452958279195
0.03552160373947634	1.000099249017443	0.5825623003347806	0.04427815232026778	0.0037857472729192604
0.036036409590773096	1.0001021424407766	0.5825404239974807	0.04491996642205511	0.0038389796226288397
0.03655121544206986	1.0001050772520144	0.582518234059141	0.045561784916693125	0.0038921413266630863
0.03706602129336661	1.0001080534406706	0.5824957305700328	0.04620360786699253	0.003945231366331792
0.037580827144663376	1.0001110709961096	0.5824729135811604	0.04684543533576631	0.003998248722542483
0.03809563299596013	1.0001141299075453	0.582449783144262	0.047487267385829736	0.004051192375794792
0.038610438847256894	1.0001172301640406	0.5824263393118108	0.048129104080000415	0.004104061306174842
0.03912524469855365	1.0001203717545077	0.5824025821370156	0.0487709454810983	0.0041568544933496135
0.039640050549850404	1.0001235546677087	0.5823785116738217	0.0494127916519457	0.004209570916561331
0.04015485640114717	1.000126778892254	0.5823541279769123	0.05005464265536733	0.004262209554621846
0.04066966225244392	1.000130044416604	0.5823294311017086	0.05069649855419031	0.004314769385907013
0.041184468103740685	1.000133351229067	0.5823044211043713	0.05133835941124422	0.004367249388351084
0.04169927395503744	1.0001366993178014	0.5822790980418012	0.05198022528936108	0.004419648539441088
0.04179976683985134	1.000137357696893	0.5822741183273067	0.05210552156929518	0.004429867617912521
0.0422140798063342	1.0001400886708132	0.5822534619716406	0.052622096251375414	0.0044719658162112284
0.04272888565763096	1.0001435192759585	0.5822275129522738	0.053263972360124236	0.0045242001952372655
0.04324369150892772	1.0001469911209409	0.5822012510428282	0.053905853678447115	0.004576350652630918
0.043758497360224476	1.0001505041933134	0.5821746763031753	0.05454774026918616	0.004628416164034253
0.04427330321152124	1.0001540584804771	0.5821477887939319	0.05518963219518603	0.004680395704614089
0.04478810906281799	1.0001576539696817	0.5821205885764609	0.055831529519294015	0.0047322882490563895
0.04530291491411475	1.0001612906480253	0.5820930757128719	0.05647343230436	0.004784092771560671
0.04581772076541151	1.0001649685024538	0.5820652502660235	0.0571153406132365	0.0048358082458344045
0.04633252661670827	1.000168687519762	0.5820371122995229	0.057757254508778694	0.004887433645087423
0.04684733246800503	1.0001724476865919	0.5820086618777276	0.058399174053844434	0.004938967942026329
0.047362138319301784	1.0001762489894341	0.5819798990657468	0.05904109931129426	0.004990410108848909
0.04787694417059855	1.000180091414627	0.5819508239294418	0.05968303034399142	0.0050417591172385425
0.0483917500218953	1.0001839749483568	0.5819214365354275	0.0603249672148019	0.005093013938358624
0.048906555873192065	1.0001878995766569	0.5818917369510735	0.06096690998659443	0.005144173542846976
0.04942136172448882	1.0001918652854092	0.5818617252445053	0.0616088587222405	0.005195236900810275
0.049936167575785576	1.000195872060342	0.5818314014846048	0.0622508134846144	0.005246202981818472
0.05045097342708234	1.0001999198870324	0.5818007657410122	0.06289277433659318	0.005297070754899219
0.05096577927837909	1.0002040087509034	0.5817698180841271	0.06353474134105677	0.005347839188532298
0.051480585129675856	1.0002081386372261	0.5817385585851089	0.06417671456088786	0.005398507250644055
0.05199539098097261	1.0002123095311182	0.5817069873158791	0.06481869405897203	0.005449073908601831
0.052510196832269374	1.000216521417545	0.5816751043491213	0.06546067989819772	0.005499538129208401
0.05302500268356613	1.000220774281318	0.5816429097582836	0.06610267214145622	0.00554989887869641
0.05353980853486289	1.000225068107096	0.5816104036175787	0.06674467085164175	0.005600155122722823
0.05405461438615965	1.0002294028793848	0.581577586001986	0.0673866760916514	0.005650305826363362
0.05415510727097354	1.0002302538256593	0.5815711434972988	0.06751199975179079	0.005660083114564861
0.0545694202374564	1.0002337785825357	0.5815444569872523	0.0680286879243852	0.00570034995410696
0.055084226088753165	1.0002381952007473	0.5815110166498934	0.0686707064127461	0.0057502864698502085
0.05559903194004992	1.0002426527180646	0.581477265067195	0.06931273161964001	0.005800114336891816
0.05611383779134668	1.0002471511183786	0.5814432023172145	0.06995476360797578	0.0058498325179270625
0.05662864364264344	1.0002516903854266	0.5814088284787815	0.07059680244066523	0.005899439975042258
0.0571434494939402	1.0002562705027918	0.5813741436315001	0.07123884818062316	0.00594893566970921
0.057658255345236956	1.0002608914539033	0.5813391478557492	0.07188090089076737	0.005998318562779687
0.05817306119653372	1.0002655532220366	0.5813038412326849	0.07252296063401865	0.0060475876144798916
0.05868786704783047	1.0002702557903123	0.5812682238442406	0.07316502747330082	0.006096741784404929
0.05920267289912723	1.0002749991416966	0.5812322957731294	0.07380710147154067	0.006145780031513286
0.05971747875042399	1.0002797832590016	0.5811960571028449	0.07444918269166807	0.006194701314121312
0.06023228460172075	1.0002846081248844	0.581159507917663	0.0750912711966159	0.006243504589897699
0.06074709045301751	1.0002894737218475	0.5811226483026427	0.07573336704932011	0.006292188815857971
0.061261896304314264	1.0002943800322386	0.5810854783436282	0.07637547031271968	0.006340752948358972
0.06177670215561103	1.0002993270382503	0.5810479981272495	0.07701758104975664	0.00638919594309336
0.06229150800690778	1.0003043147219202	0.5810102077409247	0.07765969932337613	0.006437516755084104
0.06280631385820454	1.0003093430651304	0.5809721072728607	0.07830182519652631	0.006485714338678985
0.0633211197095013	1.0003144120496081	0.5809336968120553	0.07894395873215845	0.006533787647545102
0.06383592556079806	1.0003195216569247	0.5808949764482979	0.0795860999932269	0.006581735634663376
0.06435073141209481	1.0003246718684962	0.5808559462721717	0.08022824904268906	0.006629557252323066
0.06486553726339157	1.0003298626655823	0.580816606375055	0.0808704059435055	0.006677251452116284
0.06538034311468834	1.0003350940292879	0.5807769568491222	0.0815125707586398	0.00672481718493251
0.0658951489659851	1.000340365940561	0.580736997787346	0.08215474355105869	0.006772253400953125
0.06640995481728185	1.0003456783801938	0.5806967292834986	0.08279692438373197	0.006819559049645927
0.06651044770209576	1.000346720123322	0.5806888325638956	0.08292228249671431	0.006828778046877285
0.06692476066857861	1.0003510313288226	0.5806561514321532	0.08343911331963257	0.0068667330797596736
0.06743956651987537	1.0003564247669268	0.5806152643286857	0.0840813104217365	0.006913774439318608
0.06795437237117213	1.0003618586748295	0.580574068069276	0.08472351575302287	0.006960682075617006
0.06846917822246888	1.0003673330326974	0.5805325627509101	0.08536572937647391	0.007007454935213716
0.06898398407376564	1.0003728478205403	0.5804907484713813	0.08600795135507494	0.00705409196392671
0.0694987899250624	1.0003784030182108	0.5804486253292913	0.08665018175181441	0.007100592106827634
0.07001359577635916	1.0003839986054048	0.5804061934240531	0.08729242062968384	0.007146954308236364
0.07052840162765592	1.0003896345616612	0.5803634528558914	0.08793466805167785	0.00719317751171557
0.07104320747895268	1.0003953108663612	0.5803204037258453	0.08857692408079416	0.007239260660065284
0.07155801333024944	1.0004010274987287	0.5802770461357686	0.08921918878003361	0.007285202695317461
0.07207281918154619	1.0004067844378302	0.5802333801883328	0.08986146221240009	0.007331002558730564
0.07258762503284295	1.0004125816625742	0.5801894059870283	0.09050374444090058	0.007376659190784141
0.07310243088413972	1.0004184191517116	0.5801451236361657	0.09114603552854518	0.007422171531173405
0.07361723673543648	1.0004242968838353	0.5801005332408778	0.091788335538347	0.007467538518803826
0.07413204258673323	1.0004302148373796	0.5800556349071219	0.09243064453332228	0.007512759091785729
0.07464684843802999	1.000436172990621	0.5800104287416803	0.0930729625764903	0.007557832187428886
0.07516165428932675	1.0004421713216773	0.579964914852163	0.09371528973087334	0.007602756742237122
0.0756764601406235	1.0004482098085083	0.5799190933470092	0.09435762605949681	0.007647531691902927
0.07619126599192026	1.0004542884289143	0.5798729643354891	0.0949999716253891	0.0076921559713020666
0.07670607184321702	1.0004604071605367	0.5798265279277054	0.09564232649158166	0.007736628514488201
0.07722087769451379	1.000466565980859	0.5797797842345954	0.09628469072110894	0.007780948254687513
0.07773568354581054	1.000472764867204	0.5797327333679329	0.0969270643770084	0.00782511412429333
0.0782504893971073	1.0004790037967366	0.5796853754403295	0.0975694475223205	0.00786912505486077
0.07876529524840406	1.000485282746461	0.579637710565237	0.09821184022008866	0.00791297997710137
0.07886578813321796	1.0004865130979792	0.5796283703266768	0.09833723986669528	0.007921522404440598
0.07928010109970081	1.0004916016932228	0.579589738856949	0.09885424253335931	0.007956677820877743
0.07979490695099757	1.0004979606137072	0.5795414604306025	0.0994966545251818	0.008000217515198218
0.08030971280229433	1.0005043594844394	0.5794928754021805	0.10013907625860848	0.008043597988211505
0.0808245186535911	1.0005107982817851	0.579443983888513	0.10078150779669455	0.008086818167201358
0.08133932450488784	1.0005172769819493	0.5793947860072796	0.1014239492024982	0.008129876978581238
0.0818541303561846	1.0005237955609767	0.5793452818770108	0.10206640053908048	0.00817277334788899
0.08236893620748137	1.0005303539947514	0.5792954716170906	0.1027088618695053	0.008215506199781522
0.08288374205877813	1.0005369522589969	0.5792453553477578	0.10335133325683951	0.008258074458029497
0.08339854791007488	1.0005435903292756	0.5791949331901084	0.10399381476415273	0.008300477045512017
0.08391335376137164	1.0005502681809895	0.5791442052660973	0.10463630645451745	0.008342712884211323
0.0844281596126684	1.0005569857893784	0.5790931716985405	0.10527880839100896	0.008384780895207503
0.08494296546396515	1.0005637431295213	0.5790418326111166	0.10592132063670534	0.0084266799986732
0.08545777131526192	1.0005705401763358	0.5789901881283696	0.10656384325468743	0.008468409113868333
0.08597257716655868	1.0005773769045778	0.57893823837571	0.10720637630803882	0.008509967159134811
0.08648738301785544	1.000584253288841	0.5788859834794177	0.10784891985984583	0.008551353051891274
0.08700218886915219	1.000591169303557	0.5788334235666434	0.10849147397319749	0.008592565708627821
0.08751699472044895	1.000598124922996	0.5787805587654107	0.10913403871118549	0.00863360404490076
0.08803180057174571	1.000605120121265	0.5787273892046189	0.10977661413690418	0.00867446697532735
0.08854660642304248	1.0006121548723086	0.5786739150140437	0.11041920031345052	0.008715153413580569
0.08906141227433922	1.0006192291499092	0.578620136324341	0.11106179730392414	0.008755662272383863
0.08957621812563599	1.000626342927686	0.5785660532670475	0.11170440517142717	0.00879599246350593
0.09009102397693275	1.0006334961790952	0.5785116659745834	0.1123470239790643	0.00883614289775549
0.0906058298282295	1.0006406888774295	0.578456974580255	0.1129896537899428	0.008876112484976068
0.09112063567952626	1.0006479209958186	0.578401979218256	0.11363229466717237	0.008915900134040797
0.09122112856434016	1.000649337340672	0.5783912083784141	0.11375774293636078	0.008923645580947385
0.09163544153082302	1.0006551925072285	0.5783466800236703	0.11427494667386519	0.008955504752847203
0.09215024738211978	1.0006625033844616	0.5782910771324739	0.11491760987313586	0.00899492524831202
0.09266505323341653	1.000669853600156	0.5782351706815367	0.11556028432810142	0.009034160526366004
0.0931798590847133	1.0006772431267859	0.5781789608086259	0.11620297010188124	0.00907320949194875
0.09369466493601006	1.0006846719366616	0.5781224476524065	0.11684566725759703	0.009112071049003528
0.0942094707873068	1.0006921400019284	0.5780656313524453	0.11748837585837282	0.009150744100472112
0.09472427663860357	1.0006996472945673	0.5780085120492116	0.1181310959673349	0.009189227548289632
0.09523908248990033	1.000707193786394	0.5779510898840804	0.11877382764761177	0.009227520293379423
0.0957538883411971	1.00071477944906	0.5778933649993344	0.11941657096233414	0.009265621235647885
0.09626869419249384	1.0007224042540512	0.5778353375381663	0.12005932597463492	0.009303529273979356
0.0967835000437906	1.0007300681726878	0.5777770076446808	0.12070209274764906	0.009341243306230984
0.09729830589508737	1.0007377711761252	0.5777183754638975	0.12134487134451367	0.009378762229227617
0.09781311174638413	1.000745513235352	0.5776594411417525	0.12198766182836786	0.00941608493875669
0.09832791759768088	1.000753294321192	0.5776002048251013	0.12263046426235275	0.009453210329563139
0.09884272344897764	1.0007611144043023	0.5775406666617211	0.12327327870961141	0.009490137295344297
0.0993575293002744	1.0007689734551737	0.5774808268003127	0.12391610523328887	0.009526864728744823
0.09987233515157115	1.0007768714441307	0.5774206853905031	0.12455894389653199	0.00956339152135163
0.10038714100286791	1.000784808341331	0.5773602425828481	0.12520179476248952	0.009599716563688817
0.10090194685416468	1.0007927841167654	0.5772994985288347	0.1258446578943119	0.009635838745212622
0.10141675270546144	1.0008007987402578	0.5772384533808831	0.12648753335515145	0.009671756954306367
0.10193155855675819	1.0008088521814646	0.5771771072923494	0.12713042120816206	0.00970747007827543
0.10244636440805495	1.0008169444098751	0.5771154604175281	0.12777332151649937	0.009742977003342222
0.10296117025935171	1.0008250753948105	0.5770535129116544	0.12841623434332053	0.009778276614641156
0.10347597611064847	1.0008332451054245	0.5769912649309067	0.12905915975178434	0.009813367796213656
0.10357646899546237	1.0008348443920057	0.5769790787500165	0.1291846637397785	0.009820193374770777
0.10399078196194522	1.0008414535107024	0.576928716632409	0.129702097805051	0.009848249431003143
0.10450558781324198	1.000849700579462	0.5768658681742337	0.13034504856628223	0.00988292040085006
0.10502039366453875	1.000857986280352	0.5768027197154036	0.13098801209864117	0.009917379586486884
0.1055351995158355	1.0008663105818523	0.5767392714158951	0.13163098846529223	0.009951625867533165
0.10605000536713226	1.0008746734522747	0.57667552343664	0.13227397772940117	0.00998565812249056
0.10656481121842902	1.0008830748597612	0.5766114759395282	0.13291697995413498	0.010019475228737888
0.10707961706972578	1.0008915147722854	0.5765471290874111	0.13355999520266182	0.010053076062526194
0.10759442292102253	1.0008999931576508	0.5764824830441029	0.13420302353815103	0.010086459498973813
0.1081092287723193	1.0009085099834913	0.576417537974384	0.13484606502377292	0.010119624412061462
0.10862403462361606	1.0009170652172714	0.5763522940440033	0.13548911972269892	0.01015256967462733
0.1091388404749128	1.000925658826285	0.576286751419681	0.13613218769810134	0.010185294158362179
0.10965364632620957	1.0009342907776557	0.5762209102691112	0.13677526901315343	0.010217796733804458
0.11016845217750633	1.0009429610383376	0.5761547707609641	0.1374183637310292	0.010250076270335433
0.11068325802880309	1.0009516695751128	0.5760883330648894	0.13806147191490353	0.01028213163617432
0.11119806388009984	1.0009604163545935	0.5760215973515184	0.13870459362795196	0.010313961698373435
0.1117128697313966	1.0009692013432205	0.5759545637924668	0.13934772893335062	0.01034556532281335
0.11222767558269336	1.000978024507263	0.5758872325603376	0.1399908778942763	0.010376941374198067
0.11274248143399013	1.000986885812819	0.5758196038287234	0.14063404057390627	0.010408088716050194
0.11325728728528688	1.0009957852258147	0.5757516777722099	0.1412772170354182	0.01043900621070615
0.11377209313658364	1.0010047227120045	0.5756834545663775	0.14192040734199024	0.010469692719311353
0.1142868989878804	1.0010136982369702	0.575614934387805	0.14256361155680072	0.010500147101815452
0.11480170483917715	1.0010227117661215	0.5755461174140718	0.1432068297430283	0.01053036821696755
0.11531651069047391	1.001031763264696	0.5754770038237612	0.1438500619638518	0.010560354922311449
0.11583131654177067	1.0010408526977574	0.5754075937964628	0.14449330828245008	0.010590106074180894
0.11593180942658457	1.0010426314264858	0.575394010018417	0.1446188750907035	0.010595886083574453
0.11634612239306744	1.0010499800301975	0.575337887512775	0.145136568762002	0.010619620527694856
0.11686092824436418	1.0010591452267341	0.5752678851543088	0.1457798434656865	0.01064889713675279
0.11737573409566095	1.001068348251912	0.5751975869036896	0.14642313245668226	0.010677934754029944
0.11789053994695771	1.0010775890701018	0.5751269929445606	0.14706643579816778	0.010706732230972654
0.11840534579825446	1.0010868676455007	0.5750561034615856	0.14770975355332133	0.010735288417793662
0.11892015164955122	1.0010961839421317	0.5749849186404518	0.14835308578532075	0.010763602163467447
0.11943495750084798	1.0011055379238432	0.5749134386678725	0.1489964325573435	0.010791672315725568
0.11994976335214474	1.0011149295543091	0.5748416637315905	0.14963979393256643	0.010819497721052021
0.1204645692034415	1.0011243587970287	0.5747695940203805	0.15028316997416588	0.010847077224678613
0.12097937505473826	1.0011338256153262	0.5746972297240523	0.15092656074531746	0.010874409670580334
0.12149418090603502	1.0011433299723502	0.5746245710334537	0.151569966309196	0.01090149390147077
0.12200898675733178	1.0011528718310747	0.5745516181404733	0.1522133867289755	0.010928328758797502
0.12252379260862853	1.0011624511542971	0.5744783712380436	0.15285682206782897	0.01095491308273754
0.12303859845992529	1.0011720679046394	0.5744048305201442	0.15350027238892847	0.010981245712192755
0.12355340431122205	1.001181722044547	0.5743309961818045	0.15414373775544482	0.011007325484785342
0.1240682101625188	1.0011914135362896	0.5742568684191066	0.15478721823054778	0.01103315123685328
0.12458301601381556	1.0012011423419593	0.5741824474291887	0.15543071387740567	0.011058721803445823
0.1250978218651123	1.0012109084234726	0.5741077334102478	0.15607422475918553	0.011084036018318989
0.12561262771640908	1.001220711742568	0.574032726561543	0.15671775093905282	0.011109092713931085
0.12612743356770584	1.0012305522608067	0.5739574270833986	0.15736129248017153	0.011133890721438222
0.1266422394190026	1.001240429939573	0.5738818351772067	0.15800484944570384	0.01115842887068987
0.12715704527029936	1.0012503447400727	0.5738059510454309	0.1586484218988103	0.011182705990224409
0.12767185112159612	1.001260296623334	0.5737297748916091	0.15929200990264947	0.011206720907264706
0.1281866569728929	1.0012702855502067	0.5736533069203568	0.15993561352037805	0.011230472447713706
0.12828714985770678	1.0012722397607035	0.5736383459345382	0.16006125025221374	0.01123507805221026
0.12870146282418962	1.0012803114813624	0.5735765473373697	0.1605792328151506	0.011253959436150037
0.12921626867548638	1.0012903743772938	0.5734994963494278	0.16122286785011952	0.011277180695823633
0.12973107452678315	1.0013004741983142	0.5734221541643975	0.161866518688435	0.011300135048651369
0.1302458803780799	1.0013106109045584	0.5733445209912357	0.16251018539324474	0.01132282131521272
0.13076068622937667	1.0013207844559813	0.5732665970399924	0.16315386802769408	0.011345238314745433
0.13127549208067343	1.0013309948123583	0.5731883825218141	0.1637975666549257	0.01136738486514121
0.1317902979319702	1.001341241933285	0.573109877648947	0.16444128133807961	0.011389259782941412
0.13230510378326696	1.0013515257781764	0.5730310826347406	0.16508501214029303	0.01141086188333279
0.1328199096345637	1.0013618463062677	0.5729519976936499	0.16572875912470025	0.011432189980143212
0.13333471548586046	1.001372203476613	0.57287262304124	0.16637252235443253	0.011453242885837432
0.13384952133715722	1.0013825972480854	0.5727929588941884	0.16701630189261804	0.011474019411512852
0.13436432718845398	1.0013930275793774	0.5727130054702887	0.16766009780238167	0.01149451836689532
0.13487913303975074	1.0014034944289996	0.572632762988454	0.1683039101468449	0.011514738560334943
0.1353939388910475	1.0014139977552814	0.5725522316687199	0.16894773898912582	0.011534678798801906
0.13590874474234427	1.0014245375163697	0.5724714117322479	0.16959158439233887	0.011554337887882323
0.136423550593641	1.0014351136702302	0.572390303401329	0.1702354464195948	0.011573714631774106
0.13693835644493776	1.0014457261746452	0.5723089068993868	0.17087932513400048	0.011592807833282833
0.13745316229623453	1.0014563749872152	0.572227222450981	0.17152322059865888	0.011611616293817673
0.1379679681475313	1.0014670600653575	0.5721452502818107	0.17216713287666885	0.011630138813387283
0.13848277399882805	1.0014777813663058	0.572062990618718	0.17281106203112503	0.011648374190595764
0.1389975798501248	1.0014885388471115	0.5719804436896911	0.17345500812511783	0.011666321222638613
0.13951238570142158	1.0014993324646413	0.571897609723868	0.17409897122173307	0.011683978705298706
0.1400271915527183	1.0015101621755789	0.57181448895154	0.17474295138405205	0.011701345432942295
0.14054199740401507	1.0015210279364228	0.5717310816041545	0.17538694867515137	0.011718420198515026
0.14064249028882897	1.0015231531933577	0.5717147666284523	0.1755126624308699	0.011721719122999111
0.14105680325531184	1.0015319297034886	0.5716473879143198	0.17603096315810274	0.011735201793537976
0.1415716091066086	1.0015428674329059	0.5715634081158071	0.17667499489597296	0.011751689008103718
0.14208641495790536	1.0015538410806197	0.5714791424435548	0.1773190439518237	0.011767880630872399
0.14260122080920212	1.0015648506023906	0.5713945911336722	0.17796311038871135	0.01178377544906783
0.14311602666049889	1.001575895953793	0.5713097544234425	0.17860719426968696	0.011799372248473624
0.14363083251179562	1.0015869770902157	0.5712246325513264	0.17925129565779607	0.011814669813429329
0.14414563836309238	1.001598093966862	0.5711392257569663	0.17989541461607855	0.011829666926826587
0.14466044421438914	1.0016092465387487	0.5710535342811889	0.18053955120756843	0.011844362370105332
0.1451752500656859	1.001620434760706	0.5709675583660098	0.18118370549529392	0.011858754923249986
0.14569005591698267	1.0016316585873781	0.570881298254636	0.18182787754227703	0.011872843364785696
0.14620486176827943	1.0016429179732211	0.5707947541914706	0.18247206741153363	0.011886626471774575
0.1467196676195762	1.001654212872505	0.5707079264221159	0.18311627516607318	0.011900103019811986
0.14723447347087296	1.0016655432393113	0.5706208151933766	0.18376050086889864	0.011913271783022832
0.1477492793221697	1.0016769090275348	0.5705334207532646	0.1844047445830063	0.011926131534057877
0.14826408517346645	1.0016883101908816	0.5704457433510015	0.18504900637138563	0.011938681044090089
0.14877889102476322	1.0016997466828694	0.5703577832370231	0.18569328629701917	0.011950919082810995
0.14929369687605998	1.001711218456828	0.5702695406629827	0.18633758442288226	0.011962844418427087
0.14980850272735674	1.0017227254658976	0.570181015881755	0.18698190081194307	0.01197445581765622
0.1503233085786535	1.0017342676630299	0.5700922091474395	0.1876262355271623	0.011985752045724052
0.15083811442995027	1.0017458450009873	0.5700031207153646	0.18827058863149296	0.011996731866360508
0.151352920281247	1.001757457432342	0.5699137508420916	0.1889149601878805	0.012007394041796255
0.15186772613254376	1.0017691049094768	0.5698240997854176	0.18955935025926238	0.012017737332759224
0.15238253198384052	1.0017807873845843	0.5697341678043801	0.19020375890856792	0.012027760498471131
0.1528973378351373	1.0017925048096668	0.5696439551592605	0.19084818619871832	0.012037462296644043
0.15299783071995118	1.001794796187367	0.56962631244467	0.1909739840689527	0.01203931854472249
0.15341214368643405	1.0018042571365353	0.5695534621115876	0.19149263219262633	0.012046841483476964
0.1539269495377308	1.0018160443168107	0.5694626889241423	0.19213709695319614	0.012055896813652437
0.15444175538902757	1.0018278663019222	0.5693716358609605	0.19278158054332323	0.012064627040333183
0.1549565612403243	1.0018397230431073	0.5692803031873374	0.19342608302589417	0.012073030915158765
0.15547136709162107	1.0018516144914125	0.5691886911698314	0.19407060446378646	0.012081107188242268
0.15598617294291783	1.001863540597691	0.569096800076268	0.19471514491986835	0.012088854608167022
0.1565009787942146	1.0018755013126053	0.5690046301757432	0.19535970445699868	0.012096271921983336
0.15701578464551136	1.0018874965866238	0.5689121817386285	0.19600428313802673	0.012103357875205268
0.15753059049680812	1.001899526370023	0.5688194550365734	0.19664888102579192	0.012110111211807415
0.15804539634810488	1.0019115906128857	0.5687264503425106	0.19729349818312386	0.012116530674221746
0.15856020219940162	1.001923689265102	0.5686331679306593	0.1979381346728419	0.012122615003334437
0.15907500805069838	1.0019358222763677	0.5685396080765294	0.19858279055775518	0.012128362938482759
0.15958981390199514	1.0019479895961845	0.5684457710569252	0.19922746590066226	0.012133773217451979
0.1601046197532919	1.0019601911738605	0.5683516571499497	0.19987216076435108	0.0121388445764723
0.16061942560458867	1.0019724269585089	0.5682572666350088	0.20051687521159872	0.012143575750215815
0.16113423145588543	1.001984696899048	0.5681625997928145	0.20116160930517116	0.012147965471793505
0.1616490373071822	1.0019970009442012	0.5680676569053899	0.20180636310782318	0.012152012472752258
0.16216384315847895	1.002009339042497	0.5679724382560726	0.2024511366822981	0.012155715483071919
0.1626786490097757	1.0020217111422671	0.5678769441295193	0.20309593009132765	0.012159073231162373
0.16319345486107245	1.0020341171916485	0.5677811748117093	0.20374074339763168	0.012162084443860651
0.1637082607123692	1.0020465571385813	0.5676851305899491	0.20438557666391807	0.012164747846428074
0.16422306656366598	1.0020590309308095	0.5675888117528761	0.20503042995288245	0.012167062162547421
0.16473787241496274	1.00207153851588	0.5674922185904633	0.20567530332720804	0.012169026114320133
0.1652526782662595	1.002084079841143	0.5673953513940225	0.20632019684956548	0.012170638422263546
0.1653531711510734	1.0020865319070869	0.567376410451131	0.20644608590664637	0.012170912023054628
0.16576748411755626	1.0020966548537513	0.5672982104562095	0.20696511058261255	0.012171897805308154
0.166282289968853	1.00210926350066	0.5672007960710277	0.20761004458899399	0.012172802980794905
0.16679709582014976	1.0021219057286266	0.5671031085338323	0.20825499893134133	0.012173352664472531
0.16731190167144652	1.0021345814842098	0.5670051481413345	0.20889997367227267	0.012173545570494902
0.16782670752274328	1.0021472907137705	0.5669069151916061	0.20954496887439247	0.012173380411418426
0.16834151337404005	1.0021600333634706	0.5668084099840829	0.21018998460029126	0.012172855898199471
0.1688563192253368	1.0021728093792732	0.5667096328195699	0.21083502091254555	0.012171970740191822
0.16937112507663357	1.0021856187069418	0.5666105840002449	0.2114800778737176	0.012170723645144176
0.1698859309279303	1.0021984612920403	0.5665112638296631	0.21212515554635503	0.012169113319197664
0.17040073677922707	1.0022113370799333	0.5664116726127612	0.21277025399299088	0.012167138466883413
0.17091554263052383	1.0022242460157844	0.5663118106558614	0.21341537327614313	0.012164797791120134
0.1714303484818206	1.0022371880445575	0.5662116782666766	0.21406051345831464	0.012162089993211764
0.17194515433311736	1.0022501631110154	0.566111275754314	0.21470567460199294	0.012159013772845109
0.17245996018441412	1.00226317115972	0.5660106034292793	0.2153508567696498	0.012155567828087558
0.17297476603571088	1.0022762121350317	0.5659096616034819	0.21599606002374125	0.01215175085538481
0.17348957188700762	1.0022892859811094	0.5658084505902381	0.21664128442670721	0.012147561549558641
0.17400437773830438	1.0023023926419103	0.5657069707042768	0.21728653004097132	0.012142998603804722
0.17451918358960114	1.0023155320611896	0.5656052222617425	0.21793179692894066	0.01213806070969044
0.1750339894408979	1.002328704182499	0.5655032055802008	0.2185770851530055	0.012132746557152794
0.17554879529219466	1.0023419089491892	0.5654009209786425	0.21922239477553915	0.012127054834496304
0.17606360114349143	1.002355146304406	0.5652983687774877	0.2198677258588977	0.01212098422839096
0.1765784069947882	1.002368416191093	0.5651955492985907	0.22051307846541965	0.01211453342387022
0.17709321284608495	1.0023817185519903	0.5650924628652441	0.22115845265742584	0.012107701104329035
0.1776080186973817	1.0023950533296333	0.5649891098021835	0.22180384849721918	0.012100485951521914
0.17770851158219558	1.0023976601269722	0.5649689036496827	0.2219298357843013	0.012099032742535081
0.17812282454867845	1.002408420466354	0.5648854904355921	0.22244926604708423	0.012092886645561029
0.1786376303999752	1.002421819904279	0.5647816050931048	0.22309470536928722	0.012084901864914361
0.17915243625127197	1.002435251585331	0.564677454103813	0.22374016652607553	0.012076530286403887
0.17966724210256874	1.0024487154512274	0.5645730377982691	0.2243856495796777	0.012067770585203794
0.1801820479538655	1.0024622114434798	0.564468356508491	0.22503115459230294	0.012058621434838749
0.18069685380516226	1.0024757395033947	0.5643634105679668	0.22567668162614107	0.012049081507182204
0.181211659656459	1.0024892995720724	0.5642582003116591	0.2263222307433621	0.01203914947245473
0.18172646550775576	1.0025028915904068	0.5641527260760097	0.22696780200611613	0.012028823999222416
0.18224127135905252	1.0025165154990858	0.5640469881989445	0.22761339547653292	0.012018103754395281
0.18275607721034928	1.0025301712385897	0.5639409870198775	0.22825901121672174	0.012006987403225752
0.18327088306164604	1.0025438587491924	0.5638347228797159	0.22890464928877113	0.011995473609307169
0.1837856889129428	1.00255757797096	0.5637281961208649	0.2295503097547485	0.011983561034572338
0.18430049476423957	1.0025713288437506	0.5636214070872314	0.23019599267670002	0.01197124833929213
0.1848153006155363	1.002585111307215	0.56351435612423	0.2308416981166502	0.011958534182074109
0.18533010646683307	1.0025989253007956	0.5634070435787866	0.23148742613660175	0.011945417219861226
0.18584491231812983	1.0026127707637256	0.5632994697993435	0.23213317679853523	0.011931896107930535
0.1863597181694266	1.0026266476350296	0.5631916351358645	0.23277895016440875	0.011917969499891967
0.18687452402072335	1.0026405558535236	0.5630835399398385	0.23342474629615775	0.011903636047687138
0.18738932987202012	1.0026544953578131	0.5629751845642857	0.23407056525569475	0.011888894401588218
0.18790413572331688	1.0026684660862948	0.5628665693637612	0.23471640710490896	0.011873743210196823
0.1884189415746136	1.0026824679771547	0.5627576946943601	0.23536227190566605	0.011858181120442976
0.18893374742591038	1.0026965009683684	0.5626485609137226	0.23600815971980788	0.011842206777584092
0.18944855327720714	1.0027105649977013	0.5625391683810382	0.2366540706091522	0.011825818825204028
0.1899633591285039	1.0027246600027078	0.562429517457051	0.23730000463549236	0.011809015905212168
0.1900638520133178	1.0027274150320027	0.5624080828921915	0.23742609715317756	0.011805687360202335
0.19047816497980066	1.0027387859207304	0.5623196085040644	0.237945961860597	0.011791796657842562
0.19099297083109743	1.002752942688901	0.5622094418859456	0.23859194234620978	0.011774159721653101
0.1915077766823942	1.0027671302441388	0.5620990179681308	0.23923794615404909	0.01175610373352476
0.19202258253369095	1.0027813485231514	0.56198833711763	0.23988397334580766	0.01173762732866087
0.19253738838498768	1.0027955974624339	0.5618773997030316	0.2405300239831524	0.011718729140586444
0.19305219423628445	1.0028098769982685	0.5617662060945078	0.241176098127724	0.011699407801147565
0.1935670000875812	1.0028241870667243	0.5616547566638188	0.24182219584113668	0.011679661940510804
0.19408180593887797	1.0028385276036573	0.5615430517843183	0.24246831718497786	0.011659490187162693
0.19459661179017473	1.00285289854471	0.5614310918309582	0.24311446222080774	0.011638891167909267
0.1951114176414715	1.0028672998253108	0.5613188771802932	0.24376063101015927	0.011617863507875626
0.19562622349276826	1.0028817313806737	0.5612064082104863	0.2444068236145375	0.011596405830505571
0.196141029344065	1.0028961931457983	0.5610936853013135	0.24505304009541953	0.011574516757561286
0.19665583519536176	1.0029106850554697	0.5609807088341687	0.24569928051425405	0.011552194909123067
0.19717064104665852	1.0029252070442574	0.5608674791920688	0.24634554493246102	0.0115294389035891
0.19768544689795528	1.0029397590465159	0.5607539967596584	0.24699183341143147	0.011506247357675315
0.19820025274925204	1.0029543409963841	0.5606402619232155	0.24763814601252704	0.011482618886415262
0.1987150586005488	1.0029689528277843	0.5605262750706554	0.24828448279707965	0.011458552103160057
0.19922986445184557	1.0029835944744234	0.5604120365915372	0.24893084382639136	0.011434045619578385
0.1997446703031423	1.0029982658697907	0.5602975468770671	0.24957722916173375	0.01140909804565655
0.20025947615443906	1.0030129669471592	0.5601828063201051	0.25022363886434784	0.011383707989698576
0.20077428200573583	1.003027697639585	0.560067815315169	0.25087007299544367	0.011357874058326386
0.2012890878570326	1.0030424578799062	0.55995257425844	0.25151653161619986	0.011331594856479998
0.20180389370832935	1.003057247600743	0.5598370835477673	0.25216301478776343	0.011304868987417819
0.20231869955962611	1.0030720667344986	0.5597213435826739	0.25280952257124933	0.011277695052716962
0.20241919244444	1.0030749629348956	0.5596987214732615	0.2529357272614302	0.011272338165075575
0.20283350541092288	1.0030869152133566	0.5596053547643609	0.2534560550277402	0.011250071652273643
0.2033483112622196	1.0031017929692825	0.5594891174957135	0.25410261221828595	0.011221997384303625
0.20386311711351637	1.0031166999340226	0.5593726321813053	0.25474919420390346	0.011193470845342713
0.20437792296481314	1.0031316360391045	0.559255899227404	0.25539580104557613	0.01116449063024733
0.2048927288161099	1.0031466012158359	0.5591389190419764	0.2560424328042537	0.011135055332195123
0.20540753466740666	1.0031615953953044	0.5590216920346935	0.2566890895408518	0.01110516354268566
0.20592234051870342	1.003176618508378	0.5589042186169358	0.2573357713162514	0.011074813851541148
0.20643714637000019	1.0031916704857038	0.5587864992017987	0.2579824781912989	0.011044004846907254
0.20695195222129695	1.0032067512577088	0.5586685342040968	0.2586292102268053	0.011012735115253951
0.20746675807259368	1.003221860754598	0.5585503240403704	0.25927596748354614	0.010981003241376448
0.20798156392389044	1.003236998906356	0.5584318691288899	0.25992275002226106	0.01094880780839617
0.2084963697751872	1.0032521656427458	0.5583131698896612	0.2605695579036533	0.010916147397761802
0.20901117562648397	1.0032673608933076	0.5581942267444311	0.2612163911883895	0.0108830205892504
0.20952598147778073	1.0032825845873603	0.5580750401166924	0.26186324993709925	0.010849425960968563
0.2100407873290775	1.003297836654	0.5579556104316894	0.26251013421037467	0.01081536208935366
0.21055559318037426	1.0033131170221	0.5578359381164228	0.26315704406877016	0.010780827549175141
0.211070399031671	1.0033284256203105	0.5577160235996554	0.2638039795728019	0.010745820913535886
0.21158520488296775	1.0033437623770585	0.5575958673119172	0.2644509407829475	0.010710340753873643
0.21210001073426452	1.0033591272205473	0.557475469685511	0.26509792775964564	0.010674385639962522
0.21261481658556128	1.0033745200787563	0.5573548311545169	0.26574494056329556	0.010637954139914543
0.21312962243685804	1.0033899408794404	0.557233952154799	0.266391979254257	0.010601044820181276
0.2136444282881548	1.0034053895501305	0.5571128331240094	0.2670390438928493	0.010563656245555523
0.21415923413945157	1.0034208660181319	0.5569914745015946	0.26768613453935153	0.010525786979173087
0.2146740399907483	1.0034363702105256	0.5568698767288002	0.2683332512540017	0.01048743558251459
0.21477453287556222	1.0034393999406412	0.5568461123259216	0.26845957498063816	0.010479892816641854
0.21518884584204506	1.0034519020541666	0.5567480402486765	0.2689803940969965	0.01044860061540738
0.21570365169334182	1.0034674614756847	0.5566259655060841	0.26962756312849095	0.010409280636027491
0.2162184575446386	1.0034830484014834	0.5565036529476991	0.27027475840859794	0.010369474200901676
0.21673326339593535	1.0034986627577402	0.5563811030220184	0.27092197999738776	0.010329179864909518
0.2172480692472321	1.0035143044704058	0.5562583161793654	0.27156922795488786	0.010288396181285601
0.21776287509852887	1.003529973465204	0.5561352928718953	0.2722165023410823	0.01024712170162176
0.2182776809498256	1.0035456696676317	0.5560120335536007	0.2728638032159113	0.010205354975869397
0.21879248680112237	1.0035613930029585	0.5558885386803166	0.27351113063927096	0.01016309455234187
0.21930729265241913	1.0035771433962262	0.5557648087097266	0.2741584846710127	0.010120338977716957
0.2198220985037159	1.0035929207722483	0.5556408441013675	0.2748058653709431	0.010077086797039397
0.22033690435501266	1.0036087250556103	0.5555166453166357	0.27545327279882303	0.010033336553723491
0.22085171020630942	1.0036245561706691	0.555392212818792	0.27610070701436756	0.00998908678955579
0.22136651605760618	1.0036404140415534	0.5552675470729675	0.2767481680772455	0.009944336044697855
0.22188132190890292	1.0036562985921613	0.5551426485461689	0.27739565604707894	0.00989908285768909
0.22239612776019968	1.003672209746163	0.5550175177072841	0.27804317098344256	0.009853325765449653
0.22291093361149644	1.003688147426998	0.5548921550270879	0.27869071294586373	0.009807063303283436
0.2234257394627932	1.0037041115578766	0.5547665609782471	0.27933828199382155	0.009760294004881138
0.22394054531408997	1.0037201020617785	0.5546407360353265	0.2799858781867466	0.009713016402323398
0.22445535116538673	1.0037361188614524	0.5545146806747945	0.2806335015840207	0.009665229026084016
0.2249701570166835	1.0037521618794172	0.5543883953750283	0.28128115224497596	0.00961693040503325
0.22548496286798025	1.0037682310379596	0.5542618806163194	0.281928830228895	0.009568119066441194
0.225999768719277	1.0037843262591362	0.5541351368808801	0.28257653559500984	0.009518793535981236
0.22651457457057375	1.0038004474647706	0.5540081646528477	0.28322426840250187	0.009468952337733589
0.2270293804218705	1.0038165945764557	0.5538809644182915	0.28387202871050127	0.009418593994188908
0.2271298733066844	1.003819749595304	0.5538561076884193	0.28399847823703533	0.009408703319373123
0.22754418627316728	1.0038327675155512	0.5537535366652174	0.2845198165780865	0.009367717026251998
0.22805899212446404	1.0038489662031849	0.553625881883574	0.28516763206428386	0.009316319953245588
0.2285737979757608	1.003865190560252	0.5534980005652582	0.28581547522806705	0.009264401292914193
0.22908860382705756	1.003881440507414	0.5533698932041206	0.2864633461283568	0.009211959561428066
0.2296034096783543	1.0038977159650997	0.5532415602959715	0.28711124482401995	0.009158993273387227
0.23011821552965106	1.0039140168535043	0.5531130023385863	0.2877591713738698	0.009105500941825573
0.23063302138094782	1.0039303430925888	0.5529842198317113	0.2884071258366647	0.009051481078215086
0.23114782723224458	1.00394669460208	0.5528552132770693	0.28905510827110836	0.00899693219247011
0.23166263308354135	1.0039630713014713	0.5527259831783653	0.28970311873584875	0.008941852792951734
0.2321774389348381	1.0039794731100204	0.552596530041292	0.290351157289478	0.008886241386472237
0.23269224478613487	1.0039958999467504	0.552466854373536	0.2909992239905319	0.008830096478299644
0.2332070506374316	1.0040123517304491	0.5523369566847831	0.29164731889748907	0.008773416572162351
0.23372185648872837	1.0040288283796694	0.5522068374867238	0.29229544206877095	0.008716200170253858
0.23423666234002513	1.0040453298127279	0.5520764972930599	0.29294359356274086	0.008658445773237574
0.2347514681913219	1.0040618559477053	0.551945936619509	0.2935917734377039	0.008600151880251712
0.23526627404261866	1.0040784067024462	0.5518151559838114	0.294239981751906	0.008541316988914296
0.23578107989391542	1.0040949819945586	0.5516841559057347	0.29488821856353387	0.008481939595328232
0.23629588574521218	1.004111581741414	0.551552936907081	0.29553648393071424	0.008422018194086483
0.23681069159650892	1.0041282058601462	0.5514214995116911	0.2961847779115133	0.008361551278277344
0.23732549744780568	1.0041448542676523	0.5512898442454511	0.2968331005639364	0.00830053733948979
0.23784030329910244	1.004161526880592	0.5511579716362983	0.29748145194592734	0.00823897486781894
0.2383551091503992	1.0041782236153862	0.5510258822142264	0.298129832115368	0.008176862351871594
0.23886991500169596	1.004194944388219	0.5508935765112919	0.2987782411300776	0.008114198278771887
0.23938472085299273	1.004211689115035	0.5507610550616191	0.2994266790478126	0.008050981134167013
0.23948521373780662	1.0042149605633859	0.5507351610360739	0.2995532610109227	0.00803857615776061
0.2398995267042895	1.0042284577115412	0.5506283184014067	0.30007514592626566	0.007987209402233074
0.24041433255558625	1.0042452500932053	0.5504953670689331	0.3007236418230653	0.007922881565680993
0.240929138406883	1.0042620661752557	0.5503622016045625	0.3013721667957758	0.007857996105762556
0.24144394425817975	1.0042789058726818	0.5502288225507502	0.3020207209018957	0.007792551502276533
0.2419587501094765	1.0042957691002334	0.5500952304520491	0.3026693041988584	0.007726546233574901
0.24247355596077327	1.0043126557724202	0.549961425855115	0.30331791674403075	0.007659978776569167
0.24298836181207004	1.0043295658035123	0.5498274093087124	0.30396655859471283	0.007592847606736799
0.2435031676633668	1.0043464991075388	0.5496931813637211	0.3046152298081376	0.00752515119812774
0.24401797351466356	1.0043634555982888	0.5495587425731407	0.3052639304414698	0.007456888023371043
0.2445327793659603	1.0043804351893102	0.5494240934920978	0.30591266055180616	0.007388056553681594
0.24504758521725706	1.0043974377939098	0.5492892346778506	0.3065614201961741	0.007318655258866945
0.24556239106855382	1.0044144633251535	0.549154166689796	0.3072102094315316	0.007248682607334245
0.24607719691985058	1.0044315116958655	0.5490188900894744	0.3078590283147665	0.007178137066097279
0.24659200277114735	1.0044485828186278	0.5488834054405758	0.30850787690269615	0.007107017100783615
0.2471068086224441	1.004465676605781	0.5487477133089461	0.30915675525206643	0.007035321175641845
0.24762161447374087	1.0044827929694227	0.5486118142625928	0.30980566341955157	0.006963047753548942
0.2481364203250376	1.0044999318214087	0.5484757088716903	0.3104546014617534	0.006890195296017724
0.24865122617633437	1.0045170930733516	0.5483393977085863	0.31110356943520073	0.006816762263204418
0.24916603202763113	1.0045342766366214	0.5482028813478078	0.3117525673963489	0.006742747113916336
0.2496808378789279	1.0045514824223445	0.5480661603660666	0.31240159540157914	0.006668148305619665
0.2501956437302246	1.004568710341404	0.547929235342265	0.313050653507198	0.006592964294447355
0.2507104495815214	1.0045859603044398	0.5477921068575023	0.3136997417694367	0.006517193535207132
0.25122525543281815	1.0046032322218472	0.5476547754950805	0.3143488602444507	0.006440834481389606
0.2517400612841149	1.0046205260037775	0.5475172418405094	0.3149980089883188	0.006363885585176502
0.2518405541689288	1.004623904386413	0.5474903709794207	0.31512472986771933	0.006348795804269515
0.2522548671354117	1.0046378415601385	0.5473795064815137	0.31564718805704295	0.006286345297449004
0.25276967298670844	1.0046551788005922	0.5472415700080381	0.3162963975065473	0.006208212067796198
0.2532844788380052	1.0046725376345564	0.5471034330122533	0.31694563739267784	0.006129484344523648
0.25379928468930196	1.0046899179712045	0.546965096088562	0.3175949077712016	0.006050160574662071
0.2543140905405987	1.0047073197194638	0.546826559833605	0.3182442086978062	0.0059702392039761385
0.2548288963918955	1.0047247427880164	0.5466878248462664	0.3188935402280992	0.005889718676973384
0.25534370224319225	1.0047421870852988	0.5465488917276804	0.3195429024176073	0.0058085974369132334
0.255858508094489	1.004759652519502	0.5464097610812363	0.3201922953217761	0.005726873925816152
0.2563733139457858	1.00477713899857	0.5462704335125852	0.3208417189959692	0.0056445465844729105
0.25688811979708254	1.0047946464302018	0.5461309096296454	0.3214911734954676	0.0055616138524539616
0.25740292564837924	1.0048121747218488	0.5459911900426082	0.32214065887546905	0.0054780741681189505
0.257917731499676	1.0048297237807164	0.5458512753639444	0.3227901751910877	0.005393925968626334
0.25843253735097277	1.0048472935137625	0.5457111662084095	0.32343972249735303	0.005309167689943121
0.25894734320226953	1.0048648838276986	0.54557086319305	0.3240893008492096	0.005223797766854748
0.2594621490535663	1.0048824946289883	0.5454303669372093	0.3247389103015162	0.005137814632975056
0.25997695490486306	1.0049001258238481	0.5452896780625331	0.32538855090904517	0.005051216720756412
0.2604917607561598	1.0049177773182465	0.5451487971929763	0.32603822272648203	0.004964002461499936
0.2610065666074566	1.0049354490179043	0.5450077249548076	0.3266879258084245	0.004876170285365866
0.26152137245875334	1.0049531408282941	0.5448664619766167	0.32733766020938204	0.004787718621384046
0.2620361783100501	1.0049708526546404	0.5447250088893191	0.3279874259837752	0.00469864589746453
0.26255098416134687	1.0049885844019188	0.5445833663261626	0.32863722318593497	0.004608950540408329
0.26306579001264363	1.0050063359748571	0.5444415349227328	0.3292870518701019	0.004518630975918273
0.2635805958639404	1.0050241072779331	0.5442995153169596	0.32993691209042564	0.004427685628610009
0.26409540171523715	1.0050418982153768	0.5441573081491226	0.3305868039009644	0.004336112922023126
0.26419589460005105	1.0050453733847902	0.5441295267160099	0.3307136699849656	0.004318164115314926
0.2646102075665339	1.005059708691168	0.5440149140618566	0.331236727355684	0.004243911278632403
0.2651250134178306	1.0050775386090374	0.5438723337001586	0.3318866825084573	0.004151079119859206
0.2656398192691274	1.0050953878724664	0.5437295677113926	0.33253666941306376	0.004057614866082994
0.26615462512042415	1.0051132563846865	0.543586616745296	0.33318668812318813	0.003963516936652976
0.2666694309717209	1.0051311440486794	0.5434434814539852	0.33383673869242064	0.0038687837498998894
0.2671842368230177	1.0051490507671763	0.543300162491962	0.3344868211742556	0.0037734137231479194
0.26769904267431444	1.0051669764426587	0.5431566605161187	0.335136935622091	0.0036774052727267473
0.2682138485256112	1.0051849209773573	0.5430129761857444	0.33578708208922786	0.00358075681398374
0.26872865437690796	1.0052028842732526	0.5428691101625308	0.3364372606288694	0.00348346676129627
0.2692434602282047	1.0052208662320736	0.5427250631105783	0.3370874712941206	0.0033855335280841797
0.2697582660795015	1.0052388667552992	0.5425808356964011	0.3377377141379869	0.0032869555268223746
0.27027307193079825	1.0052568857441568	0.5424364285889338	0.33838798921337443	0.003187731169053562
0.270787877782095	1.0052749230996227	0.5422918424595369	0.3390382965730884	0.0030878588654011277
0.2713026836333918	1.005292978722422	0.5421470779820026	0.339688636269833	0.00298733702558215
0.27181748948468853	1.005311052513028	0.5420021358325606	0.3403390083562102	0.0028861640584205593
0.27233229533598524	1.0053291443716623	0.5418570166898844	0.3409894128847197	0.002784338371860434
0.272847101187282	1.0053472541982946	0.5417117212350961	0.3416398499077573	0.002681858372979444
0.27336190703857877	1.0053653818926434	0.5415662501517733	0.3422903194776151	0.0025787224680024353
0.27387671288987553	1.005383527354174	0.5414206041259542	0.3429408216464802	0.002474929062315159
0.2743915187411723	1.0054016904821002	0.5412747838461436	0.34359135646643413	0.002370476560478144
0.27490632459246905	1.0054198711753832	0.5411287900033187	0.34424192398945214	0.0022653633662407194
0.2754211304437658	1.0054380693327316	0.5409826232909349	0.3448925242674024	0.0021595878825551775
0.2759359362950626	1.0054562848526012	0.5408362844049314	0.3455431573520453	0.0020531485115910914
0.27645074214635934	1.0054745176331956	0.5406897740437372	0.34619382329503284	0.0019460436547497743
0.27655123503117324	1.0054780787753679	0.5406611544856132	0.34632084064159985	0.0019250584388196532
0.2769655479976561	1.005492767572465	0.5405430929082765	0.34684452214790756	0.0018382717126788912
0.27748035384895287	1.0055110345681066	0.540396241701975	0.3474952539621022	0.0017298310852872202
0.2779951597002496	1.0055293185175647	0.540249221130765	0.3481460187889385	0.0016207201717595644
0.2785099655515464	1.00554761931803	0.5401020319030917	0.348796816679627	0.0015109373705718139
0.27902477140284315	1.00556593686644	0.5399546747299183	0.34944764768526565	0.0014004810795061615
0.2795395772541399	1.005584271059479	0.5398071503247324	0.3500985118568395	0.0012893496956664714
0.2800543831054366	1.005602621793577	0.539659459403551	0.3507494092452199	0.0011775416154938014
0.2805691889567334	1.0056209889649106	0.5395116026849267	0.3514003399011635	0.0010650552347820797
0.28108399480803015	1.0056393724694028	0.5393635808899533	0.35205130387531164	0.000951888948693938
0.2815988006593269	1.0056577722027227	0.5392153947422711	0.35270230121818963	0.0008380411517766996
0.28211360651062367	1.005676188060285	0.5390670449680731	0.35335333198020574	0.0007235102379785266
0.28262841236192043	1.00569461993725	0.5389185322961102	0.3540043962116508	0.0006082946006647236
0.2831432182132172	1.005713067728525	0.5387698574576969	0.35465549396269697	0.0004923926326342006
0.28365802406451396	1.0057315313287618	0.5386210211867172	0.3553066252833973	0.0003758027261360964
0.2841728299158107	1.0057500106323585	0.5384720242196299	0.35595779022368484	0.00025852327288656114
0.2846876357671075	1.005768505533458	0.5383228672954743	0.3566089888333717	0.0001405526640857014
0.28520244161840425	1.0057870159259492	0.538173551155876	0.3572602211621485	0.000021889290434686565
0.285717247469701	1.0058055417034666	0.5380240765450518	0.3579114872595833	-0.00009746845784698107
0.28623205332099777	1.0058240827593892	0.5378744442098162	0.35856278717512124	-0.00021752219100403295
0.28674685917229453	1.0058426389868418	0.5377246548995861	0.359214120958083	-0.00033827351972783606
0.28726166502359124	1.0058612102786941	0.537574709366387	0.3598654886576649	-0.0004597240551386291
0.287776470874888	1.0058797965275612	0.5374246083648578	0.3605168903229372	-0.0005818754087675924
0.28829127672618476	1.0058983976258025	0.5372743526522571	0.361168326002844	-0.0007047291925387512
0.2888060825774815	1.005917013465523	0.537123942988468	0.361819795746202	-0.0008282870187507097
0.2889065754622954	1.005920649088503	0.5370945643149233	0.3619469701392848	-0.0008524884422029639
0.2893208884287783	1.0059356439385723	0.5369733801360038	0.36247129960169977	-0.0009525505000582178
0.28983569428007505	1.0059542889365451	0.5368226648600138	0.363122837617897	-0.0010775212494535673
0.2903505001313718	1.0059729483507804	0.5366717979282883	0.3637744098432237	-0.0012032008802478175
0.2908653059826686	1.0059916220723626	0.5365207801112639	0.3644260163259791	-0.00132959100605185
0.29138011183396534	1.00601030999212	0.5363696121820295	0.36507765711433127	-0.0014566932407572512
0.2918949176852621	1.006029012000626	0.5362182949163312	0.36572933225631576	-0.0015845091985170212
0.29240972353655886	1.0060477279881992	0.5360668290925777	0.3663810417998352	-0.0017130404937261104
0.2929245293878556	1.0060664578449012	0.5359152154918462	0.3670327857926582	-0.0018422887410017793
0.2934393352391524	1.00608520146054	0.5357634548978867	0.36768456428241864	-0.0019722555551637848
0.29395414109044915	1.0061039587246665	0.5356115480971282	0.3683363773166146	-0.002102942551214388
0.2944689469417459	1.0061227295265773	0.5354594958786839	0.36898822494260786	-0.002234351344318189
0.2949837527930426	1.0061415137553127	0.535307299034356	0.36964010720762275	-0.0023664835497817765
0.2954985586443394	1.006160311299658	0.5351549583586415	0.3702920241587453	-0.0024993407830332074
0.29601336449563614	1.0061791220481426	0.5350024746487368	0.3709439758429226	-0.002632924659601299
0.2965281703469329	1.0061979458890404	0.534849848704544	0.37159596230696174	-0.0027672367950947446
0.29704297619822967	1.0062167827103699	0.5346970813286747	0.3722479835975289	-0.002902278805181049
0.29755778204952643	1.0062356323998936	0.5345441733264562	0.37290003976114877	-0.003038052305565277
0.2980725879008232	1.006254494845119	0.5343911255059365	0.3735521308442032	-0.003174558911968623
0.29858739375211996	1.0062733699332977	0.5342379386778889	0.3742042568929308	-0.003311800240106798
0.2991021996034167	1.006292257551426	0.534084613655818	0.3748564179534257	-0.0034497779056682242
0.2996170054547135	1.006311157586244	0.5339311512559638	0.37550861407163694	-0.003588493524292055
0.30013181130601024	1.006330069924237	0.5337775522973076	0.37616084529336735	-0.003727948711545999
0.300646617157307	1.0063489944516346	0.5336238176015766	0.3768131116642727	-0.0038681450829039623
0.30116142300860377	1.0063679310544107	0.533469947993249	0.3774654132298611	-0.004009084253723503
0.30126191589341766	1.0063716289805351	0.5334398961463033	0.3775927501308198	-0.004036683131031629
0.30167622885990053	1.006386879618284	0.533315944299559	0.37811775003549153	-0.004150767839223093
0.30219103471119724	1.0064058400287175	0.533161807350502	0.37877012212637345	-0.004293197454459192
0.302705840562494	1.006424812170919	0.5330075379788392	0.37942252954756567	-0.004436374714303136
0.30322064641379076	1.0064437959298411	0.5328531370201026	0.3800749723439755	-0.0045803012334178226
0.3037354522650875	1.0064627911901807	0.5326986053126004	0.38072745056035784	-0.004724978626234221
0.3042502581163843	1.0064817978363798	0.5325439436974209	0.38137996424131404	-0.004870408506927671
0.30476506396768105	1.0065008157526252	0.5323891530184383	0.3820325134312914	-0.005016592489394002
0.3052798698189778	1.0065198448228478	0.532234234122317	0.38268509817458196	-0.005163532187225451
0.3057946756702746	1.0065388849307249	0.5320791878585166	0.38333771851532156	-0.005311229213686386
0.30630948152157134	1.006557935959677	0.5319240150792965	0.3839903744974891	-0.0054596851816888356
0.3068242873728681	1.0065769977928711	0.531768716639721	0.3846430661649054	-0.005608901703767818
0.30733909322416486	1.0065960703132186	0.5316132933976635	0.3852957935612324	-0.005758880392056475
0.3078538990754616	1.0066151534033763	0.5314577462138114	0.38594855672997225	-0.005909622858261007
0.3083687049267584	1.0066342469457459	0.531302075951671	0.3866013557144662	-0.006061130713635407
0.30888351077805515	1.0066533508224753	0.5311462834775718	0.38725419055789373	-0.006213405568955994
0.3093983166293519	1.0066724649154568	0.5309903696606713	0.3879070613032718	-0.006366449034495752
0.3099131224806486	1.0066915891063293	0.5308343353729594	0.38855996799345355	-0.006520262719998455
0.3104279283319454	1.0067107232764763	0.5306781814892632	0.3892129106711276	-0.006674848234652601
0.31094273418324214	1.006729867307028	0.530521908887251	0.389865889378817	-0.006830207187065137
0.3114575400345389	1.0067490210788597	0.5303655184474375	0.3905189041588783	-0.00698634118523498
0.31197234588583567	1.006768184472593	0.5302090110531876	0.39117195505350055	-0.007143251836526333
0.31248715173713243	1.006787357368596	0.530052387590721	0.39182504210470437	-0.0073009407476418
0.3130019575884292	1.0068065396469819	0.5298956489491169	0.3924781653543409	-0.007459409524595283
0.31351676343972595	1.0068257311876114	0.5297387960203178	0.39313132484409097	-0.007618659772684686
0.31361725632453985	1.006829478550294	0.529708164224919	0.39325882933811007	-0.007649837581606408
0.3140315692910227	1.0068449318700912	0.5295818296991341	0.39378452061546404	-0.007778693096464401
0.3145463751423195	1.006864141573774	0.5294247508832488	0.3944377527097971	-0.007939511099717588
0.31506118099361624	1.0068833601777605	0.5292675604732205	0.39509102116825395	-0.008101115385428247
0.315575986844913	1.006902587560897	0.5291102593724892	0.3957443260318241	-0.008263507555753072
0.31609079269620977	1.0069218236017778	0.5289528484873792	0.39639766734132154	-0.00842668921199311
0.31660559854750653	1.0069410681787438	0.5287953287271038	0.39705104513738415	-0.008590661954565188
0.31712040439880324	1.0069603211698837	0.5286377010037694	0.3977044594604725	-0.008755427382973144
0.3176352102501	1.006979582453033	0.5284799662323795	0.3983579103508688	-0.008920987095778831
0.31815001610139676	1.0069988519057758	0.5283221253308384	0.39901139784867606	-0.009087342690572923
0.3186648219526935	1.0070181294054434	0.5281641792199558	0.39966492199381687	-0.009254495763945485
0.3191796278039903	1.0070374148291152	0.5280061288234504	0.4003184828260326	-0.009422447911456347
0.31969443365528705	1.0070567080536192	0.5278479750679537	0.4009720803848823	-0.009591200727605251
0.3202092395065838	1.0070760089555315	0.5276897188830139	0.4016257147097416	-0.009760755805801784
0.32072404535788057	1.0070953174111765	0.5275313612011	0.40227938583980205	-0.009931114738335089
0.32123885120917733	1.007114633296628	0.5273729029576055	0.40293309381406944	-0.010102279116343364
0.3217536570604741	1.0071339564877086	0.527214345090852	0.4035868386713635	-0.01027425052978314
0.32226846291177086	1.0071532868599902	0.5270556885420928	0.40424062045031645	-0.010447030567398331
0.3227832687630676	1.0071726242887935	0.526896934255517	0.40489443918937196	-0.010620620816689076
0.3232980746143644	1.0071919686491897	0.5267380831782527	0.40554829492678435	-0.01079502286388035
0.32381288046566115	1.0072113198159993	0.5265791362603708	0.4062021877006174	-0.01097023829389036
0.3243276863169579	1.0072306776637934	0.5264200944548884	0.40685611754874335	-0.011146268690298704
0.3248424921682546	1.007250042066893	0.5262609587177725	0.4075100845088418	-0.01132311563531433
0.3253572980195514	1.0072694128993698	0.5261017300079434	0.4081640886183988	-0.011500780709743249
0.32587210387084814	1.0072887900350462	0.5259424092872776	0.40881812991470573	-0.011679265492956035
0.32597259675566204	1.0072925732811822	0.5259112983701982	0.40894580665218483	-0.011714202445461714
0.3263869097221449	1.0073081733474962	0.5257829975206122	0.4094722084348581	-0.011858571562855094
0.32690171557344166	1.0073275627100446	0.5256234956757472	0.41012632421575484	-0.012038700495841709
0.3274165214247384	1.0073469579957681	0.5254639047234491	0.4107804772940969	-0.012219653866782861
0.3279313272760352	1.007366359077495	0.5253042256374546	0.41143466770638637	-0.012401433248977817
0.32844613312733195	1.007385765827806	0.5251444593944729	0.4120888954889255	-0.012584040214124492
0.3289609389786287	1.0074051781190343	0.5249846069741896	0.41274316067781536	-0.012767476332285583
0.3294757448299255	1.0074245958232653	0.5248246693592693	0.41339746330895505	-0.012951743171854472
0.32999055068122224	1.007444018812338	0.5246646475353589	0.4140518034180405	-0.013136842299520904
0.330505356532519	1.0074634469578443	0.5245045424910904	0.4147061810405633	-0.013322775280236426
0.33102016238381576	1.00748288013113	0.5243443552180838	0.41536059621180993	-0.013509543677179603
0.3315349682351125	1.0075023182032947	0.5241840867109503	0.41601504896686037	-0.01369714905172099
0.33204977408640923	1.0075217610451923	0.5240237379672946	0.41666953934058715	-0.013885592963387894
0.332564579937706	1.007541208527431	0.5238633099877185	0.41732406736765437	-0.014074876969828874
0.33307938578900276	1.0075606605203737	0.5237028037758222	0.4179786330825163	-0.014265002626778028
0.3335941916402995	1.0075801168941396	0.5235422203382089	0.4186332365194167	-0.01445597148801904
0.3341089974915963	1.0075995775186022	0.5233815606844855	0.41928787771238735	-0.014647785105348995
0.33462380334289304	1.0076190422633913	0.5232208258272666	0.4199425566952472	-0.014840445028541946
0.3351386091941898	1.0076385109978936	0.5230600167821762	0.4205972735016013	-0.015033952805312263
0.33565341504548657	1.0076579835912511	0.5228991345678504	0.4212520281648395	-0.015228309981277735
0.33616822089678333	1.0076774599123641	0.52273818020594	0.4219068207181353	-0.015423518099922436
0.3366830267480801	1.0076969398298896	0.5225771547211123	0.42256165119444516	-0.015619578702559353
0.33719783259937686	1.007716423212242	0.5224160591410539	0.423216519626507	-0.015816493328292783
0.3377126384506736	1.0077359099275942	0.522254894496473	0.42387142604683925	-0.016014263513980477
0.3382274443019704	1.0077553998438777	0.5220936618211007	0.4245263704877396	-0.01621289079419556
0.3383279371867843	1.0077592047429993	0.5220621804836649	0.4246542236207663	-0.016251764028352916
0.33874225015326714	1.0077748928287829	0.5219323621516943	0.42518135298128407	-0.01641237670118821
0.3392570560045639	1.0077943887497587	0.5217709965280384	0.42583637355932585	-0.016612722764847078
0.3397718618558606	1.0078138874740146	0.5216095659929475	0.426491432253494	-0.0168139305126605
0.3402866677071574	1.0078333888685196	0.5214480715922676	0.4271465290951926	-0.017016001469677425
0.34080147355845414	1.007852892800004	0.521286514374878	0.42780166411559933	-0.017218937158468152
0.3413162794097509	1.0078723991349579	0.5211248953926938	0.4284568373456647	-0.017422739099084792
0.34183108526104766	1.0078919077396336	0.5209632157006664	0.4291120488161106	-0.017627408809021482
0.3423458911123444	1.0079114184800448	0.5208014763567863	0.4297672985574292	-0.017832947803174383
0.3428606969636412	1.0079309312219682	0.5206396784220845	0.43042258659988203	-0.018039357593801417
0.34337550281493795	1.007950445830942	0.5204778229606333	0.43107791297349873	-0.018246639690481764
0.3438903086662347	1.0079699621722686	0.520315911039549	0.43173327770807574	-0.018454795600075118
0.3444051145175315	1.0079894801110139	0.5201539437289923	0.4323886808331754	-0.018663826826680694
0.34491992036882824	1.008008999512007	0.51999192210217	0.43304412237812473	-0.018873734871595996
0.345434726220125	1.0080285202398427	0.5198298472353369	0.43369960237201427	-0.019084521233275333
0.34594953207142176	1.0080480421588804	0.5196677202077957	0.43435512084369676	-0.01929618740728809
0.3464643379227185	1.0080675651332451	0.5195055421018996	0.4350106778217864	-0.01950873488627677
0.34697914377401523	1.008087089026828	0.5193433140030523	0.4356662733346572	-0.01972216515991476
0.347493949625312	1.0081066137032866	0.5191810369997097	0.4363219074104422	-0.019936479714863876
0.34800875547660876	1.0081261390260459	0.5190187121833806	0.4369775800770322	-0.02015168003473166
0.3485235613279055	1.008145664858298	0.5188563406486273	0.4376332913620745	-0.020367767600028397
0.3490383671792023	1.0081651910630036	0.518693923493067	0.43828904129297186	-0.02058474388812394
0.34955317303049904	1.008184717502892	0.5185314618173721	0.4389448298968813	-0.02080261037320424
0.3500679788817958	1.0082042440404613	0.5183689567252712	0.43960065720071273	-0.02102136852622765
0.35058278473309257	1.00822377053798	0.5182064093235492	0.4402565232311283	-0.021241019814880975
0.35068327761790646	1.008227582199396	0.5181746743511719	0.44038455634528734	-0.02128400124773267
0.35109759058438933	1.0082432968574866	0.5180438207220485	0.44091242801454067	-0.02146156570353528
0.3516123964356861	1.0082628228607902	0.5178811920336688	0.44156837157711204	-0.02168300765320144
0.35212720228698285	1.008282348409472	0.5177185243743678	0.44222435394475307	-0.02190534712148546
0.3526420081382796	1.0083018733648852	0.5175558188631616	0.4428803751431217	-0.022128585562543504
0.3531568139895764	1.0083213975881549	0.5173930766221247	0.44353643519762165	-0.022352724427036733
0.35367161984087314	1.00834092094018	0.5172302987763902	0.4441925341334018	-0.022577765162085855
0.3541864256921699	1.0083604432816329	0.5170674864541498	0.4448486719753544	-0.022803709211225428
0.3547012315434666	1.008379964472961	0.5169046407866541	0.44550484874811436	-0.023030558014357928
0.3552160373947634	1.0083994843743862	0.5167417629082123	0.44616106447605774	-0.023258313007707556
0.35573084324606014	1.0084190028459064	0.5165788539561919	0.4468173191833008	-0.02348697562377381
0.3562456490973569	1.0084385197472956	0.5164159150710186	0.44747361289369864	-0.02371654729128478
0.35676045494865366	1.0084580349381047	0.5162529473961761	0.448129945630844	-0.02394702943515022
0.3572752607999504	1.0084775482776625	0.5160899520782055	0.4487863174180663	-0.024178423476414364
0.3577900666512472	1.0084970596250755	0.5159269302667048	0.4494427282784301	-0.02441073083220848
0.35830487250254395	1.0085165688392297	0.5157638831143285	0.45009917823473417	-0.02464395291570319
0.3588196783538407	1.0085360757787902	0.5156008117767868	0.4507556673095101	-0.02487809113606052
0.35933448420513747	1.008555580302203	0.5154377174128452	0.4514121955250213	-0.02511314689838572
0.35984929005643423	1.0085750822676942	0.5152746011843227	0.4520687629032616	-0.025349121603678835
0.360364095907731	1.0085945815332718	0.5151114642560922	0.45272536946595415	-0.025586016648786007
0.36087890175902776	1.0086140779567265	0.5149483077960788	0.45338201523455013	-0.025823833426350536
0.3613937076103245	1.008633571395632	0.5147851329752586	0.45403870023022763	-0.026062573324763697
0.36190851346162123	1.008653061707345	0.5146219409676579	0.4546954244738905	-0.02630223772811531
0.362423319312918	1.0086725487490076	0.5144587329503517	0.4553521879861669	-0.026542828016144042
0.36293812516421475	1.0086920323775466	0.5142955101034625	0.4560089907874083	-0.026784345564187476
0.36303861804902865	1.0086958352767643	0.5142636464924885	0.45613720682936004	-0.02683159938189337
0.3634529310155115	1.0087115124496748	0.5141322736101588	0.45666583289768814	-0.02702679174313193
0.3639677368668083	1.0087309888218918	0.5139690246566536	0.4573227143368008	-0.027270167919362015
0.36448254271810504	1.008750461350485	0.5138057644322027	0.45797963512426	-0.027514475454709964
0.3649973485694018	1.008769929891529	0.5136424941291032	0.458636595279298	-0.02775971570640469
0.36551215442069857	1.0087893943008885	0.5134792149426916	0.4592935948208643	-0.0280058900270206
0.3660269602719953	1.0088088544342173	0.5133159280713414	0.459950633767624	-0.02825299976442619
0.3665417661232921	1.0088283101469602	0.5131526347164623	0.46060771213795726	-0.02850104626173234
0.36705657197458885	1.008847761294353	0.5129893360824971	0.4612648299499574	-0.02875003085724041
0.3675713778258856	1.0088672077314238	0.5128260333769198	0.4619219872214302	-0.028999954884390063
0.3680861836771824	1.008886649312994	0.5126627278102333	0.46257918396989234	-0.029250819671706833
0.36860098952847914	1.008906085893678	0.5124994205959672	0.4632364202125704	-0.029502626542749485
0.3691157953797759	1.0089255173278857	0.5123361129506756	0.4638936959663993	-0.02975537681605707
0.3696306012310726	1.0089449434698223	0.5121728060939336	0.46455101124802156	-0.03000907180509579
0.37014540708236937	1.0089643641734887	0.5120095012483357	0.4652083660737856	-0.0302637128182056
0.37066021293366613	1.0089837792926837	0.5118461996394923	0.46586576045974476	-0.03051930115854652
0.3711750187849629	1.009003188681004	0.5116829024960272	0.466523194421656	-0.030775838124044785
0.37168982463625966	1.009022592191845	0.5115196110495748	0.4671806679749787	-0.031033325007338675
0.3722046304875564	1.0090419896784022	0.5113563265347764	0.46783818113487335	-0.03129176309572415
0.3727194363388532	1.0090613809936713	0.5111930501892776	0.4684957339162004	-0.0315511536711002
0.37323424219014995	1.0090807659904504	0.5110297832537253	0.46915332633351897	-0.03181149800991402
0.3737490480414467	1.0091001445213392	0.5108665269717632	0.46981095840108555	-0.03207279738310584
0.37426385389274347	1.0091195164387414	0.5107032825900296	0.4704686301328529	-0.03233505305605361
0.37477865974404023	1.0091388815948654	0.5105400513581531	0.4711263415424688	-0.0325982662885174
0.375293465595337	1.0091582398417238	0.5103768345287488	0.4717840926432746	-0.032862438334583535
0.3753939584801509	1.0091620178574985	0.5103449755086777	0.4719124938447483	-0.03291411810321141
0.37580827144663376	1.0091775910311365	0.5102136333574155	0.4724418834483042	-0.03312757044260858
0.3763230772979305	1.0091969350147298	0.5100504491027306	0.4730997139702828	-0.03339366385516294
0.3768378831492272	1.0092162716439388	0.5098872830262464	0.47375758422162545	-0.03366071980897438
0.377352689000524	1.0092356007700074	0.5097241363924869	0.47441549421443613	-0.0339287395348712
0.37786749485182075	1.0092549222439897	0.5095610104689423	0.47507344396050616	-0.034197724257725194
0.3783823007031175	1.0092742359167506	0.5093979065260655	0.4757314334713132	-0.03446767519639441
0.3788971065544143	1.0092935416389675	0.5092348258372674	0.4763894627580199	-0.03473859356366563
0.37941191240571104	1.0093128392611308	0.5090717696789123	0.47704753183147275	-0.03501048056619663
0.3799267182570078	1.0093321286335446	0.5089087393303133	0.4777056407022007	-0.03528333740445822
0.38044152410830456	1.009351409606329	0.5087457360737276	0.4783637893804139	-0.03555716527267603
0.3809563299596013	1.0093706820294195	0.5085827611943516	0.4790219778760027	-0.03583196535877208
0.3814711358108981	1.0093899457525688	0.5084198159803156	0.4796802061985362	-0.03610773884430609
0.38198594166219485	1.0094092006253488	0.508256901722679	0.48033847435726085	-0.03638448690441661
0.3825007475134916	1.0094284464971497	0.5080940197154252	0.48099678236109966	-0.03666221070776187
0.3830155533647884	1.0094476832171826	0.5079311712554557	0.4816551302186506	-0.03694091141646041
0.38353035921608514	1.00946691063448	0.5077683576425852	0.4823135179381853	-0.03722059018603152
0.3840451650673819	1.009486128597897	0.5076055801795356	0.4829719455276481	-0.037501248165335406
0.3845599709186786	1.0095053369561124	0.5074428401719308	0.4836304129946546	-0.037782886496513166
0.38507477676997537	1.00952453555763	0.5072801389282902	0.48428892034649046	-0.038065506314926494
0.38558958262127213	1.0095437242507792	0.5071174777600231	0.48494746759011015	-0.03834910874909723
0.3861043884725689	1.0095629028837163	0.506954857981423	0.4856060547321357	-0.038633694920646625
0.38661919432386566	1.0095820713044263	0.5067922809096609	0.48626468177885546	-0.038919265944234414
0.3871340001751624	1.0096012293607233	0.506629747864779	0.4869233487362229	-0.03920582292749767
0.3876488060264592	1.0096203769002516	0.5064672601696845	0.4875820556098553	-0.03949336697098941
0.3877492989112731	1.009624113363611	0.5064355470967311	0.48771064340894577	-0.039549612361761445
0.38816361187775594	1.0096395137704877	0.506304819150143	0.48824080240503237	-0.03978189916811703
0.3886784177290527	1.0096586398187404	0.506142426134772	0.48889958912669546	-0.04007142060508049
0.38919322358034947	1.009677754892153	0.5059800824550337	0.4895584157794457	-0.04036193236081028
0.38970802943164623	1.0096968588377038	0.505817789445228	0.49021728236754336	-0.04065343550690521
0.390222835282943	1.0097159515022072	0.5056555484424863	0.4908761888949061	-0.04094593110756994
0.39073764113423975	1.0097350327323158	0.5054933607867632	0.491535135365108	-0.04123942021955231
0.3912524469855365	1.009754102374521	0.5053312278208302	0.4921941217813783	-0.04153390389208051
0.3917672528368332	1.0097731602751534	0.5051691508902673	0.49285314814660014	-0.041829383166799974
0.39228205868813	1.0097922062803866	0.5050071313434562	0.49351221446330923	-0.04212585907771009
0.39279686453942675	1.0098112402362354	0.5048451705315724	0.4941713207336927	-0.04242333265110072
0.3933116703907235	1.0098302619885589	0.5046832698085771	0.4948304669595879	-0.042721804905488506
0.3938264762420203	1.0098492713830614	0.5045214305312096	0.49548965314248095	-0.043021276851552964
0.39434128209331704	1.0098682682652935	0.5043596540589786	0.49614887928350593	-0.0433217494920724
0.3948560879446138	1.0098872524806541	0.5041979417541552	0.49680814538344303	-0.04362322382185961
0.39537089379591056	1.00990622387439	0.5040362949817632	0.497467451442718	-0.04392570082769735
0.3958856996472073	1.0099251822915998	0.5038747151095712	0.4981267974614002	-0.04422918148827371
0.3964005054985041	1.009944127577232	0.5037132035080841	0.4987861834392021	-0.04453366677411717
0.39691531134980085	1.0099630595760898	0.5035517615505343	0.49944560937547744	-0.04483915764753155
0.3974301172010976	1.0099819781328299	0.5033903906128723	0.5001050752692203	-0.045145655062530717
0.3979449230523944	1.0100008830919645	0.5032290920737583	0.500764581119064	-0.04545315996477317
0.39845972890369113	1.0100197742978634	0.503067867314553	0.5014241269232793	-0.04576167329149637
0.3989745347549879	1.0100386515947546	0.5029067177193076	0.5020837126797739	-0.046071195971450894
0.3994893406062846	1.010057514826726	0.5027456446747551	0.5027433383860909	-0.046381728924834435
0.40000414645758137	1.0100763638377264	0.5025846495703005	0.5034030040394071	-0.04669327306322561
0.40010463934239526	1.0100800415942754	0.5025532316666025	0.5035317790003372	-0.04675420620029477
0.40051895230887813	1.0100951984715678	0.5024237337980108	0.5040627096365328	-0.0470058292895176
0.4010337581601749	1.010114018571926	0.5022628987526053	0.5047224551739097	-0.04731939849785154
0.40154856401147165	1.010132823982342	0.5021021458314459	0.5053822406476101	-0.04763398157354988
0.4020633698627684	1.0101516145462242	0.5019414764345264	0.5060420660533353	-0.04794957939304938
0.4025781757140652	1.0101703901068488	0.5017808919644626	0.5067019313864153	-0.04826619282383411
0.40309298156536194	1.0101891505073626	0.5016203938264817	0.5073618366418062	-0.0485838227243682
0.4036077874166587	1.0102078955907825	0.5014599834284118	0.5080217818140902	-0.048902469944028394
0.40412259326795547	1.0102266251999996	0.5012996621806708	0.5086817668974738	-0.049222135323036514
0.40463739911925223	1.010245339177778	0.5011394314962563	0.5093417918857868	-0.049542819692391674
0.405152204970549	1.0102640373667582	0.5009792927907337	0.5100018567724807	-0.04986452387380244
0.40566701082184575	1.010282719609458	0.5008192474822257	0.5106619615506283	-0.050187248679618726
0.4061818166731425	1.0103013857482734	0.5006592969914008	0.5113221062129216	-0.05051099491276361
0.4066966225244392	1.0103200356254816	0.5004994427414612	0.5119822907516715	-0.05083576336666494
0.407211428375736	1.0103386690832408	0.5003396861581324	0.5126425151588053	-0.05116155482518684
0.40772623422703275	1.0103572859635932	0.5001800286696504	0.5133027794258672	-0.05148837006256103
0.4082410400783295	1.0103758861084655	0.5000204717067505	0.5139630835440157	-0.051816209843318035
0.40875584592962627	1.0103944693596716	0.49986101670265426	0.5146234275040231	-0.052145074922218176
0.40927065178092303	1.0104130355589125	0.4997016650930587	0.5152838112962742	-0.05247496604418253
0.4097854576322198	1.0104315845477798	0.49954241831612256	0.515944234910765	-0.052805883944223656
0.41030026348351656	1.0104501161677562	0.49938327781245473	0.5166046983371018	-0.053137829347376236
0.4108150693348133	1.010468630260217	0.4992242450251011	0.5172652015644993	-0.05347080296862757
0.4113298751861101	1.0104871266664324	0.4990653213995317	0.5179257445817804	-0.05380480551284792
0.41184468103740685	1.0105056052275687	0.49890650838362816	0.5185863273773746	-0.05413983767472076
0.4123594868887036	1.0105240657846901	0.49874780742767	0.5192469499393165	-0.054475900138672886
0.4124599797735175	1.0105276672713863	0.49871684133959665	0.5193759116721263	-0.054541621596024145
0.41287429274000037	1.01054250817876	0.4985892199843219	0.5199076122552452	-0.05481299357880438
0.41338909859129713	1.0105609322506433	0.49843074750861965	0.5205683143124025	-0.0551511186588185
0.4139039044425939	1.0105793378411076	0.49827239145795715	0.5212290560976326	-0.05549027603195141
0.4144187102938906	1.010597724790825	0.49811415329207215	0.5218898375973801	-0.05583046634090184
0.41493351614518736	1.010616092940374	0.4979560344730327	0.5225506587976892	-0.05617169021776056
0.4154483219964841	1.010634442130241	0.4977980364652228	0.523211519684203	-0.056513948283939866
0.4159631278477809	1.0106527722008214	0.49764016073532824	0.5238724202421611	-0.05685724115010281
0.41647793369907765	1.010671082992423	0.4974824087523224	0.5245333604564	-0.05720156941609246
0.4169927395503744	1.0106893743452663	0.49732478198745134	0.5251943403113507	-0.057546933670861
0.4175075454016712	1.0107076460994866	0.49716728191421933	0.5258553597910386	-0.057893334492398724
0.41802235125296794	1.0107258980951357	0.4970099100083739	0.5265164188790812	-0.058240772447662965
0.4185371571042647	1.0107441301721845	0.4968526677478909	0.5271775175586882	-0.058589248092506936
0.41905196295556146	1.010762342170523	0.49669555661295894	0.5278386558126595	-0.058938761971608446
0.4195667688068582	1.0107805339299643	0.49653857808596447	0.5284998336233844	-0.05928931461839857
0.420081574658155	1.0107987052902445	0.49638173365147603	0.5291610509728405	-0.05964090655499025
0.42059638050945175	1.010816856091026	0.4962250247962286	0.5298223078425925	-0.05999353829210675
0.4211111863607485	1.0108349861718984	0.49606845300910757	0.5304836042137913	-0.06034721032901013
0.4216259922120452	1.01085309537238	0.4959120197811331	0.5311449400671723	-0.060701923153429586
0.422140798063342	1.010871183531921	0.4957557266054434	0.5318063153830552	-0.061057677241489736
0.42265560391463874	1.0108892504899047	0.495599574977279	0.5324677301413422	-0.06141447305763886
0.4231704097659355	1.0109072960856484	0.49544356639396564	0.5331291843215171	-0.06177231105457707
0.42368521561723227	1.010925320158407	0.49528770235489794	0.5337906779026445	-0.0621311916731844
0.42420002146852903	1.0109433225473736	0.4951319843615225	0.534452210863368	-0.06249111534244891
0.4247148273198258	1.0109613030916818	0.49497641391732067	0.53511378318191	-0.06285208247939467
0.4248153202046397	1.0109648104290894	0.49494606306658534	0.5352429302638453	-0.06292266697642433
0.42522963317112256	1.010979261630408	0.4948209925277916	0.5357753948360703	-0.0632140934890097
0.4257444390224193	1.010997198002573	0.4946657217004348	0.5364370458032243	-0.063577148764174
0.4262592448737161	1.0110151120471433	0.49451060294473265	0.5370987360603232	-0.06394124868558732
0.42677405072501284	1.0110330036030344	0.4943556377721325	0.5377604655838921	-0.06430639362169703
0.4272888565763096	1.0110508725091114	0.494200827696029	0.5384222343500291	-0.06467258392862604
0.42780366242760637	1.0110687186041922	0.4940461742317461	0.5390840423344044	-0.06503981995010052
0.42831846827890313	1.0110865417270485	0.49389167889651875	0.5397458895122592	-0.06540810201737768
0.4288332741301999	1.0111043417164083	0.4937373432094744	0.5404077758584046	-0.06577743044917354
0.4293480799814966	1.0111221184109573	0.49358316869161456	0.5410697013472204	-0.06614780555159068
0.42986288583279336	1.011139871649342	0.49342915686579636	0.5417316659526544	-0.06651922761804596
0.4303776916840901	1.011157601270171	0.49327530925671303	0.5423936696482214	-0.06689169692919827
0.4308924975353869	1.0111753071120169	0.4931216273908754	0.5430557124070019	-0.06726521375287624
0.43140730338668365	1.0111929890134181	0.4929681127965924	0.5437177942016409	-0.06763977834400596
0.4319221092379804	1.0112106468128825	0.49281476700395166	0.5443799150043478	-0.0680153909445387
0.4324369150892772	1.0112282803488872	0.49266159154479994	0.5450420747868941	-0.06839205178337873
0.43295172094057394	1.0112458894598824	0.4925085879527234	0.5457042735206138	-0.06876976107631096
0.4334665267918707	1.0112634739842927	0.4923557577630277	0.5463665111764011	-0.0691485190259288
0.43398133264316746	1.0112810337605191	0.4922031025127177	0.5470287877247104	-0.06952832582156199
0.4344961384944642	1.0112985686269418	0.49205062374047737	0.5476911031355549	-0.06990918163920429
0.435010944345761	1.0113160784219215	0.49189832298664926	0.5483534573785055	-0.07029108664144149
0.43552575019705775	1.011333562983802	0.49174620179321393	0.5490158504226901	-0.07067404097737921
0.4360405560483545	1.011351022150912	0.491594261703769	0.5496782822367925	-0.07105804478257088
0.4365553618996512	1.011368455761568	0.4914425042635083	0.5503407527890517	-0.07144309817894574
0.437070167750948	1.0113858636540751	0.4912909310192004	0.5510032620472605	-0.0718292012747368
0.4371706606357619	1.0113892587548254	0.49126136472219384	0.5511325919479472	-0.07190469314728658
0.43758497360224474	1.0114032456667308	0.49113954351916794	0.5516658099787647	-0.07221635416440898
0.4380997794535415	1.0114206016378258	0.4909883433132654	0.5523283965504627	-0.07260455692858728
0.43861458530483827	1.0114379314056472	0.4908373319528578	0.5529910217288038	-0.07299380963398489
0.43912939115613503	1.01145523480848	0.4906865109907985	0.5536536854797874	-0.0733841123333316
0.4396441970074318	1.0114725116846095	0.4905358819814078	0.5543163877689631	-0.07377546506530207
0.44015900285872855	1.0114897618723238	0.49038544648044996	0.554979128561428	-0.07416786785444422
0.4406738087100253	1.0115069852099159	0.49023520604511117	0.5556419078218274	-0.07456132071110788
0.4411886145613221	1.0115241815356855	0.490085162233977	0.5563047255143534	-0.07495582363137324
0.44170342041261884	1.0115413506879418	0.4899353166070096	0.5569675816027433	-0.07535137659697962
0.4422182262639156	1.0115584925050058	0.48978567072552465	0.5576304760502799	-0.07574797957525427
0.44273303211521237	1.0115756068252122	0.4896362261521684	0.5582934088197897	-0.07614563251904123
0.44324783796650913	1.011592693486912	0.4894869844508942	0.5589563798736427	-0.07654433536663031
0.44376264381780584	1.011609752328474	0.48933794718693924	0.5596193891737508	-0.07694408804168626
0.4442774496691026	1.0116267831882884	0.48918911592680075	0.5602824366815676	-0.07734489045317797
0.44479225552039936	1.0116437859047682	0.4890404922382123	0.5609455223580877	-0.07774674249530779
0.4453070613716961	1.0116607603163523	0.48889207769011955	0.5616086461638448	-0.07814964404744106
0.4458218672229929	1.0116777062615063	0.48874387385265633	0.562271808058912	-0.07855359497403569
0.44633667307428965	1.0116946235787267	0.48859588229712014	0.5629350080029005	-0.07895859512457193
0.4468514789255864	1.011711512106542	0.4884481045959477	0.5635982459549587	-0.07936464433348227
0.44736628477688317	1.0117283716835157	0.48830054232269005	0.5642615218737715	-0.07977174242008143
0.44788109062817993	1.0117452021482485	0.4881531970519879	0.5649248357175599	-0.08017988918849663
0.4483958964794767	1.0117620033393802	0.4880060703595463	0.5655881874440793	-0.08058908442759785
0.44891070233077346	1.0117787750955929	0.4878591638221096	0.5662515770106198	-0.0809993279109285
0.4494255081820702	1.0117955172556132	0.48771247901743575	0.5669150043740042	-0.08141061939663592
0.4495260010668841	1.011798781949429	0.48768387135174257	0.5670445133867941	-0.08149102795107833
0.449940314033367	1.0118122296582142	0.48756601752427103	0.5675784694905887	-0.08182295862740242
0.45045511988466375	1.011828912142218	0.4874197809223239	0.5682419723162607	-0.0822363453303762
0.4509699257359605	1.0118455645464985	0.48727377079223944	0.5689055128064391	-0.08265077921710266
0.4514847315872572	1.011862186709984	0.4871279887155726	0.5695690909160731	-0.08306625998345576
0.451999537438554	1.0118787784716587	0.4869824362747625	0.5702327065996414	-0.08348278730956975
0.45251434328985074	1.0118953396705663	0.4868371150531056	0.5708963598111519	-0.08390036085977083
0.4530291491411475	1.0119118701458119	0.48669202663472905	0.5715600505041404	-0.08431898028250935
0.45354395499244426	1.0119283697365637	0.4865471726045637	0.5722237786316702	-0.08473864521029197
0.454058760843741	1.0119448382820575	0.4864025545483173	0.5728875441463318	-0.08515935525961411
0.4545735666950378	1.0119612756215974	0.4862581740524473	0.5735513470002414	-0.08558111003089276
0.45508837254633455	1.0119776815945591	0.4861140327041331	0.5742151871450407	-0.08600390910839925
0.4556031783976313	1.0119940560403922	0.48597013209124884	0.5748790645318964	-0.08642775206019253
0.4561179842489281	1.0120103987986226	0.4858264738023354	0.5755429791114992	-0.08685263843805252
0.45663279010022484	1.0120267097088558	0.4856830594265727	0.5762069308340632	-0.08727856777741383
0.4571475959515216	1.0120429886107782	0.4855398905537513	0.5768709196493251	-0.08770553959729956
0.45766240180281836	1.0120592353441609	0.48539696877424454	0.5775349455065445	-0.0881335534002556
0.4581772076541151	1.0120754497488613	0.48525429567897954	0.5781990083545017	-0.08856260867228498
0.45869201350541183	1.0120916316648263	0.4851118728594091	0.5788631081414986	-0.08899270488278262
0.4592068193567086	1.0121077809320949	0.4849697019074825	0.5795272448153571	-0.08942384148447031
0.45972162520800536	1.0121238973907998	0.48482778441561664	0.5801914183234189	-0.089856017913332
0.4602364310593021	1.0121399808811715	0.48468612197666705	0.5808556286125451	-0.09028923358854936
0.4607512369105989	1.01215603124354	0.4845447161838982	0.5815198756291152	-0.09072348791243762
0.46126604276189564	1.0121720483183378	0.4844035686309544	0.5821841593190269	-0.09115878027038177
0.4617808486131924	1.0121880319461016	0.48426268091182967	0.5828484796276949	-0.09159511003077303
0.4618813414980063	1.0121911481212587	0.48423520931459996	0.5829781628098257	-0.09168040492185496
0.46229565446448917	1.0122039819674766	0.48412205462083835	0.5835128365000516	-0.09203247654494563
0.46281046031578593	1.0122198982232176	0.4839816913525847	0.5841772298805453	-0.09247087914711395
0.4633252661670827	1.0122357805541924	0.48384159270193283	0.5848416597131403	-0.09291031715430993
0.46384007201837946	1.0122516288013848	0.48370176026397643	0.5855061259413162	-0.09335078986632084
0.4643548778696762	1.012267442805896	0.4835621956340081	0.5861706285080678	-0.09379229656562744
0.464869683720973	1.012283222408949	0.4834229004074885	0.5868351673559038	-0.09423483651734242
0.46538448957226974	1.01229896745189	0.4832838761800158	0.5874997424268473	-0.09467840896914917
0.4658992954235665	1.0123146777761913	0.48314512454729436	0.5881643536624345	-0.09512301315124105
0.4664141012748632	1.0123303532234544	0.4830066471051036	0.5888290010037146	-0.09556864827626084
0.46692890712616	1.0123459936354127	0.4828684454492665	0.5894936843912495	-0.09601531353924068
0.46744371297745674	1.0123615988539336	0.4827305211756182	0.5901584037651131	-0.09646300811754241
0.4679585188287535	1.0123771687210223	0.4825928758799741	0.5908231590648909	-0.09691173117079817
0.46847332468005026	1.0123927030788236	0.4824555111580981	0.5914879502296798	-0.09736148184085149
0.468988130531347	1.0124082017696248	0.48231842860567037	0.5921527771980876	-0.09781225925169879
0.4695029363826438	1.0124236646358586	0.4821816298182552	0.5928176399082321	-0.09826406250943118
0.47001774223394055	1.0124390915201067	0.4820451163912687	0.5934825382977418	-0.0987168907021768
0.4705325480852373	1.012454482265101	0.48190888991994596	0.5941474723037545	-0.0991707429000435
0.4710473539365341	1.012469836713727	0.48177295199930864	0.5948124418629176	-0.09962561815506193
0.47156215978783084	1.0124851547090274	0.4816373042241318	0.5954774469113872	-0.1000815155011291
0.4720769656391276	1.0125004360942038	0.48150194818891107	0.5961424873848283	-0.1005384339539524
0.47259177149042436	1.0125156807126203	0.4813668854878291	0.5968075632184143	-0.10099637251099396
0.4731065773417211	1.0125308884078057	0.4812321177147226	0.5974726743468264	-0.10145533015141556
0.47362138319301783	1.0125460590234565	0.4810976464630484	0.5981378207042538	-0.10191530583602403
0.4741361890443146	1.01256119240344	0.48096347332585015	0.598803002224393	-0.1023762985072169
0.4742366819291285	1.0125641421639588	0.4809373169168135	0.5989328533488016	-0.1024664053137186
0.47465099489561136	1.0125762883917966	0.48082959989572405	0.5994682188404475	-0.10283830708892881
0.4751658007469081	1.0125913468327434	0.480696027764785	0.6001334704851283	-0.10330133048657818
0.4756806065982049	1.0126063675706765	0.48056275852463254	0.6007987570906523	-0.10376536758701442
0.47619541244950164	1.012621350450174	0.4804297937663163	0.6014640785887435	-0.10423041725846567
0.4767102183007984	1.0126362953159984	0.4802971350803016	0.6021294349106316	-0.10469647835048705
0.47722502415209517	1.0126512020131009	0.4801647840564349	0.6027948259870526	-0.10516354969390927
0.47773983000339193	1.012666070386622	0.4800327422839088	0.6034602517482481	-0.10563163010078794
0.4782546358546887	1.0126809002818966	0.4799010113512272	0.6041257121239654	-0.10610071836435328
0.47876944170598545	1.0126956915444556	0.4797695928461702	0.6047912070434572	-0.10657081325896037
0.4792842475572822	1.0127104440200294	0.47963848835575884	0.6054567364354814	-0.10704191354003993
0.479799053408579	1.0127251575545502	0.4795076994662195	0.606122300228301	-0.10751401794404968
0.48031385925987574	1.0127398319941554	0.4793772277629487	0.6067878983496843	-0.10798712518842617
0.4808286651111725	1.0127544671851905	0.47924707483047707	0.6074535307269038	-0.10846123397153723
0.4813434709624692	1.0127690629742117	0.4791172422524337	0.6081191972867372	-0.10893634297263491
0.481858276813766	1.012783619207989	0.4789877316115098	0.6087848979554669	-0.10941245085180905
0.48237308266506274	1.0127981357335096	0.47885854448942317	0.6094506326588794	-0.10988955624994133
0.4828878885163595	1.01281261239798	0.4787296824668813	0.6101164013222662	-0.11036765778866002
0.48340269436765626	1.012827049048829	0.4786011471235452	0.6107822038704228	-0.1108467540702952
0.483917500218953	1.0128414455337114	0.47847294003799273	0.6114480402276492	-0.11132684367783463
0.4844323060702498	1.012855801700511	0.47834506278768213	0.61211391031775	-0.11180792517488018
0.48494711192154655	1.012870117397342	0.4782175169489148	0.6127798140640336	-0.1122899971056049
0.4854619177728433	1.012884392472554	0.47809030409679854	0.6134457513893132	-0.1127730579947107
0.4859767236241401	1.0128986267747335	0.47796342580521034	0.614111722215906	-0.11325710634738656
0.48649152947543683	1.012912820152708	0.477836883646759	0.6147777264656339	-0.11374214064926752
0.48659202236025073	1.0129155859898946	0.4778122212792956	0.6149077379873606	-0.11383693685228893
0.4870063353267336	1.0129269724555476	0.4777106791927482	0.6154437640598227	-0.11422815936639416
0.48752114117803036	1.0129410835325694	0.477584814013138	0.6161098349193029	-0.11471516094517276
0.4880359470293271	1.0129551532333396	0.47745928967650836	0.6167759389644097	-0.11520314381233614
0.48855075288062383	1.0129691814076767	0.4773341077500204	0.6174420761149825	-0.11569210637490511
0.4890655587319206	1.0129831679056551	0.47720926979937883	0.6181082462903654	-0.11618204702015056
0.48958036458321735	1.012997112577607	0.477084777388794	0.6187744494094076	-0.1166729641155563
0.4900951704345141	1.013011015274126	0.4769606320809435	0.6194406853904628	-0.11716485600878244
0.4906099762858109	1.0130248758460707	0.47683683543693384	0.6201069541513899	-0.11765772102762957
0.49112478213710764	1.0130386941445664	0.4767133890162622	0.6207732556095531	-0.11815155748000353
0.4916395879884044	1.0130524700210095	0.47659029437677763	0.6214395896818217	-0.11864636365388091
0.49215439383970117	1.0130662033270692	0.47646755307464267	0.6221059562845705	-0.1191421378172753
0.4926691996909979	1.0130798939146919	0.47634516666429416	0.6227723553336804	-0.1196388782182041
0.4931840055422947	1.013093541636103	0.4762231366984046	0.6234387867445375	-0.12013658308465616
0.49369881139359145	1.0131071463438108	0.4761014647278431	0.6241052504320347	-0.12063525062456017
0.4942136172448882	1.0131207078906093	0.47598015230163604	0.624771746310571	-0.12113487902575354
0.494728423096185	1.0131342261295808	0.4758592009669279	0.6254382742940519	-0.12163546645595236
0.49524322894748174	1.0131477009141	0.47573861226894204	0.6261048342958899	-0.12213701106272178
0.4957580347987785	1.0131611320978353	0.47561838775094073	0.6267714262290046	-0.12263951097344727
0.4962728406500752	1.013174519534754	0.4754985289541862	0.6274380500058233	-0.12314296429530669
0.49678764650137197	1.0131878630791238	0.4753790374179004	0.6281047055382807	-0.12364736911524293
0.49730245235266873	1.0132011625855166	0.4752599146792254	0.6287713927378196	-0.12415272349993754
0.4978172582039655	1.0132144179088112	0.47514116227318337	0.6294381115153915	-0.12465902549578489
0.49833206405526226	1.0132276289041962	0.47502278173263673	0.6301048617814566	-0.12516627312886733
0.498846869906559	1.0132407954271738	0.47490477458824776	0.6307716434459841	-0.1256744644049309
0.4989473627913729	1.0132433604033733	0.47488178264494674	0.6309018064860817	-0.12577377599822104
0.4993616757578558	1.0132539173335626	0.4747871423684387	0.6314384564184528	-0.1261835973093621
0.49987648160915255	1.0132669944795	0.47466988659935105	0.6321053006078513	-0.12669366980716512
0.5003912874604493	1.0132800267214461	0.47455300880480544	0.6327721759226789	-0.1272046798429402
0.5009060933117461	1.0132930139161866	0.4744365105062609	0.6334390822709453	-0.12771662534086256
0.5014208991630428	1.0133059559208355	0.4743203932227744	0.6341060195601715	-0.12822950420466225
0.5019357050143396	1.0133188525928383	0.47420465847096016	0.6347729876973905	-0.12874331431760475
0.5024505108656363	1.0133317037899758	0.47408930776494873	0.6354399865891471	-0.12925805354247252
0.5029653167169331	1.0133445093703666	0.47397434261634613	0.6361070161414989	-0.12977371972154716
0.5034801225682298	1.0133572691924695	0.47385976453419293	0.6367740762600165	-0.1302903106765927
0.5039949284195266	1.013369983115088	0.47374557502492337	0.6374411668497842	-0.13080782420883932
0.5045097342708234	1.0133826509973722	0.4736317755923238	0.638108287815401	-0.1313262580989685
0.5050245401221202	1.0133952726988233	0.47351836773749184	0.63877543906098	-0.13184561010709842
0.5055393459734169	1.0134078480792947	0.473405352958795	0.63944262049015	-0.1323658779727705
0.5060541518247137	1.013420376998997	0.47329273275182926	0.6401098320060558	-0.13288705941493695
0.5065689576760104	1.0134328593184994	0.4731805086093776	0.6407770735113584	-0.13340915213194893
0.5070837635273072	1.013445294898735	0.47306868202136865	0.6414443449082363	-0.13393215380154563
0.5075985693786039	1.0134576836010014	0.4729572544748349	0.6421116460983857	-0.13445606208084443
0.5081133752299006	1.0134700252869655	0.47284622745387117	0.6427789769830211	-0.13498087460633165
0.5086281810811975	1.0134823198186664	0.47273560243959284	0.6434463374628762	-0.13550658899385443
0.5091429869324942	1.0134945670585174	0.47262538091009415	0.6441137274382044	-0.13603320283861345
0.509657792783791	1.0135067668693103	0.47251556434040626	0.6447811468087798	-0.13656071371515646
0.5101725986350877	1.0135189191142184	0.47240615420245535	0.6454485954738977	-0.13708911917737285
0.5106874044863845	1.0135310236567987	0.47229715196502076	0.6461160733323748	-0.137618416758489
0.5112022103376812	1.0135430803609962	0.47218855909369284	0.646783580282551	-0.13814860397106468
0.5113027032224952	1.0135454283026375	0.47216740905784177	0.6469138846322398	-0.13825220294720578
0.511717016188978	1.0135550890911456	0.4720803770508309	0.6474511162222897	-0.13867967830699035
0.5122318220402747	1.013567049711976	0.47197260729552115	0.6481186810489782	-0.13921163723748528
0.5127466278915715	1.0135789620886126	0.47186525128353446	0.6487862746595289	-0.13974447821309674
0.5132614337428683	1.0135908260865807	0.4717583104672843	0.64945389695038	-0.1402781986637
0.5137762395941651	1.0136026415718082	0.4716517862957841	0.6501215478174965	-0.1408127959984995
0.5142910454454618	1.013614408410629	0.47154568021460525	0.6507892271563709	-0.14134826760603064
0.5148058512967585	1.0136261264697868	0.4714399936658348	0.6514569348620237	-0.14188461085416287
0.5153206571480553	1.0136377956164362	0.47133472808803273	0.6521246708290052	-0.14242182309010348
0.515835462999352	1.0136494157181477	0.4712298849161899	0.6527924349513953	-0.14295990164040256
0.5163502688506488	1.0136609866429103	0.4711254655816853	0.6534602271228054	-0.14349884381095862
0.5168650747019455	1.0136725082591342	0.47102147151224355	0.6541280472363784	-0.14403864688702564
0.5173798805532424	1.0136839804356539	0.47091790413189283	0.6547958951847905	-0.14457930813322073
0.5178946864045391	1.0136954030417316	0.4708147648609216	0.6554637708602516	-0.14512082479353286
0.5184094922558359	1.0137067759470602	0.47071205511583664	0.6561316741545065	-0.1456631940913327
0.5189242981071326	1.0137180990217667	0.47060977630932016	0.6567996049588357	-0.1462064132293833
0.5194391039584294	1.013729372136414	0.47050792985018713	0.6574675631640569	-0.14675047938985195
0.5199539098097261	1.0137405951620058	0.4704065171433429	0.6581355486605251	-0.1472953897343227
0.5204687156610229	1.0137517679699883	0.4703055395897403	0.658803561338135	-0.14784114140381047
0.5209835215123196	1.0137628904322535	0.47020499858633696	0.6594716010863204	-0.1483877315187754
0.5214983273636165	1.0137739624211433	0.47010489552605295	0.660139667794057	-0.14893515717913905
0.5220131332149132	1.0137849838094504	0.47000523179772763	0.660807761349862	-0.1494834154643008
0.5225279390662099	1.0137959544704243	0.46990600878607736	0.6614758816417962	-0.15003250343315602
0.5230427449175067	1.013806874277771	0.4698072278716525	0.6621440285574647	-0.1505824181241147
0.5235575507688034	1.0138177431056594	0.46970889043079495	0.6628122019840181	-0.15113315655512138
0.5236580436536173	1.0138198588018794	0.46968974628153204	0.662942636131479	-0.15124075951139757
0.5240723566201002	1.0138285608287219	0.4696109978355953	0.6634804018081538	-0.15168471572367614
0.5245871624713969	1.013839327322058	0.4695135514538501	0.6641486279161171	-0.1522370926068565
0.5251019683226937	1.0138500424612387	0.4694165526490194	0.664816880193702	-0.15279028416134036
0.5256167741739904	1.0138607061223068	0.46932000278018376	0.6654851585262532	-0.1533442873234301
0.5261315800252873	1.0138713181817833	0.46922390320200186	0.6661534627986668	-0.1538990990090777
0.526646385876584	1.0138818785166674	0.46912825526466767	0.6668217928953916	-0.15445471611391082
0.5271611917278808	1.0138923870044416	0.4690330603138678	0.6674901487004302	-0.15501113551325998
0.5276759975791775	1.0139028435230735	0.4689383196907391	0.6681585300973408	-0.1555683540621869
0.5281908034304743	1.0139132479510193	0.4688440347318258	0.6688269369692382	-0.1561263685955137
0.528705609281771	1.0139236001672267	0.468750206769037	0.6694953691987948	-0.15668517592785344
0.5292204151330678	1.0139339000511383	0.4686568371296042	0.6701638266682424	-0.15724477285364133
0.5297352209843645	1.0139441474826933	0.4685639271360389	0.6708323092593734	-0.1578051561471675
0.5302500268356612	1.0139543423423327	0.46847147810608963	0.671500816853542	-0.1583663225626104
0.5307648326869581	1.0139644845109999	0.46837949135270013	0.6721693493316659	-0.15892826883407155
0.5312796385382548	1.0139745738701451	0.46828796818396645	0.6728379065742273	-0.1594909916756113
0.5317944443895516	1.0139846103017283	0.4681969099030948	0.6735064884612746	-0.16005448778128553
0.5323092502408483	1.013994593688221	0.46810631780835915	0.6741750948724238	-0.16061875382518376
0.5328240560921451	1.0140045239126112	0.4680161931930591	0.6748437256868598	-0.16118378646146794
0.5333388619434418	1.0140144008584042	0.4679265373454772	0.6755123807833381	-0.16174958232441264
0.5338536677947386	1.014024224409627	0.4678373515488374	0.6761810600401859	-0.16231613802844622
0.5343684736460353	1.0140339944508303	0.46774863708126224	0.6768497633353039	-0.162883450168193
0.5348832794973322	1.0140437108670926	0.4676603952157314	0.6775184905461681	-0.16345151531851673
0.5353980853486289	1.014053373544022	0.4675726272200391	0.6781872415498303	-0.16402033003456495
0.5359128911999257	1.0140629823677596	0.4674853343567527	0.678856016222921	-0.16458989085181458
0.5360133840847395	1.0140648517701494	0.4674683498521194	0.6789865674045892	-0.1647011589415152
0.5364276970512224	1.0140725372249821	0.4673985178831703	0.6795248144416499	-0.1651601942861185
0.5369425029025192	1.0140820380029052	0.46731217905127914	0.6801936360818079	-0.16573123683375343
0.5374573087538159	1.014091484589286	0.4672263191077139	0.6808624810187689	-0.16630301497146863
0.5379721146051126	1.0141008768724264	0.46714093929371486	0.6815313491274907	-0.1668755251565359
0.5384869204564094	1.0141102147411751	0.4670560408450864	0.6822002402825176	-0.16744876382680066
0.5390017263077062	1.0141194980849317	0.46697162499215544	0.6828691543579812	-0.1680227274007341
0.539516532159003	1.0141287267936487	0.46688769295972987	0.6835380912276027	-0.1685974122774864
0.5400313380102997	1.014137900757834	0.46680424596705733	0.684207050764694	-0.16917281483694113
0.5405461438615965	1.0141470198685547	0.46672128522778383	0.68487603284216	-0.16974893143977074
0.5410609497128932	1.0141560840174395	0.46663881194991264	0.6855450373324998	-0.17032575842749312
0.54157575556419	1.0141650930966817	0.466556827335763	0.6862140641078086	-0.1709032921225293
0.5420905614154867	1.0141740469990415	0.4664753325819292	0.6868831130397796	-0.17148152882826237
0.5426053672667835	1.0141829456178488	0.46639432887923993	0.6875521839997056	-0.17206046482909712
0.5431201731180803	1.0141917888470073	0.46631381741271694	0.6882212768584809	-0.17264009639052139
0.5436349789693771	1.0142005765809956	0.46623379936153475	0.6888903914866028	-0.17322041975916797
0.5441497848206738	1.0142093087148707	0.46615427589897984	0.6895595277541737	-0.173801431162878
0.5446645906719705	1.014217985144271	0.46607524819241025	0.6902286855309032	-0.17438312681076518
0.5451793965232673	1.0142266057654183	0.4659967174032151	0.690897864686109	-0.17496550289328144
0.545694202374564	1.0142351704751218	0.4659186846867743	0.6915670650887198	-0.1755485555822833
0.5462090082258608	1.0142436791707796	0.46584115119241853	0.6922362866072767	-0.1761322810310997
0.5467238140771575	1.0142521317503819	0.4657641180633892	0.6929055291099347	-0.17671667537460078
0.5472386199284544	1.0142605281125134	0.46568758643679814	0.6935747924644656	-0.17730173472926777
0.5477534257797511	1.014268868156357	0.46561155744358845	0.6942440765382591	-0.17788745519326396
0.5482682316310479	1.0142771517816953	0.4655360322084943	0.6949133811983249	-0.1784738328465069
0.5483687245158617	1.0142787622001062	0.46552134813599855	0.6950440354758306	-0.17858837326265523
0.5487830374823446	1.0142853788889137	0.46546101185000166	0.6955827063112949	-0.1790608637507416
0.5492978433336414	1.0142935493790033	0.46538649748030875	0.6962520517434251	-0.17964854394961483
0.5498126491849381	1.0143016631535635	0.465312490205287	0.6969214173605972	-0.18023686946875064
0.5503274550362349	1.0143097201148041	0.4652389911244416	0.6975908030283212	-0.1808258363158268
0.5508422608875316	1.0143177201655487	0.46516600133087294	0.6982602086117371	-0.1814154404806525
0.5513570667388284	1.0143256632092368	0.46509352191123726	0.6989296339756169	-0.18200567793524713
0.5518718725901252	1.0143335491499268	0.4650215539457083	0.6995990789843668	-0.18259654463392003
0.5523866784414219	1.0143413778922978	0.4649500985079389	0.7002685435020289	-0.18318803651335147
0.5529014842927187	1.0143491493416534	0.4648791566650221	0.7009380273922842	-0.18378014949267468
0.5534162901440154	1.0143568634039233	0.46480872947745333	0.7016075305184533	-0.18437287947355904
0.5539310959953122	1.014364519985666	0.4647388179990923	0.7022770527434999	-0.18496622234029417
0.5544459018466089	1.0143721189940715	0.4646694232771248	0.702946593930032	-0.1855601739598753
0.5549607076979057	1.0143796603369646	0.46460054635202536	0.7036161539403045	-0.18615473018208972
0.5554755135492024	1.0143871439228054	0.4645321882575193	0.7042857326362211	-0.18674988683960414
0.5559903194004993	1.0143945696606942	0.4644643500205456	0.7049553298793366	-0.18734563974805327
0.556505125251796	1.0144019374603719	0.46439703266121946	0.7056249455308592	-0.18794198470612955
0.5570199311030928	1.014409247232224	0.4643302371927954	0.7062945794516523	-0.18853891749567375
0.5575347369543895	1.0144164988872824	0.4642639646216303	0.7069642315022375	-0.1891364338817668
0.5580495428056863	1.0144236923372274	0.46419821594714655	0.7076339015427958	-0.18973452961282258
0.558564348656983	1.0144308274943916	0.46413299216179593	0.7083035894331707	-0.190333200420682
0.5590791545082798	1.0144379042717606	0.46406829425102286	0.7089732950328701	-0.19093244202070778
0.5595939603595765	1.0144449225829764	0.4640041231932284	0.7096430182010686	-0.1915322501118806
0.5601087662108732	1.0144518823423394	0.46394047995973453	0.7103127587966096	-0.1921326203768962
0.5606235720621701	1.0144587834648113	0.463877365514748	0.7109825166780084	-0.1927335484822635
0.5607240649469839	1.0144601237537034	0.4638651070017274	0.7111132590410355	-0.192850917600595
0.5611383779134668	1.014465625866017	0.46381478081532507	0.7116522917034532	-0.19333503007840377
0.5616531837647636	1.0144724094622466	0.4637527268113359	0.712322083730809	-0.19393706079975098
0.5621679896160603	1.0144791341704584	0.46369120444542977	0.7129918926176184	-0.19453963626485296
0.5626827954673571	1.0144857999082817	0.4636302146529998	0.7136617182211051	-0.19514275207647383
0.5631976013186538	1.014492406594017	0.46356975836214825	0.7143315603981759	-0.19574640382169728
0.5637124071699506	1.014498954146641	0.4635098364936521	0.7150014190054229	-0.19635058707203093
0.5642272130212473	1.0145054424858067	0.4634504499609289	0.7156712938991262	-0.19695529738351192
0.5647420188725442	1.0145118715318466	0.4633915996700021	0.7163411849352562	-0.19756053029681309
0.5652568247238409	1.0145182412057752	0.46333328651946776	0.717011091969476	-0.1981662813373506
0.5657716305751377	1.0145245514292904	0.4632755114004607	0.7176810148571439	-0.19877254601539227
0.5662864364264344	1.0145308021247763	0.4632182751966209	0.7183509534533158	-0.1993793198261671
0.5668012422777312	1.0145369932153052	0.46316157878406056	0.7190209076127478	-0.19998659824997583
0.5673160481290279	1.01454312462464	0.4631054230313309	0.7196908771898988	-0.2005943767523021
0.5678308539803246	1.014549196277236	0.4630498087993895	0.7203608620389325	-0.2012026507839252
0.5683456598316214	1.0145552080982427	0.46299473694156795	0.7210308620137204	-0.20181141578103334
0.5688604656829181	1.0145611600135074	0.46294020830353927	0.721700876967844	-0.20242066716533808
0.569375271534215	1.0145670519495755	0.46288622372328614	0.7223709067545979	-0.20303040034418965
0.5698900773855117	1.0145728838336938	0.46283278403106887	0.7230409512269916	-0.20364061071069345
0.5704048832368085	1.0145786555938119	0.46277989004939424	0.7237110102377527	-0.20425129364382721
0.5709196890881052	1.0145843671585846	0.46272754259298365	0.724381083639329	-0.20486244450855937
0.571434494939402	1.0145900184573737	0.46267574246874266	0.7250511712838912	-0.20547405865596813
0.5719493007906987	1.0145956094202506	0.4626244904757298	0.7257212730233362	-0.20608613142336177
0.5724641066419955	1.0146011399779973	0.4625737874051261	0.7263913887092885	-0.20669865813439967
0.5729789124932922	1.0146066100621094	0.462523634040205	0.7270615181931039	-0.20731163409921433
0.5730794053781062	1.0146076707917278	0.4625139080246712	0.7271923326874313	-0.20743134232739643
0.5734937183445891	1.0146120196047974	0.46247403115630203	0.7277316613258714	-0.20792505461453428
0.5740085241958858	1.0146173685389885	0.4624249795207854	0.7284018179584166	-0.20853891496380808
0.5745233300471825	1.0146226567983294	0.46237647989302605	0.7290719879413035	-0.2091532104173289
0.5750381358984793	1.0146278843171872	0.462328533024369	0.7297421711248377	-0.20976793623236037
0.575552941749776	1.0146330510306523	0.46228113965810386	0.7304123673590693	-0.21038308765326302
0.5760677476010728	1.014638156874539	0.46223430052943654	0.7310825764937952	-0.21099865991162187
0.5765825534523695	1.0146432017853886	0.4621880163654605	0.7317527983785618	-0.21161464822637466
0.5770973593036663	1.0146481857004706	0.4621422878851288	0.7324230328626679	-0.21223104780394111
0.577612165154963	1.0146531085577846	0.46209711579922647	0.7330932797951675	-0.21284785383835306
0.5781269710062599	1.0146579702960616	0.46205250081034244	0.7337635390248726	-0.2134650615113853
0.5786417768575566	1.0146627708547673	0.4620084436128426	0.7344338104003554	-0.21408266599268758
0.5791565827088534	1.0146675101741018	0.4619649448928428	0.7351040937699518	-0.21470066243991695
0.5796713885601501	1.014672188195003	0.4619220053281818	0.7357743889817638	-0.21531904599887153
0.5801861944114469	1.0146768048591472	0.46187962558839535	0.7364446958836626	-0.21593781180362462
0.5807010002627436	1.0146813601089517	0.4618378063346897	0.7371150143232907	-0.21655695497665997
0.5812158061140404	1.0146858538875758	0.4617965482199158	0.7377853441480656	-0.2171764706290076
0.5817306119653372	1.0146902861389226	0.4617558518885438	0.7384556852051821	-0.21779635386038068
0.5822454178166339	1.0146946568076414	0.46171571797663796	0.7391260373416152	-0.21841659975931293
0.5827602236679307	1.0146989658391272	0.4616761471118314	0.7397964004041231	-0.21903720340329702
0.5832750295192274	1.0147032131795253	0.46163713991330185	0.7404667742392498	-0.21965815985892376
0.5837898353705242	1.0147073987757305	0.4615986969917468	0.7411371586933283	-0.22027946418202177
0.5843046412218209	1.0147115225753893	0.4615608189493601	0.7418075536124834	-0.22090111141779836
0.5848194470731177	1.0147155845269022	0.46152350637980755	0.7424779588426342	-0.2215230966009807
0.5853342529244144	1.0147195845794241	0.46148675986820425	0.7431483742294976	-0.2221454147559582
0.5854347458092284	1.014720358186165	0.4614796528335249	0.7432792441084092	-0.22226693304107717
0.5858490587757113	1.0147235226828664	0.4614505799910908	0.7438187996185907	-0.22276806089692508
0.586363864627008	1.0147273987878984	0.461414967316411	0.744489234855234	-0.2233910300280242
0.5868786704783048	1.014731212845949	0.4613799224034893	0.7451596797845542	-0.22401431714349138
0.5873934763296015	1.0147349648092072	0.4613454458030084	0.7458301342514874	-0.2246379172278002
0.5879082821808983	1.0147386546306245	0.4613115380569877	0.7465005981007814	-0.22526182525580785
0.588423088032195	1.0147422822639158	0.46127819969876177	0.7471710711769995	-0.22588603619290165
0.5889378938834918	1.0147458476635614	0.4612454312529591	0.7478415533245228	-0.22651054499514592
0.5894526997347885	1.014749350784807	0.46121323323548125	0.7485120443875537	-0.22713534660942983
0.5899675055860852	1.0147527915836665	0.4611816061534824	0.7491825442101181	-0.22776043597361578
0.5904823114373821	1.014756170016922	0.46115055050534914	0.7498530526360693	-0.22838580801668848
0.5909971172886788	1.0147594860421265	0.4611200667806806	0.7505235695090904	-0.22901145765890468
0.5915119231399756	1.0147627396176038	0.46109015546026894	0.7511940946726975	-0.22963737981194338
0.5920267289912723	1.0147659307024506	0.46106081701608004	0.7518646279702428	-0.23026356937905681
0.5925415348425691	1.0147690592565368	0.46103205191123486	0.7525351692449173	-0.2308900212552221
0.5930563406938658	1.0147721252405084	0.4610038605999909	0.7532057183397541	-0.23151673032729325
0.5935711465451626	1.0147751286157867	0.4609762435277237	0.7538762750976318	-0.23214369147415398
0.5940859523964593	1.0147780693445703	0.46094920113090954	0.7545468393612762	-0.23277089956687097
0.5946007582477562	1.0147809473898368	0.4609227338371075	0.7552174109732652	-0.23339834946884783
0.5951155640990529	1.014783762715343	0.4608968420649426	0.7558879897760304	-0.2340260360359794
0.5956303699503497	1.0147865152856264	0.46087152622408867	0.7565585756118609	-0.23465395411680687
0.5961451758016464	1.014789205066006	0.4608467867152524	0.7572291683229059	-0.2352820985526732
0.5966599816529431	1.0147918320225833	0.46082262393015677	0.7578997677511783	-0.23591046417787917
0.5971747875042399	1.0147943961222443	0.4607990382515255	0.7585703737385574	-0.23653904581984
0.5976895933555366	1.0147968973326589	0.4607760300530677	0.7592409861267921	-0.2371678382992423
0.5977900862403506	1.0147973782433828	0.46077160612575885	0.759371894022962	-0.23729060614272596
0.5982043992068334	1.0147993356222829	0.4607535996994627	0.7599116047575042	-0.2377968364302016
0.5987192050581301	1.0148017109603586	0.4607317475463455	0.7605822294721909	-0.23842603502042062
0.599234010909427	1.0148040233169162	0.4607104739402921	0.7612528601122287	-0.23905542887134737
0.5997488167607237	1.0148062726627738	0.46068977921880605	0.7619234965188758	-0.23968501277833443
0.6002636226120205	1.0148084589695392	0.4606696637103043	0.762594138533276	-0.24031478153079813
0.6007784284633172	1.0148105822096098	0.46065012773410446	0.7632647859964609	-0.24094472991237859
0.601293234314614	1.0148126423561747	0.4606311716004113	0.7639354387493538	-0.24157485270109968
0.6018080401659107	1.0148146393832138	0.46061279561030466	0.7646060966327723	-0.24220514466953
0.6023228460172075	1.0148165732655003	0.4605950000557272	0.7652767594874321	-0.24283560058494372
0.6028376518685042	1.0148184439786003	0.46057778521947235	0.7659474271539494	-0.24346621520948214
0.6033524577198011	1.014820251498874	0.4605611513751731	0.7666180994728443	-0.24409698330031548
0.6038672635710978	1.0148219958034763	0.4605450987872909	0.7672887762845444	-0.24472789960980512
0.6043820694223945	1.0148236768703576	0.4605296277111048	0.7679594574293873	-0.24535895888566606
0.6048968752736913	1.014825294678264	0.46051473839270113	0.7686301427476241	-0.24599015587112996
0.605411681124988	1.014826849206739	0.4605004310689637	0.7693008320794227	-0.24662148530510822
0.6059264869762848	1.0148283404361225	0.4604867059675639	0.7699715252648707	-0.24725294192235556
0.6064412928275815	1.0148297683475531	0.46047356330695177	0.7706422221439785	-0.24788452045363396
0.6069560986788783	1.0148311329229673	0.4604610032963467	0.7713129225566832	-0.24851621562587667
0.607470904530175	1.014832434145101	0.4604490261357295	0.7719836263428504	-0.2491480221623527
0.6079857103814719	1.0148336719974895	0.46043763201583376	0.7726543333422793	-0.2497799347828316
0.6085005162327686	1.0148348464644679	0.46042682111813843	0.773325043394704	-0.2504119482037482
0.6090153220840654	1.014835957531172	0.4604165936148601	0.7739957563397977	-0.2510440571383679
0.6095301279353621	1.0148370051835387	0.4604069496689464	0.7746664720171759	-0.25167625629695245
0.6100449337866589	1.0148379894083057	0.4603978894340691	0.7753371902663992	-0.25230854038692496
0.6101454266714728	1.0148381741340586	0.46039618893270623	0.7754681183803503	-0.2524319751146567
0.6105597396379556	1.0148389101930133	0.460389413054618	0.7760079109269771	-0.25294090411303627
0.6110745454892524	1.014839767526003	0.46038152066569477	0.7766786338383704	-0.2535733421775308
0.6115893513405491	1.0148405613964195	0.4603742123931079	0.7773493588399951	-0.2542058492803129
0.6121041571918459	1.0148412917942098	0.4603674883533671	0.7780200857712252	-0.2548384201191133
0.6126189630431427	1.0148419587101243	0.460361348653679	0.778690814471396	-0.2554710493896554
0.6131337688944394	1.0148425621357169	0.46035579339194244	0.7793615447798077	-0.2561037317858225
0.6136485747457362	1.0148431020633448	0.4603508226567446	0.7800322765357279	-0.2567364619998243
0.6141633805970329	1.0148435784861694	0.4603464365273574	0.7807030095783956	-0.25736923472236395
0.6146781864483297	1.0148439913981557	0.4603426350737343	0.7813737437470234	-0.2580020446428052
0.6151929922996264	1.0148443407940735	0.4603394183565073	0.7820444788808021	-0.25863488644933974
0.6157077981509232	1.0148446266694966	0.4603367864269848	0.7827152148189025	-0.25926775482915426
0.61622260400222	1.014844849020804	0.46033473932714897	0.7833859514004798	-0.25990064446859795
0.6167374098535168	1.0148450078451783	0.46033327708965466	0.784056688464676	-0.2605335500533499
0.6172522157048135	1.0148451031406078	0.46033239973782747	0.7847274258506235	-0.26116646626858664
0.6177670215561103	1.0148451349058851	0.4603321072856633	0.7853981633974483	-0.2617993877991495
0.618281827407407	1.0148451031406078	0.46033239973782747	0.7860689009442731	-0.26243230932971245
0.6187966332587038	1.0148450078451783	0.46033327708965466	0.7867396383302205	-0.26306522554494916
0.6193114391100005	1.014844849020804	0.46033473932714897	0.7874103753944167	-0.26369813112970114
0.6198262449612972	1.0148446266694966	0.4603367864269848	0.7880811119759941	-0.26433102076914483
0.620341050812594	1.0148443407940735	0.4603394183565073	0.7887518479140946	-0.26496388914895935
0.6208558566638908	1.0148439913981557	0.4603426350737343	0.7894225830478732	-0.26559673095549385
0.6213706625151876	1.0148435784861694	0.4603464365273574	0.7900933172165011	-0.26622954087593514
0.6218854683664843	1.0148431020633448	0.4603508226567446	0.7907640502591686	-0.26686231359847473
0.6224002742177811	1.0148425621357169	0.46035579339194244	0.7914347820150889	-0.2674950438124765
0.6225007671025949	1.014842449331325	0.4603568318970675	0.7915657123154707	-0.2676185507582222
0.6229150800690778	1.0148419587101243	0.460361348653679	0.7921055123235006	-0.2681277262086436
0.6234298859203746	1.0148412917942098	0.4603674883533671	0.7927762410236715	-0.2687603554791858
0.6239446917716713	1.0148405613964195	0.4603742123931079	0.7934469679549015	-0.26939292631798617
0.6244594976229682	1.014839767526003	0.46038152066569477	0.7941176929565262	-0.2700254334207683
0.6249743034742649	1.0148389101930133	0.460389413054618	0.7947884158679195	-0.2706578714852628
0.6254891093255617	1.0148379894083057	0.4603978894340691	0.7954591365284973	-0.27129023521137413
0.6260039151768584	1.0148370051835387	0.4604069496689464	0.7961298547777208	-0.2719225193013466
0.6265187210281551	1.014835957531172	0.4604165936148601	0.796800570455099	-0.2725547184599311
0.6270335268794519	1.0148348464644679	0.46042682111813843	0.7974712834001927	-0.2731868273945509
0.6275483327307486	1.0148336719974895	0.4604376320158338	0.7981419934526173	-0.2738188408154675
0.6280631385820454	1.014832434145101	0.4604490261357295	0.7988127004520461	-0.2744507534359464
0.6285779444333421	1.0148311329229673	0.4604610032963467	0.7994834042382135	-0.2750825599724224
0.629092750284639	1.0148297683475531	0.46047356330695177	0.8001541046509181	-0.27571425514466513
0.6296075561359357	1.0148283404361225	0.4604867059675639	0.800824801530026	-0.2763458336759435
0.6301223619872325	1.014826849206739	0.4605004310689637	0.8014954947154739	-0.27697729029319085
0.6306371678385292	1.014825294678264	0.46051473839270113	0.8021661840472725	-0.2776086197271691
0.631151973689826	1.0148236768703576	0.4605296277111048	0.8028368693655094	-0.278239816712633
0.6316667795411227	1.0148219958034763	0.4605450987872909	0.8035075505103522	-0.27887087598849397
0.6321815853924195	1.014820251498874	0.4605611513751731	0.8041782273220522	-0.2795017922979836
0.6326963912437162	1.0148184439786003	0.46057778521947235	0.8048488996409472	-0.28013256038881695
0.6332111970950131	1.0148165732655003	0.4605950000557272	0.8055195673074644	-0.28076317501335535
0.6337260029463098	1.0148146393832138	0.46061279561030466	0.8061902301621242	-0.28139363092876907
0.6342408087976065	1.0148126423561747	0.4606311716004113	0.8068608880455428	-0.2820239228971994
0.6347556146489033	1.0148105822096098	0.46065012773410446	0.8075315407984357	-0.2826540456859205
0.6348561075337171	1.0148101726968466	0.4606538957251311	0.8076624552287359	-0.28277702887821726
0.6352704205002	1.0148084589695392	0.4606696637103043	0.8082021882616206	-0.28328399406750093
0.6357852263514968	1.0148062726627738	0.46068977921880605	0.8088728302760207	-0.28391376281996467
0.6363000322027935	1.0148040233169162	0.4607104739402921	0.809543466682668	-0.2845433467269517
0.6368148380540903	1.0148017109603586	0.4607317475463455	0.8102140973227057	-0.28517274057787845
0.637329643905387	1.0147993356222829	0.4607535996994627	0.8108847220373924	-0.28580193916809743
0.6378444497566839	1.0147968973326589	0.4607760300530677	0.8115553406681044	-0.2864309372990568
0.6383592556079806	1.0147943961222443	0.4607990382515255	0.8122259530563392	-0.28705972977845906
0.6388740614592774	1.0147918320225833	0.46082262393015677	0.8128965590437183	-0.2876883114204199
0.6393888673105741	1.014789205066006	0.4608467867152524	0.8135671584719907	-0.28831667704562586
0.6399036731618709	1.0147865152856264	0.46087152622408867	0.8142377511830358	-0.2889448214814922
0.6404184790131676	1.014783762715343	0.4608968420649426	0.8149083370188661	-0.28957273956231966
0.6409332848644644	1.0147809473898368	0.4609227338371075	0.8155789158216313	-0.29020042612945124
0.6414480907157611	1.0147780693445703	0.4609492011309096	0.8162494874336204	-0.2908278760314281
0.6419628965670579	1.0147751286157867	0.4609762435277237	0.8169200516972649	-0.2914550841241451
0.6424777024183547	1.0147721252405084	0.4610038605999909	0.8175906084551424	-0.29208204527100584
0.6429925082696514	1.0147690592565368	0.4610320519112349	0.8182611575499793	-0.29270875434307697
0.6435073141209482	1.0147659307024506	0.46106081701608004	0.8189316988246539	-0.29333520621924225
0.6440221199722449	1.0147627396176038	0.46109015546026894	0.8196022321221991	-0.2939613957863557
0.6445369258235417	1.0147594860421265	0.4611200667806806	0.8202727572858063	-0.2945873179393944
0.6450517316748384	1.014756170016922	0.4611505505053492	0.8209432741588273	-0.2952129675816106
0.6455665375261352	1.0147527915836665	0.4611816061534824	0.8216137825847786	-0.2958383396246833
0.646081343377432	1.014749350784807	0.46121323323548125	0.822284282407343	-0.29646342898886924
0.6465961492287288	1.0147458476635614	0.4612454312529591	0.8229547734703737	-0.29708823060315315
0.6471109550800255	1.0147422822639158	0.46127819969876177	0.8236252556178971	-0.29771273940539744
0.6472114479648394	1.0147415790173364	0.46128466277609015	0.8237561363038566	-0.29783461230964137
0.6476257609313223	1.0147386546306245	0.4613115380569877	0.8242957286941152	-0.2983369503424912
0.648140566782619	1.014734964809207	0.4613454458030084	0.8249661925434093	-0.2989608583704989
0.6486553726339158	1.014731212845949	0.4613799224034893	0.8256366470103423	-0.2995844584548077
0.6491701784852125	1.0147273987878984	0.4614149673164111	0.8263070919396627	-0.30020774557027485
0.6496849843365092	1.0147235226828664	0.4614505799910908	0.8269775271763059	-0.300830714701374
0.650199790187806	1.0147195845794241	0.46148675986820425	0.827647952565399	-0.30145336084234087
0.6507145960391028	1.0147155845269022	0.46152350637980755	0.8283183679522623	-0.30207567899731835
0.6512294018903996	1.0147115225753893	0.4615608189493601	0.8289887731824132	-0.3026976641805007
0.6517442077416963	1.0147073987757305	0.4615986969917468	0.8296591681015683	-0.30331931141627727
0.6522590135929931	1.0147032131795253	0.46163713991330185	0.8303295525556468	-0.3039406157393753
0.6527738194442898	1.0146989658391272	0.46167614711183147	0.8309999263907736	-0.304561572195002
0.6532886252955866	1.0146946568076414	0.46171571797663796	0.8316702894532814	-0.30518217583898616
0.6538034311468833	1.0146902861389226	0.4617558518885438	0.8323406415897144	-0.3058024217379184
0.6543182369981801	1.0146858538875758	0.4617965482199158	0.8330109826468309	-0.30642230496929146
0.6548330428494769	1.0146813601089517	0.4618378063346897	0.8336813124716058	-0.3070418206216391
0.6553478487007737	1.0146768048591472	0.4618796255883954	0.834351630911234	-0.30766096379467445
0.6558626545520704	1.014672188195003	0.4619220053281818	0.8350219378131327	-0.30827972959942757
0.6563774604033671	1.0146675101741018	0.4619649448928428	0.8356922330249448	-0.3088981131583821
0.6568922662546639	1.0146627708547673	0.4620084436128426	0.8363625163945413	-0.3095161096056115
0.6574070721059606	1.0146579702960616	0.46205250081034244	0.8370327877700241	-0.31013371408691376
0.6579218779572574	1.0146531085577846	0.46209711579922647	0.8377030469997291	-0.310750921759946
0.6584366838085541	1.0146481857004706	0.4621422878851288	0.8383732939322287	-0.31136772779435795
0.658951489659851	1.0146432017853886	0.4621880163654605	0.8390435284163349	-0.31198412737192444
0.6594662955111477	1.0146381568745388	0.46223430052943654	0.8397137503011014	-0.31260011568667717
0.6595667883959616	1.0146371649705361	0.4622434002106204	0.8398445797530594	-0.31272031154989594
0.6599811013624445	1.0146330510306523	0.4622811396581039	0.8403839594358272	-0.313215687945036
0.6604959072137412	1.0146278843171872	0.462328533024369	0.8410541556700589	-0.3138308393659387
0.661010713065038	1.0146226567983294	0.46237647989302605	0.8417243388535932	-0.31444556518097017
0.6615255189163347	1.0146173685389885	0.4624249795207854	0.84239450883648	-0.315059860634491
0.6620403247676315	1.0146120196047974	0.46247403115630203	0.8430646654690251	-0.3156737209837648
0.6625551306189282	1.0146066100621094	0.462523634040205	0.8437348086017927	-0.31628714149908477
0.663069936470225	1.0146011399779973	0.4625737874051261	0.8444049380856081	-0.3169001174638994
0.6635847423215218	1.0145956094202506	0.4626244904757298	0.8450750537715604	-0.3175126441749373
0.6640995481728185	1.0145900184573737	0.46267574246874266	0.8457451555110054	-0.31812471694233097
0.6646143540241153	1.0145843671585846	0.46272754259298365	0.8464152431555677	-0.3187363310897397
0.665129159875412	1.0145786555938119	0.46277989004939424	0.8470853165571439	-0.3193474819544719
0.6656439657267088	1.0145728838336938	0.4628327840310689	0.8477553755679049	-0.31995816488760564
0.6661587715780055	1.0145670519495755	0.46288622372328614	0.8484254200402986	-0.3205683752541094
0.6666735774293023	1.0145611600135074	0.4629402083035393	0.8490954498270525	-0.321178108432961
0.667188383280599	1.0145552080982427	0.46299473694156795	0.8497654647811762	-0.3217873598172657
0.6677031891318959	1.014549196277236	0.46304980879938956	0.8504354647559641	-0.32239612481437385
0.6682179949831926	1.01454312462464	0.4631054230313309	0.8511054496049978	-0.32300439884599697
0.6687328008344894	1.0145369932153052	0.46316157878406056	0.8517754191821487	-0.32361217734832326
0.6692476066857861	1.0145308021247763	0.46321827519662095	0.8524453733415809	-0.32421945577213196
0.6697624125370829	1.0145245514292902	0.4632755114004607	0.8531153119377528	-0.3248262295829068
0.6702772183883796	1.0145182412057752	0.4633332865194678	0.8537852348254207	-0.3254324942609485
0.6707920242396764	1.0145118715318466	0.4633915996700021	0.8544551418596404	-0.32603824530148595
0.6713068300909731	1.0145054424858067	0.4634504499609289	0.8551250328957704	-0.3266434782147871
0.6718216359422698	1.014498954146641	0.4635098364936522	0.8557949077894736	-0.32724818852626814
0.6719221288270838	1.0144976806776977	0.46352149154406125	0.8559256690941491	-0.32736616990248846
0.6723364417935667	1.014492406594017	0.46356975836214825	0.8564647663967208	-0.3278523717766018
0.6728512476448634	1.0144857999082817	0.4636302146529998	0.8571346085737915	-0.32845602352182524
0.6733660534961602	1.0144791341704584	0.46369120444542977	0.8578044341772783	-0.3290591393334461
0.6738808593474569	1.0144724094622464	0.4637527268113359	0.8584742430640876	-0.32966171479854806
0.6743956651987537	1.014465625866017	0.46381478081532507	0.8591440350914433	-0.3302637455198953
0.6749104710500504	1.0144587834648113	0.463877365514748	0.8598138101168883	-0.33086522711603555
0.6754252769013472	1.0144518823423394	0.4639404799597346	0.860483567998287	-0.3314661552214028
0.675940082752644	1.0144449225829764	0.4640041231932284	0.8611533085938281	-0.33206652548641846
0.6764548886039408	1.0144379042717606	0.46406829425102286	0.8618230317620265	-0.3326663335775913
0.6769696944552375	1.0144308274943916	0.46413299216179593	0.8624927373617258	-0.33326557517761707
0.6774845003065343	1.0144236923372274	0.46419821594714655	0.8631624252521007	-0.3338642459854765
0.677999306157831	1.0144164988872824	0.4642639646216303	0.8638320952926591	-0.3344623417165323
0.6785141120091278	1.014409247232224	0.4643302371927954	0.8645017473432443	-0.33505985810262534
0.6790289178604245	1.0144019374603719	0.46439703266121946	0.8651713812640375	-0.33565679089216954
0.6795437237117212	1.0143945696606942	0.4644643500205456	0.86584099691556	-0.3362531358502458
0.680058529563018	1.0143871439228054	0.4645321882575193	0.8665105941586755	-0.33684888875869495
0.6805733354143148	1.0143796603369646	0.46460054635202536	0.8671801728545921	-0.3374440454162093
0.6810881412656116	1.0143721189940715	0.4646694232771248	0.8678497328648646	-0.33803860163842375
0.6816029471169083	1.014364519985666	0.4647388179990923	0.8685192740513967	-0.3386325532580049
0.6821177529682051	1.0143568634039233	0.4648087294774534	0.8691887962764433	-0.33922589612474
0.6826325588195018	1.0143491493416534	0.4648791566650221	0.8698582994026125	-0.33981862610562436
0.6831473646707986	1.0143413778922978	0.4649500985079389	0.8705277832928676	-0.3404107390849476
0.6836621705220953	1.0143335491499268	0.4650215539457083	0.8711972478105299	-0.34100223096437904
0.6841769763733921	1.0143256632092368	0.46509352191123726	0.8718666928192796	-0.3415930976630519
0.684277469258206	1.014324117166629	0.46510763014464396	0.8719973698160584	-0.34170836475861416
0.6846917822246888	1.0143177201655487	0.46516600133087294	0.8725361181831595	-0.34218333511764654
0.6852065880759857	1.0143097201148041	0.46523899112444167	0.8732055237665753	-0.34277293928247227
0.6857213939272824	1.0143016631535635	0.465312490205287	0.8738749094342994	-0.3433619061295484
0.6862361997785791	1.0142935493790033	0.46538649748030875	0.8745442750514715	-0.3439502316486842
0.6867510056298759	1.0142853788889137	0.46546101185000166	0.8752136204836016	-0.3445379118475575
0.6872658114811726	1.0142771517816953	0.4655360322084943	0.8758829455965716	-0.3451249427517922
0.6877806173324694	1.014268868156357	0.46561155744358845	0.8765522502566375	-0.3457113204050351
0.6882954231837661	1.0142605281125134	0.46568758643679814	0.8772215343304309	-0.3462970408690313
0.688810229035063	1.0142521317503819	0.4657641180633892	0.8778907976849619	-0.34688210022369825
0.6893250348863597	1.0142436791707796	0.4658411511924186	0.87856004018762	-0.34746649456719936
0.6898398407376565	1.0142351704751218	0.4659186846867743	0.8792292617061768	-0.34805022001601577
0.6903546465889532	1.0142266057654183	0.4659967174032151	0.8798984621087875	-0.34863327270501765
0.69086945244025	1.0142179851442708	0.46607524819241025	0.8805676412639935	-0.34921564878753386
0.6913842582915467	1.0142093087148707	0.46615427589897984	0.8812367990407228	-0.3497973444354211
0.6918990641428435	1.0142005765809956	0.46623379936153475	0.8819059353082939	-0.3503783558391311
0.6924138699941402	1.0141917888470073	0.46631381741271694	0.8825750499364158	-0.3509586792077777
0.692928675845437	1.0141829456178488	0.46639432887923993	0.883244142795191	-0.35153831076920194
0.6934434816967338	1.0141740469990412	0.46647533258192925	0.883913213755117	-0.3521172467700367
0.6939582875480305	1.0141650930966817	0.466556827335763	0.8845822626870881	-0.35269548347576973
0.6944730933993273	1.0141560840174395	0.46663881194991264	0.8852512894623968	-0.35327301717080595
0.694987899250624	1.0141470198685547	0.4667212852277839	0.8859202939527365	-0.3538498441585283
0.6955027051019208	1.014137900757834	0.4668042459670574	0.8865892760302025	-0.35442596076135796
0.6960175109532175	1.0141287267936485	0.46688769295972987	0.8872582355672939	-0.35500136332081267
0.6965323168045143	1.0141194980849317	0.46697162499215544	0.8879271724369154	-0.35557604819756494
0.6966328096893282	1.0141176902142053	0.46698806545702326	0.8880577498745177	-0.3556881457609859
0.697047122655811	1.0141102147411751	0.46705604084508645	0.888596086512379	-0.3561500117714984
0.6975619285071079	1.0141008768724262	0.46714093929371486	0.8892649776674059	-0.3567232504417632
0.6980767343584046	1.014091484589286	0.4672263191077139	0.8899338457761278	-0.35729576062683044
0.6985915402097014	1.0140820380029052	0.46731217905127914	0.8906026907130886	-0.35786753876454563
0.6991063460609981	1.0140725372249821	0.46739851788317033	0.8912715123532466	-0.35843858131218054
0.6996211519122949	1.0140629823677596	0.4674853343567527	0.8919403105719755	-0.3590088847464845
0.7001359577635916	1.014053373544022	0.46757262722003917	0.8926090852450662	-0.3595784455637341
0.7006507636148884	1.0140437108670926	0.4676603952157314	0.8932778362487286	-0.36014726027978233
0.7011655694661851	1.0140339944508303	0.46774863708126224	0.8939465634595927	-0.36071532543010604
0.7016803753174818	1.014024224409627	0.4678373515488374	0.8946152667547108	-0.36128263756985285
0.7021951811687787	1.0140144008584042	0.46792653734547723	0.8952839460115586	-0.3618491932738864
0.7027099870200754	1.0140045239126112	0.4680161931930591	0.8959526011080368	-0.3624149891368311
0.7032247928713722	1.013994593688221	0.4681063178083592	0.8966212319224728	-0.3629800217731153
0.7037395987226689	1.0139846103017283	0.4681969099030948	0.897289838333622	-0.36354428781701353
0.7042544045739657	1.0139745738701451	0.46828796818396645	0.8979584202206693	-0.3641077839226878
0.7047692104252624	1.0139644845109999	0.46837949135270013	0.8986269774632307	-0.3646705067642275
0.7052840162765592	1.0139543423423327	0.46847147810608963	0.8992955099413545	-0.3652324530356887
0.7057988221278559	1.0139441474826933	0.4685639271360389	0.8999640175355232	-0.36579361945113154
0.7063136279791528	1.0139339000511383	0.46865683712960426	0.9006325001266542	-0.36635400274465774
0.7068284338304495	1.0139236001672267	0.468750206769037	0.9013009575961018	-0.3669135996704456
0.7073432396817463	1.0139132479510193	0.4688440347318258	0.9019693898256584	-0.36747240700278533
0.707858045533043	1.0139028435230735	0.4689383196907391	0.9026377966975557	-0.36803042153611215
0.7083728513843398	1.0138923870044416	0.4690330603138678	0.9033061780944664	-0.3685876400850391
0.7088876572356365	1.0138818785166674	0.46912825526466767	0.903974533899505	-0.3691440594843883
0.7089881501204505	1.013879821150987	0.4691468907189324	0.904104997569887	-0.3692525820648943
0.7094024630869332	1.0138713181817833	0.46922390320200186	0.9046428639962297	-0.36969967658922137
0.70991726893823	1.0138607061223068	0.46932000278018376	0.9053111682686433	-0.37025448827486895
0.7104320747895267	1.0138500424612387	0.4694165526490194	0.9059794466011946	-0.3708084914369587
0.7109468806408236	1.013839327322058	0.4695135514538501	0.9066476988787796	-0.37136168299144257
0.7114616864921203	1.0138285608287219	0.4696109978355953	0.9073159249867427	-0.3719140598746229
0.7119764923434171	1.0138177431056594	0.46970889043079495	0.9079841248108785	-0.37246561904317765
0.7124912981947138	1.013806874277771	0.4698072278716525	0.908652298237432	-0.3730163574741844
0.7130061040460106	1.013795954470424	0.46990600878607736	0.9093204451531004	-0.37356627216514304
0.7135209098973073	1.0137849838094504	0.4700052317977277	0.9099885654450346	-0.37411536013399826
0.7140357157486041	1.013773962421143	0.47010489552605295	0.9106566590008396	-0.37466361841916
0.7145505215999008	1.0137628904322535	0.470204998586337	0.9113247257085761	-0.37521104407952366
0.7150653274511977	1.0137517679699881	0.4703055395897403	0.9119927654567617	-0.3757576341944886
0.7155801333024944	1.0137405951620058	0.4704065171433429	0.9126607781343714	-0.3763033858639763
0.7160949391537911	1.013729372136414	0.4705079298501872	0.9133287636308397	-0.3768482962084471
0.7166097450050879	1.0137180990217665	0.47060977630932016	0.9139967218360608	-0.37739236236891577
0.7171245508563846	1.0137067759470602	0.4707120551158367	0.9146646526403901	-0.3779355815069664
0.7176393567076814	1.0136954030417316	0.4708147648609216	0.915332555934645	-0.3784779508047662
0.7181541625589781	1.0136839804356537	0.47091790413189283	0.9160004316101061	-0.3790194674650783
0.7186689684102749	1.013672508259134	0.4710214715122436	0.9166682795585183	-0.3795601287112734
0.7191837742615717	1.0136609866429103	0.4711254655816853	0.9173360996720913	-0.3800999317873404
0.7196985801128685	1.0136494157181477	0.4712298849161899	0.9180038918435013	-0.38063887395789653
0.7202133859641652	1.0136377956164362	0.4713347280880328	0.9186716559658914	-0.38117695250819555
0.720728191815462	1.0136261264697868	0.4714399936658348	0.9193393919328728	-0.38171416474413616
0.7212429976667587	1.013614408410629	0.47154568021460525	0.9200070996385258	-0.38225050799226845
0.7213434905515727	1.0136121152875732	0.4715663597859342	0.9201374364859362	-0.38235510349454566
0.7217578035180555	1.013602641571808	0.4716517862957841	0.9206747789774001	-0.3827859795997996
0.7222726093693522	1.0135908260865807	0.4717583104672843	0.9213424298445166	-0.38332057693459903
0.722787415220649	1.0135789620886124	0.4718652512835345	0.9220100521353678	-0.3838542973852023
0.7233022210719458	1.013567049711976	0.47197260729552115	0.9226776457459185	-0.3843871383608138
0.7238170269232425	1.0135550890911456	0.4720803770508309	0.9233452105726069	-0.3849190972913087
0.7243318327745393	1.0135430803609962	0.47218855909369284	0.9240127465123456	-0.3854501716272344
0.724846638625836	1.0135310236567987	0.4722971519650208	0.9246802534625218	-0.3859803588398101
0.7253614444771328	1.0135189191142184	0.4724061542024554	0.925347731320999	-0.3865096564209262
0.7258762503284295	1.0135067668693103	0.47251556434040626	0.9260151799861167	-0.3870380618831426
0.7263910561797263	1.0134945670585174	0.47262538091009415	0.9266825993566922	-0.3875655727596856
0.726905862031023	1.0134823198186662	0.47273560243959284	0.9273499893320204	-0.3880921866044446
0.7274206678823198	1.0134700252869655	0.47284622745387117	0.9280173498118756	-0.3886179009919674
0.7279354737336166	1.0134576836010014	0.47295725447483494	0.9286846806965109	-0.3891427135174546
0.7284502795849134	1.013445294898735	0.4730686820213687	0.9293519818866602	-0.38966662179675343
0.7289650854362101	1.0134328593184994	0.47318050860937766	0.9300192532835382	-0.3901896234663501
0.7294798912875069	1.0134203769989967	0.47329273275182926	0.9306864947888408	-0.3907117161833621
0.7299946971388036	1.0134078480792947	0.47340535295879504	0.9313537063047466	-0.39123289762552854
0.7305095029901004	1.0133952726988233	0.47351836773749184	0.9320208877339167	-0.39175316549120065
0.7310243088413971	1.0133826509973722	0.4736317755923238	0.9326880389794956	-0.39227251749933056
0.7315391146926938	1.013369983115088	0.47374557502492337	0.9333551599451123	-0.39279095138945974
0.7320539205439907	1.0133572691924695	0.473859764534193	0.9340222505348802	-0.39330846492170635
0.7325687263952874	1.0133445093703666	0.47397434261634613	0.9346893106533978	-0.3938250558767519
0.7330835322465842	1.0133317037899758	0.47408930776494873	0.9353563402057494	-0.39434072205582654
0.7335983380978809	1.0133188525928383	0.4742046584709602	0.936023339097506	-0.3948554612806943
0.7336988309826948	1.0133163386603645	0.47422722040058835	0.9361535373017075	-0.394955832841032
0.7341131439491777	1.0133059559208353	0.4743203932227744	0.936690307234725	-0.3953692713936368
0.7346279498004744	1.0132930139161866	0.4744365105062609	0.9373572445239513	-0.3958821502574365
0.7351427556517712	1.0132800267214461	0.47455300880480544	0.9380241508722178	-0.39639409575535883
0.7356575615030679	1.0132669944795	0.47466988659935105	0.9386910261870454	-0.3969051057911339
0.7361723673543648	1.0132539173335626	0.4747871423684387	0.9393578703764439	-0.39741517828893697
0.7366871732056615	1.0132407954271738	0.4749047745882478	0.9400246833489125	-0.39792431119336813
0.7372019790569583	1.0132276289041962	0.47502278173263673	0.9406914650134399	-0.39843250246943174
0.737716784908255	1.013214417908811	0.47514116227318337	0.941358215279505	-0.39893975010251415
0.7382315907595518	1.0132011625855166	0.4752599146792254	0.942024934057077	-0.39944605209836154
0.7387463966108485	1.0131878630791238	0.47537903741790044	0.942691621256616	-0.3999514064830561
0.7392612024621452	1.013174519534754	0.47549852895418626	0.9433582767890734	-0.40045581130299235
0.739776008313442	1.0131611320978353	0.4756183877509408	0.944024900565892	-0.40095926462485176
0.7402908141647387	1.0131477009141	0.47573861226894204	0.9446914924990067	-0.40146176453557725
0.7408056200160356	1.0131342261295808	0.47585920096692796	0.9453580525008447	-0.4019633091423467
0.7413204258673323	1.0131207078906093	0.4759801523016361	0.9460245804843257	-0.4024638965725455
0.7418352317186291	1.0131071463438108	0.47610146472784315	0.9466910763628619	-0.4029635249737389
0.7423500375699258	1.0130935416361029	0.47622313669840466	0.9473575400503591	-0.4034621925136429
0.7428648434212226	1.0130798939146919	0.47634516666429416	0.9480239714612163	-0.40395989738009497
0.7433796492725193	1.0130662033270692	0.47646755307464267	0.948690370510326	-0.40445663778102375
0.7438944551238161	1.0130524700210095	0.47659029437677763	0.9493567371130749	-0.4049524119444181
0.7444092609751128	1.0130386941445664	0.4767133890162622	0.9500230711853435	-0.40544721811829554
0.7449240668264097	1.0130248758460707	0.47683683543693384	0.9506893726435066	-0.4059410545706695
0.7454388726777064	1.013011015274126	0.4769606320809435	0.9513556414044338	-0.4064339195895166
0.7459536785290031	1.012997112577607	0.47708477738879407	0.952021877385489	-0.40692581148274276
0.746054171413817	1.0129943937947716	0.4771090517641668	0.9521519264191803	-0.40702171777576507
0.7464684843802999	1.0129831679056551	0.4772092697993789	0.9526880805045311	-0.4074167285781485
0.7469832902315966	1.0129691814076767	0.4773341077500204	0.9533542506799142	-0.40790666922339397
0.7474980960828934	1.0129551532333394	0.4774592896765084	0.9540203878304869	-0.4083956317859629
0.7480129019341901	1.0129410835325692	0.47758481401313807	0.9546864918755936	-0.4088836146531263
0.7485277077854869	1.0129269724555474	0.4777106791927482	0.955352562735074	-0.4093706162319049
0.7490425136367836	1.0129128201527078	0.4778368836467591	0.9560186003292627	-0.4098566349490315
0.7495573194880805	1.0128986267747335	0.47796342580521034	0.9566846045789905	-0.4103416692509125
0.7500721253393772	1.012884392472554	0.4780903040967986	0.9573505754055834	-0.4108257176035883
0.750586931190674	1.0128701173973418	0.47821751694891484	0.958016512730863	-0.41130877849269415
0.7511017370419707	1.0128558017005107	0.4783450627876822	0.9586824164771467	-0.41179085042341884
0.7516165428932675	1.0128414455337114	0.4784729400379928	0.9593482865672474	-0.4122719319204644
0.7521313487445642	1.0128270490488287	0.4786011471235452	0.9600141229244739	-0.41275202152800383
0.752646154595861	1.01281261239798	0.4787296824668813	0.9606799254726304	-0.413231117809639
0.7531609604471577	1.0127981357335096	0.4788585444894232	0.9613456941360171	-0.4137092193483577
0.7536757662984545	1.012783619207989	0.47898773161150987	0.9620114288394297	-0.41418632474649
0.7541905721497513	1.0127690629742117	0.4791172422524337	0.9626771295081593	-0.41466243262566416
0.754705378001048	1.0127544671851905	0.4792470748304771	0.9633427960679928	-0.4151375416267618
0.7552201838523448	1.0127398319941554	0.4793772277629487	0.9640084284452123	-0.41561165040987286
0.7557349897036415	1.0127251575545502	0.4795076994662196	0.9646740265665955	-0.41608475765424935
0.7562497955549383	1.0127104440200294	0.47963848835575884	0.9653395903594152	-0.4165568620582591
0.756764601406235	1.0126956915444556	0.47976959284617027	0.9660051197514394	-0.4170279623393387
0.7572794072575318	1.0126809002818966	0.47990101135122726	0.9666706146709312	-0.4174980572339458
0.7577942131088286	1.012666070386622	0.48003274228390885	0.9673360750466485	-0.41796714549751113
0.7583090189601254	1.0126512020131007	0.4801647840564349	0.968001500807844	-0.41843522590438975
0.7584095118449392	1.012648295150731	0.48019059544967185	0.9681313914692324	-0.4185264800547557
0.7588238248114221	1.0126362953159984	0.48029713508030164	0.968666891884265	-0.41890229724781197
0.7593386306627189	1.012621350450174	0.4804297937663163	0.9693322482061532	-0.4193683583398334
0.7598534365140156	1.0126063675706765	0.48056275852463254	0.9699975697042442	-0.4198334080112846
0.7603682423653124	1.0125913468327434	0.48069602776478504	0.9706628563097683	-0.42029744511172085
0.7608830482166091	1.0125762883917964	0.48082959989572405	0.971328107954449	-0.4207604685093702
0.7613978540679058	1.01256119240344	0.48096347332585015	0.9719933245705037	-0.4212224770910821
0.7619126599192027	1.0125460590234565	0.4810976464630484	0.9726585060906427	-0.421683469762275
0.7624274657704994	1.0125308884078057	0.4812321177147226	0.9733236524480702	-0.4221434454468835
0.7629422716217962	1.0125156807126203	0.4813668854878291	0.9739887635764823	-0.42260240308730507
0.7634570774730929	1.0125004360942038	0.48150194818891107	0.9746538394100683	-0.42306034164434664
0.7639718833243897	1.0124851547090274	0.48163730422413187	0.9753188798835094	-0.42351726009716995
0.7644866891756864	1.0124698367137268	0.4817729519993087	0.9759838849319791	-0.4239731574432371
0.7650014950269832	1.012454482265101	0.481908889919946	0.976648854491142	-0.4244280326982555
0.7655163008782799	1.0124390915201067	0.48204511639126874	0.9773137884971548	-0.4248818848961222
0.7660311067295767	1.0124236646358586	0.48218162981825524	0.9779786868866645	-0.4253347130888679
0.7665459125808735	1.0124082017696248	0.48231842860567037	0.9786435495968091	-0.42578651634660025
0.7670607184321703	1.0123927030788236	0.4824555111580981	0.9793083765652167	-0.42623729375744757
0.767575524283467	1.0123771687210223	0.4825928758799741	0.9799731677300056	-0.4266870444275009
0.7680903301347638	1.0123615988539336	0.4827305211756182	0.9806379230297835	-0.4271357674807566
0.7686051359860605	1.0123459936354127	0.48286844544926655	0.9813026424036472	-0.42758346205905834
0.7691199418373572	1.0123303532234544	0.4830066471051036	0.9819673257911821	-0.4280301273220382
0.769634747688654	1.0123146777761913	0.4831451245472944	0.9826319731324622	-0.428475762447058
0.7701495535399507	1.01229896745189	0.48328387618001584	0.9832965843680493	-0.42892036662914984
0.7706643593912476	1.012283222408949	0.48342290040748853	0.9839611594389928	-0.4293639390809566
0.7707648522760614	1.0122801448548788	0.48345007035155246	0.9840908838612225	-0.4294504063983626
0.7711791652425443	1.012267442805896	0.4835621956340081	0.9846256982868289	-0.4298064790326716
0.7716939710938411	1.0122516288013848	0.4837017602639765	0.9852902008535804	-0.4302479857319782
0.7722087769451378	1.0122357805541924	0.4838415927019329	0.9859546670817564	-0.4306884584439891
0.7727235827964346	1.0122198982232173	0.48398169135258473	0.9866190969143513	-0.4311278964511851
0.7732383886477313	1.0122039819674764	0.4841220546208384	0.987283490294845	-0.4315662990533534
0.7737531944990281	1.0121880319461016	0.4842626809118297	0.9879478471672016	-0.432003665567526
0.7742680003503248	1.0121720483183376	0.4844035686309544	0.9886121674758698	-0.43243999532791727
0.7747828062016217	1.01215603124354	0.48454471618389827	0.9892764511657813	-0.4328752876858614
0.7752976120529184	1.0121399808811715	0.48468612197666705	0.9899406981823514	-0.4333095420097497
0.7758124179042151	1.0121238973907998	0.4848277844156167	0.9906049084714776	-0.43374275768496706
0.7763272237555119	1.0121077809320949	0.4849697019074825	0.9912690819795396	-0.43417493411382874
0.7768420296068086	1.0120916316648263	0.48511187285940915	0.991933218653398	-0.43460607071551643
0.7773568354581054	1.0120754497488613	0.4852542956789796	0.9925973184403949	-0.43503616692601405
0.7778716413094021	1.0120592353441609	0.48539696877424454	0.9932613812883522	-0.43546522219804346
0.7783864471606989	1.0120429886107782	0.48553989055375135	0.9939254071455714	-0.4358932360009995
0.7789012530119956	1.0120267097088558	0.4856830594265727	0.9945893959608335	-0.4363202078208852
0.7794160588632925	1.0120103987986226	0.4858264738023354	0.9952533476833975	-0.4367461371602465
0.7799308647145892	1.0119940560403922	0.48597013209124884	0.9959172622630001	-0.4371710235381065
0.780445670565886	1.0119776815945591	0.4861140327041331	0.996581139649856	-0.4375948664898998
0.7809604764171827	1.0119612756215974	0.48625817405244737	0.9972449797946553	-0.4380176655674063
0.7814752822684795	1.0119448382820575	0.4864025545483174	0.9979087826485649	-0.43843942033868494
0.7819900881197762	1.0119283697365637	0.4865471726045637	0.9985725481632264	-0.4388601303880071
0.782504893971073	1.0119118701458116	0.48669202663472905	0.9992362762907563	-0.4392797953157897
0.7830196998223697	1.0118953396705663	0.4868371150531057	0.9998999669837447	-0.4396984147385282
0.7831201927071837	1.011892109243336	0.48686546430392547	1.0000295186234611	-0.4397800095172533
0.7835345056736664	1.0118787784716587	0.48698243627476256	1.0005636201952552	-0.4401159882887293
0.7840493115249633	1.011862186709984	0.4871279887155726	1.0012272358788235	-0.44053251561484325
0.78456411737626	1.0118455645464985	0.48727377079223944	1.0018908139884575	-0.44094799638119636
0.7850789232275568	1.0118289121422177	0.48741978092232396	1.002554354478636	-0.4413624302679228
0.7855937290788535	1.011812229658214	0.48756601752427103	1.003217857304308	-0.44177581697089663
0.7861085349301503	1.0117955172556132	0.4877124790174358	1.0038813224208925	-0.44218815620166313
0.786623340781447	1.0117787750955929	0.4878591638221096	1.0045447497842768	-0.44259944768737053
0.7871381466327438	1.0117620033393802	0.48800607035954635	1.0052081393508172	-0.44300969117070116
0.7876529524840405	1.0117452021482483	0.48815319705198795	1.0058714910773368	-0.4434188864098024
0.7881677583353374	1.0117283716835157	0.4883005423226901	1.0065348049211251	-0.4438270331782176
0.7886825641866341	1.0117115121065419	0.48844810459594773	1.007198080839938	-0.44423413126481676
0.7891973700379309	1.0116946235787265	0.48859588229712014	1.007861318791996	-0.4446401804737271
0.7897121758892276	1.0116777062615063	0.48874387385265633	1.0085245187359846	-0.44504518062426335
0.7902269817405244	1.011660760316352	0.48889207769011955	1.0091876806310518	-0.44544913155085797
0.7907417875918211	1.0116437859047682	0.48904049223821233	1.0098508044368089	-0.44585203310299126
0.7912565934431178	1.0116267831882884	0.4891891159268008	1.010513890113329	-0.44625388514512104
0.7917713992944146	1.0116097523284737	0.4893379471869393	1.011176937621146	-0.44665468755661275
0.7922862051457114	1.0115926934869117	0.4894869844508942	1.011839946921254	-0.44705444023166874
0.7928010109970082	1.0115756068252122	0.4896362261521684	1.0125029179751068	-0.4474531430792578
0.7933158168483049	1.0115584925050058	0.4897856707255247	1.0131658507446166	-0.4478507960230448
0.7938306226996017	1.0115413506879418	0.4899353166070096	1.0138287451921533	-0.44824739900131944
0.7943454285508984	1.0115241815356855	0.490085162233977	1.0144916012805432	-0.4486429519669258
0.7948602344021952	1.0115069852099159	0.49023520604511117	1.0151544189730692	-0.44903745488719116
0.7953750402534919	1.0114897618723238	0.49038544648044996	1.0158171982334687	-0.4494309077438548
0.7954755331383059	1.011486396646461	0.49041479702969654	1.015946571841194	-0.44950758937213503
0.7958898461047887	1.0114725116846095	0.49053588198140785	1.0164799390259336	-0.44982331053299696
0.7964046519560855	1.01145523480848	0.4906865109907986	1.0171426413151092	-0.45021466326496745
0.7969194578073823	1.0114379314056472	0.4908373319528578	1.017805305066093	-0.45060496596431415
0.797434263658679	1.0114206016378258	0.49098834331326546	1.018467930244434	-0.45099421866971173
0.7979490695099758	1.0114032456667308	0.491139543519168	1.019130516816132	-0.45138242143389007
0.7984638753612725	1.0113858636540751	0.49129093101920046	1.019793064747636	-0.45176957432356224
0.7989786812125692	1.0113684557615679	0.4914425042635083	1.020455574005845	-0.4521556774193533
0.799493487063866	1.011351022150912	0.491594261703769	1.021118044558104	-0.45254073081572815
0.8000082929151627	1.011333562983802	0.491746201793214	1.0217804763722065	-0.4529247346209198
0.8005230987664596	1.0113160784219215	0.4918983229866493	1.0224428694163912	-0.4533076889568575
0.8010379046177563	1.0112985686269418	0.49205062374047737	1.0231052236593416	-0.45368959395909475
0.8015527104690531	1.0112810337605191	0.4922031025127177	1.0237675390701861	-0.45407044977673705
0.8020675163203498	1.0112634739842925	0.4923557577630277	1.0244298156184954	-0.4544502565723702
0.8025823221716466	1.0112458894598824	0.49250858795272345	1.0250920532742829	-0.4548290145219881
0.8030971280229433	1.011228280348887	0.49266159154479994	1.0257542520080025	-0.4552067238149203
0.8036119338742401	1.0112106468128823	0.49281476700395166	1.0264164117905488	-0.4555833846537603
0.8041267397255368	1.0111929890134181	0.4929681127965924	1.0270785325932557	-0.45595899725429306
0.8046415455768336	1.0111753071120169	0.49312162739087545	1.0277406143878947	-0.4563335618454228
0.8051563514281304	1.011157601270171	0.49327530925671303	1.0284026571466751	-0.45670707866910076
0.8056711572794271	1.011139871649342	0.49342915686579636	1.0290646608422422	-0.4570795479802531
0.8061859631307239	1.0111221184109573	0.4935831686916146	1.0297266254476762	-0.45745097004670837
0.8067007689820206	1.011104341716408	0.4937373432094744	1.030388550936492	-0.4578213451491255
0.8072155748333174	1.0110865417270485	0.49389167889651875	1.0310504372826375	-0.45819067358092136
0.8077303806846141	1.0110687186041922	0.4940461742317462	1.0317122844604922	-0.4585589556481985
0.8078308735694281	1.0110652367493953	0.49407635105036124	1.0318414760356962	-0.4586307242614244
0.8082451865359109	1.0110508725091114	0.4942008276960291	1.0323740924448674	-0.45892619166967297
0.8087599923872076	1.0110330036030342	0.49435563777213254	1.0330358612110044	-0.459292381976602
0.8092747982385045	1.0110151120471431	0.4945106029447327	1.0336975907345733	-0.4596575269127117
0.8097896040898012	1.010997198002573	0.4946657217004349	1.0343592809916724	-0.460021626834125
0.810304409941098	1.010979261630408	0.49482099252779166	1.0350209319588264	-0.4603846821092893
0.8108192157923947	1.0109613030916818	0.49497641391732067	1.0356825436129866	-0.46074669311890437
0.8113340216436915	1.0109433225473734	0.4951319843615225	1.0363441159315285	-0.4611076602558501
0.8118488274949882	1.010925320158407	0.495287702354898	1.037005648892252	-0.4614675839251146
0.812363633346285	1.0109072960856484	0.4954435663939657	1.0376671424733794	-0.46182646454372195
0.8128784391975817	1.0108892504899047	0.495599574977279	1.0383285966535545	-0.4621843025406602
0.8133932450488784	1.010871183531921	0.4957557266054435	1.0389900114118413	-0.4625410983568093
0.8139080509001753	1.01085309537238	0.4959120197811331	1.0396513867277244	-0.46289685244486944
0.814422856751472	1.0108349861718982	0.4960684530091076	1.0403127225811053	-0.4632515652692889
0.8149376626027688	1.010816856091026	0.4962250247962286	1.040974018952304	-0.4636052373061923
0.8154524684540655	1.0107987052902445	0.4963817336514761	1.0416352758220562	-0.46395786904330877
0.8159672743053623	1.0107805339299643	0.4965385780859645	1.0422964931715122	-0.46430946097990045
0.816482080156659	1.010762342170523	0.49669555661295894	1.042957670982237	-0.46466001362669057
0.8169968860079558	1.0107441301721842	0.4968526677478909	1.0436188092362084	-0.4650095275057921
0.8175116918592525	1.0107258980951357	0.49700991000837397	1.0442799079158154	-0.4653580031506361
0.8180264977105494	1.0107076460994866	0.4971672819142194	1.044940967003858	-0.4657054411059003
0.8185413035618461	1.0106893743452663	0.4973247819874514	1.045601986483546	-0.46605184192743804
0.8190561094131429	1.010671082992423	0.4974824087523224	1.0462629663384966	-0.46639720618220654
0.8195709152644396	1.0106527722008214	0.4976401607353283	1.0469239065527356	-0.4667415344481962
0.8200857211157364	1.010634442130241	0.4977980364652228	1.0475848071106937	-0.4670848273143592
0.8201862140005503	1.0106308617660238	0.49782886897134765	1.0477138138445066	-0.46715171920357135
0.8206005269670331	1.010616092940374	0.4979560344730327	1.0482456679972074	-0.46742708538053845
0.8211153328183298	1.010597724790825	0.4981141532920722	1.0489064891975166	-0.4677683092573972
0.8216301386696266	1.0105793378411076	0.49827239145795715	1.049567270697264	-0.4681084995663476
0.8221449445209233	1.0105609322506433	0.4984307475086197	1.050228012482494	-0.46844765693948054
0.8226597503722202	1.01054250817876	0.49858921998432193	1.0508887145396515	-0.46878578201949467
0.8231745562235169	1.01052406578469	0.49874780742767005	1.0515493768555801	-0.4691228754596261
0.8236893620748137	1.0105056052275687	0.49890650838362816	1.052209999417522	-0.46945893792357823
0.8242041679261104	1.0104871266664324	0.49906532139953175	1.0528705822131161	-0.4697939700854511
0.8247189737774072	1.0104686302602168	0.4992242450251011	1.0535311252303974	-0.47012797262967143
0.8252337796287039	1.0104501161677562	0.4993832778124548	1.0541916284577948	-0.4704609462509228
0.8257485854800007	1.0104315845477798	0.4995424183161226	1.0548520918841315	-0.47079289165407534
0.8262633913312974	1.0104130355589125	0.4997016650930587	1.0555125154986225	-0.4711238095541165
0.8267781971825943	1.0103944693596714	0.4998610167026543	1.0561728992908734	-0.47145370067608083
0.827293003033891	1.0103758861084655	0.5000204717067505	1.056833243250881	-0.471782565754981
0.8278078088851878	1.0103572859635932	0.5001800286696505	1.0574935473690295	-0.47211040553573796
0.8283226147364845	1.0103386690832408	0.5003396861581324	1.0581538116360913	-0.4724372207731122
0.8288374205877812	1.0103200356254816	0.5004994427414612	1.0588140360432252	-0.4727630122316341
0.829352226439078	1.0103013857482734	0.5006592969914008	1.059474220581975	-0.4730877806855354
0.8298670322903747	1.010282719609458	0.5008192474822258	1.0601343652442683	-0.47341152691868027
0.8303818381416715	1.0102640373667582	0.5009792927907338	1.060794470022416	-0.47373425172449657
0.8308966439929683	1.010245339177778	0.5011394314962563	1.0614545349091098	-0.4740559559059073
0.8314114498442651	1.0102266251999994	0.5012996621806709	1.0621145598974229	-0.4743766402752625
0.8319262556955618	1.0102078955907825	0.5014599834284118	1.0627745449808064	-0.4746963056542706
0.8324410615468586	1.0101891505073624	0.5016203938264818	1.0634344901530903	-0.4750149528739308
0.8325415544316724	1.0101854895740232	0.5016517170826568	1.06356331036153	-0.4750770358314708
0.8329558673981553	1.0101703901068488	0.5017808919644626	1.0640943954084814	-0.4753325827744649
0.8334706732494521	1.0101516145462242	0.5019414764345265	1.0647542607415612	-0.47564919620524965
0.8339854791007488	1.010132823982342	0.5021021458314459	1.0654140861472865	-0.4759647940247491
0.8345002849520456	1.010114018571926	0.5022628987526053	1.066073871620987	-0.4762793771004475
0.8350150908033424	1.0100951984715678	0.5024237337980108	1.066733617158364	-0.4765929463087814
0.8355298966546391	1.0100763638377264	0.5025846495703005	1.0673933227554895	-0.4769055025350734
0.8360447025059359	1.0100575148267257	0.5027456446747551	1.0680529884088057	-0.4772170466734646
0.8365595083572326	1.0100386515947544	0.5029067177193076	1.0687126141151226	-0.4775275796268481
0.8370743142085294	1.0100197742978632	0.503067867314553	1.0693721998716172	-0.47783710230680265
0.8375891200598261	1.0100008830919645	0.5032290920737583	1.0700317456758326	-0.47814561563352587
0.8381039259111229	1.0099819781328299	0.5033903906128723	1.0706912515256763	-0.47845312053576833
0.8386187317624196	1.0099630595760898	0.5035517615505343	1.0713507174194192	-0.4787596179507675
0.8391335376137165	1.009944127577232	0.5037132035080841	1.0720101433556946	-0.47906510882418185
0.8396483434650132	1.0099251822915996	0.5038747151095713	1.0726695293334965	-0.4793695941100253
0.84016314931631	1.00990622387439	0.5040362949817632	1.0733288753521786	-0.47967307477060167
0.8406779551676067	1.009887252480654	0.5041979417541553	1.0739881814114536	-0.4799755517764394
0.8411927610189035	1.0098682682652935	0.5043596540589788	1.0746474475113907	-0.48027702610622663
0.8417075668702002	1.0098492713830611	0.5045214305312096	1.0753066736524157	-0.48057749874674605
0.842222372721497	1.0098302619885586	0.5046832698085771	1.0759658598353088	-0.4808769706928105
0.8427371785727937	1.0098112402362351	0.5048451705315725	1.076625006061204	-0.4811754429471983
0.8432519844240904	1.0097922062803866	0.5050071313434563	1.0772841123315875	-0.48147291652058893
0.8437667902753873	1.0097731602751534	0.5051691508902673	1.0779431786482965	-0.481769392431499
0.844281596126684	1.0097541023745207	0.5053312278208302	1.0786022050135182	-0.4820648717062185
0.8447964019779808	1.0097350327323158	0.5054933607867632	1.0792611914297887	-0.4823593553787467
0.8448968948627946	1.0097313088784852	0.505525016439992	1.0793898244801976	-0.4824167241299092
0.8453112078292775	1.0097159515022072	0.5056555484424863	1.0799201378999905	-0.4826528444907291
0.8458260136805743	1.0096968588377035	0.505817789445228	1.0805790444273533	-0.4829453400913938
0.846340819531871	1.009677754892153	0.5059800824550337	1.0812379110154509	-0.4832368432374887
0.8468556253831678	1.0096586398187404	0.5061424261347721	1.0818967376682012	-0.4835273549932185
0.8473704312344645	1.0096395137704877	0.506304819150143	1.0825555243898641	-0.483816876430182
0.8478852370857614	1.0096203769002516	0.5064672601696845	1.0832142711850414	-0.4841054086273096
0.8484000429370581	1.0096012293607233	0.506629747864779	1.0838729780586738	-0.48439295267080135
0.8489148487883549	1.0095820713044263	0.5067922809096609	1.0845316450160412	-0.4846795096540646
0.8494296546396516	1.0095629028837163	0.5069548579814231	1.0851902720627609	-0.48496508067765237
0.8499444604909484	1.0095437242507792	0.5071174777600231	1.0858488592047866	-0.4852496668492018
0.8504592663422451	1.00952453555763	0.5072801389282902	1.0865074064484062	-0.48553326928337254
0.8509740721935418	1.0095053369561124	0.5074428401719309	1.087165913800242	-0.48581588910178586
0.8514888780448386	1.0094861285978969	0.5076055801795357	1.0878243812672486	-0.4860975274329636
0.8520036838961353	1.0094669106344798	0.5077683576425852	1.0884828088567113	-0.4863781854122675
0.8525184897474322	1.0094476832171824	0.5079311712554557	1.089141196576246	-0.4866578641818386
0.8530332955987289	1.0094284464971495	0.5080940197154252	1.089799544433797	-0.48693656489053716
0.8535481014500257	1.0094092006253488	0.5082569017226791	1.0904578524376358	-0.4872142886938824
0.8540629073013224	1.0093899457525688	0.5084198159803156	1.0911161205963604	-0.4874910367539929
0.8545777131526192	1.0093706820294193	0.5085827611943516	1.0917743489188938	-0.48776681023952695
0.8550925190039159	1.009351409606329	0.5087457360737278	1.0924325374144828	-0.488041610325623
0.8556073248552127	1.0093321286335446	0.5089087393303133	1.0930906860926959	-0.48831543819384077
0.8561221307065094	1.0093128392611308	0.5090717696789123	1.093748794963424	-0.4885882950321024
0.8566369365578063	1.0092935416389675	0.5092348258372674	1.0944068640368767	-0.4888601820346334
0.857151742409103	1.0092742359167506	0.5093979065260655	1.0950648933235834	-0.4891311004019046
0.8572522352939169	1.0092704664032734	0.50942974351061	1.0951933395567306	-0.48918387223805065
0.8576665482603998	1.0092549222439897	0.5095610104689423	1.0957228828343906	-0.4894010513405738
0.8581813541116965	1.0092356007700074	0.5097241363924869	1.0963808325804605	-0.4896700360634278
0.8586961599629932	1.0092162716439388	0.5098872830262464	1.0970387425732713	-0.48993805578932464
0.85921096581429	1.0091969350147298	0.5100504491027306	1.097696612824614	-0.4902051117431361
0.8597257716655867	1.0091775910311362	0.5102136333574155	1.0983544433465924	-0.4904712051556904
0.8602405775168835	1.0091582398417238	0.5103768345287489	1.099012234151622	-0.49073633726371546
0.8607553833681802	1.0091388815948652	0.5105400513581531	1.0996699852524279	-0.4910005093097816
0.8612701892194771	1.0091195164387414	0.5107032825900296	1.1003276966620437	-0.4912637225422454
0.8617849950707738	1.009100144521339	0.5108665269717633	1.1009853683938111	-0.49152597821519317
0.8622998009220706	1.0090807659904502	0.5110297832537253	1.1016430004613778	-0.491787277588385
0.8628146067733673	1.0090613809936713	0.5111930501892777	1.1023005928786962	-0.4920476219271988
0.8633294126246641	1.009041989678402	0.5113563265347764	1.1029581456600233	-0.49230701250257486
0.8638442184759608	1.009022592191845	0.5115196110495748	1.103615658819918	-0.49256545059096035
0.8643590243272576	1.009003188681004	0.5116829024960272	1.1042731323732407	-0.4928229374742542
0.8648738301785543	1.0089837792926837	0.5118461996394923	1.1049305663351519	-0.4930794744397525
0.865388636029851	1.0089643641734887	0.5120095012483357	1.105587960721111	-0.4933350627800934
0.8659034418811479	1.008944943469822	0.5121728060939337	1.106245315546875	-0.4935897037932032
0.8664182477324446	1.0089255173278857	0.5123361129506756	1.1069026308284973	-0.4938433987822419
0.8669330535837414	1.008906085893678	0.5124994205959673	1.1075599065823263	-0.49409614905554955
0.8674478594350381	1.0088866493129938	0.5126627278102333	1.1082171428250043	-0.4943479559265922
0.8679626652863349	1.0088672077314238	0.5128260333769198	1.1088743395734664	-0.4945988207139089
0.8684774711376316	1.008847761294353	0.5129893360824972	1.1095314968449392	-0.4948487447410586
0.8689922769889284	1.0088283101469602	0.5131526347164624	1.1101886146569393	-0.49509772933656665
0.8695070828402252	1.0088088544342173	0.5133159280713415	1.1108456930272725	-0.4953457758338728
0.8696075757250391	1.008805056053716	0.5133478030981534	1.1109739536772782	-0.495394086530943
0.870021888691522	1.0087893943008883	0.5134792149426916	1.1115027319740323	-0.4955928855712784
0.8705366945428187	1.008769929891529	0.5136424941291033	1.1121597315155987	-0.4958390598918943
0.8710515003941155	1.0087504613504847	0.5138057644322028	1.1128166916706366	-0.49608430014358906
0.8715663062454122	1.0087309888218918	0.5139690246566536	1.113473612458096	-0.496328607678937
0.872081112096709	1.0087115124496748	0.5141322736101589	1.1141304938972085	-0.4965719838551671
0.8725959179480057	1.0086920323775466	0.5142955101034625	1.1147873360074882	-0.4968144300341115
0.8731107237993024	1.0086725487490076	0.5144587329503517	1.1154441388087297	-0.49705594758215493
0.8736255296505993	1.008653061707345	0.5146219409676579	1.1161009023210062	-0.4972965378701837
0.874140335501896	1.0086335713956318	0.5147851329752586	1.116757626564669	-0.4975362022735353
0.8746551413531928	1.0086140779567265	0.5149483077960788	1.1174143115603465	-0.49777494217194845
0.8751699472044895	1.0085945815332718	0.5151114642560922	1.1180709573289425	-0.49801275894951297
0.8756847530557863	1.008575082267694	0.5152746011843227	1.118727563891635	-0.4982496539946202
0.876199558907083	1.0085555803022028	0.5154377174128452	1.1193841312698753	-0.4984856286999133
0.8767143647583798	1.0085360757787902	0.515600811776787	1.1200406594853864	-0.4987206844622385
0.8772291706096765	1.0085165688392297	0.5157638831143285	1.1206971485601624	-0.49895482268259583
0.8777439764609734	1.0084970596250753	0.5159269302667049	1.1213535985164664	-0.4991880447660905
0.8782587823122701	1.0084775482776622	0.5160899520782055	1.1220100093768304	-0.4994203521218846
0.8787735881635669	1.0084580349381047	0.5162529473961761	1.1226663811640527	-0.4996517461631488
0.8792883940148636	1.0084385197472956	0.5164159150710187	1.123322713901198	-0.49988222830701423
0.8798031998661604	1.0084190028459064	0.516578853956192	1.1239790076115959	-0.5001117999745252
0.8803180057174571	1.0083994843743862	0.5167417629082124	1.124635262318839	-0.5003404625905914
0.8808328115687538	1.008379964472961	0.5169046407866542	1.1252914780467822	-0.5005682175839411
0.8813476174200506	1.0083604432816329	0.5170674864541498	1.1259476548195422	-0.5007950663870736
0.8818624232713473	1.0083409209401797	0.5172302987763902	1.126603792661495	-0.5010210104362132
0.8819629161561613	1.0083371099513536	0.5172620766352115	1.12673186977543	-0.5010650105144036
0.8823772291226442	1.0083213975881546	0.5173930766221247	1.127259891597275	-0.5012460511712623
0.8828920349739409	1.0083018733648852	0.5175558188631617	1.127915951651775	-0.5014701900357555
0.8834068408252377	1.008282348409472	0.5177185243743678	1.1285719728501435	-0.5016934284768135
0.8839216466765344	1.0082628228607902	0.5178811920336688	1.1292279552177846	-0.5019157679450975
0.8844364525278312	1.0082432968574864	0.5180438207220486	1.1298838987803559	-0.5021372098947637
0.8849512583791279	1.00822377053798	0.5182064093235492	1.1305398035637684	-0.502357755783418
0.8854660642304247	1.0082042440404613	0.5183689567252712	1.1311956695941838	-0.5025774070720713
0.8859808700817214	1.0081847175028917	0.5185314618173721	1.1318514968980153	-0.5027961652250947
0.8864956759330183	1.0081651910630036	0.518693923493067	1.1325072855019247	-0.503014031710175
0.887010481784315	1.008145664858298	0.5188563406486273	1.1331630354328222	-0.5032310079982706
0.8875252876356117	1.0081261390260459	0.5190187121833806	1.1338187467178644	-0.5034470955635674
0.8880400934869085	1.0081066137032866	0.5191810369997099	1.1344744193844545	-0.5036622958834351
0.8885548993382052	1.0080870890268279	0.5193433140030524	1.1351300534602395	-0.5038766104383843
0.889069705189502	1.0080675651332451	0.5195055421018997	1.1357856489731102	-0.5040900407120222
0.8895845110407987	1.0080480421588804	0.5196677202077958	1.1364412059512	-0.5043025881910109
0.8900993168920955	1.0080285202398427	0.5198298472353369	1.1370967244228825	-0.5045142543650236
0.8906141227433922	1.008008999512007	0.5199919221021702	1.1377522044167718	-0.504725040726703
0.8911289285946891	1.0079894801110136	0.5201539437289923	1.1384076459617212	-0.5049349487716183
0.8916437344459858	1.0079699621722686	0.520315911039549	1.139063049086821	-0.5051439799982239
0.8921585402972826	1.007950445830942	0.5204778229606334	1.1397184138213978	-0.5053521359078172
0.8926733461485793	1.0079309312219682	0.5206396784220845	1.1403737401950147	-0.5055594180044976
0.8931881519998761	1.0079114184800448	0.5208014763567864	1.1410290282374675	-0.5057658277951246
0.8937029578511728	1.0078919077396336	0.5209632157006664	1.1416842779787861	-0.5059713667892776
0.8942177637024696	1.0078723991349576	0.5211248953926938	1.142339489449232	-0.5061760364992142
0.8943182565872835	1.0078685912104628	0.521156449093426	1.142467385807927	-0.5062158878555556
0.8947325695537663	1.007852892800004	0.5212865143748782	1.1429946626792973	-0.5063798384398308
0.895247375405063	1.0078333888685196	0.5214480715922676	1.143649797699704	-0.5065827741286215
0.8957621812563599	1.0078138874740143	0.5216095659929475	1.1443048945414027	-0.5067848450856385
0.8962769871076566	1.0077943887497585	0.5217709965280385	1.1449599532355708	-0.5069860528334519
0.8967917929589534	1.0077748928287826	0.5219323621516943	1.1456149738136125	-0.5071863988971108
0.8973065988102501	1.0077553998438777	0.5220936618211007	1.146269956307157	-0.5073858848041034
0.8978214046615469	1.0077359099275942	0.522254894496473	1.1469249007480573	-0.5075845120843185
0.8983362105128436	1.007716423212242	0.522416059141054	1.1475798071683896	-0.5077822822700062
0.8988510163641404	1.0076969398298894	0.5225771547211123	1.1482346756004513	-0.5079791968957397
0.8993658222154371	1.0076774599123641	0.52273818020594	1.1488895060767614	-0.5081752574983766
0.899880628066734	1.0076579835912511	0.5228991345678505	1.1495442986300572	-0.5083704656170213
0.9003954339180307	1.0076385109978934	0.5230600167821763	1.1501990532932953	-0.5085648227929868
0.9009102397693275	1.0076190422633913	0.5232208258272666	1.1508537700996495	-0.5087583305697571
0.9014250456206242	1.007599577518602	0.5233815606844855	1.1515084490825094	-0.50895099049295
0.901939851471921	1.0075801168941394	0.5235422203382089	1.15216309027548	-0.5091428041102799
0.9024546573232177	1.0075606605203737	0.5237028037758222	1.1528176937123804	-0.5093337729715209
0.9029694631745144	1.0075412085274307	0.5238633099877185	1.1534722594272422	-0.5095238986284701
0.9034842690258112	1.007521761045192	0.5240237379672947	1.1541267874543095	-0.509713182634911
0.903999074877108	1.0075023182032947	0.5241840867109503	1.1547812778280362	-0.509901626546578
0.9045138807284048	1.00748288013113	0.5243443552180838	1.1554357305830867	-0.5100892319211194
0.9050286865797015	1.0074634469578443	0.5245045424910904	1.1560901457543333	-0.5102760003180625
0.9055434924309983	1.007444018812338	0.5246646475353589	1.156744523376856	-0.5104619332987781
0.906058298282295	1.0074245958232653	0.5248246693592693	1.1573988634859416	-0.5106470324264445
0.9065731041335918	1.007405178119034	0.5249846069741896	1.1580531661170812	-0.5108312992660134
0.9066735970184057	1.00740138830566	0.5250158177535107	1.1581808851583753	-0.510867172192006
0.9070879099848885	1.007385765827806	0.525144459394473	1.158707431305971	-0.5110147353841745
0.9076027158361853	1.007366359077495	0.5253042256374546	1.1593616590885103	-0.5111973423493211
0.908117521687482	1.0073469579957681	0.5254639047234492	1.1600158495007997	-0.5113791217315161
0.9086323275387789	1.0073275627100446	0.5256234956757472	1.1606700025791419	-0.5115600751024573
0.9091471333900756	1.0073081733474962	0.5257829975206122	1.1613241183600385	-0.5117402040354438
0.9096619392413724	1.0072887900350462	0.5259424092872776	1.161978196880191	-0.511919510105343
0.9101767450926691	1.0072694128993698	0.5261017300079434	1.1626322381764977	-0.5120979948885558
0.9106915509439658	1.0072500420668928	0.5262609587177726	1.1632862422860548	-0.5122756599629846
0.9112063567952626	1.0072306776637934	0.5264200944548884	1.1639402092461533	-0.5124525069080003
0.9117211626465593	1.0072113198159993	0.5265791362603708	1.1645941390942791	-0.5126285373044086
0.9122359684978562	1.0071919686491897	0.5267380831782527	1.1652480318681122	-0.5128037527344186
0.9127507743491529	1.0071726242887935	0.526896934255517	1.1659018876055247	-0.5129781547816099
0.9132655802004497	1.00715328685999	0.5270556885420928	1.1665557063445802	-0.5131517450309007
0.9137803860517464	1.0071339564877086	0.527214345090852	1.167209488123533	-0.5133245250685159
0.9142951919030432	1.007114633296628	0.5273729029576055	1.1678632329808272	-0.5134964964819556
0.9148099977543399	1.0070953174111765	0.5275313612011	1.1685169409550946	-0.5136676608599638
0.9153248036056367	1.0070760089555313	0.5276897188830139	1.169170612085155	-0.5138380197924972
0.9158396094569334	1.0070567080536192	0.5278479750679537	1.1698242464100144	-0.5140075748706937
0.9163544153082303	1.0070374148291152	0.5280061288234504	1.1704778439688641	-0.5141763276868426
0.916869221159527	1.0070181294054434	0.5281641792199558	1.1711314048010797	-0.5143442798343535
0.9173840270108237	1.0069988519057758	0.5283221253308384	1.1717849289462205	-0.514511432907726
0.9178988328621205	1.006979582453033	0.5284799662323795	1.1724384164440278	-0.5146777885025201
0.9184136387134172	1.0069603211698837	0.5286377010037695	1.1730918673344242	-0.5148433482153258
0.918928444564714	1.0069410681787438	0.5287953287271039	1.1737452816575125	-0.5150081136437338
0.9190289374495278	1.0069373108685455	0.528826085944836	1.1738728274028958	-0.5150401842249241
0.9194432504160107	1.0069218236017776	0.5289528484873792	1.1743986594535751	-0.5151720863863058
0.9199580562673075	1.006902587560897	0.5291102593724892	1.1750520007630725	-0.5153352680425459
0.9204728621186042	1.0068833601777603	0.5292675604732205	1.1757053056266427	-0.5154976602128707
0.9209876679699011	1.006864141573774	0.5294247508832488	1.1763585740850995	-0.5156592644985813
0.9215024738211978	1.006844931870091	0.5295818296991343	1.1770118061794326	-0.5158200825018345
0.9220172796724946	1.0068257311876114	0.5297387960203178	1.1776650019508057	-0.5159801158256143
0.9225320855237913	1.0068065396469819	0.5298956489491169	1.1783181614405558	-0.5161393660737037
0.9230468913750881	1.006787357368596	0.530052387590721	1.1789712846901923	-0.5162978348506572
0.9235616972263848	1.006768184472593	0.5302090110531876	1.1796243717413961	-0.5164555237617726
0.9240765030776816	1.0067490210788597	0.5303655184474376	1.1802774226360182	-0.516612434413064
0.9245913089289783	1.006729867307028	0.5305219088872511	1.1809304374160796	-0.5167685684112339
0.925106114780275	1.0067107232764763	0.5306781814892633	1.181583416123769	-0.5169239273636463
0.9256209206315719	1.006691589106329	0.5308343353729594	1.182236358801443	-0.5170785128783005
0.9261357264828686	1.0066724649154568	0.5309903696606714	1.1828892654916248	-0.5172323265638032
0.9266505323341654	1.006653350822475	0.5311462834775719	1.1835421362370029	-0.517385370029343
0.9271653381854621	1.0066342469457459	0.531302075951671	1.1841949710804305	-0.5175376448846636
0.9276801440367589	1.006615153403376	0.5314577462138115	1.1848477700649245	-0.517689152740038
0.9281949498880556	1.0065960703132184	0.5316132933976635	1.1855005332336641	-0.5178398952062425
0.9287097557393524	1.006576997792871	0.5317687166397211	1.1861532606299912	-0.5179898738945312
0.9292245615906491	1.006557935959677	0.5319240150792967	1.1868059522974075	-0.5181390904166101
0.929739367441946	1.0065388849307246	0.5320791878585166	1.187458608279575	-0.5182875463846126
0.9302541732932427	1.0065198448228478	0.532234234122317	1.1881112286203146	-0.5184352434110735
0.9307689791445395	1.006500815752625	0.5323891530184383	1.1887638133636051	-0.518582183108905
0.9312837849958362	1.0064817978363798	0.5325439436974209	1.1894163625535825	-0.5187283670913713
0.9313842778806501	1.006478086747415	0.5325741446451107	1.189543739538937	-0.5187568149744521
0.931798590847133	1.0064627911901807	0.5326986053126004	1.1900688762345388	-0.5188737969720647
0.9323133966984297	1.0064437959298411	0.5328531370201027	1.1907213544509212	-0.5190184743648811
0.9328282025497264	1.006424812170919	0.5330075379788392	1.1913737972473308	-0.5191624008839958
0.9333430084010232	1.0064058400287175	0.533161807350502	1.1920262046685233	-0.5193055781438398
0.93385781425232	1.0063868796182838	0.5333159442995591	1.192678576759405	-0.5194480077590758
0.9343726201036168	1.0063679310544107	0.533469947993249	1.1933309135650356	-0.5195896913445754
0.9348874259549135	1.0063489944516344	0.5336238176015766	1.193983215130624	-0.519730630515395
0.9354022318062103	1.006330069924237	0.5337775522973077	1.1946354815015292	-0.519870826886753
0.935917037657507	1.0063111575862438	0.5339311512559639	1.1952877127232597	-0.5200102820740069
0.9364318435088038	1.0062922575514257	0.534084613655818	1.1959399088414708	-0.5201489976926308
0.9369466493601005	1.0062733699332977	0.534237938677889	1.1965920699019659	-0.5202869753581921
0.9374614552113973	1.0062544948451189	0.5343911255059365	1.1972441959506934	-0.5204242166863303
0.937976261062694	1.0062356323998936	0.5345441733264563	1.197896287033748	-0.5205607232927337
0.9384910669139909	1.0062167827103696	0.5346970813286748	1.1985483431973676	-0.5206964967931179
0.9390058727652876	1.0061979458890402	0.534849848704544	1.199200364487935	-0.5208315388032042
0.9395206786165844	1.0061791220481424	0.535002474648737	1.199852350951974	-0.5209658509386976
0.9400354844678811	1.006160311299658	0.5351549583586415	1.2005043026361513	-0.5210994348152658
0.9405502903191778	1.0061415137553127	0.535307299034356	1.2011562195872738	-0.5212322920485172
0.9410650961704746	1.006122729526577	0.5354594958786839	1.2018081018522888	-0.5213644242539808
0.9415799020217713	1.0061039587246665	0.5356115480971282	1.202459949478282	-0.5214958330470846
0.9420947078730681	1.0060852014605397	0.5357634548978867	1.203111762512478	-0.5216265200431351
0.9426095137243649	1.0060664578449012	0.5359152154918462	1.2037635410022385	-0.5217564868572971
0.9431243195756617	1.006047727988199	0.5360668290925779	1.2044152849950613	-0.5218857351045728
0.9436391254269584	1.006029012000626	0.5362182949163312	1.2050669945385808	-0.522014266399782
0.9437396183117723	1.0060253601659837	0.536247844558151	1.205194207749494	-0.5220392729049333
0.9441539312782552	1.0060103099921198	0.5363696121820296	1.2057186696805653	-0.5221420823575417
0.9446687371295519	1.0059916220723624	0.5365207801112639	1.2063703104689176	-0.5222691845922471
0.9451835429808487	1.0059729483507804	0.5366717979282883	1.207021916951673	-0.5223955747180512
0.9456983488321454	1.005954288936545	0.536822664860014	1.2076734891769996	-0.5225212543488454
0.9462131546834422	1.0059356439385723	0.5369733801360038	1.208325027193197	-0.5226462250982408
0.946727960534739	1.0059170134655229	0.537123942988468	1.2089765310486946	-0.5227704885795482
0.9472427663860357	1.0058983976258025	0.5372743526522571	1.2096280007920526	-0.5228940464057602
0.9477575722373325	1.005879796527561	0.5374246083648578	1.2102794364719593	-0.5230169001895314
0.9482723780886292	1.0058612102786941	0.537574709366387	1.2109308381372317	-0.5231390515431603
0.948787183939926	1.0058426389868418	0.5377246548995862	1.2115822058368135	-0.5232605020785711
0.9493019897912227	1.0058240827593892	0.5378744442098162	1.2122335396197754	-0.5233812534072949
0.9498167956425195	1.0058055417034664	0.5380240765450518	1.2128848395353133	-0.523501307140452
0.9503316014938162	1.0057870159259492	0.538173551155876	1.213536105632748	-0.5236206648887337
0.950846407345113	1.0057685055334578	0.5383228672954744	1.214187337961525	-0.5237393282623847
0.9513612131964098	1.0057500106323582	0.5384720242196299	1.2148385365712118	-0.5238572988711855
0.9518760190477066	1.0057315313287618	0.5386210211867172	1.2154897015114994	-0.5239745783244351
0.9523908248990033	1.005713067728525	0.5387698574576969	1.2161408328321996	-0.5240911682309332
0.9529056307503001	1.00569461993725	0.5389185322961102	1.2167919305832458	-0.5242070701989637
0.9534204366015968	1.0056761880602847	0.5390670449680731	1.217442994814691	-0.5243222858362775
0.9539352424528936	1.0056577722027227	0.5392153947422712	1.218094025576707	-0.5244368167500757
0.9544500483041903	1.0056393724694028	0.5393635808899533	1.218745022919585	-0.524550664546993
0.954964854155487	1.0056209889649106	0.5395116026849267	1.2193959868937332	-0.5246638308330811
0.9554796600067839	1.0056026217935767	0.539659459403551	1.2200469175496766	-0.5247763172137928
0.9559944658580806	1.005584271059479	0.5398071503247324	1.2206978149380572	-0.5248881252939654
0.9560949587428945	1.0055806908233502	0.539835960988323	1.2208248697500088	-0.5249098718451723
0.9565092717093774	1.00556593686644	0.5399546747299183	1.221348679109631	-0.5249992566778051
0.9570240775606741	1.00554761931803	0.5401020319030917	1.2219995101152696	-0.5251097129688708
0.9575388834119709	1.0055293185175647	0.5402492211307651	1.222650308005958	-0.5252194957700586
0.9580536892632676	1.0055110345681066	0.5403962417019751	1.2233010728327944	-0.5253286066835862
0.9585684951145644	1.005492767572465	0.5405430929082765	1.223951804646989	-0.5254370473109778
0.9590833009658611	1.0054745176331956	0.5406897740437372	1.2246025034998638	-0.5255448192530487
0.959598106817158	1.0054562848526012	0.5408362844049315	1.2252531694428512	-0.52565192410989
0.9601129126684547	1.0054380693327314	0.5409826232909349	1.2259038025274942	-0.5257583634808541
0.9606277185197515	1.005419871175383	0.5411287900033188	1.2265544028054445	-0.5258641389645397
0.9611425243710482	1.0054016904821002	0.5412747838461437	1.2272049703284624	-0.5259692521587771
0.961657330222345	1.005383527354174	0.5414206041259543	1.2278555051484163	-0.5260737046606141
0.9621721360736417	1.0053653818926434	0.5415662501517734	1.2285060073172815	-0.5261774980663014
0.9626869419249384	1.0053472541982946	0.5417117212350961	1.2291564768871392	-0.5262806339712784
0.9632017477762352	1.005329144371662	0.5418570166898844	1.229806913910177	-0.5263831139701594
0.963716553627532	1.0053110525130278	0.5420021358325607	1.2304573184386864	-0.5264849396567195
0.9642313594788288	1.005292978722422	0.5421470779820026	1.2311076905250637	-0.5265861126238811
0.9647461653301255	1.0052749230996227	0.5422918424595369	1.2317580302218083	-0.5266866344637001
0.9652609711814223	1.0052568857441568	0.5424364285889338	1.2324083375815222	-0.5267865067673525
0.965775777032719	1.0052388667552992	0.5425808356964011	1.2330586126569096	-0.5268857311251214
0.9662905828840158	1.0052208662320736	0.5427250631105783	1.233708855500776	-0.5269843091263832
0.9668053887353125	1.0052028842732526	0.5428691101625309	1.2343590661660273	-0.5270822423595952
0.9673201945866093	1.0051849209773573	0.5430129761857444	1.2350092447056689	-0.5271795324122827
0.967835000437906	1.0051669764426587	0.5431566605161187	1.2356593911728055	-0.5272761808710257
0.9683498062892029	1.0051490507671763	0.543300162491962	1.236309505620641	-0.5273721893214469
0.9684502991740167	1.0051455537868068	0.5433281535243698	1.2364364077442	-0.5273908561648517
0.9688646121404996	1.0051311440486792	0.5434434814539852	1.236959588102476	-0.5274675593481989
0.9693794179917964	1.0051132563846865	0.543586616745296	1.2376096386717084	-0.5275622925349519
0.9698942238430931	1.0050953878724662	0.5437295677113926	1.238259657381833	-0.527656390464382
0.9704090296943898	1.0050775386090371	0.5438723337001586	1.2389096442864393	-0.5277498547181582
0.9709238355456866	1.0050597086911677	0.5440149140618566	1.2395595994392126	-0.5278426868769314
0.9714386413969833	1.0050418982153766	0.5441573081491226	1.2402095228939323	-0.5279348885203221
0.9719534472482801	1.0050241072779331	0.5442995153169596	1.240859414704471	-0.528026461226909
0.9724682530995769	1.005006335974857	0.5444415349227328	1.2415092749247947	-0.5281174065742172
0.9729830589508737	1.0049885844019188	0.5445833663261626	1.2421591036089616	-0.5282077261387073
0.9734978648021704	1.0049708526546401	0.5447250088893191	1.2428089008111214	-0.5282974214957635
0.9740126706534672	1.004953140828294	0.5448664619766168	1.2434586665855145	-0.528386494219683
0.9745274765047639	1.004935449017904	0.5450077249548076	1.2441084009864722	-0.5284749458836648
0.9750422823560607	1.0049177773182463	0.5451487971929763	1.2447581040684146	-0.5285627780597989
0.9755570882073574	1.004900125823848	0.5452896780625331	1.2454077758858515	-0.5286499923190554
0.9760718940586542	1.0048824946289883	0.5454303669372093	1.2460574164933804	-0.5287365902312741
0.976586699909951	1.0048648838276986	0.54557086319305	1.246707025945687	-0.5288225733651537
0.9771015057612477	1.0048472935137625	0.5457111662084095	1.2473566042975437	-0.5289079432882421
0.9776163116125445	1.0048297237807162	0.5458512753639444	1.248006151603809	-0.5289927015669253
0.9781311174638412	1.0048121747218488	0.5459911900426082	1.2486556679194276	-0.5290768497664179
0.978645923315138	1.0047946464302018	0.5461309096296454	1.249305153299429	-0.5291603894507529
0.9791607291664347	1.00477713899857	0.5462704335125853	1.2499546077989274	-0.5292433221827719
0.9796755350177315	1.0047596525195017	0.5464097610812364	1.2506040314731206	-0.5293256495241151
0.9801903408690282	1.0047421870852986	0.5465488917276804	1.2512534243772893	-0.5294073730352122
0.980705146720325	1.0047247427880162	0.5466878248462664	1.2519027865667975	-0.5294884942752723
0.9808056396051389	1.0047213400404709	0.5467149222477674	1.2520295419978416	-0.529504259454727
0.9812199525716218	1.0047073197194636	0.5468265598336051	1.2525521180970904	-0.5295690148022751
0.9817347584229186	1.0046899179712045	0.5469650960885621	1.253201419023695	-0.529648936172961
0.9822495642742153	1.0046725376345564	0.5471034330122534	1.2538506894022188	-0.5297282599428226
0.9827643701255121	1.004655178800592	0.5472415700080382	1.2544999292883494	-0.5298069876660951
0.9832791759768088	1.0046378415601382	0.5473795064815138	1.2551491387378537	-0.529885120895748
0.9837939818281056	1.0046205260037775	0.5475172418405094	1.255798317806578	-0.5299626611834755
0.9843087876794023	1.004603232221847	0.5476547754950805	1.256447466550446	-0.5300396100796886
0.984823593530699	1.0045859603044398	0.5477921068575025	1.2570965850254598	-0.5301159691335061
0.9853383993819959	1.004568710341404	0.547929235342265	1.2577456732876986	-0.5301917398927463
0.9858532052332926	1.0045514824223445	0.5480661603660666	1.2583947313933175	-0.5302669239039186
0.9863680110845894	1.0045342766366212	0.5482028813478079	1.2590437593985477	-0.5303415227122152
0.9868828169358861	1.0045170930733516	0.5483393977085863	1.2596927573596959	-0.5304155378615034
0.9873976227871829	1.0044999318214085	0.5484757088716903	1.2603417253331433	-0.5304889708943167
0.9879124286384796	1.0044827929694227	0.5486118142625928	1.2609906633753452	-0.5305618233518479
0.9884272344897764	1.0044656766057807	0.5487477133089461	1.2616395715428301	-0.5306340967739408
0.9889420403410731	1.0044485828186278	0.5488834054405758	1.2622884498922005	-0.5307057926990826
0.98945684619237	1.0044315116958653	0.5490188900894744	1.2629372984801301	-0.5307769126643962
0.9899716520436667	1.0044144633251535	0.5491541666897961	1.2635861173633651	-0.5308474582056332
0.9904864578949635	1.0043974377939098	0.5492892346778507	1.2642349065987226	-0.5309174308571659
0.9910012637462602	1.00438043518931	0.5494240934920979	1.2648836662430905	-0.5309868321519805
0.991516069597557	1.0043634555982885	0.5495587425731407	1.2655323963534268	-0.53105566362167
0.9920308754488537	1.0043464991075388	0.5496931813637211	1.266181096986759	-0.5311239267964267
0.9925456813001504	1.0043295658035123	0.5498274093087125	1.266829768200184	-0.5311916232050358
0.9930604871514472	1.0043126557724202	0.549961425855115	1.2674784100508658	-0.5312587543748681
0.9931609800362611	1.0043093575652018	0.5499875619015412	1.2676050250257387	-0.5312717929342726
0.9935752930027439	1.0042957691002332	0.5500952304520491	1.2681270225960382	-0.5313253218318739
0.9940900988540408	1.0042789058726818	0.5502288225507502	1.2687756058930009	-0.5313913271005755
0.9946049047053375	1.0042620661752555	0.5503622016045625	1.269424159999121	-0.5314567717040615
0.9951197105566343	1.004245250093205	0.5504953670689332	1.2700726849718313	-0.5315216571639799
0.995634516407931	1.0042284577115412	0.5506283184014067	1.270721180868631	-0.531585985000532
0.9961493222592278	1.004211689115035	0.5507610550616191	1.271369647747084	-0.531649756732466
0.9966641281105245	1.0041949443882188	0.5508935765112919	1.272018085664819	-0.5317129738770708
0.9971789339618213	1.0041782236153862	0.5510258822142264	1.2726664946795287	-0.5317756379501706
0.997693739813118	1.0041615268805917	0.5511579716362983	1.2733148748489693	-0.5318377504661179
0.9982085456644149	1.0041448542676523	0.5512898442454511	1.2739632262309604	-0.5318993129377887
0.9987233515157116	1.0041282058601462	0.5514214995116911	1.2746115488833833	-0.5319603268765764
0.9992381573670084	1.004111581741414	0.5515529369070811	1.2752598428641824	-0.5320207937923854
0.9997529632183051	1.0040949819945586	0.5516841559057348	1.2759081082313628	-0.5320807151936272
1.0002677690696018	1.0040784067024462	0.5518151559838114	1.2765563450429906	-0.5321400925872133
1.0007825749208985	1.0040618559477053	0.5519459366195091	1.2772045533571927	-0.5321989274785507
1.0012973807721954	1.0040453298127279	0.55207649729306	1.2778527332321559	-0.5322572213715365
1.0018121866234921	1.0040288283796694	0.552206837486724	1.2785008847261257	-0.5323149757685528
1.0023269924747888	1.0040123517304491	0.5523369566847831	1.2791490078974075	-0.5323721921704613
1.0028417983260856	1.0039958999467502	0.552466854373536	1.2797971028043649	-0.5324288720765986
1.0033566041773825	1.0039794731100202	0.5525965300412921	1.2804451695054186	-0.5324850169847712
1.0038714100286792	1.0039630713014713	0.5527259831783653	1.2810932080590478	-0.5325406283912507
1.004386215879976	1.00394669460208	0.5528552132770693	1.2817412185237882	-0.532595707790769
1.0049010217312726	1.0039303430925886	0.5529842198317114	1.2823892009582318	-0.532650256676514
1.0054158275825695	1.0039140168535041	0.5531130023385864	1.283037155421027	-0.5327042765401245
1.0055163204673834	1.0039108328381705	0.5531381152008107	1.283163636376473	-0.5327147599234883
1.0059306334338662	1.0038977159650997	0.5532415602959715	1.2836850819708767	-0.5327577688716861
1.006445439285163	1.003881440507414	0.5533698932041207	1.28433298066654	-0.532810735159727
1.0069602451364597	1.0038651905602518	0.5534980005652582	1.2849808515668295	-0.5328631768912131
1.0074750509877564	1.0038489662031849	0.5536258818835741	1.2856286947306128	-0.5329150955515446
1.0079898568390533	1.0038327675155512	0.5537535366652174	1.28627651021681	-0.532966492624551
1.00850466269035	1.0038165945764554	0.5538809644182916	1.2869242980843953	-0.5330173695924879
1.0090194685416467	1.0038004474647706	0.5540081646528477	1.2875720583923949	-0.5330677279360325
1.0095342743929434	1.0037843262591362	0.5541351368808801	1.2882197911998867	-0.5331175691342802
1.0100490802442403	1.0037682310379596	0.5542618806163195	1.2888674965660016	-0.5331668946647401
1.010563886095537	1.003752161879417	0.5543883953750283	1.2895151745499207	-0.5332157060033322
1.0110786919468338	1.0037361188614524	0.5545146806747946	1.2901628252108759	-0.533264004624383
1.0115934977981305	1.0037201020617783	0.5546407360353266	1.29081044860815	-0.5333117920006224
1.0121083036494274	1.0037041115578766	0.5547665609782471	1.291458044801075	-0.5333590696031801
1.012623109500724	1.003688147426998	0.5548921550270879	1.292105613849033	-0.5334058389015824
1.0131379153520208	1.0036722097461628	0.5550175177072841	1.292753155811454	-0.5334521013637487
1.0136527212033175	1.003656298592161	0.5551426485461689	1.2934006707478178	-0.5334978584559881
1.0141675270546144	1.0036404140415531	0.5552675470729675	1.294048158717651	-0.5335431116429968
1.0146823329059111	1.0036245561706691	0.555392212818792	1.294695619780529	-0.5335878623878547
1.0151971387572079	1.00360872505561	0.5555166453166357	1.2953430539960735	-0.5336321121520224
1.0157119446085046	1.003592920772248	0.5556408441013675	1.2959904614239535	-0.5336758623953384
1.0162267504598013	1.003577143396226	0.5557648087097266	1.296637842123884	-0.533719114576016
1.0167415563110982	1.0035613930029585	0.5558885386803167	1.2972851961556258	-0.5337618701506408
1.017256362162395	1.0035456696676317	0.5560120335536007	1.2979325235789854	-0.5338041305741683
1.0177711680136916	1.003529973465204	0.5561352928718954	1.2985798244538145	-0.5338458972999207
1.0178716608985054	1.0035269126532274	0.5561593262393959	1.2987061779914728	-0.5338539929220402
1.0182859738649883	1.0035143044704056	0.5562583161793654	1.2992270988400088	-0.5338871717795846
1.0188007797162852	1.00349866275774	0.5563811030220184	1.299874346797509	-0.5339279554632085
1.019315585567582	1.0034830484014834	0.5565036529476991	1.3005215683862987	-0.5339682497992007
1.0198303914188787	1.0034674614756847	0.5566259655060841	1.3011687636664058	-0.5340080562343265
1.0203451972701754	1.0034519020541666	0.5567480402486765	1.3018159326979002	-0.5340473762137063
1.0208600031214723	1.0034363702105253	0.5568698767288002	1.302463075540895	-0.5340862111808136
1.021374808972769	1.0034208660181319	0.5569914745015946	1.303110192255545	-0.534124562577472
1.0218896148240657	1.0034053895501303	0.5571128331240094	1.3037572829020474	-0.5341624318438545
1.0224044206753624	1.0033899408794404	0.557233952154799	1.3044043475406397	-0.5341998204184802
1.0229192265266591	1.0033745200787563	0.5573548311545169	1.305051386231601	-0.5342367297382135
1.023434032377956	1.0033591272205473	0.557475469685511	1.305698399035251	-0.5342731612382615
1.0239488382292528	1.0033437623770585	0.5575958673119173	1.3063453860119492	-0.5343091163521726
1.0244636440805495	1.0033284256203103	0.5577160235996554	1.3069923472220948	-0.5343445965118349
1.0249784499318462	1.0033131170220997	0.5578359381164228	1.3076392827261265	-0.5343796031474741
1.025493255783143	1.0032978366539997	0.5579556104316894	1.308286192584522	-0.5344141376876526
1.0260080616344398	1.00328258458736	0.5580750401166925	1.3089330768577974	-0.5344482015592675
1.0265228674857365	1.0032673608933074	0.5581942267444312	1.3095799356065072	-0.5344817961875493
1.0270376733370332	1.0032521656427456	0.5583131698896613	1.3102267688912432	-0.5345149229960607
1.0275524791883301	1.0032369989063559	0.5584318691288899	1.3108735767726356	-0.5345475834066952
1.0280672850396269	1.003221860754598	0.5585503240403704	1.3115203593113505	-0.5345797788396754
1.0285820908909236	1.0032067512577085	0.5586685342040968	1.3121671165680913	-0.534611510713553
1.0290968967422203	1.0031916704857038	0.5587864992017987	1.3128138486035978	-0.5346427804452062
1.029611702593517	1.003176618508378	0.558904218616936	1.3134605554786452	-0.5346735894498401
1.030126508444814	1.0031615953953044	0.5590216920346935	1.314107237254045	-0.5347039391409846
1.0302270013296277	1.0031586661755203	0.5590445947486257	1.3142334701092495	-0.5347098101039459
1.0306413142961106	1.0031466012158357	0.5591389190419764	1.314753893990643	-0.5347338309304941
1.0311561201474073	1.0031316360391045	0.559255899227404	1.3154005257493204	-0.5347632662285463
1.031670925998704	1.0031166999340224	0.5593726321813053	1.3160471325909933	-0.5347922464436417
1.032185731850001	1.0031017929692823	0.5594891174957135	1.3166937145766107	-0.5348207729826026
1.0327005377012977	1.0030869152133564	0.559605354764361	1.3173402717671565	-0.5348488472505726
1.0332153435525944	1.0030720667344986	0.5597213435826739	1.3179868042236473	-0.534876470651016
1.033730149403891	1.003057247600743	0.5598370835477674	1.3186333120071332	-0.5349036445857167
1.034244955255188	1.003042457879906	0.55995257425844	1.3192797951786968	-0.534930370454779
1.0347597611064847	1.0030276976395849	0.560067815315169	1.319926253799453	-0.5349566496566254
1.0352745669577814	1.0030129669471592	0.5601828063201051	1.3205726879305488	-0.5349824835879975
1.0357893728090781	1.0029982658697905	0.5602975468770671	1.3212190976331628	-0.5350078736439555
1.036304178660375	1.0029835944744232	0.5604120365915372	1.3218654829685053	-0.5350328212178773
1.0368189845116718	1.0029689528277843	0.5605262750706554	1.322511843997817	-0.535057327701459
1.0373337903629685	1.002954340996384	0.5606402619232155	1.3231581807823696	-0.5350813944847143
1.0378485962142652	1.0029397590465159	0.5607539967596584	1.3238044933834652	-0.5351050229559743
1.0383634020655619	1.0029252070442574	0.5608674791920688	1.3244507818624356	-0.5351282145018881
1.0388782079168588	1.0029106850554694	0.5609807088341687	1.3250970462806426	-0.535150970507422
1.0393930137681555	1.002896193145798	0.5610936853013135	1.3257432866994772	-0.5351732923558602
1.0399078196194522	1.0028817313806735	0.5612064082104863	1.3263895031803592	-0.5351951814288045
1.040422625470749	1.0028672998253108	0.5613188771802932	1.3270356957847373	-0.5352166391061746
1.0409374313220459	1.00285289854471	0.5614310918309582	1.3276818645740889	-0.5352376667662082
1.0414522371733426	1.0028385276036573	0.5615430517843184	1.3283280096099188	-0.5352582657854617
1.0419670430246393	1.0028241870667243	0.5616547566638188	1.32897413095376	-0.5352784375388098
1.042481848875936	1.0028098769982683	0.5617662060945078	1.3296202286671726	-0.5352981833994465
1.04258234176075	1.0028070871553443	0.5617879317944382	1.329746347681776	-0.5353019883326434
1.042996654727233	1.0027955974624339	0.5618773997030316	1.3302663028117443	-0.5353175047388854
1.0435114605785296	1.0027813485231514	0.56198833711763	1.330912353449089	-0.5353364029269598
1.0440262664298263	1.0027671302441388	0.5620990179681308	1.3315583806408475	-0.5353548793318237
1.044541072281123	1.0027529426889008	0.5622094418859456	1.3322043844486868	-0.535372935319952
1.0450558781324197	1.0027387859207304	0.5623196085040644	1.3328503649342998	-0.5353905722561415
1.0455706839837167	1.0027246600027075	0.562429517457051	1.3334963221594043	-0.5354077915035111
1.0460854898350134	1.0027105649977013	0.5625391683810382	1.3341422561857446	-0.535424594423503
1.04660029568631	1.0026965009683684	0.5626485609137226	1.3347881670750887	-0.535440982375883
1.0471151015376068	1.0026824679771544	0.5627576946943602	1.3354340548892305	-0.5354569567187419
1.0476299073889037	1.0026684660862948	0.5628665693637612	1.3360799196899877	-0.5354725188084958
1.0481447132402004	1.0026544953578131	0.5629751845642857	1.3367257615392019	-0.5354876699998872
1.0486595190914971	1.0026405558535234	0.5630835399398386	1.337371580498739	-0.5355024116459861
1.0491743249427938	1.0026266476350296	0.5631916351358645	1.338017376630488	-0.5355167450981909
1.0496891307940908	1.0026127707637253	0.5632994697993435	1.3386631499963615	-0.5355306717062295
1.0502039366453875	1.0025989253007954	0.5634070435787866	1.339308900658295	-0.5355441928181601
1.0507187424966842	1.002585111307215	0.5635143561242301	1.3399546286782464	-0.5355573097803731
1.0512335483479809	1.0025713288437503	0.5636214070872314	1.3406003341181967	-0.535570023937591
1.0517483541992776	1.0025575779709597	0.5637281961208649	1.3412460170401481	-0.5355823366328712
1.0522631600505745	1.0025438587491922	0.563834722879716	1.3418916775061256	-0.5355942492076061
1.0527779659018712	1.0025301712385897	0.5639409870198775	1.342537315578175	-0.5356057630015247
1.053292771753168	1.0025165154990856	0.5640469881989445	1.3431829313183636	-0.5356168793526942
1.0538075776044646	1.0025028915904068	0.5641527260760097	1.3438285247887805	-0.5356275995975214
1.0543223834557616	1.0024892995720722	0.5642582003116591	1.3444740960515345	-0.5356379250707537
1.0548371893070583	1.0024757395033947	0.5643634105679668	1.3451196451687555	-0.5356478571054811
1.0549376821918721	1.0024730962368384	0.5643839173553552	1.345245657267686	-0.5356497501093475
1.055351995158355	1.0024622114434798	0.564468356508491	1.3457651722025936	-0.5356573970331376
1.0558668010096517	1.0024487154512272	0.5645730377982691	1.346410677215219	-0.5356665461835027
1.0563816068609486	1.002435251585331	0.564677454103813	1.3470561602688211	-0.5356753058847028
1.0568964127122453	1.002421819904279	0.5647816050931048	1.3477016214256095	-0.5356836774632133
1.057411218563542	1.0024084204663537	0.5648854904355922	1.3483470607478125	-0.53569166224386
1.0579260244148387	1.0023950533296333	0.5649891098021836	1.3489924782976774	-0.5356992615498208
1.0584408302661357	1.0023817185519903	0.5650924628652442	1.3496378741374708	-0.5357064767026279
1.0589556361174324	1.002368416191093	0.5651955492985907	1.350283248329477	-0.5357133090221692
1.059470441968729	1.0023551463044058	0.5652983687774877	1.3509286009359989	-0.5357197598266898
1.0599852478200258	1.002341908949189	0.5654009209786425	1.3515739320193576	-0.5357258304327952
1.0605000536713225	1.002328704182499	0.5655032055802008	1.3522192416418912	-0.5357315221554517
1.0610148595226194	1.0023155320611894	0.5656052222617425	1.352864529865956	-0.5357368363079894
1.0615296653739161	1.0023023926419103	0.5657069707042768	1.3535097967539254	-0.5357417742021037
1.0620444712252128	1.0022892859811092	0.5658084505902382	1.3541550423681894	-0.5357463371478576
1.0625592770765095	1.0022762121350315	0.5659096616034819	1.3548002667711554	-0.5357505264536837
1.0630740829278065	1.0022631711597199	0.5660106034292794	1.355445470025247	-0.5357543434263865
1.0635888887791032	1.0022501631110154	0.5661112757543141	1.3560906521929037	-0.535757789371144
1.0641036946303999	1.0022371880445575	0.5662116782666767	1.356735813336582	-0.5357608655915107
1.0646185004816966	1.0022242460157844	0.5663118106558614	1.3573809535187535	-0.535763573389419
1.0651333063329935	1.002211337079933	0.5664116726127612	1.3580260728019058	-0.5357659140651824
1.0656481121842902	1.0021984612920403	0.5665112638296632	1.3586711712485415	-0.5357678889174966
1.066162918035587	1.0021856187069416	0.566610584000245	1.359316248921179	-0.5357694992434431
1.0666777238868836	1.002172809379273	0.5667096328195699	1.3599613058823512	-0.5357707463384908
1.0671925297381804	1.0021600333634704	0.5668084099840829	1.3606063421946053	-0.5357716314964984
1.0672930226229944	1.0021575433067667	0.5668276601047232	1.3607322543658578	-0.5357717621725951
1.0677073355894773	1.0021472907137703	0.5669069151916061	1.3612513579205041	-0.5357721560097174
1.068222141440774	1.0021345814842095	0.5670051481413346	1.361896353122624	-0.5357723211687938
1.0687369472920707	1.0021219057286264	0.5671031085338323	1.3625413278635554	-0.5357721282627714
1.0692517531433674	1.00210926350066	0.5672007960710278	1.3631862822059027	-0.5357715785790939
1.0697665589946643	1.0020966548537513	0.5672982104562095	1.363831216212284	-0.5357706734036071
1.070281364845961	1.002084079841143	0.5673953513940225	1.3644761299453312	-0.5357694140205624
1.0707961706972577	1.0020715385158798	0.5674922185904633	1.3651210234676887	-0.5357678017126191
1.0713109765485545	1.0020590309308093	0.5675888117528762	1.365765896842014	-0.5357658377608463
1.0718257823998514	1.0020465571385813	0.5676851305899492	1.3664107501309786	-0.535763523444727
1.072340588251148	1.0020341171916483	0.5677811748117093	1.367055583397265	-0.5357608600421596
1.0728553941024448	1.002021711142267	0.5678769441295193	1.367700396703569	-0.5357578488294613
1.0733701999537415	1.0020093390424967	0.5679724382560726	1.3683451901125985	-0.5357544910813709
1.0738850058050384	1.0019970009442012	0.5680676569053899	1.3689899636870735	-0.5357507880710511
1.0743998116563351	1.0019846968990478	0.5681625997928145	1.3696347174897254	-0.5357467410700925
1.0749146175076318	1.0019724269585086	0.5682572666350088	1.370279451583298	-0.5357423513485148
1.0754294233589285	1.0019601911738603	0.5683516571499498	1.3709241660305456	-0.5357376201747712
1.0759442292102253	1.0019479895961845	0.5684457710569252	1.3715688608942345	-0.5357325488157509
1.0764590350615222	1.0019358222763675	0.5685396080765294	1.3722135362371415	-0.5357271385367817
1.076973840912819	1.001923689265102	0.5686331679306593	1.3728581921220548	-0.5357213906016334
1.0774886467641156	1.0019115906128857	0.5687264503425106	1.3735028286117728	-0.5357153062725206
1.0780034526154123	1.0018995263700228	0.5688194550365734	1.3741474457691047	-0.5357088868101063
1.0785182584667092	1.0018874965866236	0.5689121817386285	1.37479204365687	-0.5357021334735041
1.079033064318006	1.001875501312605	0.5690046301757432	1.375436622337898	-0.5356950475202823
1.0795478701693026	1.001863540597691	0.569096800076268	1.3760811818750283	-0.5356876302064659
1.0796483630541165	1.0018612098372226	0.569114759623185	1.3762070011527927	-0.5356861437588649
1.0800626760205994	1.0018516144914122	0.5691886911698314	1.3767257223311102	-0.5356798827865412
1.0805774818718963	1.0018397230431073	0.5692803031873375	1.3773702437690025	-0.5356718065134577
1.081092287723193	1.001827866301922	0.5693716358609605	1.3780147462515735	-0.5356634026386321
1.0816070935744897	1.0018160443168107	0.5694626889241423	1.3786592298417004	-0.5356546724119514
1.0821218994257864	1.0018042571365353	0.5695534621115876	1.3793036946022703	-0.5356456170817759
1.0826367052770831	1.0017925048096665	0.5696439551592605	1.3799481405961784	-0.535636237894943
1.08315151112838	1.0017807873845843	0.5697341678043801	1.3805925678863287	-0.53562653609677
1.0836663169796767	1.0017691049094766	0.5698240997854177	1.3812369765356343	-0.5356165129310582
1.0841811228309735	1.0017574574323418	0.5699137508420916	1.3818813666070162	-0.5356061696400952
1.0846959286822702	1.001745845000987	0.5700031207153647	1.3825257381634037	-0.5355955074646594
1.085210734533567	1.0017342676630299	0.5700922091474395	1.3831700912677345	-0.535584527644023
1.0857255403848638	1.0017227254658976	0.570181015881755	1.3838144259829537	-0.5355732314159551
1.0862403462361605	1.0017112184568278	0.5702695406629829	1.3844587423720145	-0.535561620016726
1.0867551520874572	1.0016997466828694	0.5703577832370232	1.3851030404978775	-0.5355496946811099
1.0872699579387541	1.0016883101908816	0.5704457433510016	1.3857473204235111	-0.535537456642389
1.0877847637900508	1.0016769090275348	0.5705334207532646	1.3863915822118904	-0.5355249071323568
1.0882995696413476	1.0016655432393113	0.5706208151933767	1.387035825925998	-0.5355120473813217
1.0888143754926443	1.0016542128725048	0.5707079264221159	1.3876800516288235	-0.535498878618111
1.089329181343941	1.001642917973221	0.5707947541914706	1.3883242593833631	-0.5354854020700734
1.089843987195238	1.001631658587378	0.5708812982546361	1.3889684492526195	-0.5354716189630846
1.0903587930465346	1.001620434760706	0.5709675583660098	1.3896126212996027	-0.5354575305215489
1.0908735988978313	1.0016092465387485	0.571053534281189	1.3902567755873283	-0.5354431379684043
1.091388404749128	1.0015980939668618	0.5711392257569663	1.390900912178818	-0.5354284425251256
1.091903210600425	1.0015869770902157	0.5712246325513264	1.3915450311371005	-0.5354134454117283
1.0920037034852388	1.0015848111836863	0.571241271189061	1.3916707645877382	-0.5354104828067611
1.0924180164517217	1.0015758959537928	0.5713097544234425	1.3921891325252096	-0.5353981478467725
1.0929328223030184	1.0015648506023904	0.5713945911336722	1.3928332164061854	-0.5353825510473668
1.093447628154315	1.0015538410806197	0.5714791424435548	1.393477282843073	-0.5353666562291713
1.093962434005612	1.0015428674329057	0.5715634081158071	1.3941213318989236	-0.5353504646064027
1.0944772398569087	1.0015319297034884	0.5716473879143198	1.3947653636367938	-0.5353339773918369
1.0949920457082054	1.0015210279364228	0.5717310816041546	1.3954093781197454	-0.5353171957968139
1.0955068515595021	1.0015101621755786	0.57181448895154	1.3960533754108446	-0.5353001210312412
1.096021657410799	1.0014993324646413	0.571897609723868	1.3966973555731637	-0.5352827543035976
1.0965364632620958	1.0014885388471113	0.5719804436896911	1.3973413186697787	-0.5352650968209375
1.0970512691133925	1.0014777813663056	0.572062990618718	1.3979852647637716	-0.5352471497888946
1.0975660749646892	1.0014670600653572	0.5721452502818107	1.3986291939182278	-0.5352289144116862
1.0980808808159859	1.0014563749872152	0.572227222450981	1.3992731061962378	-0.5352103918921166
1.0985956866672828	1.0014457261746452	0.5723089068993868	1.3999170016608962	-0.5351915834315818
1.0991104925185795	1.00143511367023	0.572390303401329	1.4005608803753018	-0.5351724902300731
1.0996252983698762	1.0014245375163697	0.5724714117322479	1.4012047424025578	-0.5351531134861812
1.100140104221173	1.0014139977552812	0.5725522316687199	1.401848587805771	-0.5351334543971008
1.1006549100724698	1.0014034944289996	0.5726327629884541	1.4024924166480517	-0.5351135141586338
1.1011697159237666	1.0013930275793772	0.5727130054702888	1.403136228992515	-0.5350932939651942
1.1016845217750633	1.0013825972480854	0.5727929588941884	1.4037800249022787	-0.5350727950098118
1.10219932762636	1.0013722034766128	0.57287262304124	1.4044238044404642	-0.5350520184841363
1.102714133477657	1.0013618463062677	0.5729519976936499	1.4050675676701965	-0.5350309655784421
1.1032289393289536	1.0013515257781764	0.5730310826347406	1.4057113146546036	-0.5350096374816317
1.1037437451802503	1.001341241933285	0.5731098776489472	1.406355045456817	-0.5349880353812403
1.104258551031547	1.0013309948123583	0.5731883825218141	1.406998760139971	-0.5349661604634401
1.1043590439163609	1.001328998806477	0.573203673232585	1.4071244148505604	-0.534961858636816
1.1047733568828437	1.0013207844559813	0.5732665970399924	1.4076424587672025	-0.5349440139130444
1.1052881627341407	1.0013106109045582	0.5733445209912358	1.4082861414016519	-0.5349215969135116
1.1058029685854374	1.001300474198314	0.5734221541643976	1.4089298081064616	-0.5348989106469503
1.106317774436734	1.0012903743772936	0.5734994963494278	1.409573458944777	-0.5348759562941225
1.1068325802880308	1.0012803114813624	0.5735765473373697	1.410217093979746	-0.534852735034449
1.1073473861393277	1.0012702855502067	0.5736533069203568	1.4108607132745186	-0.5348292480460126
1.1078621919906244	1.0012602966233337	0.5737297748916091	1.4115043168922472	-0.5348054965055636
1.1083769978419211	1.0012503447400725	0.573805951045431	1.4121479048960863	-0.5347814815885233
1.1088918036932178	1.0012404299395727	0.5738818351772067	1.4127914773491927	-0.5347572044689888
1.1094066095445148	1.0012305522608065	0.5739574270833986	1.413435034314725	-0.5347326663197371
1.1099214153958115	1.0012207117425678	0.574032726561543	1.4140785758558438	-0.53470786831223
1.1104362212471082	1.0012109084234726	0.5741077334102478	1.4147221020357112	-0.5346828116166179
1.1109510270984049	1.0012011423419593	0.5741824474291887	1.415365612917491	-0.5346574974017447
1.1114658329497016	1.0011914135362894	0.5742568684191066	1.416009108564349	-0.5346319268351521
1.1119806388009985	1.001181722044547	0.5743309961818045	1.416652589039452	-0.5346061010830843
1.1124954446522952	1.0011720679046392	0.5744048305201443	1.4172960544059683	-0.5345800213104916
1.113010250503592	1.001162451154297	0.5744783712380437	1.4179395047270678	-0.5345536886810365
1.1135250563548886	1.0011528718310745	0.5745516181404733	1.4185829400659211	-0.5345271043570964
1.1140398622061856	1.0011433299723502	0.5746245710334537	1.4192263604857007	-0.5345002694997697
1.1145546680574823	1.001133825615326	0.5746972297240523	1.4198697660495792	-0.5344731852688792
1.115069473908779	1.0011243587970284	0.5747695940203805	1.4205131568207308	-0.5344458528229775
1.1155842797600757	1.001114929554309	0.5748416637315905	1.4211565328623303	-0.534418273319351
1.1160990856113726	1.001105537923843	0.5749134386678726	1.4217998942375532	-0.5343904479140245
1.1166138914626693	1.0010961839421315	0.5749849186404518	1.422443241009576	-0.5343623777617663
1.1167143843474832	1.0010943623893709	0.5749988374923483	1.4225688240787604	-0.5343568698637853
1.117128697313966	1.0010868676455007	0.5750561034615856	1.4230865732415754	-0.5343340640160926
1.1176435031652627	1.0010775890701018	0.5751269929445606	1.4237298909967289	-0.5343055078292716
1.1181583090165597	1.0010683482519118	0.5751975869036896	1.4243731943382145	-0.5342767103523288
1.1186731148678564	1.0010591452267341	0.5752678851543088	1.4250164833292103	-0.5342476727350517
1.119187920719153	1.0010499800301975	0.575337887512775	1.4256597580328947	-0.5342183961259938
1.1197027265704498	1.0010408526977574	0.5754075937964628	1.4263030185124466	-0.5341888816724798
1.1202175324217465	1.001031763264696	0.5754770038237613	1.426946264831045	-0.5341591305206104
1.1207323382730434	1.0010227117661215	0.5755461174140718	1.4275894970518683	-0.5341291438152664
1.1212471441243401	1.00101369823697	0.575614934387805	1.428232715238096	-0.5340989227001144
1.1217619499756368	1.0010047227120042	0.5756834545663775	1.4288759194529064	-0.5340684683176102
1.1222767558269335	1.0009957852258147	0.5757516777722099	1.4295191097594784	-0.5340377818090051
1.1227915616782305	1.0009868858128188	0.5758196038287234	1.4301622862209904	-0.5340068643143491
1.1233063675295272	1.0009780245072628	0.5758872325603376	1.4308054489006203	-0.533975716972497
1.1238211733808239	1.0009692013432203	0.5759545637924668	1.431448597861546	-0.5339443409211123
1.1243359792321206	1.0009604163545935	0.5760215973515184	1.4320917331669447	-0.5339127372966723
1.1248507850834175	1.0009516695751128	0.5760883330648894	1.4327348548799932	-0.5338809072344732
1.1253655909347142	1.0009429610383374	0.5761547707609641	1.4333779630638674	-0.5338488518686344
1.125880396786011	1.0009342907776557	0.5762209102691112	1.4340210577817432	-0.5338165723321033
1.1263952026373076	1.0009256588262847	0.5762867514196811	1.4346641390967954	-0.533784069756661
1.1269100084886043	1.0009170652172712	0.5763522940440033	1.4353072070721977	-0.5337513452729262
1.1274248143399013	1.0009085099834913	0.576417537974384	1.4359502617711237	-0.5337184000103604
1.127939620191198	1.0008999931576508	0.576482483044103	1.4365933032567457	-0.5336852350972727
1.1284544260424947	1.0008915147722854	0.5765471290874111	1.437236331592235	-0.5336518516608251
1.1289692318937914	1.0008830748597612	0.5766114759395283	1.4378793468407618	-0.5336182508270368
1.1290697247786055	1.000881431834028	0.5766240018766393	1.4380048653716444	-0.5336116664981544
1.1294840377450883	1.0008746734522744	0.57667552343664	1.4385223490654955	-0.5335844337207895
1.129998843596385	1.000866310581852	0.5767392714158951	1.4391653383296044	-0.5335504014658321
1.1305136494476817	1.0008579862803517	0.5768027197154036	1.4398083146962555	-0.5335161551847858
1.1310284552989784	1.0008497005794619	0.5768658681742337	1.4404512782286145	-0.533481695999149
1.1315432611502754	1.0008414535107024	0.576928716632409	1.4410942289898456	-0.5334470250293021
1.132058067001572	1.0008332451054243	0.5769912649309067	1.4417371670431123	-0.5334121433945126
1.1325728728528688	1.0008250753948102	0.5770535129116544	1.4423800924515762	-0.5333770522129401
1.1330876787041655	1.000816944409875	0.5771154604175281	1.4430230052783972	-0.5333417526016412
1.1336024845554624	1.0008088521814644	0.5771771072923495	1.4436659055867347	-0.5333062456765744
1.1341172904067591	1.0008007987402576	0.5772384533808831	1.4443087934397452	-0.5332705325526053
1.1346320962580558	1.0007927841167652	0.5772994985288348	1.4449516689005848	-0.5332346143435115
1.1351469021093525	1.0007848083413309	0.5773602425828481	1.445594532032407	-0.5331984921619878
1.1356617079606492	1.0007768714441305	0.5774206853905031	1.4462373828983648	-0.5331621671196506
1.1361765138119462	1.0007689734551737	0.5774808268003127	1.446880221561608	-0.5331256403270437
1.1366913196632429	1.000761114404302	0.5775406666617211	1.4475230480852852	-0.5330889128936432
1.1372061255145396	1.0007532943211919	0.5776002048251014	1.448165862532544	-0.5330519859278621
1.1377209313658363	1.0007455132353518	0.5776594411417525	1.4488086649665288	-0.5330148605370556
1.1382357372171332	1.000737771176125	0.5777183754638975	1.449451455450383	-0.5329775378275265
1.13875054306843	1.0007300681726878	0.5777770076446809	1.4500942340472476	-0.5329400189045299
1.1392653489197266	1.0007224042540512	0.5778353375381663	1.4507370008202618	-0.5329023048722783
1.1397801547710233	1.00071477944906	0.5778933649993344	1.4513797558325625	-0.5328643968339468
1.1402949606223203	1.000707193786394	0.5779510898840804	1.452022499147285	-0.5328262958916783
1.140809766473617	1.000699647294567	0.5780085120492116	1.4526652308275618	-0.5327880031465886
1.1413245723249137	1.0006921400019282	0.5780656313524453	1.4533079509365239	-0.532749519698771
1.1414250652097275	1.0006906791130274	0.5780767460066569	1.453433412031373	-0.5327419853691011
1.1418393781762104	1.0006846719366616	0.5781224476524066	1.4539506595372997	-0.5327108466473024
1.142354184027507	1.0006772431267859	0.5781789608086259	1.4545933566930154	-0.5326719850902477
1.142868989878804	1.0006698536001557	0.5782351706815367	1.4552360424667952	-0.5326329361246649
1.1433837957301007	1.0006625033844614	0.5782910771324739	1.4558787169217609	-0.532593700846611
1.1438986015813974	1.0006551925072285	0.5783466800236704	1.4565213801210315	-0.5325542803511462
1.1444134074326942	1.0006479209958183	0.5784019792182561	1.4571640321277244	-0.5325146757323397
1.144928213283991	1.0006406888774293	0.578456974580255	1.457806673004954	-0.5324748880832749
1.1454430191352878	1.000633496179095	0.5785116659745834	1.4584493028158323	-0.5324349184960544
1.1459578249865845	1.000626342927686	0.5785660532670475	1.4590919216234695	-0.5323947680618049
1.1464726308378812	1.0006192291499092	0.5786201363243411	1.4597345294909725	-0.5323544378706828
1.1469874366891781	1.0006121548723086	0.5786739150140437	1.4603771264814462	-0.5323139290118795
1.1475022425404748	1.0006051201212647	0.5787273892046189	1.4610197126579925	-0.5322732425736263
1.1480170483917715	1.0005981249229958	0.5787805587654108	1.4616622880837111	-0.5322323796431997
1.1485318542430683	1.000591169303557	0.5788334235666434	1.462304852821699	-0.5321913413069267
1.149046660094365	1.0005842532888407	0.5788859834794178	1.4629474069350508	-0.5321501286501902
1.1495614659456619	1.0005773769045776	0.57893823837571	1.463589950486858	-0.5321087427574337
1.1500762717969586	1.0005705401763358	0.5789901881283696	1.4642324835402092	-0.5320671847121672
1.1505910776482553	1.0005637431295211	0.5790418326111166	1.4648750061581914	-0.5320254555969721
1.151105883499552	1.0005569857893781	0.5790931716985406	1.4655175184038878	-0.5319835564935064
1.151620689350849	1.0005502681809892	0.5791442052660974	1.4661600203403793	-0.5319414884825102
1.1521354952021456	1.0005435903292756	0.5791949331901085	1.466802512030744	-0.5318992526438109
1.1526503010534423	1.0005369522589969	0.5792453553477579	1.4674449935380571	-0.5318568500563284
1.153165106904739	1.0005303539947512	0.5792954716170906	1.4680874649253914	-0.5318142817980804
1.153679912756036	1.0005237955609765	0.5793452818770108	1.4687299262558162	-0.5317715489461879
1.1537804056408498	1.0005225199677636	0.5793549694010914	1.4688553370123543	-0.5317631881536835
1.1541947186073327	1.0005172769819493	0.5793947860072796	1.4693723775923986	-0.5317286525768802
1.1547095244586294	1.000510798281785	0.579443983888513	1.470014818998202	-0.5316855937655003
1.155224330309926	1.0005043594844394	0.5794928754021805	1.4706572505362883	-0.5316423735865105
1.155739136161223	1.000497960613707	0.5795414604306026	1.471299672269715	-0.5315989931134971
1.1562539420125197	1.0004916016932226	0.579589738856949	1.4719420842615374	-0.5315554534191766
1.1567687478638164	1.000485282746461	0.579637710565237	1.4725844865748081	-0.5315117555754003
1.1572835537151132	1.0004790037967364	0.5796853754403295	1.4732268792725762	-0.5314679006531596
1.1577983595664099	1.000472764867204	0.579732733367933	1.4738692624178882	-0.5314238897225922
1.1583131654177068	1.0004665659808587	0.5797797842345955	1.4745116360737878	-0.5313797238529864
1.1588279712690035	1.0004604071605367	0.5798265279277054	1.475154000303315	-0.5313354041127871
1.1593427771203002	1.000454288428914	0.5798729643354892	1.4757963551695077	-0.5312909315696009
1.159857582971597	1.0004482098085081	0.5799190933470093	1.4764387007353998	-0.5312463072902018
1.1603723888228938	1.0004421713216773	0.5799649148521631	1.4770810370640233	-0.531201532340536
1.1608871946741905	1.0004361729906208	0.5800104287416803	1.4777233642184064	-0.5311566077857278
1.1614020005254873	1.0004302148373794	0.580055634907122	1.4783656822615745	-0.5311115346900847
1.161916806376784	1.000424296883835	0.580100533240878	1.4790079912565497	-0.5310663141171027
1.162431612228081	1.0004184191517116	0.5801451236361657	1.4796502912663516	-0.5310209471294723
1.1629464180793776	1.0004125816625742	0.5801894059870283	1.480292582353996	-0.530975434789083
1.1634612239306743	1.0004067844378302	0.5802333801883328	1.4809348645824967	-0.5309297781570295
1.163976029781971	1.0004010274987285	0.5802770461357686	1.481577138014863	-0.5308839782936163
1.1644908356332677	1.000395310866361	0.5803204037258453	1.4822194027141025	-0.5308380362583642
1.1650056414845646	1.000389634561661	0.5803634528558915	1.4828616587432188	-0.5307919531100145
1.1655204473358614	1.0003839986054046	0.5804061934240531	1.4835039061652129	-0.5307457299065352
1.166035253187158	1.0003784030182106	0.5804486253292913	1.4841461450430822	-0.5306993677051265
1.166135746071972	1.0003773154403584	0.5804568722508194	1.4842715125521473	-0.5306903014281628
1.1665500590384548	1.00037284782054	0.5804907484713813	1.4847883754398217	-0.5306528675622256
1.1670648648897517	1.0003673330326972	0.5805325627509103	1.4854305974184228	-0.5306062305335126
1.1675796707410484	1.0003618586748293	0.5805740680692761	1.4860728110418737	-0.5305594576739159
1.168094476592345	1.0003564247669265	0.5806152643286857	1.4867150163731602	-0.5305125500376175
1.1686092824436418	1.0003510313288224	0.5806561514321532	1.4873572134752642	-0.5304655086780585
1.1691240882949387	1.0003456783801936	0.5806967292834987	1.4879994024111647	-0.5304183346479449
1.1696388941462355	1.0003403659405607	0.580736997787346	1.488641583243838	-0.530371028999252
1.1701536999975322	1.0003350940292877	0.5807769568491222	1.4892837560362568	-0.5303235927832314
1.1706685058488289	1.0003298626655823	0.5808166063750551	1.489925920851391	-0.5302760270504152
1.1711833117001256	1.000324671868496	0.5808559462721719	1.4905680777522077	-0.530228332850622
1.1716981175514225	1.0003195216569247	0.5808949764482979	1.4912102268016698	-0.5301805112329623
1.1722129234027192	1.0003144120496081	0.5809336968120553	1.4918523680627382	-0.530132563245844
1.172727729254016	1.0003093430651304	0.5809721072728607	1.4924945015983704	-0.5300844899369779
1.1732425351053126	1.0003043147219202	0.5810102077409247	1.4931366274715205	-0.530036292353383
1.1737573409566096	1.00029932703825	0.5810479981272495	1.4937787457451401	-0.5299879715413922
1.1742721468079063	1.0002943800322386	0.5810854783436282	1.494420856482177	-0.5299395285466578
1.174786952659203	1.0002894737218473	0.5811226483026428	1.4950629597455767	-0.5298909644141568
1.1753017585104997	1.0002846081248842	0.581159507917663	1.4957050555982807	-0.5298422801881966
1.1758165643617966	1.0002797832590014	0.5811960571028449	1.4963471441032286	-0.5297934769124202
1.1763313702130933	1.0002749991416964	0.5812322957731294	1.496989225323356	-0.5297445556298122
1.17684617606439	1.000270255790312	0.5812682238442406	1.4976312993215959	-0.5296955173827038
1.1773609819156867	1.0002655532220366	0.581303841232685	1.498273366160878	-0.5296463632127788
1.1778757877669837	1.0002608914539033	0.5813391478557494	1.4989154259041293	-0.5295970941610786
1.1783905936182804	1.0002562705027915	0.5813741436315001	1.4995574786142736	-0.5295477112680081
1.1784910865030942	1.0002553732311086	0.5813809387271661	1.499682809958654	-0.5295380582689252
1.178905399469577	1.0002516903854264	0.5814088284787815	1.5001995243542314	-0.5294982155733412
1.1794202053208738	1.0002471511183784	0.5814432023172145	1.500841563186921	-0.529448608116226
1.1799350111721705	1.0002426527180643	0.5814772650671951	1.5014835951752568	-0.5293988899351907
1.1804498170234674	1.000238195200747	0.5815110166498934	1.5021256203821507	-0.5293490620681491
1.1809646228747641	1.0002337785825355	0.5815444569872523	1.5027676388705116	-0.5292991255524059
1.1814794287260608	1.0002294028793846	0.581577586001986	1.5034096507032453	-0.5292490814246622
1.1819942345773575	1.000225068107096	0.5816104036175787	1.5040516559432549	-0.5291989307210218
1.1825090404286545	1.0002207742813178	0.5816429097582836	1.5046936546534404	-0.5291486744769953
1.1830238462799512	1.000216521417545	0.5816751043491214	1.505335646896699	-0.5290983137275073
1.1835386521312479	1.0002123095311182	0.5817069873158791	1.5059776327359247	-0.5290478495069008
1.1840534579825446	1.000208138637226	0.581738558585109	1.5066196122340088	-0.528997282848943
1.1845682638338415	1.0002040087509032	0.5817698180841271	1.50726158545384	-0.5289466147868311
1.1850830696851382	1.0001999198870322	0.5818007657410122	1.5079035524583035	-0.5288958463531981
1.185597875536435	1.000195872060342	0.5818314014846048	1.5085455133102823	-0.5288449785801174
1.1861126813877316	1.000191865285409	0.5818617252445053	1.5091874680726562	-0.5287940124991092
1.1866274872390283	1.0001878995766569	0.5818917369510737	1.5098294168083022	-0.5287429491411458
1.1871422930903253	1.0001839749483565	0.5819214365354275	1.5104713595800947	-0.5286917895366575
1.187657098941622	1.0001800914146268	0.5819508239294418	1.5111132964509053	-0.5286405347155374
1.1881719047929187	1.000176248989434	0.5819798990657469	1.5117552274836024	-0.5285891857071479
1.1886867106442154	1.0001724476865916	0.5820086618777277	1.5123971527410522	-0.5285377435403252
1.1892015164955123	1.0001686875197617	0.5820371122995229	1.513039072286118	-0.5284862092433863
1.189716322346809	1.0001649685024536	0.5820652502660236	1.5136809861816602	-0.5284345838441333
1.1902311281981057	1.000161290648025	0.582093075712872	1.5143228944905367	-0.5283828683698596
1.1907459340494024	1.0001576539696817	0.5821205885764609	1.5149647972756026	-0.5283310638473553
1.1908464269342165	1.0001569488749364	0.5821259227662812	1.5150900995298593	-0.5283209410242149
1.1912607399006994	1.000154058480477	0.5821477887939319	1.5156066945997106	-0.528279171302913
1.191775545751996	1.0001505041933132	0.5821746763031753	1.5162485865257105	-0.5282271917623331
1.1922903516032928	1.0001469911209406	0.5822012510428282	1.5168904731164496	-0.5281751262509298
1.1928051574545895	1.0001435192759582	0.5822275129522738	1.5175323544347725	-0.5281229757935362
1.1933199633058862	1.0001400886708132	0.5822534619716406	1.5181742305435213	-0.5280707414145102
1.1938347691571831	1.0001366993178011	0.5822790980418012	1.5188161015055357	-0.52801842413774
1.1943495750084798	1.0001333512290669	0.5823044211043713	1.5194579673836526	-0.52796602498665
1.1948643808597765	1.000130044416604	0.5823294311017086	1.5200998282407063	-0.527913544984206
1.1953791867110732	1.000126778892254	0.5823541279769123	1.5207416841395294	-0.5278609851529208
1.1958939925623702	1.0001235546677085	0.5823785116738217	1.521383535142951	-0.5278083465148602
1.1964087984136669	1.0001203717545077	0.5824025821370156	1.5220253813137985	-0.5277556300916485
1.1969236042649636	1.0001172301640404	0.5824263393118108	1.5226672227148963	-0.5277028369044737
1.1974384101162603	1.0001141299075451	0.582449783144262	1.523309059409067	-0.5276499679740937
1.1979532159675572	1.0001110709961096	0.5824729135811604	1.5239508914591304	-0.5275970243208413
1.198468021818854	1.0001080534406703	0.5824957305700329	1.5245927189279043	-0.5275440069646307
1.1989828276701506	1.0001050772520141	0.582518234059141	1.5252345418782036	-0.527490916924962
1.1994976335214473	1.0001021424407766	0.5825404239974807	1.5258763603728416	-0.5274377552209277
1.2000124393727443	1.0000992490174427	0.5825623003347806	1.526518174474629	-0.5273845228712182
1.200527245224041	1.0000963969923478	0.5825838630215019	1.5271599842463741	-0.5273312208941268
1.2010420510753377	1.0000935863756761	0.5826051120088371	1.527801789750883	-0.5272778503075563
1.2015568569266344	1.0000908171774625	0.5826260472487095	1.5284435910509604	-0.5272244121290237
1.202071662777931	1.0000880894075908	0.582646668693772	1.5290853882094075	-0.5271709073756665
1.202586468629228	1.0000854030757949	0.5826669762974068	1.5297271812890245	-0.5271173370642481
1.2031012744805247	1.0000827581916591	0.5826869700137244	1.5303689703526087	-0.5270637022111634
1.2032017673653386	1.000082246731876	0.5826908362747403	1.5304942505837027	-0.5270532249555423
1.2036160803318214	1.0000801547646174	0.5827066497975625	1.5310107554629557	-0.5270100038324442
1.2041308861831181	1.000077592803954	0.5827260156044858	1.5316525366828593	-0.5269562429437654
1.204645692034415	1.000075072318803	0.5827450673907851	1.5322943140751104	-0.5269024205604503
1.2051604978857118	1.0000725933181491	0.5827638051134763	1.5329360877024987	-0.5268485376974762
1.2056753037370085	1.0000701558108267	0.5827822287302998	1.5335778576278118	-0.5267945953694803
1.2061901095883052	1.0000677598055214	0.5828003381997202	1.534219623913835	-0.5267405945907647
1.2067049154396021	1.0000654053107683	0.582818133480925	1.534861386623352	-0.526686536375303
1.2072197212908988	1.0000630923349536	0.5828356145338242	1.5355031458191444	-0.5266324217367455
1.2077345271421955	1.0000608208863135	0.5828527813190497	1.536144901563992	-0.5265782516884244
1.2082493329934922	1.0000585909729356	0.5828696337979544	1.536786653920673	-0.5265240272433602
1.208764138844789	1.000056402602757	0.582886171932612	1.5374284029519634	-0.5264697494142668
1.2092789446960859	1.0000542557835663	0.582902395685816	1.5380701487206374	-0.5264154192135576
1.2097937505473826	1.0000521505230024	0.5829183050210789	1.5387118912894682	-0.5263610376533506
1.2103085563986793	1.0000500868285556	0.582933899902632	1.5393536307212266	-0.5263066057454747
1.210823362249976	1.0000480647075662	0.5829491802954248	1.5399953670786815	-0.5262521245014748
1.211338168101273	1.0000460841672258	0.582964146165124	1.540637100424601	-0.5261975949326179
1.2118529739525696	1.0000441452145774	0.5829787974781134	1.5412788308217504	-0.5261430180498983
1.2123677798038663	1.000042247856514	0.5829931342014931	1.5419205583328948	-0.5260883948640436
1.212882585655163	1.0000403920997805	0.5830071563030789	1.5425622830207968	-0.5260337263855204
1.21339739150646	1.0000385779509724	0.5830208637514018	1.5432040049482176	-0.5259790136245397
1.2139121973577567	1.0000368054165367	0.5830342565157076	1.543845724177917	-0.5259242575910628
1.2144270032090534	1.000035074502771	0.5830473345659563	1.5444874407726537	-0.5258694592948066
1.21494180906035	1.0000333852158247	0.5830600978728214	1.545129154795184	-0.5258146197452498
1.215456614911647	1.0000317375616983	0.58307254640769	1.5457708663082637	-0.525759739951638
1.2155571077964609	1.000031420787897	0.583074939706775	1.5458961315768271	-0.5257490225107405
1.2159714207629437	1.0000301315462434	0.5830846801426616	1.5464125753746467	-0.5257048209229902
1.2164862266142404	1.000028567175163	0.583096499050548	1.5470542820570863	-0.5256498636681032
1.2170010324655371	1.0000270444540118	0.5831080031048727	1.5476959864183335	-0.5255948691955585
1.2175158383168339	1.0000255633881954	0.5831191922798709	1.5483376885211386	-0.5255398385137272
1.2180306441681308	1.0000241239829712	0.5831300665504884	1.5489793884282506	-0.5254847726307762
1.2185454500194275	1.0000227262434482	0.5831406258923817	1.5496210862024171	-0.5254296725546732
1.2190602558707242	1.0000213701745868	0.5831508702819173	1.5502627819063848	-0.5253745392931931
1.219575061722021	1.0000200557811987	0.5831607996961713	1.5509044756028991	-0.5253193738539231
1.2200898675733178	1.0000187830679472	0.5831704141129294	1.5515461673547044	-0.525264177244269
1.2206046734246145	1.000017552039348	0.583179713510686	1.5521878572245438	-0.5252089504714599
1.2211194792759112	1.0000163626997673	0.5831886978686441	1.5528295452751595	-0.525153694542555
1.221634285127208	1.000015215053424	0.5831973671667151	1.5534712315692927	-0.5250984104644486
1.2221490909785049	1.0000141091043884	0.5832057213855181	1.5541129161696836	-0.5250430992438756
1.2226638968298016	1.0000130448565823	0.58321376050638	1.5547545991390714	-0.5249877618874179
1.2231787026810983	1.0000120223137792	0.5832214845113346	1.5553962805401946	-0.5249323994015094
1.223693508532395	1.0000110414796048	0.5832288933831231	1.5560379604357906	-0.5248770127924421
1.2242083143836917	1.0000101023575365	0.5832359871051931	1.556679638888596	-0.5248216030663715
1.2247231202349886	1.0000092049509035	0.5832427656616986	1.5573213159613466	-0.5247661712293226
1.2252379260862853	1.000008349262887	0.5832492290374998	1.5579629917167774	-0.5247107182871951
1.2255455754543407	1.000007857817718	0.5832529411058476	1.5583464582795103	-0.5246775697999979
1.225752731937582	1.0000075352965196	0.5832553772181628	1.558604666217623	-0.5246552452457696
1.2262675377888788	1.0000067630546867	0.5832612101899591	1.559246339526617	-0.5245997531107127
1.2267823436401757	1.000006032540125	0.583266727939866	1.559888011706492	-0.5245442428875836
1.2272971494914724	1.0000053437554228	0.5832719304555657	1.5605296828199804	-0.5244887155818386
1.227811955342769	1.0000046967030214	0.5832768177254453	1.5611713529298141	-0.5244331721988379
1.2283267611940658	1.0000040913852135	0.5832813897385969	1.5618130220987245	-0.5243776137438502
1.2288415670453627	1.0000035278041435	0.5832856464848172	1.5624546903894416	-0.5243220412220594
1.2293563728966594	1.0000030059618086	0.5832895879546071	1.5630963578646961	-0.5242664556385696
1.2298711787479562	1.0000025258600573	0.5832932141391719	1.5637380245872172	-0.5242108579984112
1.2303859845992529	1.0000020875005906	0.5832965250304211	1.5643796906197347	-0.5241552493065461
1.2309007904505496	1.0000016908849614	0.583299520620968	1.565021356024977	-0.5240996305678741
1.2314155963018465	1.0000013360145747	0.5833022009041301	1.5656630208656728	-0.5240440027872376
1.2319304021531432	1.0000010228906877	0.5833045658739281	1.5663046852045501	-0.5239883669694284
1.23244520800444	1.0000007515144094	0.5833066155250869	1.5669463491043372	-0.5239327241191926
1.2329600138557366	1.000000521886701	0.5833083498530345	1.5675880126277615	-0.5238770752412362
1.2334748197070335	1.0000003340083758	0.5833097688539027	1.5682296758375505	-0.5238214213402316
1.2339896255583302	1.0000001878800995	0.5833108725245267	1.5688713387964313	-0.5237657634208225
1.234504431409627	1.0000000835023897	0.583311660862445	1.5695130015671312	-0.52371010248763
1.2350192372609237	1.0000000208756157	0.5833121338658992	1.5701546642123776	-0.5236544395452579
1.2355340431122206	0.9999999999999999	0.5833122915338345	1.5707963267948968	-0.5235987755982989
1.2355340431122206	0.9999999999999999	0.5833122915338345	1.5707963267948968	-0.5235987755982989


==> anc/data-ver2/verification_summary.csv <==
Bodies,AngleDegrees,ReducedReturnError,CartesianReturnError,EndpointPrecisionComparison,MidpointResidual,RelativeEnergyDrift,RelativeAngularMomentumDrift,MinimumSampledDistance,Accepted
4,30,1.5429355872911194e-14,2.943559497118344e-15,2.0180479899981967e-22,6.228467849094648e-16,2.129700516615615e-28,4.6379339962220255e-30,0.3261482046331701,True
4,45,3.97280958246095e-15,9.112100932833835e-16,4.557280515233892e-22,2.5967400065338367e-16,5.78579745140435e-28,3.764276893459651e-30,0.44871622821161566,True
4,60,3.0265309457032736e-15,1.2719949752486005e-15,8.633094497517158e-22,2.2053055365966823e-16,2.4958068539447068e-27,4.45136160561173e-30,0.577840986686145,True
4,90,1.5586236360223427e-16,7.996680448934942e-17,5.877816952840576e-22,5.605837320753827e-17,3.0953176401782724e-25,2.787896298835398e-27,0.6196260754892353,True
4,120,2.9824403392608855e-16,1.2981019226684074e-16,1.690253300689715e-22,1.0006928222254194e-16,3.104436636225055e-25,3.640003662305482e-27,0.501518905323535,True
4,135,8.460209179809106e-17,8.437279569506721e-17,4.2144315507216424e-22,9.135675933737398e-17,2.3689066113666324e-24,6.1389654903531854e-27,0.45142085143560334,True
4,150,1.5129623000336195e-16,1.683786240497394e-16,2.0255866653894074e-21,6.153943007193196e-17,1.2849153775733739e-24,2.3305222989648867e-26,0.42567723079048564,True
4,180,5.004138576332363e-16,4.233057838370378e-16,4.477016374147179e-20,1.0777774410238979e-15,8.191170119289931e-24,2.605471541598644e-26,0.3501277110356947,True
4,210,2.0340777003500999e-16,1.6199173853305623e-16,5.524467806111854e-19,3.0115247611066973e-15,1.706206611863339e-22,1.1296486258024362e-24,0.16507436416139423,True
4,225,1.6380873374600995e-15,1.6597321784387402e-15,1.932164412713108e-18,2.076310313314821e-13,3.906734769251166e-22,2.1122020967277962e-24,0.0548234561431305,True
4,240,1.135780075169803e-16,2.227807976947e-16,3.179933272936406e-18,3.0459071292756405e-14,9.263362572150034e-22,3.5309065840965656e-24,0.06967699452747317,True
4,270,1.271695562284284e-15,1.271695570120167e-15,3.0626179969722982e-21,6.062988001724162e-16,7.606133142990975e-25,1.770475916293098e-27,0.9793231859819046,True
4,300,1.2550785075380321e-15,1.1391628489437362e-15,4.291319125595887e-21,4.900162575519203e-16,4.0015652861394406e-24,1.7450454193672784e-26,0.6312381157869739,True
4,315,1.3870293929267656e-15,1.2348193144656488e-15,7.42403619757379e-21,7.422750269208733e-16,1.3609444690623432e-24,1.2423781042673072e-26,0.7338497745655114,True
4,330,6.901120159685456e-16,4.915790379161073e-16,9.007497111301262e-21,1.1610370435045209e-15,4.1775977181383786e-24,7.732074351012261e-26,0.4816243619100251,True
4,360,2.078067184730531e-16,2.0780673094095624e-16,4.468168461521866e-20,1.6739047296280047e-15,2.924378569054898e-23,3.3759781541892136e-25,0.2860028079617472,True
6,30,4.63182625805373e-15,8.879869577089612e-16,1.1764276259755708e-25,2.2895144052977565e-16,2.5525071068335847e-31,1.5687560867292435e-34,0.26605026977887625,True
6,45,2.3058790747449677e-16,1.424690038838159e-16,2.7011572845801794e-23,1.228472629467686e-16,7.292164427517461e-29,1.4946573447314549e-30,0.48151176207512897,True
6,60,4.451378297622289e-16,2.858235252581167e-16,5.880445535120674e-22,1.2756479947395463e-16,4.585847409963501e-26,1.7948376319538303e-28,0.6154707426045897,True
6,90,3.605733518516852e-16,3.4390792906336137e-16,9.358702937188567e-23,1.4522382076294796e-16,1.0047218555920993e-25,7.5377214344654785e-28,0.5545130276202218,True
6,120,4.20956807646279e-16,5.809651229342903e-16,4.677551099859201e-21,8.565519761203175e-16,1.6572247859640296e-25,1.3217374352216068e-27,0.41648086347046465,True
6,135,5.939341770008131e-16,5.936065077726042e-16,6.009743973200085e-21,2.7228808040053995e-15,2.2635502577504273e-24,2.0192904431025502e-26,0.29826852464961906,True
6,150,5.155009943808287e-16,4.559373723756445e-16,1.2873180312357064e-19,3.556293350974012e-15,5.58341420652087e-23,2.15263403901695e-25,0.20155271571829841,True
6,180,3.710504726001258e-16,3.6118553639291287e-16,6.211920074552387e-19,3.1035192547120223e-13,1.798953264479811e-21,1.676909241295535e-24,0.025507862425347017,True


==> anc/make_figures_ver2.py <==
"""Rebuild the manuscript's scientific line plots from sampled orbit coordinates.
Requires Python 3, numpy, and Pillow. Uses the included sampled trajectories.
All trajectories use the printed initial conditions.
"""
from pathlib import Path
from fractions import Fraction
import csv, math
import numpy as np
from PIL import Image, ImageDraw, ImageFont

BASE=Path(__file__).resolve().parent
DATA=BASE/'data-ver2'; OUT=BASE/'images-ver2'; OUT.mkdir(exist_ok=True)
ROWS=list(csv.DictReader(open(DATA/'initial_conditions.csv')))
FONT='/System/Library/Fonts/Supplemental/Arial.ttf'
if not Path(FONT).exists(): FONT='/usr/share/fonts/truetype/dejavu/DejaVuSans.ttf'
RED=(239,31,40); BLUE=(91,126,182); BLACK=(25,25,25)
SS=2

def orbit(row):
    n=int(row['Bodies']); degree=int(row['AngleDegrees']); k=n//2
    raw=(DATA/f'orbit_{n}_{degree}.tsv').read_text().replace('*^','e')
    from io import StringIO
    dat=np.loadtxt(StringIO(raw)); r,s,theta,beta=dat[:,1:].T
    return [r[:,None]*np.column_stack((np.cos(theta),np.sin(theta))),
            s[:,None]*np.column_stack((np.cos(beta+math.pi/k),np.sin(beta+math.pi/k)))]

def rotation(points,phi):
    c,s=math.cos(phi),math.sin(phi)
    return points @ np.array([[c,s],[-s,c]])

def panel(row,mode='first',all_bodies=False,size=580):
    k=int(row['Bodies'])//2; degree=int(row['AngleDegrees'])
    reps=orbit(row); paths=[]
    if mode=='first':
        for group,points in enumerate(reps):
            for j in range(k if all_bodies else 1):
                paths.append((rotation(points,2*math.pi*j/k),RED if group==0 else BLACK,group))
    else:
        rotation_order=360//math.gcd(degree,360)
        length=math.lcm(k,rotation_order)
        # Plot the union. Integer polygon and return rotations that coincide
        # need be drawn only once; permutations change labels, not this union.
        angles=sorted({Fraction(j,k)+Fraction(ell*degree,360)
                       -math.floor(Fraction(j,k)+Fraction(ell*degree,360))
                       for j in range(k) for ell in range(length)})
        for group,points in enumerate(reps):
            for frac in angles:
                paths.append((rotation(points,2*math.pi*float(frac)),BLUE if group==0 else BLACK,group))
    im=Image.new('RGB',(size*SS,size*SS),'white'); draw=ImageDraw.Draw(im)
    header=55; pad=26
    allpoints=np.vstack([p for p,_,_ in paths]); bound=max(np.abs(allpoints).max(),1.e-10)*1.06
    width=size-2*pad; height=size-header-2*pad
    scale=min(width,height)/(2*bound)
    cx=size/2; cy=header+(size-header)/2
    def pix(point): return ((cx+scale*point[0])*SS,(cy-scale*point[1])*SS)
    # Equal spatial scales are used in every panel.
    if mode=='first':
        light=(209,209,209)
        draw.line([pix((-bound,0)),pix((bound,0))],fill=light,width=SS)
        draw.line([pix((0,-bound)),pix((0,bound))],fill=light,width=SS)
    for points,color,group in paths:
        coords=[pix(x) for x in points]
        draw.line(coords,fill=color,width=3*SS,joint='curve')
        if mode=='first':
            end=coords[-1]; rr=5*SS
            draw.ellipse((end[0]-rr,end[1]-rr,end[0]+rr,end[1]+rr),fill=color)
            idx=int(.48*(len(coords)-1)); p=np.array(coords[idx])
            # Direction arrows use a chord with nonzero spatial length.
            step=max(5,len(coords)//80); tangent=np.array(coords[min(idx+step,len(coords)-1)])-np.array(coords[max(0,idx-step)])
            norm=np.linalg.norm(tangent)
            if norm>0:
                tangent=tangent/norm; normal=np.array([-tangent[1],tangent[0]])
                tip=p+10*SS*tangent; tail=p-8*SS*tangent
                tri=[tuple(tip),tuple(tail+5*SS*normal),tuple(tail-5*SS*normal)]
                draw.polygon(tri,fill=color)
    if mode!='first':
        for group,points in enumerate(reps):
            for j in range(k):
                p=pix(rotation(points[:1],2*math.pi*j/k)[0]); rr=4*SS
                draw.ellipse((p[0]-rr,p[1]-rr,p[0]+rr,p[1]+rr),fill=RED if group==0 else BLACK)
    text=f'{degree}°'
    f=ImageFont.truetype(FONT,30*SS)
    draw.text((size*SS/2,10*SS),text,font=f,fill=BLACK,anchor='mt')
    return im.resize((size,size),Image.Resampling.LANCZOS)

def grid(rows,name,mode):
    size=580; im=Image.new('RGB',(4*size,2*size),'white')
    for i,row in enumerate(rows): im.paste(panel(row,mode),(i%4*size,i//4*size))
    im.save(OUT/name,dpi=(360,360))

four=[r for r in ROWS if r['Bodies']=='4']; six=[r for r in ROWS if r['Bodies']=='6']
for label,rows in [('A',four[:8]),('B',four[8:])]:
    grid(rows,f'n4_first_{label}.png','first'); grid(rows,f'n4_full_{label}.png','full')
grid(six,'n6_first.png','first'); grid(six,'n6_full.png','full')
for rows,degree,name in [(four,60,'n4_example_60.png'),(six,90,'n6_example_90.png')]:
    row=next(r for r in rows if int(r['AngleDegrees'])==degree)
    size=1000; im=Image.new('RGB',(2*size,size),'white')
    im.paste(panel(row,'first',True,size),(0,0)); im.paste(panel(row,'full',True,size),(size,0))
    im.save(OUT/name,dpi=(360,360))
print('Generated 8 figures from all 24 printed initial conditions.')

